Notes on solving and playing peg solitaire on a computer

We consider the one-person game of peg solitaire played on a computer. Two popular board shapes are the 33-hole cross-shaped board, and the 15-hole triangle board---we use them as examples throughout. The basic game begins from a full board with one peg missing and the goal is to finish at a board position with one peg. First, we discuss ways to solve the basic game on a computer. Then we consider the problem of quickly distinguishing board positions where the goal can still be reached ("winning" board positions) from those where it cannot. This enables a computer to alert the player if a jump under consideration leads to a dead end. On the 15-hole triangle board, it is possible to identify all winning board positions (from any single vacancy start) by storing a key set of 437 board positions. For the "central game" on the 33-hole cross-shaped board, we can identify all winning board positions by storing 839,536 board positions. By viewing a successful game as a traversal of a directed graph of winning board positions, we apply a simple algorithm to count the number of ways to traverse this graph, and calculate that the total number of solutions to the central game is 40,861,647,040,079,968. Our analysis can also determine how quickly we can reach a "dead board position", where a one peg finish is no longer possible.

==> anc/FigGen/FigGen.cpp <==
#include "FigGen.h"
#include <math.h>

#define ABS(x) (((x)<0)?-x:x)
#define MIN(x,y) ((x<y)?x:y)

//CELLSIZE 34*8=272 "biggest", for old board diagrams ==> PEGRADIUS 100
//CELLSIZE 18*8=144 "normal", for boards with text    ==> PEGRADIUS ?
//CELLSIZE 14*8=112 "small" for regiment diagrams     ==> PEGRADIUS ?

//#define CELLSIZE 34*8 // =272, the size of one cell
//#define CELLSIZE 18*8 // =144 ~ 148
//#define CELLSIZE 14*8 // =112 ~ 114, for 1x5 needle board
//#define PEGRADIUS 80
#define MAXBOARD 10

#define FIG 2 //Current figure we are generating
#define PART 4 //Part of the figure 1=(a), 2=(b), etc.

//Figure 1 = 33-hole and 15-hole boards

//Figure 2 = hole coordinates
//Figure 3 = problem types for the 33-hole board
//Figure 4 = problem types for Wieglebs 45-hole board
//Figure 5 = problem types for the 6x6 board
//Figure 6 = problem types for the triangular boards
//Figure 7 = Explaining the structural problem
//Figure 8-12 = Solution boards on the 10-hole triangular
//Figure 13 = Venn digram
//Figure 14 = Game tree for T4

//BOARDTYPE 0 - the standard 33-hole cross-shaped board
//BOARDTYPE 1 - Wieglebs
//BOARDTYPE 2 - square 6x6

//BOARDTYPE 4 and up - triangular boards 4 on a side, etc.

#if FIG==1
#if PART==1
#define BOARDTYPE 0
#endif
#if PART==2
#define BOARDTYPE 0
#define OFFSETX 100+CELLSIZE*8
#endif
#if PART==3
#define BOARDTYPE 5
#define OFFSETX 100+CELLSIZE*17
#define OFFSETY 100+CELLSIZE
#endif
#if PART==4
#define BOARDTYPE 5
#define OFFSETX 100+CELLSIZE*23
#define OFFSETY 100+CELLSIZE
#endif
#endif

#if FIG==2
#if PART==1
#define BOARDTYPE 0
#endif
#if PART==2
#define BOARDTYPE 6
#define OFFSETX 100+CELLSIZE*10
//    #define OFFSETY 100+CELLSIZE
#endif
#if PART==3
#define BOARDTYPE 6
#define OFFSETX 100+CELLSIZE*18
//    #define OFFSETY 100+CELLSIZE
#endif
#if PART==4 // This is for the last figure
#define BOARDTYPE 0
#define OFFSETX 100+CELLSIZE*18
#endif
#endif

#if FIG==3
#define BOARDTYPE 0
#if PART==1
#endif
#if PART==2
#define OFFSETX 100+CELLSIZE*8
#endif
#if PART==3
#define OFFSETX 100+CELLSIZE*16
#endif
#endif

#if FIG==4
#define BOARDTYPE 1 //Wiegleb
#define CELLSIZE 30*8
#if PART==1
#endif
#if PART==2
#define OFFSETX 100+CELLSIZE*10
#endif
#if PART==3
#define OFFSETX 100+CELLSIZE*20
#endif
#endif

#if FIG==5
#define BOARDTYPE 2 //6x6
#if PART==1
#endif
#if PART==2
#define OFFSETX 100+CELLSIZE*8
#endif
#if PART==3
#define OFFSETX 100+CELLSIZE*16
#endif
#endif

#if FIG==6
#if PART==1
#define BOARDTYPE 4
#define OFFSETY 100+CELLSIZE*2
#endif
#if PART==2
#define BOARDTYPE 5
#define OFFSETX 100+CELLSIZE*6
#define OFFSETY 100+CELLSIZE*1
#endif
#if PART==3
#define BOARDTYPE 6
#define OFFSETX 100+CELLSIZE*13
#endif
#if PART==4
#define BOARDTYPE 5
#define OFFSETX 100+CELLSIZE*20
#define OFFSETY 100+CELLSIZE*1
#endif
#endif

#if FIG==7
#define BOARDTYPE 5
#if PART==1
#endif
#if PART==2
#define OFFSETX 100+CELLSIZE*7
#endif
#if PART==3
#define OFFSETX 100+CELLSIZE*14
#endif
#endif

#if FIG>=8 && FIG<=12
#define CELLSIZE 17*8
#define PEGRADIUS 41
#define BOARDTYPE 4
#define EDGEWIDTH 2
#define OFFSETX 100+CELLSIZE*6*(PART-1)
#endif

#if FIG==13
#define CELLSIZE 17*8
#define PEGRADIUS 41
#define BOARDTYPE 5
#define EDGEWIDTH 2

#define VENNRADIUS 1500
#define VENCM 15
//PART==1 is the Venn diagram, no offset
#if PART==2 //Index = 0
#define OFFSETX 100+VENCM*30-CELLSIZE*5/2
#define OFFSETY 100+VENCM*220
#endif
#if PART==3 //Index = 2
#define OFFSETX 100+VENCM*256-CELLSIZE*5/2
#define OFFSETY 100+VENCM*60
#endif
#if PART==4 //Index = 3
#define OFFSETX 100+VENCM*150-CELLSIZE*5/2
#define OFFSETY 100+VENCM*20
#endif
#if PART==5 //Index = 4
#define OFFSETX 100+VENCM*170-CELLSIZE*5/2
#define OFFSETY 100+VENCM*220
#endif
#if PART==6 //Index = 6
#define OFFSETX 100+VENCM*210-CELLSIZE*5/2
#define OFFSETY 100+VENCM*130
#endif
#if PART==7 //Index = 7
#define OFFSETX 100+VENCM*150-CELLSIZE*5/2
#define OFFSETY 100+VENCM*102
#endif
#endif

#if FIG==14
#define CELLSIZE 17*8
#define PEGRADIUS 41
#define BOARDTYPE 4
#define EDGEWIDTH 2
#define XX 8
#define YY 6
#endif

#if FIG==15
#if PART==1
#define BOARDTYPE 0
#endif
#if PART==2
#define BOARDTYPE 0
#define OFFSETX 100+CELLSIZE*9
#endif
#if PART==3
#define BOARDTYPE 0
#define OFFSETX 100+CELLSIZE*18
#endif
#endif

#ifndef CELLSIZE
#define CELLSIZE 34*8 // =272, the size of one cell
#endif
#ifndef PEGRADIUS
#define PEGRADIUS 80
#endif

#if BOARDTYPE<4
#define CELLHEX CELLSIZE
#else
#define CELLHEX ((CELLSIZE*866)/1000+1) //Y reduction for hex board
#endif

// X and Y offsets that are added to all coordinates
#ifndef OFFSETX
#define OFFSETX 100
#endif
#ifndef OFFSETY
#define OFFSETY 100
#endif
#ifndef PART
#define PART 1
#endif
#ifndef EDGEWIDTH
#define EDGEWIDTH 3
#endif
#define LINEWIDTH 1 //Interior lines
#define LINETYPE 2 //0=solid line; 1=dashed line; 2=dotted line
#define GAP 1 //This is the gap for a dashed or dotted line
#define FONTSIZE 12

int ybase=0;
int yoff=0;
int xmore=0;
int ymore=0;
int global_xmax=-1;
int global_ymax=-1;
//Map between regiment number and color
//Colors: 0=black?, 1=blue, 2=green, 3=lt blue, 4=red, 5=pink, 6=yellow
const int colormap[10]={0,0,3,6,2,3,5,0,0,0};

/* *************************************************
   This program creates a text file which is an input file
   to the unix program "xfig".  It allows one to create
   nice looking peg solitaire boards, which can then be exported
   to eps files, which can then be inserted into Latex files.

   11/2005  George Bell
 *************************************************/

main()
{
  int i,j,test=0;
  int lt=0;

  char fname[50];
  char label[20];
  FILE* fp;

  int** pegarray;
  int* range;

  printf("CELLSIZE is %d; CELLHEX is %d\n",CELLSIZE,CELLHEX);

  //  sprintf(fname,"fig%d_%d.fig",FIG,PART);
  //  fp=fopen(fname,"w");

  sprintf(fname,"fig%d.fig",FIG);
#if PART==1
  fp=fopen(fname,"w");
#else
  fp=fopen(fname,"a");
#endif

#if PART==1
  fprintf(fp,"#FIG 3.2\nLandscape\nCenter\nInches\nLetter\n100.00\nSingle\n");
  fprintf(fp,"-2\n1200 2\n");
#endif
#if PART==1 && (FIG==6 || FIG==7)
  fprintf(fp,"0 32 #cccccc\n"); //User defined color: light grey
#endif
  fprintf(fp,"#Part %d of figure %d\n",PART,FIG);

  range=(int *)malloc((unsigned) (4)*sizeof(int));
  if (!range) printf("allocation failure");
  range[0]=100;  //Min x
  range[1]=-100; //Max x
  range[2]=-1;   //Min y, Fixed
  range[3]=-100; //Max Y
  sprintf(label," ");

  pegarray=(int **)malloc((unsigned) (MAXBOARD)*sizeof(int*));
  if (!pegarray) printf("allocation failure 2");
  for(i=0;i<MAXBOARD;i++) {
    pegarray[i]=(int *)malloc((unsigned) (MAXBOARD)*sizeof(int));
    if (!pegarray[i]) printf("allocation failure 2");
  }
  //Fill with "no pegs"
  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) pegarray[i][j]=999;
  }

#if BOARDTYPE==0 //Standard 33-hole
  range[0]=0;
  range[1]=6;
  range[2]=0;
  range[3]=6;
  ybase=0;
  GetArmy(pegarray, range, 0, 6);
#endif

#if BOARDTYPE==1 //Wiegleb's
  range[0]=0;
  range[1]=8;
  range[2]=0;
  range[3]=8;
  ybase=0;
  GetArmy(pegarray, range, 0, 8);
#endif

#if BOARDTYPE==2 //6x6
  range[0]=0;
  range[1]=5;
  range[2]=0;
  range[3]=5;
  ybase=0;
  GetArmy(pegarray, range, 0, 5);
#endif

#if BOARDTYPE>3
  range[0]=0;
  range[1]=BOARDTYPE;
  range[2]=0;
  range[3]=BOARDTYPE-1;
#if FIG==2
  range[1]=8; //Only important for MaskEdges()
  range[3]=BOARDTYPE; //Adds an empty row
#endif
  ybase=(range[3]-range[2])*CELLSIZE/2;
  GetArmy(pegarray, range, 0, BOARDTYPE-1);
#endif

#if FIG==1 || FIG==15
  PlacePegs(fp,pegarray,range);
  PrintBoardEdge(fp);
#endif

#if FIG==2
  PlaceText(fp,pegarray,range);
  PrintBoardEdge(fp);
#if PART>1 && PART<4
  MaskEdges(fp,range);
#endif
#endif

#if FIG>=3 && FIG<=6
  PlaceText(fp,pegarray,range);
  PrintBoardEdge(fp);
#endif

#if FIG==3
#if PART==1
  sprintf(label,"Type A");
#endif
#if PART==2
  sprintf(label,"Type B");
#endif
#if PART==3
  sprintf(label,"Type C");
#endif
  PlaceTextAbs(fp,OFFSETX+CELLSIZE/2,OFFSETY+CELLSIZE*6+CELLSIZE/2,label,12,0);
#endif

#if FIG==4
#if PART==1
  sprintf(label,"Type A");
#endif
#if PART==2
  sprintf(label,"Type B");
#endif
#if PART==3
  sprintf(label,"Type C");
#endif
  PlaceTextAbs(fp,OFFSETX+3*CELLSIZE/2,OFFSETY+CELLSIZE*7+CELLSIZE/2,label,12,0);
#endif

#if FIG==5
#if PART==1
  sprintf(label,"Type A");
#endif
#if PART==2
  sprintf(label,"Type B");
#endif
#if PART==3
  sprintf(label,"Type C");
#endif
  PlaceTextAbs(fp,OFFSETX+6*CELLSIZE/2,OFFSETY+CELLSIZE*7,label,12,0);
#endif

#if FIG==6
  sprintf(label,"Type A");
#if PART==1
  PlaceTextAbs(fp,OFFSETX+4*CELLSIZE/2,OFFSETY+9*CELLSIZE/2,label,12,0);
#endif
#if PART==2 || PART==4
  PlaceTextAbs(fp,OFFSETX+5*CELLSIZE/2,OFFSETY+11*CELLSIZE/2-50,label,12,0);
#endif
#if PART==3
  PlaceTextAbs(fp,OFFSETX+6*CELLSIZE/2,OFFSETY+13*CELLSIZE/2-100,label,12,0);
#endif
#endif


#if FIG==7
  PlacePegs(fp,pegarray,range);
  PrintBoardEdge(fp);
  PlaceText(fp,pegarray,range);

#if PART==2
  sprintf(label,"code = 28 = 4+8+16");
  PlaceText(fp,3,6,4,0,label,12);
#endif
#if PART==3
  sprintf(label,"code = 50 = 2+16+32");
  PlaceText(fp,3,6,4,0,label,12);
#endif
#endif

#if FIG>=8 && FIG<=12
  PlacePegs(fp,pegarray,range);
  PrintBoardEdge(fp);
#endif

#if FIG==8
  int solcode[4]={2,0,0,0};
#endif
#if FIG==9
  int solcode[4]={3,0,0,0};
#endif
#if FIG==10
  int solcode[4]={14,67,84,0};
#endif
#if FIG==11
  int solcode[4]={85,102,108};
#endif
#if FIG==12
  int solcode[4]={94,103,174,595};
#endif

#if FIG>=8 && FIG<=12
  sprintf(label,"code = %d",solcode[PART-1]);
  PlaceText(fp,2,5,9,3,label,10);
#endif

#if FIG==13 && PART==1
  DrawVenn(fp,VENNRADIUS);
  int verthop = 62;
  fprintf(fp,"#Some labels\n");
  sprintf(label,"(0,3) complement");
  PlaceTextAbs(fp,100+VENCM*84,100+VENCM*30,label,12,0);
  sprintf(label,"(0,0) complement");
  PlaceTextAbs(fp,100+VENCM*(150+(150-84)),100+VENCM*30,label,12,0);
  sprintf(label,"(2,4) complement");
  PlaceTextAbs(fp,100+VENCM*150,100+VENCM*215,label,12,0);
  sprintf(label,"not in any");
  PlaceTextAbs(fp,100+VENCM*280,100+VENCM*230,label,12,0);
  sprintf(label,"complement");
  PlaceTextAbs(fp,100+VENCM*280,100+VENCM*245,label,12,0);

  sprintf(label,"index=0");
  PlaceTextAbs(fp,100+VENCM*280,100+VENCM*260,label,12,1);
  sprintf(label,"index=1");
  PlaceTextAbs(fp,100+VENCM*70,100+VENCM*45,label,12,1);
  sprintf(label,"index=2");
  PlaceTextAbs(fp,100+VENCM*(150+(150-70)),100+VENCM*45,label,12,1);
  sprintf(label,"index=3");
  PlaceTextAbs(fp,100+VENCM*150,100+VENCM*(20+verthop),label,12,1);
  sprintf(label,"index=4");
  PlaceTextAbs(fp,100+VENCM*120,100+VENCM*238,label,12,1);
  sprintf(label,"index=5");
  PlaceTextAbs(fp,100+VENCM*85,100+VENCM*150,label,12,1);
  sprintf(label,"index=6");
  PlaceTextAbs(fp,100+VENCM*210,100+VENCM*(130+verthop),label,12,1);
  sprintf(label,"index=7");
  PlaceTextAbs(fp,100+VENCM*150,100+VENCM*(102+verthop),label,12,1);

  sprintf(label,"(empty)");
  PlaceTextAbs(fp,100+VENCM*60,100+VENCM*80,label,12,0);
  sprintf(label,"(empty)");
  PlaceTextAbs(fp,100+VENCM*85,100+VENCM*165,label,12,0);
#endif

#if FIG==13 && PART>1
  int vrad = 1500;
  int solcode[6]={1480,4291,3272,7304,115,2183};
  int mincode[6]={ 181,1138,  31,  59,115,2183};
  int solindex[6]={0,2,3,4,6,7};

  int ct=1;
  for (j=0;j<=range[3]-range[2];j++) {
    for (i=0; i<=j; i++) {
      pegarray[i][j] = 0;
      if (ct & solcode[PART-2]) pegarray[i][j] = 9;
      ct=ct*2;
    }
  }
  PlacePegs(fp,pegarray,range);
  PrintBoardEdge(fp);
  if (solcode[PART-2]==mincode[PART-2]) {
    sprintf(label,"%d(min)",solcode[PART-2]);
  }
  else {
    sprintf(label,"%d ~ %d(min)",solcode[PART-2],mincode[PART-2]);
  }
  PlaceText(fp,3,6,6,2,label,10,0);
#endif

#if FIG==14
  int solcode[20] = {1021, 951, 631, 956, 911,
    636, 921, 938,
    601, 566, 398, 929,
    531, 526, 389,
    536, 517, 416, 544, 4};
  int yplus[20] = {XX*3/2,XX*3/2,XX/2,XX*3/2,XX*5/2,
    XX/2,XX*3/2,XX*5/2, 0,XX,2*XX,3*XX, XX/2,XX*3/2,XX*5/2, XX/2,3*XX/2,5*XX/2, XX*3/2, XX*3/2};
  int xplus[20] = {0,YY,2*YY,2*YY,2*YY,3*YY,3*YY,3*YY,4*YY,4*YY,4*YY,4*YY,5*YY,5*YY,5*YY,6*YY,6*YY,6*YY,7*YY,8*YY};
  int counts[20] = {1,1,1,1,1, 2,1,1, 3,2,1,2, 5,3,3, 5,6,3, 14,14};
  for (int number=0; number<20; number++) {
    int ct=1;
    for (j=0;j<=range[3]-range[2];j++) {
      for (i=0; i<=j; i++) {
        pegarray[i][j] = 0;
        if (ct & solcode[number]) pegarray[i][j] = 9;
        ct=ct*2;
      }
    }

    xmore = xplus[number];
    ymore = yplus[number];
    PlacePegs(fp,pegarray,range);
    PrintBoardEdge(fp);
    sprintf(label,"%d",counts[number]);
    PlaceText(fp,3,5,2,2,label,12,0);
  }

  // Lines (graph edges)
  int hlinef[10] = {0,1,2,3,4,12,13,14,16,18};
  int hlinet[10] = {1,3,5,6,7,15,16,17,18,19};
  int rlinef[10] = {1,3,5,6,7,9,10,11,14,17};
  int rlinet[10] = {2,5,8,8,10,12,13,14,16,18};
  int rperc[10] = {75,75,65,85,65,65,65,65,75,75};
  int llinef[8] = {1,5,6,7,8,9,10,15};
  int llinet[8] = {4,9,11,11,12,13,14,18};
  int lperc[8] = {90,85,90,85,85,85,85,90};
  xmore = 2;
  ymore = 2;
  int lw=1;

  // Horizontals
  for (i=0;i<10;i++) {
    PlotLine(fp, xplus[hlinef[i]], yplus[hlinef[i]], xplus[hlinet[i]]-3, yplus[hlinet[i]], lw, 0, 90);
  }

  // Right slanting ...
  for (i=0;i<10;i++) {
    PlotLine(fp, xplus[rlinef[i]]-1, yplus[rlinef[i]]-1, xplus[rlinet[i]]-2, yplus[rlinet[i]]+1, lw, 0, rperc[i]);
  }

  // Left slanting
  for (i=0;i<8;i++) {
    PlotLine(fp, xplus[llinef[i]]-1, yplus[llinef[i]]+2, xplus[llinet[i]]-2, yplus[llinet[i]]-1, lw, 0, lperc[i]);
  }

#endif

  fprintf(fp,"# Global xmax and ymax are %d and %d\n",global_xmax,global_ymax);

  fclose(fp);

  //  char syscommand[50];
  //  sprintf(syscommand,"copy %s test.dat",fname);
  //  sprintf(syscommand,"copy");
  //  printf("Command: %s\n",syscommand);
  //  system(fname);

  return  0;
}

int ConvertX(int x)
{
  int value;
#if BOARDTYPE>3
  value=CELLSIZE*(x+xmore)+ybase+yoff+OFFSETX;
#else
  value=CELLSIZE*x+OFFSETX;
#endif

  if (value>global_xmax) global_xmax=value;
  return value;
}

int ConvertY(int y)
{
  int value;

#if BOARDTYPE>3
  value=CELLHEX*(y+ymore)+OFFSETY;
#else
  value=CELLSIZE*y+OFFSETY;
#endif

  if (value>global_ymax) global_ymax=value;
  return value;
}


void PlacePegs(FILE* fp, int** pegarray, int* range)
{
  int i,j,linewidth=1;
  int val=0,color=7,filltype=-1;
  int abit=30; //50;
  int bold=2; //2=bold, 0=normal
  int abunch=60;
#if CELLSIZE > 18*8
  abit=40;
#endif

  for (j=0;j<=range[3]-range[2]; j++) {
    yoff=-j*CELLSIZE/2;
    for (i=0; i<=range[1]-range[0]; i++) {
      color=7;
      filltype=-1;
      val =pegarray[i][j];
      if (val>99) continue;

      if (val>=0 && val<10) { //Peg here of color val
        //        fprintf(fp,"# Coordinates %d %d Value %d\n",i,j,val);
        color=7;
        filltype =-1;

#if FIG==7 && PART==1
        if (i==0 && j==3) {
          color=32;
          filltype=20;
        }
#endif

        PlotSquare(fp,i,j,linewidth,color,filltype,pegarray);

        if (val>0) {
          color=colormap[val];
          filltype=20; // solid
          if (color==6) linewidth=1;
          fprintf(fp,"1 3 0 %d 0 %d 40 0 %d 0.000 1 0.0000 %d %d %d %d 0 0 0 0\n",
              linewidth, color, filltype,
              ConvertX(i)+CELLSIZE/2,ConvertY(j)+CELLHEX/2,
              PEGRADIUS,PEGRADIUS);
        }
      }
    }
  }
}

void PlaceText(FILE* fp, int** pegarray, int* range)
{
  int i,j;
  int val,color,filltype;
  int label=0;
  //The following parameter controls the vertical centering of the text
  //and must be chosen carefully ...
  int abunch=60;
  int bold=2; //2=bold, 0=normal
  int linewidth=1;
  int ex=0;

  fprintf(fp,"#Labels\n");

  for (j=0;j<=range[3]-range[2]; j++) {
    yoff=-j*CELLSIZE/2;
    for (i=0; i<=range[1]-range[0]; i++) {

#if FIG==7
      val=pegarray[i][j]/1000;
      if (val<2) continue;
#else
      val=pegarray[i][j];
      if (val>99) continue;
#endif

      color=7;
      filltype =-1;
#if FIG==6
      if (PART!=1 && (i+j)%3==0 && i<=j/2) color=32;
      if (PART==1 && i==0 && j==1) color=32;
      if (color==32) filltype=20;
      if (PART==4 && i==0 & j==0) continue; //Skip this cell
      if (PART==4 && i==0 & j==4) continue; //Skip this cell
      if (PART==4 && i==4 & j==4) continue; //Skip this cell
#endif
#if FIG==7 && PART==1
      if (i==0 && j==3) {
        color=32;
        filltype=20;
      }
#endif
      PlotSquare(fp,i,j,linewidth,color,filltype,pegarray);

#if FIG==2 && PART<3
      int fontsize=11;
      bold=0;
      if (val>0) fprintf(fp,"4 1 0 50 0 %d %d 0.0000 4 0 0 %d %d %d,%d\\001\n",
          bold, fontsize,
          ConvertX(i)+CELLSIZE/2,ConvertY(j)+CELLHEX/2+abunch,
          i,j);
#endif

#if FIG==2 && PART==3
      int fontsize=12;
      bold=0;

      int offx=-30;
      int offy=15;
      if (ex>9) {
        offx=-50;
        offy=15;
      }
      if (val>0) fprintf(fp,"4 1 0 50 0 %d %d 0.0000 4 0 0 %d %d 2\\001\n",
          bold, fontsize,
          ConvertX(i)+CELLSIZE/2+offx,ConvertY(j)+CELLHEX/2+abunch+offy);

      //      offx=36;
      //      offy=-75;
      //      if (ex>9) {
      //        offx=16;
      //        offy=-75;
      //      }
      offx += 66;
      offy += -90;
      if (ex>9) {
        offx += 24;
      }

      fontsize=7;
      if (val>0) fprintf(fp,"4 1 0 50 0 %d %d 0.0000 4 0 0 %d %d %d\\001\n",
          bold, fontsize,
          ConvertX(i)+CELLSIZE/2+offx,ConvertY(j)+CELLHEX/2+abunch+offy,ex);

      ex++;
#endif

#if FIG==2 && PART==4
      int fontsize=12;
      bold=0;
      char alphabet[26];
      sprintf(alphabet,"ABCDEFGHIJKLMNOPQRSTUVWXYZ");
      if (val>0) fprintf(fp,"4 1 0 50 0 %d %d 0.0000 4 0 0 %d %d %c\\001\n",
          bold, fontsize,
          ConvertX(i)+CELLSIZE/2,ConvertY(j)+CELLHEX/2+abunch,
          alphabet[val-1]);
#endif


#if FIG>=3 && FIG<=5
      int fontsize=12;
      bold=0;
      if (val>0) fprintf(fp,"4 1 0 50 0 %d %d 0.0000 4 0 0 %d %d %d\\001\n",
          bold, fontsize,
          ConvertX(i)+CELLSIZE/2,ConvertY(j)+CELLHEX/2+abunch,
          val);
#endif

#if FIG==6
      int fontsize=12;
      bold=0;
      //      if ((i+j)%3==0 && i<=j/2) bold=2;
      //      if (PART==1 && i==0 && j==1) bold=2;
      if (val>=0) fprintf(fp,"4 1 0 50 0 %d %d 0.0000 4 0 0 %d %d %d\\001\n",
          bold, fontsize,
          ConvertX(i)+CELLSIZE/2,ConvertY(j)+CELLHEX/2+abunch,
          val);
#endif

#if FIG==7
      char alphabet[26];
      sprintf(alphabet,"ABCDEFGHIJKLMNOPQRSTUVWXYZ");
      int fontsize=12;
      bold=0;
      if (val>0) fprintf(fp,"4 1 0 50 0 %d %d 0.0000 4 0 0 %d %d %c\\001\n",
          bold, fontsize,
          ConvertX(i)+CELLSIZE/2,ConvertY(j)+CELLHEX/2+abunch,
          alphabet[val-1]);
#endif
    }
  }
}

void PlaceText(FILE* fp, int xc, int yc, int xt, int yt, char* label, int fs, int bld)
{
  //  int bold=2; //2=bold, 0=normal
  int abunch=20; //=60;

  int xval,yval;

  yoff = -yc*CELLSIZE/2 - yt*CELLSIZE/16;

  xval = ConvertX(xc) + xt*CELLSIZE/8;
  yval = ConvertY(yc) + yt*CELLSIZE/8 + abunch;

  fprintf(fp,"4 1 0 50 0 %d %d 0.0000 4 0 0 %d %d %s\\001\n",
      bld, fs, xval, yval, label);
}

void PlaceTextAbs(FILE* fp, int xc, int yc, char* label, int fs, int bld)
{
  //  int bold=2; //2=bold, 0=normal

  fprintf(fp,"4 1 0 50 0 %d %d 0.0000 4 0 0 %d %d %s\\001\n",
      bld, fs, xc, yc, label);
}

void PlaceRowLabels(FILE* fp, int* range, int xorig, int yorig)
{
  int j;
  int abunch=50; //Was 60
  int xlabel=0,ylabel=0,nudge=0;

  for (j=0;j<=range[3]-range[2]; j++) {
    yoff=0;

    fprintf(fp,"4 0 0 50 0 0 %d 0.0000 4 0 0 %d %d row %d:\\001\n",
        FONTSIZE,
        ConvertX(xlabel)+nudge,ConvertY(ylabel)+CELLHEX/2+abunch,
        j);

  }

}

void PlaceLabel(FILE* fp, int level, int size , int* range)
{
  int i,xlabel=0,ylabel=0,nudge=0,abit=0;
  nudge=CELLSIZE/2;
  abit=0;

  xlabel=(range[1]-range[0]+1)/2;
  ylabel=(range[3]-range[2])+2;
  if (xlabel*2<(range[1]-range[0]+1)) abit=CELLSIZE/2;

  printf("ranges: ");
  for (i=0;i<4;i++) printf("%d  ",range[i]);
  printf("\n");
  printf("xlabel %d ylabel %d nudge %d abit %d\n",xlabel,ylabel,nudge,abit);
  yoff=-(range[3]-range[2]-1)*CELLSIZE/2;
  abit=0;

  fprintf(fp,"4 1 0 50 0 0 12 0.0000 4 0 0 %d %d Level %d, Size %d\\001\n",
      ConvertX(xlabel)+abit,ConvertY(ylabel)+nudge,
      level,size);
}

void GetArmy(int** pegarray, int* range, int firstrow, int lastrow)
{
  int i,j;
  int val=9;

  printf("GetArmy called with range %d %d %d %d\n",
      range[0],range[1],range[2],range[3]);

#if BOARDTYPE==0 //Standard 33-hole
#if FIG==1 && PART==1
  val = 9;
#endif
#if FIG==1 && PART==2
  val = 0;
#endif
#if FIG==15
  val = 9;
#endif
#if FIG==3
  val = 0;
#endif
  printf("33-hole: %d\n",range[1]-range[0]);
  for (j=0;j<=range[3]-range[2];j++) {
    for (i=0; i<=range[1]-range[0]; i++) {
      if (j<2 || j>4) {
        if (i>1 && i<5) pegarray[i][j] = val;
      }
      else {
        pegarray[i][j] = val;
      }
    }
  }
#if FIG==1 && PART==1
  pegarray[3][3] = 0; // Center vacant
#endif
#if FIG==1 && PART==2
  for (j=1;j<=5;j++) {
    i=3;
    pegarray[i][j] = 9;
    pegarray[j][i] = 9;
  }
#endif
#if FIG==2 && PART==4
  pegarray[3][3] = 1;
  pegarray[3][0] = 1;
  pegarray[0][3] = 1;
  pegarray[6][3] = 1;
  pegarray[3][6] = 1;

  pegarray[2][2] = 2;
  pegarray[4][2] = 2;
  pegarray[2][4] = 2;
  pegarray[4][4] = 2;
  pegarray[2][1] = 2; pegarray[4][1] = 2;
  pegarray[1][2] = 2; pegarray[5][2] = 2;
  pegarray[1][4] = 2; pegarray[5][4] = 2;
  pegarray[2][5] = 2; pegarray[4][5] = 2;

  pegarray[3][2] = 3;
  pegarray[2][3] = 3;
  pegarray[4][3] = 3;
  pegarray[3][4] = 3;

  pegarray[3][1] = 3;
  pegarray[1][3] = 3;
  pegarray[5][3] = 3;
  pegarray[3][5] = 3;

  pegarray[2][0] = 3; pegarray[4][0] = 3;
  pegarray[0][2] = 3; pegarray[6][2] = 3;
  pegarray[0][4] = 3; pegarray[6][4] = 3;
  pegarray[2][6] = 3; pegarray[4][6] = 3;
#endif

#if FIG==15 && PART==1
  pegarray[3][1] = 0;
  pegarray[3][2] = 0;
  pegarray[3][3] = 0;
  pegarray[1][3] = 0;
  pegarray[2][3] = 0;
#endif
#if FIG==15 && PART==2
  pegarray[4][1] = 0;
  pegarray[1][3] = 0;
  pegarray[2][3] = 0;
  pegarray[4][3] = 0;
  pegarray[5][3] = 0;
  pegarray[3][4] = 0;
#endif
#if FIG==15 && PART==3
  pegarray[4][1] = 0;
  pegarray[3][2] = 0;
  pegarray[4][2] = 0;
  pegarray[3][3] = 0;
  pegarray[4][3] = 0;
  pegarray[5][3] = 0;
  pegarray[3][4] = 0;
#endif

#if FIG==3 && PART==1
  pegarray[3][3] = 1;

  pegarray[3][0] = 2;
  pegarray[0][3] = 2;
  pegarray[6][3] = 2;
  pegarray[3][6] = 2;
#endif
#if FIG==3 && PART==2
  pegarray[2][2] = 3;
  pegarray[4][2] = 3;
  pegarray[2][4] = 3;
  pegarray[4][4] = 3;

  pegarray[2][1] = 4; pegarray[4][1] = 4;
  pegarray[1][2] = 4; pegarray[5][2] = 4;
  pegarray[1][4] = 4; pegarray[5][4] = 4;
  pegarray[2][5] = 4; pegarray[4][5] = 4;
#endif

#if FIG==3 && PART==3
  pegarray[3][2] = 5;
  pegarray[2][3] = 5;
  pegarray[4][3] = 5;
  pegarray[3][4] = 5;

  pegarray[3][1] = 6;
  pegarray[1][3] = 6;
  pegarray[5][3] = 6;
  pegarray[3][5] = 6;

  pegarray[2][0] = 7; pegarray[4][0] = 7;
  pegarray[0][2] = 7; pegarray[6][2] = 7;
  pegarray[0][4] = 7; pegarray[6][4] = 7;
  pegarray[2][6] = 7; pegarray[4][6] = 7;
#endif
#endif // BOARDTYPE==0

#if BOARDTYPE==1 //Wiegleb's
#if FIG==4
  val = 0;
#endif
  printf("45-hole: %d\n",range[1]-range[0]);
  for (j=0;j<=range[3]-range[2];j++) {
    for (i=0; i<=range[1]-range[0]; i++) {
      if (j<3 || j>5) {
        if (i>2 && i<6) pegarray[i][j] = val;
      }
      else {
        pegarray[i][j] = val;
      }
    }
  }
#if FIG==4 && PART==1
  pegarray[4][4] = 1;

  pegarray[4][1] = 2;
  pegarray[1][4] = 2;
  pegarray[7][4] = 2;
  pegarray[4][7] = 2;
#endif
#if FIG==4 && PART==2
  pegarray[3][3] = 3;
  pegarray[5][3] = 3;
  pegarray[3][5] = 3;
  pegarray[5][5] = 3;

  pegarray[3][2] = 4; pegarray[5][2] = 4;
  pegarray[2][3] = 4; pegarray[6][3] = 4;
  pegarray[2][5] = 4; pegarray[6][5] = 4;
  pegarray[3][7] = 4; pegarray[5][7] = 4;

  pegarray[3][0] = 5; pegarray[5][0] = 5;
  pegarray[0][3] = 5; pegarray[8][3] = 5;
  pegarray[0][5] = 5; pegarray[8][5] = 5;
  pegarray[3][8] = 5; pegarray[5][8] = 5;
#endif
#if FIG==4 && PART==3
  pegarray[4][3] = 6;
  pegarray[3][4] = 6;
  pegarray[5][4] = 6;
  pegarray[4][5] = 6;

  pegarray[4][2] = 7;
  pegarray[2][4] = 7;
  pegarray[6][4] = 7;
  pegarray[4][6] = 7;

  pegarray[3][1] = 8; pegarray[5][1] = 8;
  pegarray[1][3] = 8; pegarray[7][3] = 8;
  pegarray[1][5] = 8; pegarray[7][5] = 8;
  pegarray[3][7] = 8; pegarray[5][7] = 8;

  pegarray[4][0] = 9;
  pegarray[0][4] = 9;
  pegarray[8][4] = 9;
  pegarray[4][8] = 9;
#endif
#endif //BOARDTYPE==1

#if BOARDTYPE==2 //6x6
#if FIG==5
  val = 0;
#endif
  printf("36-hole: %d\n",range[1]-range[0]);
  for (j=0;j<=range[3]-range[2];j++) {
    for (i=0; i<=range[1]-range[0]; i++) {
      pegarray[i][j] = val;
    }
  }
#if FIG==5 && PART==1
  pegarray[1][1] = 1;
  pegarray[4][1] = 1;
  pegarray[1][4] = 1;
  pegarray[4][4] = 1;
#endif
#if FIG==5 && PART==2
  pegarray[2][2] = 2; pegarray[3][2] = 2;
  pegarray[2][3] = 2; pegarray[3][3] = 2;

  pegarray[2][0] = 3; pegarray[3][0] = 3;
  pegarray[0][2] = 3; pegarray[5][2] = 3;
  pegarray[0][3] = 3; pegarray[5][3] = 3;
  pegarray[2][5] = 3; pegarray[3][5] = 3;

  pegarray[0][0] = 4; pegarray[5][0] = 4;
  pegarray[0][5] = 4; pegarray[5][5] = 4;
#endif
#if FIG==5 && PART==3
  pegarray[2][1] = 5; pegarray[3][1] = 5;
  pegarray[1][2] = 5; pegarray[4][2] = 5;
  pegarray[1][3] = 5; pegarray[4][3] = 5;
  pegarray[2][4] = 5; pegarray[3][4] = 5;

  pegarray[1][0] = 6; pegarray[4][0] = 6;
  pegarray[0][1] = 6; pegarray[5][1] = 6;
  pegarray[0][4] = 6; pegarray[5][4] = 6;
  pegarray[1][5] = 6; pegarray[4][5] = 6;
#endif
#endif //BOARDTYPE==2

#if BOARDTYPE>3
#if FIG==1 && PART==4
  val = 0;
#endif
#if FIG>=6
  val = 0;
#endif
  printf("Triangular: fill to row %d\n",range[3]-range[2]);
  for (j=0;j<=range[3]-range[2];j++) {
    for (i=0; i<=j; i++) {
      if (j+range[2]>firstrow-1 && j+range[2]<lastrow+1) pegarray[i][j] = val; //Black
      else pegarray[i][j] = 0; //Empty
    }
  }

#if FIG==1 && PART==3
  pegarray[0][0] = 0; // Top corner vacant
#endif
#if FIG==1 && PART==4
  pegarray[0][0] = 9;
  pegarray[0][1] = 9;
  pegarray[1][1] = 9;
  pegarray[2][3] = 9;
  pegarray[3][4] = 9;
#endif

#if FIG==6 && PART==1
  int base=1;
  pegarray[0][0] = -1;
  pegarray[0][1] = base;
  pegarray[1][1] = base;
  pegarray[0][2] = base;
  pegarray[1][2] = -1;
  pegarray[2][2] = base;
  pegarray[0][3] = -1;
  pegarray[1][3] = base;
  pegarray[2][3] = base;
  pegarray[3][3] = -1;
#endif
#if FIG==6 && PART==2
  int base=1;
  pegarray[0][1] = base; pegarray[1][1] = base;
  pegarray[0][3] = base; pegarray[3][3] = base;
  pegarray[1][4] = base; pegarray[3][4] = base;

  pegarray[0][0] = base+1; pegarray[0][4] = base+1; pegarray[4][4] = base+1;

  pegarray[0][2] = base+2; pegarray[2][2] = base+2; pegarray[2][4] = base+2;

  pegarray[1][2] = base+3; pegarray[1][3] = base+3; pegarray[2][3] = base+3;
#endif
#if FIG==6 && PART==3
  int base=1;
  pegarray[0][1] = base; pegarray[1][1] = base;
  pegarray[0][4] = base; pegarray[4][4] = base;
  pegarray[1][5] = base; pegarray[4][5] = base;

  pegarray[0][2] = base+1; pegarray[2][2] = base+1;
  pegarray[0][3] = base+1; pegarray[3][3] = base+1;
  pegarray[2][5] = base+1; pegarray[3][5] = base+1;

  pegarray[0][0] = base+2; pegarray[0][5] = base+2; pegarray[5][5] = base+2;

  pegarray[1][2] = base+3; pegarray[1][4] = base+3; pegarray[3][4] = base+3;

  pegarray[1][3] = base+4; pegarray[2][3] = base+4; pegarray[2][4] = base+4;
#endif
#if FIG==6 && PART==4
  int base=1;
  pegarray[0][1] = base; pegarray[1][1] = base;
  pegarray[0][3] = base; pegarray[3][3] = base;
  pegarray[1][4] = base; pegarray[3][4] = base;

  pegarray[0][0] = -1; pegarray[0][4] = -1; pegarray[4][4] = -1;

  pegarray[0][2] = base+1; pegarray[2][2] = base+1; pegarray[2][4] = base+1;

  pegarray[1][2] = base+2; pegarray[1][3] = base+2; pegarray[2][3] = base+2;
#endif

#if FIG==7 && PART==1
  pegarray[0][0] = 6000;
  pegarray[1][2] = 6000;
  pegarray[0][3] = 6000;
  pegarray[3][3] = 6000;
  pegarray[2][4] = 6000;
#endif
#if FIG==7 && PART==2
  pegarray[0][0] = 6000;
  pegarray[1][1] = 9;
  pegarray[0][2] = 9;
  pegarray[1][2] = 9;
  pegarray[3][3] = 6000;
  pegarray[2][4] = 6000;
#endif
#if FIG==7 && PART==3
  pegarray[0][0] = 6000;
  pegarray[0][1] = 9;
  pegarray[1][2] = 9;
  pegarray[2][2] = 9;
  pegarray[0][3] = 6000;
  pegarray[2][4] = 6000;
#endif

#if FIG==8
  int solcode[4]={2,0,0,0};
#endif
#if FIG==9
  int solcode[4]={3,0,0,0};
#endif
#if FIG==10
  int solcode[4]={14,67,84,0};
#endif
#if FIG==11
  int solcode[4]={85,102,108};
#endif
#if FIG==12
  int solcode[4]={94,103,174,595};
#endif

#if FIG>=8 && FIG<=12
  int ct=1;
  for (j=0;j<=range[3]-range[2];j++) {
    for (i=0; i<=j; i++) {
      if (ct & solcode[PART-1]) pegarray[i][j] = 9;
      ct=ct*2;
    }
  }
#endif
#endif //BOARDTYPE>3
}

void MaskEdges(FILE* fp, int* range)
{
  int xmin,xmax;
  int ymin,ymax;

  int color=7; //white
  int filltype=20; //Solid
  int layer=20;
  int abit=10;
  //  color=6; //Make the mask visible for error checking
  abit=70;

  fprintf(fp,"# Edge mask\n");

  // Bottom edge (for pablito's, this is the only mask)
  yoff=0;
  yoff=-(range[3]-range[2]-1)*CELLSIZE/2;

  xmin=0;

  xmax=range[1]-range[0]+1;
  xmax=range[1]-range[0]-1;
  ymin=range[3]-range[2];
  ymax=range[3]-range[2]+1;
  fprintf(fp,"2 2 0 0 0 %d %d 0 %d 0.000 0 0 -1 0 0 5\n",color,layer,filltype);
  fprintf(fp,"  ");
  fprintf(fp," %d %d",ConvertX(xmin)-abit-100,ConvertY(ymax)+abit);
  fprintf(fp," %d %d",ConvertX(xmax)+abit,ConvertY(ymax)+abit);
  fprintf(fp," %d %d",ConvertX(xmax)+abit,(ConvertY(ymin)+ConvertY(ymax))/2);
  fprintf(fp," %d %d",ConvertX(xmin)-abit-100,(ConvertY(ymin)+ConvertY(ymax))/2);
  fprintf(fp," %d %d",ConvertX(xmin)-abit-100,ConvertY(ymax)+abit);
  fprintf(fp,"\n");
}

//type==0, horizontally
//type==1, vertically
//type==2, diagonal up and right
//type==3, diagonal up and left
/*void AddEllipses(FILE* fp,int x,int y,int type)
  {
  int i;
  int dotoffset=50;
  if (type>1) dotoffset=dotoffset*7/10;
  int offx,offy;
  for (i=0;i<3;i++) {
  if (type==0) {
  offx=dotoffset*(i-1);
  offy=0;
  }
  if (type==1) {
  offx=0;
  offy=dotoffset*(i-1);
  }
  if (type==2) {
  offx=dotoffset*(i-1);
  offy=dotoffset*(i-1);
  }
  if (type==3) {
  offx=dotoffset*(i-1);
  offy=-dotoffset*(i-1);
  }
  fprintf(fp,"1 3 0 1 0 7 50 0 0 0.000 1 0.0000 %d %d %d %d 0 0 0 0\n",
  ConvertX(x)+CELLSIZE/2+offx,ConvertY(y)+CELLHEX/2+offy,
  6,6);
  }
  }*/

void PlotSquare(FILE* fp, int xp, int yp, int linewidth, int color, int filltype, int** pegarray)
{
#if BOARDTYPE<4
  //Sqaure
  fprintf(fp,"2 2 0 %d 0 %d 50 0 %d 0.000 0 0 -1 0 0 5\n",
      linewidth,color,filltype);
  fprintf(fp,"  ");
  fprintf(fp," %d %d",ConvertX(xp),ConvertY(yp));
  fprintf(fp," %d %d",ConvertX(xp+1),ConvertY(yp));
  fprintf(fp," %d %d",ConvertX(xp+1),ConvertY(yp+1));
  fprintf(fp," %d %d",ConvertX(xp),ConvertY(yp+1));
  fprintf(fp," %d %d",ConvertX(xp),ConvertY(yp));
  fprintf(fp,"\n");
  return;
#else
  //Hexagon
  int extra=CELLSIZE/8; // Should give a perfect hexagon
  int mid=(ConvertX(xp)+ConvertX(xp+1))/2;
  fprintf(fp,"2 2 0 %d 0 %d 50 0 %d 0.000 0 0 -1 0 0 7\n",
      linewidth,color,filltype);
  fprintf(fp,"  ");
  fprintf(fp," %d %d",ConvertX(xp),ConvertY(yp)+extra);
  fprintf(fp," %d %d",mid,ConvertY(yp)-extra);
  fprintf(fp," %d %d",ConvertX(xp+1),ConvertY(yp)+extra);
  fprintf(fp," %d %d",ConvertX(xp+1),ConvertY(yp+1)-extra);
  fprintf(fp," %d %d",mid,ConvertY(yp+1)+extra);
  fprintf(fp," %d %d",ConvertX(xp),ConvertY(yp+1)-extra);
  fprintf(fp," %d %d",ConvertX(xp),ConvertY(yp)+extra);
  fprintf(fp,"\n");
#endif
}

//linetype=0 means solid
//linetype=1 means dashed
void PlotLine(FILE* fp, int xf, int yf, int xt, int yt, int linewidth, int linetype, int perc)
{
  //  fprintf(fp,"2 1 %d %d 0 7 50 -1 -1 2.000 0 0 -1 0 0 2\n",
  //    linetype,linewidth);
  fprintf(fp,"2 1 %d %d 0 7 50 -1 -1 2.000 0 0 -1 1 0 2\n",
      linetype,linewidth);
  // This is arrow thick, width, height (pointing up)
  fprintf(fp,"  2 1 2.00 40.00 40.00\n");
  fprintf(fp,"  ");
  yoff=-yf*CELLSIZE/2;
  yoff=0;

  int xfr = ConvertX(xf);
  int yfr = ConvertY(yf);
  int xto = ConvertX(xt);
  int yto = ConvertY(yt);

  xto = xfr + (xto-xfr)*perc/100;
  yto = yfr + (yto-yfr)*perc/100;

  fprintf(fp," %d %d",xfr,yfr);
  yoff=-yt*CELLSIZE/2;
  yoff=0;
  fprintf(fp," %d %d",xto,yto);
  fprintf(fp,"\n");

}

void PlotTriangle(FILE* fp, int x1, int y1, int x2, int y2, int x3, int y3, int linewidth, int color, int filltype)
{
  fprintf(fp,"2 1 0 %d 0 %d 50 -1 %d 1.000 0 0 -1 0 0 4\n",
      linewidth,color,filltype);
  fprintf(fp,"  ");
  yoff=-y1*CELLSIZE/2;
  fprintf(fp," %d %d",ConvertX(x1),ConvertY(y1));
  yoff=-y2*CELLSIZE/2;
  fprintf(fp," %d %d",ConvertX(x2),ConvertY(y2));
  yoff=-y3*CELLSIZE/2;
  fprintf(fp," %d %d",ConvertX(x3),ConvertY(y3));
  yoff=-y1*CELLSIZE/2;
  fprintf(fp," %d %d",ConvertX(x1),ConvertY(y1));
  fprintf(fp,"\n");

}

void DrawVenn(FILE* fp, int radius)
{
  int cx,cy;
  int linewidth=3;

  fprintf(fp,"#Venn diagram\n");

  cx=radius+OFFSETX;
  cy=radius+OFFSETY;
  fprintf(fp,"1 3 0 %d 0 7 50 -1 -1 0.000 1 0.0000 %d %d %d %d 0 0 0 0\n",
      linewidth, cx,cy,radius,radius);

  cx=2*radius+OFFSETX;
  cy=radius+OFFSETY;
  fprintf(fp,"1 3 0 %d 0 7 50 -1 -1 0.000 1 0.0000 %d %d %d %d 0 0 0 0\n",
      linewidth, cx,cy,radius,radius);

  cx=(15*radius)/10+OFFSETX;
  cy=(radius*1866)/1000+OFFSETY;
  fprintf(fp,"1 3 0 %d 0 7 50 -1 -1 0.000 1 0.0000 %d %d %d %d 0 0 0 0\n",
      linewidth, cx,cy,radius,radius);
}

void PrintBoardEdge(FILE* fp)
{
  int i=0,j=0;
  int offset=0,length;

  //Edge for standard 33-hole board
#if BOARDTYPE==0
  int edgeends=1;
  int edgeend[1]={14};
  const int edge[14][2]={2,2, 2,0, 5,0, 5,2, 7,2, 7,5, 5,5,
    5,7, 2,7, 2,5, 0,5, 0,2, 2,2, 2,0};
#endif
  //Edge for standard Wieglebs board
#if BOARDTYPE==1
  int edgeends=1;
  int edgeend[1]={14};
  const int edge[14][2]={3,3, 3,0, 6,0, 6,3, 9,3, 9,6, 6,6,
    6,9, 3,9, 3,6, 0,6, 0,3, 3,3, 3,0};
#endif
  //Edge for the 6x6 board
#if BOARDTYPE==2
  int edgeends=1;
  int edgeend[1]={6};
  const int edge[6][2]={0,0, 6,0, 6,6, 0,6, 0,0, 6,0};
#endif

  fprintf(fp,"#The edge of the board\n");
  int xval,yval;

#if BOARDTYPE<4
  for (j=0;j<edgeends;j++) {
    if (j==0) {
      offset=0;
      length=edgeend[j];
    }
    else {
      offset=edgeend[j-1];
      length=edgeend[j]-edgeend[j-1];
    }

    fprintf(fp,"2 1 0 %d 0 7 50 0 -1 3.000 0 0 -1 0 0 %d\n",EDGEWIDTH,length);
    fprintf(fp,"  ");
    for (i=0;i<length;i++) {
      xval=ConvertX(edge[i+offset][0]);
      yval=ConvertY(edge[i+offset][1]);

      fprintf(fp," %d %d",xval,yval);
    }
    fprintf(fp,"\n");
  }
#endif

#if BOARDTYPE>=4
  int extra=CELLSIZE/8; // Should give a perfect hexagon
  int mid; //=(ConvertX(xp)+ConvertX(xp+1))/2;
#if FIG==2
  int mysize=BOARDTYPE+1;
#else
  int mysize=BOARDTYPE;
#endif
#if FIG==6 && PART==4
  length = (mysize-1)*2*3+2;
  fprintf(fp,"2 1 0 %d 0 7 50 0 -1 3.000 0 0 -1 0 0 %d\n",EDGEWIDTH,length);
  fprintf(fp,"  ");

  //left edge 2,1
  for (j=1; j<mysize-1; j++) {
    xval = 0;
    yval = j;
    yoff=-yval*CELLSIZE/2;
    mid=(ConvertX(xval)+ConvertX(xval+1))/2;
    fprintf(fp," %d %d",mid,ConvertY(yval)-extra);
    fprintf(fp," %d %d",ConvertX(xval),ConvertY(yval)+extra);
  }

        xval=0;
        yval=mysize-1;
  yoff=-yval*CELLSIZE/2;
  mid=(ConvertX(xval)+ConvertX(xval+1))/2;
  fprintf(fp," %d %d",mid,ConvertY(yval)-extra);
  fprintf(fp," %d %d",ConvertX(xval+1),ConvertY(yval)+extra);

  //bottom edge 6,5
  for (j=1; j<mysize-1; j++) {
    xval = j;
    yval = mysize-1;
    yoff=-yval*CELLSIZE/2;
    mid=(ConvertX(xval)+ConvertX(xval+1))/2;
    fprintf(fp," %d %d",ConvertX(xval),ConvertY(yval+1)-extra);
    fprintf(fp," %d %d",mid,ConvertY(yval+1)+extra);
  }

        xval=mysize-1;
        yval=mysize-1;
  yoff=-yval*CELLSIZE/2;
  mid=(ConvertX(xval)+ConvertX(xval+1))/2;
  fprintf(fp," %d %d",ConvertX(xval),ConvertY(yval+1)-extra);
  fprintf(fp," %d %d",ConvertX(xval),ConvertY(yval)+extra);

  //right edge 4,3
  for (j=mysize-2; j>=1; j--) {
    xval = j;
    yval = j;
    yoff=-yval*CELLSIZE/2;
    mid=(ConvertX(xval)+ConvertX(xval+1))/2;
    fprintf(fp," %d %d",ConvertX(xval+1),ConvertY(yval+1)-extra);
    fprintf(fp," %d %d",ConvertX(xval+1),ConvertY(yval)+extra);
  }

        xval=0;
        yval=0;
  yoff=-yval*CELLSIZE/2;
  mid=(ConvertX(xval)+ConvertX(xval+1))/2;
  fprintf(fp," %d %d",ConvertX(xval+1),ConvertY(yval+1)-extra);
  fprintf(fp," %d %d",mid,ConvertY(yval+1)+extra);

  //Duplicate the first point to finish it off
  xval = 0;
  yval = 1;
  yoff=-yval*CELLSIZE/2;
  mid=(ConvertX(xval)+ConvertX(xval+1))/2;
  fprintf(fp," %d %d",mid,ConvertY(yval)-extra);
  fprintf(fp," %d %d",ConvertX(xval),ConvertY(yval)+extra);

  fprintf(fp,"\n");
#else
  length = mysize*6+2;
  fprintf(fp,"2 1 0 %d 0 7 50 0 -1 3.000 0 0 -1 0 0 %d\n",EDGEWIDTH,length);
  fprintf(fp,"  ");

  //left edge 2,1
  for (j=0; j<mysize; j++) {
    xval = 0;
    yval = j;
    yoff=-yval*CELLSIZE/2;
    mid=(ConvertX(xval)+ConvertX(xval+1))/2;
    fprintf(fp," %d %d",mid,ConvertY(yval)-extra);
    fprintf(fp," %d %d",ConvertX(xval),ConvertY(yval)+extra);
  }

  //bottom edge 6,5
  for (j=0; j<mysize; j++) {
    xval = j;
    yval = mysize-1;
    yoff=-yval*CELLSIZE/2;
    mid=(ConvertX(xval)+ConvertX(xval+1))/2;
    fprintf(fp," %d %d",ConvertX(xval),ConvertY(yval+1)-extra);
    fprintf(fp," %d %d",mid,ConvertY(yval+1)+extra);
  }

  //right edge 4,3
  for (j=mysize-1; j>=0; j--) {
    xval = j;
    yval = j;
    yoff=-yval*CELLSIZE/2;
    mid=(ConvertX(xval)+ConvertX(xval+1))/2;
    fprintf(fp," %d %d",ConvertX(xval+1),ConvertY(yval+1)-extra);
    fprintf(fp," %d %d",ConvertX(xval+1),ConvertY(yval)+extra);
  }

  //Duplicate the first 2 points to finish it off
  xval = 0;
  yval = 0;
  yoff=-yval*CELLSIZE/2;
  mid=(ConvertX(xval)+ConvertX(xval+1))/2;
  fprintf(fp," %d %d",mid,ConvertY(yval)-extra);
  fprintf(fp," %d %d",ConvertX(xval),ConvertY(yval)+extra);

  fprintf(fp,"\n");
#endif

#endif

  return;
}

void PlaceJumps(FILE* fp, int* range)
{
  int i,linewidth=4;
  int linetype=0; //solid
  int layer=50;
  int jumpheight=80;
  int abit=15;
  double x0,y0;
  int x1,y1,x2,y2,x3,y3;
  jumpheight=120;

  //3 Jumps for Figure 8 diagram
  /*  int jumps=3;
      const int jump[3][7]={
      -3,6, -1,2, +1, +1, 1,
      0,6,  2,3, +1, +1, 1,
      4,6,  1,2, -1, +1, 0};*/

  int jumps=3;
  const int jump[3][7]={
    -4,7, -1,2, +1, +1, 1,
    4,7,  1,2, -1, +1, 0,
    0,7,  2,3, +1, +1, 1};

  int linegroups=6;
  const int line[6][6]={
    -9,7,10,7,2,0,
    -1,7,-1,8,4,0,
    -2,8,-2,11,4,1,
    2,7, 2,8,4,0,
    3,8, 3,11,4,1,
    0,-1,0,12,2,0};

  /*  fprintf(fp,"#Pegs\n");
      for (i=0;i<jumps;i++) {
      fprintf(fp,"1 3 0 1 0 %d 50 0 0 0.000 1 0.0000 %d %d %d %d 0 0 0 0\n",
      FILL,
      ConvertX(jump[i][0])+CELLSIZE/2,ConvertY(jump[i][1])+CELLSIZE/2,
      JUMPRADIUS,JUMPRADIUS);
      }*/

  fprintf(fp,"#Arrows\n");
  for (i=0;i<jumps;i++) {
    x1 = ConvertX(jump[i][0]-range[0])+CELLSIZE/2;
    y1 = ConvertY(jump[i][1]-range[2]); //+CELLSIZE/2;
    x3 = ConvertX(jump[i][2]-range[0]); //+CELLSIZE/2;
    y3 = ConvertY(jump[i][3]-range[2])+abit; //+CELLSIZE/2;
    if (jump[i][2]==-1) x3+=CELLSIZE/2+CELLSIZE/8;
    if (jump[i][2]==1) x3+=CELLSIZE/2-CELLSIZE/8;
    if (jump[i][2]==2) x3+=CELLSIZE/2+CELLSIZE/8;
    if (jump[i][2]==2) jumpheight=60;
    x2 = (x1+x3)/2;
    y2 = (y1+y3)/2;
    if (x1==x3) x2 += jump[i][4]*jumpheight;
    else if (y1==y3) y2 += jump[i][4]*jumpheight;
    else {
      x2 += jump[i][4]*jumpheight;
      y2 += jump[i][5]*jumpheight;
    }
    //    else if (jump[i][1]==1) {
    //      x2 += jump[i][4]*jumpheight;
    //      y2 -= jump[i][4]*jumpheight;
    //    }
    //    else if (jump[i][1]==2) {
    //      x2 -= jump[i][4]*jumpheight;
    //      y2 -= jump[i][4]*jumpheight;
    //    }

    FindCircleCenter(x1,y1,x2,y2,x3,y3,&x0,&y0);

    fprintf(fp,"5 1 0 %d 0 7 30 -1 -1 1.000 0 %d 1 0 %9.3f %9.3f %d %d %d %d %d %d\n",
        linewidth,jump[i][6],x0,y0,x1,y1,x2,y2,x3,y3);
    //    fprintf(fp,"      2 1 1.00 90.00 120.00\n");
    fprintf(fp,"      2 1 1.00 180.00 180.00\n"); //Fatter arrowheads
  }

  linewidth=2;
  int newline;
  abit=0;

  fprintf(fp,"#Lines\n");
  for (i=0;i<linegroups;i++) {
    if (i==linegroups-1) {
      linetype=1;
      abit=CELLSIZE/2;
      layer=19;
    }
    newline=0;
    if (i==0) newline=1;
    else if (line[i][5]==0) newline=1;
    if (i>0 && newline) fprintf(fp,"\n");
    if (newline) {
      fprintf(fp,"2 1 %d %d 0 7 %d 0 -1 1.000 0 0 -1 0 0 %d\n",
          linetype,linewidth,layer,line[i][4]);
      fprintf(fp,"  ");
    }
    fprintf(fp," %d %d",ConvertX(line[i][0]-range[0])+abit,ConvertY(line[i][1])-range[2]);
    fprintf(fp," %d %d",ConvertX(line[i][2]-range[0])+abit,ConvertY(line[i][3])-range[2]);
    linewidth=1;
  }
  fprintf(fp,"\n");
}

void FindCircleCenter(int x1, int y1, int x2, int y2, int x3, int y3, double* x0, double* y0)
{
  int al;
  double fal, d, e;
  double r1, r2, r3;

  *x0 = 0.;
  *y0 = 0.;

  al = x1*(y2-y3) + x2*(y3-y1) + x3*(y1-y2);
  if (al==0) {
    printf("Error in FindCircleCenter\n");
    return;
  }

  fal = (double) al;

  r1 = (double) x1*x1 + y1*y1;
  r2 = (double) x2*x2 + y2*y2;
  r3 = (double) x3*x3 + y3*y3;

  d = -( r1*(y2-y3) + r2*(y3-y1) + r3*(y1-y2) );

  e =    r1*(x2-x3) + r2*(x3-x1) + r3*(x1-x2);

  *x0 = -0.5*d/fal;
  *y0 = -0.5*e/fal;
}

void LabelLocation(FILE* fp, int x, int y, int* range, char* label, int nudgex, int nudgey)
{
  //  int nudge=0; //-CELLSIZE/4;
  //  int abit=0; //CELLSIZE/4;
  int level=10;
  fprintf(fp,"4 1 0 50 -1 0 %d 0.0000 4 0 0 %d %d %s\\001\n",
      12, ConvertX(x-range[0])+nudgex,
      ConvertY(y-range[2])+nudgey,label);
}

int GetExponent(int x, int y, int sx, int sy)
{
  int rx=x-sx;
  int ry=y-sy;
  if (rx>0 && ry<0) return ABS(rx)+ABS(ry);
  if (rx<0 && ry>=0) return ABS(rx)+ABS(ry);
  if(ABS(rx)>=ABS(ry)) return ABS(rx);
  return ABS(ry);
}

int PagodaCheck(int** pegarray, int* range)
{
  int i,j,i1,j1,i2,j2;
  int e,e1,e2;
  int pass;
  int o1=0;
  int o2=0;

  for (j=0;j<=range[3]-range[2]; j++) {
    for (i=0; i<=range[1]-range[0]; i++) {
      if (pegarray[i][j]>99) continue;
      pass=1;
      e=GetExponent(i+range[0],j,o1,o2);

      //Check horizontal jumps
      i1=i-1;j1=j;i2=i+1;j2=j;
      if (i1>=0) {
        e1=GetExponent(i1+range[0],j1,o1,o2);
        e2=GetExponent(i2+range[0],j2,o1,o2);
        pass=(pass && CheckExponent(e1,e,e2));
      }

      //Check vertical jumps
      i1=i;j1=j-1;i2=i;j2=j+1;
      if (j1>=0) {
        e1=GetExponent(i1+range[0],j1,o1,o2);
        e2=GetExponent(i2+range[0],j2,o1,o2);
        pass=(pass && CheckExponent(e1,e,e2));
      }

      //Check one diag jump
      i1=i-1;j1=j-1;i2=i+1;j2=j+1;
      if (i1>=0 && j1>=0) {
        e1=GetExponent(i1+range[0],j1,o1,o2);
        e2=GetExponent(i2+range[0],j2,o1,o2);
        pass=(pass && CheckExponent(e1,e,e2));
      }

      //Check other diag jump
      i1=i-1;j1=j+1;i2=i+1;j2=j-1;
      if (i1>=0 && j2>=0) {
        e1=GetExponent(i1+range[0],j1,o1,o2);
        e2=GetExponent(i2+range[0],j2,o1,o2);
        pass=(pass && CheckExponent(e1,e,e2));
      }

    }
  }

  return 1;
}

int CheckExponent(int e1, int e0, int e2)
{
  double sig=0.5*(sqrt(5.0)-1.);
  int pass=1;
  if (pow(sig,e1)+pow(sig,e0)<pow(sig,e2)) pass=0;
  if (pow(sig,e2)+pow(sig,e0)<pow(sig,e1)) pass=0;
  if (pass==0) {
    printf("These exponents failed the test: %d %d %d\n",e1,e0,e2);
    return 0;
  }
  else {
    //    printf("OK: %d %d %d\n",e1,e0,e2);
  }
  return 1;
}

/* Read a line from a data file:
   buffer[] a string containing the line read
   fp       file pointer 
   returns  0 if End of File encountered
   1 normal return

 */
int read_line(char buffer[], FILE* fp)
{
  char c;
  int i = 0;

  do {
    c = getc(fp);
    if (c == EOF) {
      buffer[i] = '\0';
      return 0;
    }
    buffer[i] = c;
    i++;
  }
  while (c != '\n');

  buffer[i-1] = '\0';
  c = getc(fp);
  if (c == EOF) return 0;
  ungetc(c, fp);
  return 1;
}



==> anc/FigGen/FigGen.h <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int ConvertX(int x);
int ConvertY(int y);
//void PrintBoardEdge(FILE* fp);
//void PrintInteriorLines(FILE* fp);
void PlacePegs(FILE* fp, int** pegarray, int* range);
void PlaceText(FILE* fp, int** pegarray, int* range);
void PlaceText(FILE* fp, int xc, int yc, int xh, int yh, char* label, int fs=12, int bld=2);
void PlaceTextAbs(FILE* fp, int xc, int yc, char* label, int fs=12, int bld=2);
void AddEllipses(FILE* fp,int x,int y,int type);
int read_line(char buffer[], FILE* fp);
void PlotSquare(FILE* fp, int xp, int yp, int linewidth, int color, int filltype, int** pegarray);
void PlotLine(FILE* fp, int xf, int yf, int xt, int yt, int linewidth, int linetype, int perc);
void PlotTriangle(FILE* fp, int x1, int y1, int x2, int y2, int x3, int y3, int linewidth, int color, int filltype);
int GetExponent(int x, int y, int sx, int sy);
void GetArmy(int** pegarray, int* range, int firstrow, int lastrow);
//void GetSkewArmy(int** pegarray, int* range, int firstrow);
void MaskEdges(FILE* fp, int* range);
int PagodaCheck(int** pegarray, int* range);
int CheckExponent(int e1, int e0, int e2);
void PlaceRowLabels(FILE* fp, int* range, int xorig, int yorig);
void PlaceLabel(FILE* fp, int level, int size , int* range);
void PlaceJumps(FILE* fp, int* range);
void FindCircleCenter(int x1, int y1, int x2, int y2, int x3, int y3, double* x0, double* y0);
void LabelLocation(FILE* fp, int x, int y, int* range, char* label, int nudgex, int nudgey);
void PrintBoardEdge(FILE* fp);
void DrawVenn(FILE* fp, int radius);



==> anc/FigGen/fig1.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 1
#The edge of the board, in 1 piece(s)
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
	 3092 644 3092 100 3908 100 3908 644 4452 644 4452 1460 3908 1460 3908 2004 3092 2004 3092 1460 2548 1460 2548 644 3092 644 3092 100
#Horizontal dashed lines
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 372 3908 372
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 644 3908 644
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 2548 916 4452 916
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 2548 1188 4452 1188
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 1460 3908 1460
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 1732 3908 1732
#Vertical dashed lines
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 2820 644 2820 1460
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 644 3092 1460
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3364 100 3364 2004
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3636 100 3636 2004
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3908 644 3908 1460
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 4180 644 4180 1460
#Labels
4 1 0 50 0 0 12 0.0000 4 0 0 3228 296 c1\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 296 d1\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 296 e1\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 568 c2\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 568 d2\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 568 e2\001
4 1 0 50 0 0 12 0.0000 4 0 0 2684 840 a3\001
4 1 0 50 0 0 12 0.0000 4 0 0 2956 840 b3\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 840 c3\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 840 d3\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 840 e3\001
4 1 0 50 0 0 12 0.0000 4 0 0 4044 840 f3\001
4 1 0 50 0 0 12 0.0000 4 0 0 4316 840 g3\001
4 1 0 50 0 0 12 0.0000 4 0 0 2684 1112 a4\001
4 1 0 50 0 0 12 0.0000 4 0 0 2956 1112 b4\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1112 c4\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1112 d4\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1112 e4\001
4 1 0 50 0 0 12 0.0000 4 0 0 4044 1112 f4\001
4 1 0 50 0 0 12 0.0000 4 0 0 4316 1112 g4\001
4 1 0 50 0 0 12 0.0000 4 0 0 2684 1384 a5\001
4 1 0 50 0 0 12 0.0000 4 0 0 2956 1384 b5\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1384 c5\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1384 d5\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1384 e5\001
4 1 0 50 0 0 12 0.0000 4 0 0 4044 1384 f5\001
4 1 0 50 0 0 12 0.0000 4 0 0 4316 1384 g5\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1656 c6\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1656 d6\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1656 e6\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1928 c7\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1928 d7\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1928 e7\001


==> anc/FigGen/fig10.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 10
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 117 372 83 440 117 440 201 372 235 304 201 304 117
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 235 304 201 372 235 372 319 304 353 236 319 236 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 304 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 235 440 201 508 235 508 319 440 353 372 319 372 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 440 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 168 353 236 319 304 353 304 437 236 471 168 437 168 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 236 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 353 372 319 440 353 440 437 372 471 304 437 304 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 440 353 508 319 576 353 576 437 508 471 440 437 440 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 100 471 168 437 236 471 236 555 168 589 100 555 100 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 471 304 437 372 471 372 555 304 589 236 555 236 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 471 440 437 508 471 508 555 440 589 372 555 372 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 508 471 576 437 644 471 644 555 576 589 508 555 508 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 372 83 304 117 304 201 236 235 236 319 168 353 168 437 100 471 100 555 168 589 236 555 304 589 372 555 440 589 508 555 576 589 644 555 644 471 576 437 576 353 508 319 508 235 440 201 440 117 372 83 304 117
4 1 0 50 0 2 10 0.0000 4 0 0 364 761 code = 14\001
# Global xmax and ymax are 644 and 690
#Part 2 of figure 10
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1120 117 1188 83 1256 117 1256 201 1188 235 1120 201 1120 117
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1188 159 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1052 235 1120 201 1188 235 1188 319 1120 353 1052 319 1052 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1120 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1188 235 1256 201 1324 235 1324 319 1256 353 1188 319 1188 235
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 984 353 1052 319 1120 353 1120 437 1052 471 984 437 984 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1120 353 1188 319 1256 353 1256 437 1188 471 1120 437 1120 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1256 353 1324 319 1392 353 1392 437 1324 471 1256 437 1256 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 916 471 984 437 1052 471 1052 555 984 589 916 555 916 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 984 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1052 471 1120 437 1188 471 1188 555 1120 589 1052 555 1052 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1188 471 1256 437 1324 471 1324 555 1256 589 1188 555 1188 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1324 471 1392 437 1460 471 1460 555 1392 589 1324 555 1324 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 1188 83 1120 117 1120 201 1052 235 1052 319 984 353 984 437 916 471 916 555 984 589 1052 555 1120 589 1188 555 1256 589 1324 555 1392 589 1460 555 1460 471 1392 437 1392 353 1324 319 1324 235 1256 201 1256 117 1188 83 1120 117
4 1 0 50 0 2 10 0.0000 4 0 0 1180 761 code = 67\001
# Global xmax and ymax are 1460 and 690
#Part 3 of figure 10
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1936 117 2004 83 2072 117 2072 201 2004 235 1936 201 1936 117
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1868 235 1936 201 2004 235 2004 319 1936 353 1868 319 1868 235
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2004 235 2072 201 2140 235 2140 319 2072 353 2004 319 2004 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2072 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1800 353 1868 319 1936 353 1936 437 1868 471 1800 437 1800 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1936 353 2004 319 2072 353 2072 437 2004 471 1936 437 1936 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2004 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2072 353 2140 319 2208 353 2208 437 2140 471 2072 437 2072 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1732 471 1800 437 1868 471 1868 555 1800 589 1732 555 1732 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1800 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1868 471 1936 437 2004 471 2004 555 1936 589 1868 555 1868 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2004 471 2072 437 2140 471 2140 555 2072 589 2004 555 2004 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2140 471 2208 437 2276 471 2276 555 2208 589 2140 555 2140 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 2004 83 1936 117 1936 201 1868 235 1868 319 1800 353 1800 437 1732 471 1732 555 1800 589 1868 555 1936 589 2004 555 2072 589 2140 555 2208 589 2276 555 2276 471 2208 437 2208 353 2140 319 2140 235 2072 201 2072 117 2004 83 1936 117
4 1 0 50 0 2 10 0.0000 4 0 0 1996 761 code = 84\001
# Global xmax and ymax are 2276 and 690


==> anc/FigGen/fig11.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 11
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 117 372 83 440 117 440 201 372 235 304 201 304 117
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 372 159 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 235 304 201 372 235 372 319 304 353 236 319 236 235
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 235 440 201 508 235 508 319 440 353 372 319 372 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 440 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 168 353 236 319 304 353 304 437 236 471 168 437 168 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 353 372 319 440 353 440 437 372 471 304 437 304 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 372 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 440 353 508 319 576 353 576 437 508 471 440 437 440 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 100 471 168 437 236 471 236 555 168 589 100 555 100 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 168 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 471 304 437 372 471 372 555 304 589 236 555 236 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 471 440 437 508 471 508 555 440 589 372 555 372 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 508 471 576 437 644 471 644 555 576 589 508 555 508 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 372 83 304 117 304 201 236 235 236 319 168 353 168 437 100 471 100 555 168 589 236 555 304 589 372 555 440 589 508 555 576 589 644 555 644 471 576 437 576 353 508 319 508 235 440 201 440 117 372 83 304 117
4 1 0 50 0 2 10 0.0000 4 0 0 364 761 code = 85\001
# Global xmax and ymax are 644 and 690
#Part 2 of figure 11
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1120 117 1188 83 1256 117 1256 201 1188 235 1120 201 1120 117
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1052 235 1120 201 1188 235 1188 319 1120 353 1052 319 1052 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1120 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1188 235 1256 201 1324 235 1324 319 1256 353 1188 319 1188 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1256 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 984 353 1052 319 1120 353 1120 437 1052 471 984 437 984 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1120 353 1188 319 1256 353 1256 437 1188 471 1120 437 1120 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1256 353 1324 319 1392 353 1392 437 1324 471 1256 437 1256 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 916 471 984 437 1052 471 1052 555 984 589 916 555 916 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 984 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1052 471 1120 437 1188 471 1188 555 1120 589 1052 555 1052 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1188 471 1256 437 1324 471 1324 555 1256 589 1188 555 1188 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1324 471 1392 437 1460 471 1460 555 1392 589 1324 555 1324 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 1188 83 1120 117 1120 201 1052 235 1052 319 984 353 984 437 916 471 916 555 984 589 1052 555 1120 589 1188 555 1256 589 1324 555 1392 589 1460 555 1460 471 1392 437 1392 353 1324 319 1324 235 1256 201 1256 117 1188 83 1120 117
4 1 0 50 0 2 10 0.0000 4 0 0 1180 761 code = 102\001
# Global xmax and ymax are 1460 and 690
#Part 3 of figure 11
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1936 117 2004 83 2072 117 2072 201 2004 235 1936 201 1936 117
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1868 235 1936 201 2004 235 2004 319 1936 353 1868 319 1868 235
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2004 235 2072 201 2140 235 2140 319 2072 353 2004 319 2004 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2072 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1800 353 1868 319 1936 353 1936 437 1868 471 1800 437 1800 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1868 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1936 353 2004 319 2072 353 2072 437 2004 471 1936 437 1936 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2072 353 2140 319 2208 353 2208 437 2140 471 2072 437 2072 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2140 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1732 471 1800 437 1868 471 1868 555 1800 589 1732 555 1732 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1800 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1868 471 1936 437 2004 471 2004 555 1936 589 1868 555 1868 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2004 471 2072 437 2140 471 2140 555 2072 589 2004 555 2004 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2140 471 2208 437 2276 471 2276 555 2208 589 2140 555 2140 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 2004 83 1936 117 1936 201 1868 235 1868 319 1800 353 1800 437 1732 471 1732 555 1800 589 1868 555 1936 589 2004 555 2072 589 2140 555 2208 589 2276 555 2276 471 2208 437 2208 353 2140 319 2140 235 2072 201 2072 117 2004 83 1936 117
4 1 0 50 0 2 10 0.0000 4 0 0 1996 761 code = 108\001
# Global xmax and ymax are 2276 and 690


==> anc/FigGen/fig12.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 12
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 117 372 83 440 117 440 201 372 235 304 201 304 117
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 235 304 201 372 235 372 319 304 353 236 319 236 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 304 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 235 440 201 508 235 508 319 440 353 372 319 372 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 440 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 168 353 236 319 304 353 304 437 236 471 168 437 168 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 236 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 353 372 319 440 353 440 437 372 471 304 437 304 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 372 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 440 353 508 319 576 353 576 437 508 471 440 437 440 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 100 471 168 437 236 471 236 555 168 589 100 555 100 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 168 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 471 304 437 372 471 372 555 304 589 236 555 236 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 471 440 437 508 471 508 555 440 589 372 555 372 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 508 471 576 437 644 471 644 555 576 589 508 555 508 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 372 83 304 117 304 201 236 235 236 319 168 353 168 437 100 471 100 555 168 589 236 555 304 589 372 555 440 589 508 555 576 589 644 555 644 471 576 437 576 353 508 319 508 235 440 201 440 117 372 83 304 117
4 1 0 50 0 2 10 0.0000 4 0 0 364 761 code = 94\001
# Global xmax and ymax are 644 and 690
#Part 2 of figure 12
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1120 117 1188 83 1256 117 1256 201 1188 235 1120 201 1120 117
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1188 159 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1052 235 1120 201 1188 235 1188 319 1120 353 1052 319 1052 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1120 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1188 235 1256 201 1324 235 1324 319 1256 353 1188 319 1188 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1256 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 984 353 1052 319 1120 353 1120 437 1052 471 984 437 984 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1120 353 1188 319 1256 353 1256 437 1188 471 1120 437 1120 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1256 353 1324 319 1392 353 1392 437 1324 471 1256 437 1256 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 916 471 984 437 1052 471 1052 555 984 589 916 555 916 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 984 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1052 471 1120 437 1188 471 1188 555 1120 589 1052 555 1052 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1188 471 1256 437 1324 471 1324 555 1256 589 1188 555 1188 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1324 471 1392 437 1460 471 1460 555 1392 589 1324 555 1324 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 1188 83 1120 117 1120 201 1052 235 1052 319 984 353 984 437 916 471 916 555 984 589 1052 555 1120 589 1188 555 1256 589 1324 555 1392 589 1460 555 1460 471 1392 437 1392 353 1324 319 1324 235 1256 201 1256 117 1188 83 1120 117
4 1 0 50 0 2 10 0.0000 4 0 0 1180 761 code = 103\001
# Global xmax and ymax are 1460 and 690
#Part 3 of figure 12
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1936 117 2004 83 2072 117 2072 201 2004 235 1936 201 1936 117
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1868 235 1936 201 2004 235 2004 319 1936 353 1868 319 1868 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1936 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2004 235 2072 201 2140 235 2140 319 2072 353 2004 319 2004 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2072 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1800 353 1868 319 1936 353 1936 437 1868 471 1800 437 1800 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1868 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1936 353 2004 319 2072 353 2072 437 2004 471 1936 437 1936 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2072 353 2140 319 2208 353 2208 437 2140 471 2072 437 2072 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2140 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1732 471 1800 437 1868 471 1868 555 1800 589 1732 555 1732 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1868 471 1936 437 2004 471 2004 555 1936 589 1868 555 1868 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1936 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2004 471 2072 437 2140 471 2140 555 2072 589 2004 555 2004 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2140 471 2208 437 2276 471 2276 555 2208 589 2140 555 2140 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 2004 83 1936 117 1936 201 1868 235 1868 319 1800 353 1800 437 1732 471 1732 555 1800 589 1868 555 1936 589 2004 555 2072 589 2140 555 2208 589 2276 555 2276 471 2208 437 2208 353 2140 319 2140 235 2072 201 2072 117 2004 83 1936 117
4 1 0 50 0 2 10 0.0000 4 0 0 1996 761 code = 174\001
# Global xmax and ymax are 2276 and 690
#Part 4 of figure 12
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2752 117 2820 83 2888 117 2888 201 2820 235 2752 201 2752 117
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2820 159 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2684 235 2752 201 2820 235 2820 319 2752 353 2684 319 2684 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2752 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2820 235 2888 201 2956 235 2956 319 2888 353 2820 319 2820 235
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2616 353 2684 319 2752 353 2752 437 2684 471 2616 437 2616 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2752 353 2820 319 2888 353 2888 437 2820 471 2752 437 2752 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2820 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2888 353 2956 319 3024 353 3024 437 2956 471 2888 437 2888 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2548 471 2616 437 2684 471 2684 555 2616 589 2548 555 2548 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2616 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2684 471 2752 437 2820 471 2820 555 2752 589 2684 555 2684 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2820 471 2888 437 2956 471 2956 555 2888 589 2820 555 2820 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2956 471 3024 437 3092 471 3092 555 3024 589 2956 555 2956 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3024 513 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 2820 83 2752 117 2752 201 2684 235 2684 319 2616 353 2616 437 2548 471 2548 555 2616 589 2684 555 2752 589 2820 555 2888 589 2956 555 3024 589 3092 555 3092 471 3024 437 3024 353 2956 319 2956 235 2888 201 2888 117 2820 83 2752 117
4 1 0 50 0 2 10 0.0000 4 0 0 2812 761 code = 595\001
# Global xmax and ymax are 3092 and 690


==> anc/FigGen/fig13.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 13
#Venn diagram
1 3 0 3 0 7 50 -1 -1 0.000 1 0.0000 1600 1600 1500 1500 0 0 0 0
1 3 0 3 0 7 50 -1 -1 0.000 1 0.0000 3100 1600 1500 1500 0 0 0 0
1 3 0 3 0 7 50 -1 -1 0.000 1 0.0000 2350 2899 1500 1500 0 0 0 0
#Some labels
4 1 0 50 0 0 12 0.0000 4 0 0 1360 550 (0,3) complement\001
4 1 0 50 0 0 12 0.0000 4 0 0 3340 550 (0,0) complement\001
4 1 0 50 0 0 12 0.0000 4 0 0 2350 3325 (2,4) complement\001
4 1 0 50 0 0 12 0.0000 4 0 0 4300 3550 not in any\001
4 1 0 50 0 0 12 0.0000 4 0 0 4300 3775 complement\001
4 1 0 50 0 1 12 0.0000 4 0 0 4300 4000 index=0\001
4 1 0 50 0 1 12 0.0000 4 0 0 1150 775 index=1\001
4 1 0 50 0 1 12 0.0000 4 0 0 3550 775 index=2\001
4 1 0 50 0 1 12 0.0000 4 0 0 2350 1330 index=3\001
4 1 0 50 0 1 12 0.0000 4 0 0 1900 3670 index=4\001
4 1 0 50 0 1 12 0.0000 4 0 0 1375 2350 index=5\001
4 1 0 50 0 1 12 0.0000 4 0 0 3250 2980 index=6\001
4 1 0 50 0 1 12 0.0000 4 0 0 2350 2560 index=7\001
4 1 0 50 0 0 12 0.0000 4 0 0 1000 1300 (empty)\001
4 1 0 50 0 0 12 0.0000 4 0 0 1375 2575 (empty)\001
# Global xmax and ymax are -1 and -1
#Part 2 of figure 13
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 482 3417 550 3383 618 3417 618 3501 550 3535 482 3501 482 3417
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 414 3535 482 3501 550 3535 550 3619 482 3653 414 3619 414 3535
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 550 3535 618 3501 686 3535 686 3619 618 3653 550 3619 550 3535
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 346 3653 414 3619 482 3653 482 3737 414 3771 346 3737 346 3653
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 414 3695 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 482 3653 550 3619 618 3653 618 3737 550 3771 482 3737 482 3653
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 618 3653 686 3619 754 3653 754 3737 686 3771 618 3737 618 3653
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 278 3771 346 3737 414 3771 414 3855 346 3889 278 3855 278 3771
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 346 3813 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 414 3771 482 3737 550 3771 550 3855 482 3889 414 3855 414 3771
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 482 3813 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 550 3771 618 3737 686 3771 686 3855 618 3889 550 3855 550 3771
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 618 3813 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 686 3771 754 3737 822 3771 822 3855 754 3889 686 3855 686 3771
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 210 3889 278 3855 346 3889 346 3973 278 4007 210 3973 210 3889
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 278 3931 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 346 3889 414 3855 482 3889 482 3973 414 4007 346 3973 346 3889
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 482 3889 550 3855 618 3889 618 3973 550 4007 482 3973 482 3889
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 618 3889 686 3855 754 3889 754 3973 686 4007 618 3973 618 3889
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 754 3889 822 3855 890 3889 890 3973 822 4007 754 3973 754 3889
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 32
	 550 3383 482 3417 482 3501 414 3535 414 3619 346 3653 346 3737 278 3771 278 3855 210 3889 210 3973 278 4007 346 3973 414 4007 482 3973 550 4007 618 3973 686 4007 754 3973 822 4007 890 3973 890 3889 822 3855 822 3771 754 3737 754 3653 686 3619 686 3535 618 3501 618 3417 550 3383 482 3417
4 1 0 50 0 0 10 0.0000 4 0 0 567 4162 1480 ~ 181(min)\001
# Global xmax and ymax are 890 and 4108
#Part 3 of figure 13
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3872 1017 3940 983 4008 1017 4008 1101 3940 1135 3872 1101 3872 1017
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3940 1059 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3804 1135 3872 1101 3940 1135 3940 1219 3872 1253 3804 1219 3804 1135
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3872 1177 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3940 1135 4008 1101 4076 1135 4076 1219 4008 1253 3940 1219 3940 1135
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3736 1253 3804 1219 3872 1253 3872 1337 3804 1371 3736 1337 3736 1253
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3872 1253 3940 1219 4008 1253 4008 1337 3940 1371 3872 1337 3872 1253
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4008 1253 4076 1219 4144 1253 4144 1337 4076 1371 4008 1337 4008 1253
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3668 1371 3736 1337 3804 1371 3804 1455 3736 1489 3668 1455 3668 1371
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3736 1413 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3804 1371 3872 1337 3940 1371 3940 1455 3872 1489 3804 1455 3804 1371
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3872 1413 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3940 1371 4008 1337 4076 1371 4076 1455 4008 1489 3940 1455 3940 1371
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4076 1371 4144 1337 4212 1371 4212 1455 4144 1489 4076 1455 4076 1371
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3600 1489 3668 1455 3736 1489 3736 1573 3668 1607 3600 1573 3600 1489
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3736 1489 3804 1455 3872 1489 3872 1573 3804 1607 3736 1573 3736 1489
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3872 1489 3940 1455 4008 1489 4008 1573 3940 1607 3872 1573 3872 1489
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3940 1531 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4008 1489 4076 1455 4144 1489 4144 1573 4076 1607 4008 1573 4008 1489
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4144 1489 4212 1455 4280 1489 4280 1573 4212 1607 4144 1573 4144 1489
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 32
	 3940 983 3872 1017 3872 1101 3804 1135 3804 1219 3736 1253 3736 1337 3668 1371 3668 1455 3600 1489 3600 1573 3668 1607 3736 1573 3804 1607 3872 1573 3940 1607 4008 1573 4076 1607 4144 1573 4212 1607 4280 1573 4280 1489 4212 1455 4212 1371 4144 1337 4144 1253 4076 1219 4076 1135 4008 1101 4008 1017 3940 983 3872 1017
4 1 0 50 0 0 10 0.0000 4 0 0 3957 1762 4291 ~ 1138(min)\001
# Global xmax and ymax are 4280 and 1708
#Part 4 of figure 13
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2282 417 2350 383 2418 417 2418 501 2350 535 2282 501 2282 417
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2214 535 2282 501 2350 535 2350 619 2282 653 2214 619 2214 535
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2350 535 2418 501 2486 535 2486 619 2418 653 2350 619 2350 535
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2146 653 2214 619 2282 653 2282 737 2214 771 2146 737 2146 653
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2214 695 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2282 653 2350 619 2418 653 2418 737 2350 771 2282 737 2282 653
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2418 653 2486 619 2554 653 2554 737 2486 771 2418 737 2418 653
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2078 771 2146 737 2214 771 2214 855 2146 889 2078 855 2078 771
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2146 813 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2214 771 2282 737 2350 771 2350 855 2282 889 2214 855 2214 771
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2282 813 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2350 771 2418 737 2486 771 2486 855 2418 889 2350 855 2350 771
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2486 771 2554 737 2622 771 2622 855 2554 889 2486 855 2486 771
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2010 889 2078 855 2146 889 2146 973 2078 1007 2010 973 2010 889
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2078 931 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2146 889 2214 855 2282 889 2282 973 2214 1007 2146 973 2146 889
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2214 931 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2282 889 2350 855 2418 889 2418 973 2350 1007 2282 973 2282 889
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2418 889 2486 855 2554 889 2554 973 2486 1007 2418 973 2418 889
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2554 889 2622 855 2690 889 2690 973 2622 1007 2554 973 2554 889
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 32
	 2350 383 2282 417 2282 501 2214 535 2214 619 2146 653 2146 737 2078 771 2078 855 2010 889 2010 973 2078 1007 2146 973 2214 1007 2282 973 2350 1007 2418 973 2486 1007 2554 973 2622 1007 2690 973 2690 889 2622 855 2622 771 2554 737 2554 653 2486 619 2486 535 2418 501 2418 417 2350 383 2282 417
4 1 0 50 0 0 10 0.0000 4 0 0 2367 1162 3272 ~ 31(min)\001
# Global xmax and ymax are 2690 and 1108
#Part 5 of figure 13
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2582 3417 2650 3383 2718 3417 2718 3501 2650 3535 2582 3501 2582 3417
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2514 3535 2582 3501 2650 3535 2650 3619 2582 3653 2514 3619 2514 3535
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2650 3535 2718 3501 2786 3535 2786 3619 2718 3653 2650 3619 2650 3535
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2446 3653 2514 3619 2582 3653 2582 3737 2514 3771 2446 3737 2446 3653
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2514 3695 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2582 3653 2650 3619 2718 3653 2718 3737 2650 3771 2582 3737 2582 3653
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2718 3653 2786 3619 2854 3653 2854 3737 2786 3771 2718 3737 2718 3653
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2378 3771 2446 3737 2514 3771 2514 3855 2446 3889 2378 3855 2378 3771
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2514 3771 2582 3737 2650 3771 2650 3855 2582 3889 2514 3855 2514 3771
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2582 3813 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2650 3771 2718 3737 2786 3771 2786 3855 2718 3889 2650 3855 2650 3771
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2786 3771 2854 3737 2922 3771 2922 3855 2854 3889 2786 3855 2786 3771
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2310 3889 2378 3855 2446 3889 2446 3973 2378 4007 2310 3973 2310 3889
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2378 3931 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2446 3889 2514 3855 2582 3889 2582 3973 2514 4007 2446 3973 2446 3889
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2514 3931 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2582 3889 2650 3855 2718 3889 2718 3973 2650 4007 2582 3973 2582 3889
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2650 3931 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2718 3889 2786 3855 2854 3889 2854 3973 2786 4007 2718 3973 2718 3889
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2854 3889 2922 3855 2990 3889 2990 3973 2922 4007 2854 3973 2854 3889
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 32
	 2650 3383 2582 3417 2582 3501 2514 3535 2514 3619 2446 3653 2446 3737 2378 3771 2378 3855 2310 3889 2310 3973 2378 4007 2446 3973 2514 4007 2582 3973 2650 4007 2718 3973 2786 4007 2854 3973 2922 4007 2990 3973 2990 3889 2922 3855 2922 3771 2854 3737 2854 3653 2786 3619 2786 3535 2718 3501 2718 3417 2650 3383 2582 3417
4 1 0 50 0 0 10 0.0000 4 0 0 2667 4162 7304 ~ 59(min)\001
# Global xmax and ymax are 2990 and 4108
#Part 6 of figure 13
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3182 2067 3250 2033 3318 2067 3318 2151 3250 2185 3182 2151 3182 2067
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3250 2109 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3114 2185 3182 2151 3250 2185 3250 2269 3182 2303 3114 2269 3114 2185
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3182 2227 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3250 2185 3318 2151 3386 2185 3386 2269 3318 2303 3250 2269 3250 2185
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3046 2303 3114 2269 3182 2303 3182 2387 3114 2421 3046 2387 3046 2303
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3182 2303 3250 2269 3318 2303 3318 2387 3250 2421 3182 2387 3182 2303
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3250 2345 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3318 2303 3386 2269 3454 2303 3454 2387 3386 2421 3318 2387 3318 2303
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3386 2345 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2978 2421 3046 2387 3114 2421 3114 2505 3046 2539 2978 2505 2978 2421
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3046 2463 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3114 2421 3182 2387 3250 2421 3250 2505 3182 2539 3114 2505 3114 2421
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3250 2421 3318 2387 3386 2421 3386 2505 3318 2539 3250 2505 3250 2421
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3386 2421 3454 2387 3522 2421 3522 2505 3454 2539 3386 2505 3386 2421
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2910 2539 2978 2505 3046 2539 3046 2623 2978 2657 2910 2623 2910 2539
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3046 2539 3114 2505 3182 2539 3182 2623 3114 2657 3046 2623 3046 2539
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3182 2539 3250 2505 3318 2539 3318 2623 3250 2657 3182 2623 3182 2539
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3318 2539 3386 2505 3454 2539 3454 2623 3386 2657 3318 2623 3318 2539
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3454 2539 3522 2505 3590 2539 3590 2623 3522 2657 3454 2623 3454 2539
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 32
	 3250 2033 3182 2067 3182 2151 3114 2185 3114 2269 3046 2303 3046 2387 2978 2421 2978 2505 2910 2539 2910 2623 2978 2657 3046 2623 3114 2657 3182 2623 3250 2657 3318 2623 3386 2657 3454 2623 3522 2657 3590 2623 3590 2539 3522 2505 3522 2421 3454 2387 3454 2303 3386 2269 3386 2185 3318 2151 3318 2067 3250 2033 3182 2067
4 1 0 50 0 0 10 0.0000 4 0 0 3267 2812 115(min)\001
# Global xmax and ymax are 3590 and 2758
#Part 7 of figure 13
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2282 1647 2350 1613 2418 1647 2418 1731 2350 1765 2282 1731 2282 1647
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2350 1689 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2214 1765 2282 1731 2350 1765 2350 1849 2282 1883 2214 1849 2214 1765
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2282 1807 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2350 1765 2418 1731 2486 1765 2486 1849 2418 1883 2350 1849 2350 1765
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2418 1807 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2146 1883 2214 1849 2282 1883 2282 1967 2214 2001 2146 1967 2146 1883
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2282 1883 2350 1849 2418 1883 2418 1967 2350 2001 2282 1967 2282 1883
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2418 1883 2486 1849 2554 1883 2554 1967 2486 2001 2418 1967 2418 1883
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2078 2001 2146 1967 2214 2001 2214 2085 2146 2119 2078 2085 2078 2001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2214 2001 2282 1967 2350 2001 2350 2085 2282 2119 2214 2085 2214 2001
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2282 2043 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2350 2001 2418 1967 2486 2001 2486 2085 2418 2119 2350 2085 2350 2001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2486 2001 2554 1967 2622 2001 2622 2085 2554 2119 2486 2085 2486 2001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2010 2119 2078 2085 2146 2119 2146 2203 2078 2237 2010 2203 2010 2119
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2146 2119 2214 2085 2282 2119 2282 2203 2214 2237 2146 2203 2146 2119
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2214 2161 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2282 2119 2350 2085 2418 2119 2418 2203 2350 2237 2282 2203 2282 2119
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2418 2119 2486 2085 2554 2119 2554 2203 2486 2237 2418 2203 2418 2119
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2554 2119 2622 2085 2690 2119 2690 2203 2622 2237 2554 2203 2554 2119
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 32
	 2350 1613 2282 1647 2282 1731 2214 1765 2214 1849 2146 1883 2146 1967 2078 2001 2078 2085 2010 2119 2010 2203 2078 2237 2146 2203 2214 2237 2282 2203 2350 2237 2418 2203 2486 2237 2554 2203 2622 2237 2690 2203 2690 2119 2622 2085 2622 2001 2554 1967 2554 1883 2486 1849 2486 1765 2418 1731 2418 1647 2350 1613 2282 1647
4 1 0 50 0 0 10 0.0000 4 0 0 2367 2392 2183(min)\001
# Global xmax and ymax are 2690 and 2338


==> anc/FigGen/fig14.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 14
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   304 1533 372 1499 440 1533 440 1617 372 1651 304 1617 304 1533
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 372 1575 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   236 1651 304 1617 372 1651 372 1735 304 1769 236 1735 236 1651
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   372 1651 440 1617 508 1651 508 1735 440 1769 372 1735 372 1651
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 440 1693 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   168 1769 236 1735 304 1769 304 1853 236 1887 168 1853 168 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 236 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   304 1769 372 1735 440 1769 440 1853 372 1887 304 1853 304 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 372 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   440 1769 508 1735 576 1769 576 1853 508 1887 440 1853 440 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 508 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   100 1887 168 1853 236 1887 236 1971 168 2005 100 1971 100 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 168 1929 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   236 1887 304 1853 372 1887 372 1971 304 2005 236 1971 236 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 304 1929 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   372 1887 440 1853 508 1887 508 1971 440 2005 372 1971 372 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 440 1929 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   508 1887 576 1853 644 1887 644 1971 576 2005 508 1971 508 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 576 1929 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   372 1499 304 1533 304 1617 236 1651 236 1735 168 1769 168 1853 100 1887 100 1971 168 2005 236 1971 304 2005 372 1971 440 2005 508 1971 576 2005 644 1971 644 1887 576 1853 576 1769 508 1735 508 1651 440 1617 440 1533 372 1499 304 1533
4 1 0 50 0 0 12 0.0000 4 0 0 389 2160 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1120 1533 1188 1499 1256 1533 1256 1617 1188 1651 1120 1617 1120 1533
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1188 1575 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1052 1651 1120 1617 1188 1651 1188 1735 1120 1769 1052 1735 1052 1651
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1120 1693 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1188 1651 1256 1617 1324 1651 1324 1735 1256 1769 1188 1735 1188 1651
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1256 1693 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   984 1769 1052 1735 1120 1769 1120 1853 1052 1887 984 1853 984 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1120 1769 1188 1735 1256 1769 1256 1853 1188 1887 1120 1853 1120 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1188 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1256 1769 1324 1735 1392 1769 1392 1853 1324 1887 1256 1853 1256 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   916 1887 984 1853 1052 1887 1052 1971 984 2005 916 1971 916 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1052 1887 1120 1853 1188 1887 1188 1971 1120 2005 1052 1971 1052 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1120 1929 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1188 1887 1256 1853 1324 1887 1324 1971 1256 2005 1188 1971 1188 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1256 1929 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1324 1887 1392 1853 1460 1887 1460 1971 1392 2005 1324 1971 1324 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1392 1929 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   1188 1499 1120 1533 1120 1617 1052 1651 1052 1735 984 1769 984 1853 916 1887 916 1971 984 2005 1052 1971 1120 2005 1188 1971 1256 2005 1324 1971 1392 2005 1460 1971 1460 1887 1392 1853 1392 1769 1324 1735 1324 1651 1256 1617 1256 1533 1188 1499 1120 1533
4 1 0 50 0 0 12 0.0000 4 0 0 1205 2160 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1936 589 2004 555 2072 589 2072 673 2004 707 1936 673 1936 589
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2004 631 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1868 707 1936 673 2004 707 2004 791 1936 825 1868 791 1868 707
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1936 749 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2004 707 2072 673 2140 707 2140 791 2072 825 2004 791 2004 707
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2072 749 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1800 825 1868 791 1936 825 1936 909 1868 943 1800 909 1800 825
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1936 825 2004 791 2072 825 2072 909 2004 943 1936 909 1936 825
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2004 867 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2072 825 2140 791 2208 825 2208 909 2140 943 2072 909 2072 825
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2140 867 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1732 943 1800 909 1868 943 1868 1027 1800 1061 1732 1027 1732 943
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1800 985 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1868 943 1936 909 2004 943 2004 1027 1936 1061 1868 1027 1868 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2004 943 2072 909 2140 943 2140 1027 2072 1061 2004 1027 2004 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2140 943 2208 909 2276 943 2276 1027 2208 1061 2140 1027 2140 943
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2208 985 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   2004 555 1936 589 1936 673 1868 707 1868 791 1800 825 1800 909 1732 943 1732 1027 1800 1061 1868 1027 1936 1061 2004 1027 2072 1061 2140 1027 2208 1061 2276 1027 2276 943 2208 909 2208 825 2140 791 2140 707 2072 673 2072 589 2004 555 1936 589
4 1 0 50 0 0 12 0.0000 4 0 0 2021 1216 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1936 1533 2004 1499 2072 1533 2072 1617 2004 1651 1936 1617 1936 1533
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1868 1651 1936 1617 2004 1651 2004 1735 1936 1769 1868 1735 1868 1651
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2004 1651 2072 1617 2140 1651 2140 1735 2072 1769 2004 1735 2004 1651
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2072 1693 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1800 1769 1868 1735 1936 1769 1936 1853 1868 1887 1800 1853 1800 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1868 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1936 1769 2004 1735 2072 1769 2072 1853 2004 1887 1936 1853 1936 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2004 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2072 1769 2140 1735 2208 1769 2208 1853 2140 1887 2072 1853 2072 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2140 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1732 1887 1800 1853 1868 1887 1868 1971 1800 2005 1732 1971 1732 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1868 1887 1936 1853 2004 1887 2004 1971 1936 2005 1868 1971 1868 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1936 1929 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2004 1887 2072 1853 2140 1887 2140 1971 2072 2005 2004 1971 2004 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2072 1929 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2140 1887 2208 1853 2276 1887 2276 1971 2208 2005 2140 1971 2140 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2208 1929 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   2004 1499 1936 1533 1936 1617 1868 1651 1868 1735 1800 1769 1800 1853 1732 1887 1732 1971 1800 2005 1868 1971 1936 2005 2004 1971 2072 2005 2140 1971 2208 2005 2276 1971 2276 1887 2208 1853 2208 1769 2140 1735 2140 1651 2072 1617 2072 1533 2004 1499 1936 1533
4 1 0 50 0 0 12 0.0000 4 0 0 2021 2160 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1936 2477 2004 2443 2072 2477 2072 2561 2004 2595 1936 2561 1936 2477
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2004 2519 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1868 2595 1936 2561 2004 2595 2004 2679 1936 2713 1868 2679 1868 2595
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1936 2637 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2004 2595 2072 2561 2140 2595 2140 2679 2072 2713 2004 2679 2004 2595
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2072 2637 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1800 2713 1868 2679 1936 2713 1936 2797 1868 2831 1800 2797 1800 2713
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1868 2755 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1936 2713 2004 2679 2072 2713 2072 2797 2004 2831 1936 2797 1936 2713
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2072 2713 2140 2679 2208 2713 2208 2797 2140 2831 2072 2797 2072 2713
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1732 2831 1800 2797 1868 2831 1868 2915 1800 2949 1732 2915 1732 2831
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1868 2831 1936 2797 2004 2831 2004 2915 1936 2949 1868 2915 1868 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1936 2873 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2004 2831 2072 2797 2140 2831 2140 2915 2072 2949 2004 2915 2004 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2072 2873 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2140 2831 2208 2797 2276 2831 2276 2915 2208 2949 2140 2915 2140 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2208 2873 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   2004 2443 1936 2477 1936 2561 1868 2595 1868 2679 1800 2713 1800 2797 1732 2831 1732 2915 1800 2949 1868 2915 1936 2949 2004 2915 2072 2949 2140 2915 2208 2949 2276 2915 2276 2831 2208 2797 2208 2713 2140 2679 2140 2595 2072 2561 2072 2477 2004 2443 1936 2477
4 1 0 50 0 0 12 0.0000 4 0 0 2021 3104 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2752 589 2820 555 2888 589 2888 673 2820 707 2752 673 2752 589
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2684 707 2752 673 2820 707 2820 791 2752 825 2684 791 2684 707
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2820 707 2888 673 2956 707 2956 791 2888 825 2820 791 2820 707
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2888 749 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2616 825 2684 791 2752 825 2752 909 2684 943 2616 909 2616 825
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2684 867 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2752 825 2820 791 2888 825 2888 909 2820 943 2752 909 2752 825
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2820 867 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2888 825 2956 791 3024 825 3024 909 2956 943 2888 909 2888 825
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2956 867 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2548 943 2616 909 2684 943 2684 1027 2616 1061 2548 1027 2548 943
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2616 985 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2684 943 2752 909 2820 943 2820 1027 2752 1061 2684 1027 2684 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2820 943 2888 909 2956 943 2956 1027 2888 1061 2820 1027 2820 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2956 943 3024 909 3092 943 3092 1027 3024 1061 2956 1027 2956 943
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3024 985 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   2820 555 2752 589 2752 673 2684 707 2684 791 2616 825 2616 909 2548 943 2548 1027 2616 1061 2684 1027 2752 1061 2820 1027 2888 1061 2956 1027 3024 1061 3092 1027 3092 943 3024 909 3024 825 2956 791 2956 707 2888 673 2888 589 2820 555 2752 589
4 1 0 50 0 0 12 0.0000 4 0 0 2837 1216 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2752 1533 2820 1499 2888 1533 2888 1617 2820 1651 2752 1617 2752 1533
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2820 1575 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2684 1651 2752 1617 2820 1651 2820 1735 2752 1769 2684 1735 2684 1651
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2820 1651 2888 1617 2956 1651 2956 1735 2888 1769 2820 1735 2820 1651
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2616 1769 2684 1735 2752 1769 2752 1853 2684 1887 2616 1853 2616 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2684 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2752 1769 2820 1735 2888 1769 2888 1853 2820 1887 2752 1853 2752 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2820 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2888 1769 2956 1735 3024 1769 3024 1853 2956 1887 2888 1853 2888 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2548 1887 2616 1853 2684 1887 2684 1971 2616 2005 2548 1971 2548 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2684 1887 2752 1853 2820 1887 2820 1971 2752 2005 2684 1971 2684 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2752 1929 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2820 1887 2888 1853 2956 1887 2956 1971 2888 2005 2820 1971 2820 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2888 1929 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2956 1887 3024 1853 3092 1887 3092 1971 3024 2005 2956 1971 2956 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3024 1929 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   2820 1499 2752 1533 2752 1617 2684 1651 2684 1735 2616 1769 2616 1853 2548 1887 2548 1971 2616 2005 2684 1971 2752 2005 2820 1971 2888 2005 2956 1971 3024 2005 3092 1971 3092 1887 3024 1853 3024 1769 2956 1735 2956 1651 2888 1617 2888 1533 2820 1499 2752 1533
4 1 0 50 0 0 12 0.0000 4 0 0 2837 2160 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2752 2477 2820 2443 2888 2477 2888 2561 2820 2595 2752 2561 2752 2477
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2684 2595 2752 2561 2820 2595 2820 2679 2752 2713 2684 2679 2684 2595
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2752 2637 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2820 2595 2888 2561 2956 2595 2956 2679 2888 2713 2820 2679 2820 2595
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2616 2713 2684 2679 2752 2713 2752 2797 2684 2831 2616 2797 2616 2713
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2684 2755 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2752 2713 2820 2679 2888 2713 2888 2797 2820 2831 2752 2797 2752 2713
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2888 2713 2956 2679 3024 2713 3024 2797 2956 2831 2888 2797 2888 2713
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2956 2755 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2548 2831 2616 2797 2684 2831 2684 2915 2616 2949 2548 2915 2548 2831
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2684 2831 2752 2797 2820 2831 2820 2915 2752 2949 2684 2915 2684 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2752 2873 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2820 2831 2888 2797 2956 2831 2956 2915 2888 2949 2820 2915 2820 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2888 2873 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2956 2831 3024 2797 3092 2831 3092 2915 3024 2949 2956 2915 2956 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3024 2873 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   2820 2443 2752 2477 2752 2561 2684 2595 2684 2679 2616 2713 2616 2797 2548 2831 2548 2915 2616 2949 2684 2915 2752 2949 2820 2915 2888 2949 2956 2915 3024 2949 3092 2915 3092 2831 3024 2797 3024 2713 2956 2679 2956 2595 2888 2561 2888 2477 2820 2443 2752 2477
4 1 0 50 0 0 12 0.0000 4 0 0 2837 3104 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3568 117 3636 83 3704 117 3704 201 3636 235 3568 201 3568 117
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3636 159 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3500 235 3568 201 3636 235 3636 319 3568 353 3500 319 3500 235
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3636 235 3704 201 3772 235 3772 319 3704 353 3636 319 3636 235
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3432 353 3500 319 3568 353 3568 437 3500 471 3432 437 3432 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3500 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3568 353 3636 319 3704 353 3704 437 3636 471 3568 437 3568 353
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3636 395 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3704 353 3772 319 3840 353 3840 437 3772 471 3704 437 3704 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3364 471 3432 437 3500 471 3500 555 3432 589 3364 555 3364 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3432 513 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3500 471 3568 437 3636 471 3636 555 3568 589 3500 555 3500 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3636 471 3704 437 3772 471 3772 555 3704 589 3636 555 3636 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3772 471 3840 437 3908 471 3908 555 3840 589 3772 555 3772 471
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3840 513 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   3636 83 3568 117 3568 201 3500 235 3500 319 3432 353 3432 437 3364 471 3364 555 3432 589 3500 555 3568 589 3636 555 3704 589 3772 555 3840 589 3908 555 3908 471 3840 437 3840 353 3772 319 3772 235 3704 201 3704 117 3636 83 3568 117
4 1 0 50 0 0 12 0.0000 4 0 0 3653 744 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3568 1061 3636 1027 3704 1061 3704 1145 3636 1179 3568 1145 3568 1061
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3500 1179 3568 1145 3636 1179 3636 1263 3568 1297 3500 1263 3500 1179
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3568 1221 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3636 1179 3704 1145 3772 1179 3772 1263 3704 1297 3636 1263 3636 1179
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3704 1221 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3432 1297 3500 1263 3568 1297 3568 1381 3500 1415 3432 1381 3432 1297
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3568 1297 3636 1263 3704 1297 3704 1381 3636 1415 3568 1381 3568 1297
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3636 1339 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3704 1297 3772 1263 3840 1297 3840 1381 3772 1415 3704 1381 3704 1297
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3772 1339 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3364 1415 3432 1381 3500 1415 3500 1499 3432 1533 3364 1499 3364 1415
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3500 1415 3568 1381 3636 1415 3636 1499 3568 1533 3500 1499 3500 1415
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3636 1415 3704 1381 3772 1415 3772 1499 3704 1533 3636 1499 3636 1415
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3772 1415 3840 1381 3908 1415 3908 1499 3840 1533 3772 1499 3772 1415
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3840 1457 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   3636 1027 3568 1061 3568 1145 3500 1179 3500 1263 3432 1297 3432 1381 3364 1415 3364 1499 3432 1533 3500 1499 3568 1533 3636 1499 3704 1533 3772 1499 3840 1533 3908 1499 3908 1415 3840 1381 3840 1297 3772 1263 3772 1179 3704 1145 3704 1061 3636 1027 3568 1061
4 1 0 50 0 0 12 0.0000 4 0 0 3653 1688 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3568 2005 3636 1971 3704 2005 3704 2089 3636 2123 3568 2089 3568 2005
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3500 2123 3568 2089 3636 2123 3636 2207 3568 2241 3500 2207 3500 2123
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3568 2165 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3636 2123 3704 2089 3772 2123 3772 2207 3704 2241 3636 2207 3636 2123
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3704 2165 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3432 2241 3500 2207 3568 2241 3568 2325 3500 2359 3432 2325 3432 2241
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3500 2283 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3568 2241 3636 2207 3704 2241 3704 2325 3636 2359 3568 2325 3568 2241
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3704 2241 3772 2207 3840 2241 3840 2325 3772 2359 3704 2325 3704 2241
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3364 2359 3432 2325 3500 2359 3500 2443 3432 2477 3364 2443 3364 2359
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3500 2359 3568 2325 3636 2359 3636 2443 3568 2477 3500 2443 3500 2359
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3568 2401 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3636 2359 3704 2325 3772 2359 3772 2443 3704 2477 3636 2443 3636 2359
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3704 2401 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3772 2359 3840 2325 3908 2359 3908 2443 3840 2477 3772 2443 3772 2359
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   3636 1971 3568 2005 3568 2089 3500 2123 3500 2207 3432 2241 3432 2325 3364 2359 3364 2443 3432 2477 3500 2443 3568 2477 3636 2443 3704 2477 3772 2443 3840 2477 3908 2443 3908 2359 3840 2325 3840 2241 3772 2207 3772 2123 3704 2089 3704 2005 3636 1971 3568 2005
4 1 0 50 0 0 12 0.0000 4 0 0 3653 2632 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3568 2949 3636 2915 3704 2949 3704 3033 3636 3067 3568 3033 3568 2949
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3636 2991 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3500 3067 3568 3033 3636 3067 3636 3151 3568 3185 3500 3151 3500 3067
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3636 3067 3704 3033 3772 3067 3772 3151 3704 3185 3636 3151 3636 3067
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3432 3185 3500 3151 3568 3185 3568 3269 3500 3303 3432 3269 3432 3185
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3568 3185 3636 3151 3704 3185 3704 3269 3636 3303 3568 3269 3568 3185
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3704 3185 3772 3151 3840 3185 3840 3269 3772 3303 3704 3269 3704 3185
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3772 3227 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3364 3303 3432 3269 3500 3303 3500 3387 3432 3421 3364 3387 3364 3303
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3500 3303 3568 3269 3636 3303 3636 3387 3568 3421 3500 3387 3500 3303
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3568 3345 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3636 3303 3704 3269 3772 3303 3772 3387 3704 3421 3636 3387 3636 3303
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3704 3345 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3772 3303 3840 3269 3908 3303 3908 3387 3840 3421 3772 3387 3772 3303
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3840 3345 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   3636 2915 3568 2949 3568 3033 3500 3067 3500 3151 3432 3185 3432 3269 3364 3303 3364 3387 3432 3421 3500 3387 3568 3421 3636 3387 3704 3421 3772 3387 3840 3421 3908 3387 3908 3303 3840 3269 3840 3185 3772 3151 3772 3067 3704 3033 3704 2949 3636 2915 3568 2949
4 1 0 50 0 0 12 0.0000 4 0 0 3653 3576 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4384 589 4452 555 4520 589 4520 673 4452 707 4384 673 4384 589
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4452 631 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4316 707 4384 673 4452 707 4452 791 4384 825 4316 791 4316 707
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4384 749 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4452 707 4520 673 4588 707 4588 791 4520 825 4452 791 4452 707
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4248 825 4316 791 4384 825 4384 909 4316 943 4248 909 4248 825
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4384 825 4452 791 4520 825 4520 909 4452 943 4384 909 4384 825
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4452 867 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4520 825 4588 791 4656 825 4656 909 4588 943 4520 909 4520 825
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4180 943 4248 909 4316 943 4316 1027 4248 1061 4180 1027 4180 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4316 943 4384 909 4452 943 4452 1027 4384 1061 4316 1027 4316 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4452 943 4520 909 4588 943 4588 1027 4520 1061 4452 1027 4452 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4588 943 4656 909 4724 943 4724 1027 4656 1061 4588 1027 4588 943
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4656 985 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   4452 555 4384 589 4384 673 4316 707 4316 791 4248 825 4248 909 4180 943 4180 1027 4248 1061 4316 1027 4384 1061 4452 1027 4520 1061 4588 1027 4656 1061 4724 1027 4724 943 4656 909 4656 825 4588 791 4588 707 4520 673 4520 589 4452 555 4384 589
4 1 0 50 0 0 12 0.0000 4 0 0 4469 1216 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4384 1533 4452 1499 4520 1533 4520 1617 4452 1651 4384 1617 4384 1533
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4316 1651 4384 1617 4452 1651 4452 1735 4384 1769 4316 1735 4316 1651
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4384 1693 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4452 1651 4520 1617 4588 1651 4588 1735 4520 1769 4452 1735 4452 1651
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4520 1693 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4248 1769 4316 1735 4384 1769 4384 1853 4316 1887 4248 1853 4248 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4316 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4384 1769 4452 1735 4520 1769 4520 1853 4452 1887 4384 1853 4384 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4520 1769 4588 1735 4656 1769 4656 1853 4588 1887 4520 1853 4520 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4180 1887 4248 1853 4316 1887 4316 1971 4248 2005 4180 1971 4180 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4316 1887 4384 1853 4452 1887 4452 1971 4384 2005 4316 1971 4316 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4452 1887 4520 1853 4588 1887 4588 1971 4520 2005 4452 1971 4452 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4588 1887 4656 1853 4724 1887 4724 1971 4656 2005 4588 1971 4588 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4656 1929 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   4452 1499 4384 1533 4384 1617 4316 1651 4316 1735 4248 1769 4248 1853 4180 1887 4180 1971 4248 2005 4316 1971 4384 2005 4452 1971 4520 2005 4588 1971 4656 2005 4724 1971 4724 1887 4656 1853 4656 1769 4588 1735 4588 1651 4520 1617 4520 1533 4452 1499 4384 1533
4 1 0 50 0 0 12 0.0000 4 0 0 4469 2160 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4384 2477 4452 2443 4520 2477 4520 2561 4452 2595 4384 2561 4384 2477
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4452 2519 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4316 2595 4384 2561 4452 2595 4452 2679 4384 2713 4316 2679 4316 2595
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4452 2595 4520 2561 4588 2595 4588 2679 4520 2713 4452 2679 4452 2595
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4520 2637 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4248 2713 4316 2679 4384 2713 4384 2797 4316 2831 4248 2797 4248 2713
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4384 2713 4452 2679 4520 2713 4520 2797 4452 2831 4384 2797 4384 2713
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4520 2713 4588 2679 4656 2713 4656 2797 4588 2831 4520 2797 4520 2713
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4180 2831 4248 2797 4316 2831 4316 2915 4248 2949 4180 2915 4180 2831
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4316 2831 4384 2797 4452 2831 4452 2915 4384 2949 4316 2915 4316 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4384 2873 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4452 2831 4520 2797 4588 2831 4588 2915 4520 2949 4452 2915 4452 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4520 2873 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4588 2831 4656 2797 4724 2831 4724 2915 4656 2949 4588 2915 4588 2831
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   4452 2443 4384 2477 4384 2561 4316 2595 4316 2679 4248 2713 4248 2797 4180 2831 4180 2915 4248 2949 4316 2915 4384 2949 4452 2915 4520 2949 4588 2915 4656 2949 4724 2915 4724 2831 4656 2797 4656 2713 4588 2679 4588 2595 4520 2561 4520 2477 4452 2443 4384 2477
4 1 0 50 0 0 12 0.0000 4 0 0 4469 3104 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5200 589 5268 555 5336 589 5336 673 5268 707 5200 673 5200 589
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5132 707 5200 673 5268 707 5268 791 5200 825 5132 791 5132 707
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5268 707 5336 673 5404 707 5404 791 5336 825 5268 791 5268 707
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5064 825 5132 791 5200 825 5200 909 5132 943 5064 909 5064 825
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5132 867 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5200 825 5268 791 5336 825 5336 909 5268 943 5200 909 5200 825
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5268 867 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5336 825 5404 791 5472 825 5472 909 5404 943 5336 909 5336 825
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4996 943 5064 909 5132 943 5132 1027 5064 1061 4996 1027 4996 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5132 943 5200 909 5268 943 5268 1027 5200 1061 5132 1027 5132 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5268 943 5336 909 5404 943 5404 1027 5336 1061 5268 1027 5268 943
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5404 943 5472 909 5540 943 5540 1027 5472 1061 5404 1027 5404 943
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5472 985 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   5268 555 5200 589 5200 673 5132 707 5132 791 5064 825 5064 909 4996 943 4996 1027 5064 1061 5132 1027 5200 1061 5268 1027 5336 1061 5404 1027 5472 1061 5540 1027 5540 943 5472 909 5472 825 5404 791 5404 707 5336 673 5336 589 5268 555 5200 589
4 1 0 50 0 0 12 0.0000 4 0 0 5285 1216 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5200 1533 5268 1499 5336 1533 5336 1617 5268 1651 5200 1617 5200 1533
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5268 1575 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5132 1651 5200 1617 5268 1651 5268 1735 5200 1769 5132 1735 5132 1651
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5268 1651 5336 1617 5404 1651 5404 1735 5336 1769 5268 1735 5268 1651
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5336 1693 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5064 1769 5132 1735 5200 1769 5200 1853 5132 1887 5064 1853 5064 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5200 1769 5268 1735 5336 1769 5336 1853 5268 1887 5200 1853 5200 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5336 1769 5404 1735 5472 1769 5472 1853 5404 1887 5336 1853 5336 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4996 1887 5064 1853 5132 1887 5132 1971 5064 2005 4996 1971 4996 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5132 1887 5200 1853 5268 1887 5268 1971 5200 2005 5132 1971 5132 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5268 1887 5336 1853 5404 1887 5404 1971 5336 2005 5268 1971 5268 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5404 1887 5472 1853 5540 1887 5540 1971 5472 2005 5404 1971 5404 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5472 1929 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   5268 1499 5200 1533 5200 1617 5132 1651 5132 1735 5064 1769 5064 1853 4996 1887 4996 1971 5064 2005 5132 1971 5200 2005 5268 1971 5336 2005 5404 1971 5472 2005 5540 1971 5540 1887 5472 1853 5472 1769 5404 1735 5404 1651 5336 1617 5336 1533 5268 1499 5200 1533
4 1 0 50 0 0 12 0.0000 4 0 0 5285 2160 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5200 2477 5268 2443 5336 2477 5336 2561 5268 2595 5200 2561 5200 2477
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5132 2595 5200 2561 5268 2595 5268 2679 5200 2713 5132 2679 5132 2595
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5268 2595 5336 2561 5404 2595 5404 2679 5336 2713 5268 2679 5268 2595
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5064 2713 5132 2679 5200 2713 5200 2797 5132 2831 5064 2797 5064 2713
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5200 2713 5268 2679 5336 2713 5336 2797 5268 2831 5200 2797 5200 2713
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5336 2713 5404 2679 5472 2713 5472 2797 5404 2831 5336 2797 5336 2713
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5404 2755 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4996 2831 5064 2797 5132 2831 5132 2915 5064 2949 4996 2915 4996 2831
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5132 2831 5200 2797 5268 2831 5268 2915 5200 2949 5132 2915 5132 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5200 2873 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5268 2831 5336 2797 5404 2831 5404 2915 5336 2949 5268 2915 5268 2831
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5336 2873 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5404 2831 5472 2797 5540 2831 5540 2915 5472 2949 5404 2915 5404 2831
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   5268 2443 5200 2477 5200 2561 5132 2595 5132 2679 5064 2713 5064 2797 4996 2831 4996 2915 5064 2949 5132 2915 5200 2949 5268 2915 5336 2949 5404 2915 5472 2949 5540 2915 5540 2831 5472 2797 5472 2713 5404 2679 5404 2595 5336 2561 5336 2477 5268 2443 5200 2477
4 1 0 50 0 0 12 0.0000 4 0 0 5285 3104 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6016 1533 6084 1499 6152 1533 6152 1617 6084 1651 6016 1617 6016 1533
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5948 1651 6016 1617 6084 1651 6084 1735 6016 1769 5948 1735 5948 1651
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6084 1651 6152 1617 6220 1651 6220 1735 6152 1769 6084 1735 6084 1651
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5880 1769 5948 1735 6016 1769 6016 1853 5948 1887 5880 1853 5880 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6016 1769 6084 1735 6152 1769 6152 1853 6084 1887 6016 1853 6016 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6152 1769 6220 1735 6288 1769 6288 1853 6220 1887 6152 1853 6152 1769
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6220 1811 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5812 1887 5880 1853 5948 1887 5948 1971 5880 2005 5812 1971 5812 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5948 1887 6016 1853 6084 1887 6084 1971 6016 2005 5948 1971 5948 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6084 1887 6152 1853 6220 1887 6220 1971 6152 2005 6084 1971 6084 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6220 1887 6288 1853 6356 1887 6356 1971 6288 2005 6220 1971 6220 1887
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6288 1929 41 41 0 0 0 0
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   6084 1499 6016 1533 6016 1617 5948 1651 5948 1735 5880 1769 5880 1853 5812 1887 5812 1971 5880 2005 5948 1971 6016 2005 6084 1971 6152 2005 6220 1971 6288 2005 6356 1971 6356 1887 6288 1853 6288 1769 6220 1735 6220 1651 6152 1617 6152 1533 6084 1499 6016 1533
4 1 0 50 0 0 12 0.0000 4 0 0 6101 2160 14\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6832 1533 6900 1499 6968 1533 6968 1617 6900 1651 6832 1617 6832 1533
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6764 1651 6832 1617 6900 1651 6900 1735 6832 1769 6764 1735 6764 1651
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6900 1651 6968 1617 7036 1651 7036 1735 6968 1769 6900 1735 6900 1651
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6968 1693 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6696 1769 6764 1735 6832 1769 6832 1853 6764 1887 6696 1853 6696 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6832 1769 6900 1735 6968 1769 6968 1853 6900 1887 6832 1853 6832 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6968 1769 7036 1735 7104 1769 7104 1853 7036 1887 6968 1853 6968 1769
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6628 1887 6696 1853 6764 1887 6764 1971 6696 2005 6628 1971 6628 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6764 1887 6832 1853 6900 1887 6900 1971 6832 2005 6764 1971 6764 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6900 1887 6968 1853 7036 1887 7036 1971 6968 2005 6900 1971 6900 1887
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   7036 1887 7104 1853 7172 1887 7172 1971 7104 2005 7036 1971 7036 1887
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   6900 1499 6832 1533 6832 1617 6764 1651 6764 1735 6696 1769 6696 1853 6628 1887 6628 1971 6696 2005 6764 1971 6832 2005 6900 1971 6968 2005 7036 1971 7104 2005 7172 1971 7172 1887 7104 1853 7104 1769 7036 1735 7036 1651 6968 1617 6968 1533 6900 1499 6832 1533
4 1 0 50 0 0 12 0.0000 4 0 0 6917 2160 14\001
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   576 1752 943 1752
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   1392 1752 1759 1752
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2208 808 2575 808
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2208 1752 2575 1752
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2208 2696 2575 2696
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   4656 808 5023 808
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   4656 1752 5023 1752
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   4656 2696 5023 2696
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   5472 1752 5839 1752
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   6288 1752 6655 1752
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   1256 1634 1766 1103
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2072 1634 2582 1103
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2888 690 3330 537
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2888 1634 3466 631
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2888 2578 3330 2425
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   3704 1162 4146 1009
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   3704 2106 4146 1953
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   3704 3050 4146 2897
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   4520 2578 5030 2047
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   5336 2578 5846 2047
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   1256 1988 1868 2519
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2888 1044 3466 1144
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2888 1988 3500 2943
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   2888 2932 3466 3032
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   3704 572 4282 672
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   3704 1516 4282 1616
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   3704 2460 4282 2560
2 1 0 1 0 7 50 -1 -1 2.000 0 0 -1 1 0 2
  2 1 2.00 40.00 40.00
   5336 1044 5948 1575
# Global xmax and ymax are 7172 and 3522


==> anc/FigGen/fig15.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 15
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 100 916 100 916 372 644 372 644 100
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 780 236 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 100 1188 100 1188 372 916 372 916 100
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1052 236 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 100 1460 100 1460 372 1188 372 1188 100
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 236 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 372 916 372 916 644 644 644 644 372
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 780 508 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 372 1188 372 1188 644 916 644 916 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 372 1460 372 1460 644 1188 644 1188 372
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 508 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 644 372 644 372 916 100 916 100 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 236 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 644 644 644 644 916 372 916 372 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 508 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 644 916 644 916 916 644 916 644 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 780 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 644 1188 644 1188 916 916 916 916 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 644 1460 644 1460 916 1188 916 1188 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 644 1732 644 1732 916 1460 916 1460 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1596 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1732 644 2004 644 2004 916 1732 916 1732 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1868 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 916 372 916 372 1188 100 1188 100 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 236 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 916 644 916 644 1188 372 1188 372 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 916 916 916 916 1188 644 1188 644 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 916 1188 916 1188 1188 916 1188 916 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 916 1460 916 1460 1188 1188 1188 1188 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 916 1732 916 1732 1188 1460 1188 1460 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1596 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1732 916 2004 916 2004 1188 1732 1188 1732 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1868 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 1188 372 1188 372 1460 100 1460 100 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 236 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 1188 644 1188 644 1460 372 1460 372 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 508 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 1188 916 1188 916 1460 644 1460 644 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 780 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 1188 1188 1188 1188 1460 916 1460 916 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1052 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 1188 1460 1188 1460 1460 1188 1460 1188 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 1188 1732 1188 1732 1460 1460 1460 1460 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1596 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1732 1188 2004 1188 2004 1460 1732 1460 1732 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1868 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 1460 916 1460 916 1732 644 1732 644 1460
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 780 1596 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 1460 1188 1460 1188 1732 916 1732 916 1460
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1052 1596 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 1460 1460 1460 1460 1732 1188 1732 1188 1460
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 1596 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 1732 916 1732 916 2004 644 2004 644 1732
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 780 1868 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 1732 1188 1732 1188 2004 916 2004 916 1732
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1052 1868 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 1732 1460 1732 1460 2004 1188 2004 1188 1732
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 1324 1868 80 80 0 0 0 0
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   644 644 644 100 1460 100 1460 644 2004 644 2004 1460 1460 1460 1460 2004 644 2004 644 1460 100 1460 100 644 644 644 644 100
# Global xmax and ymax are 2004 and 2004
#Part 2 of figure 15
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 100 3364 100 3364 372 3092 372 3092 100
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3228 236 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 100 3636 100 3636 372 3364 372 3364 100
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3500 236 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 100 3908 100 3908 372 3636 372 3636 100
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3772 236 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 372 3364 372 3364 644 3092 644 3092 372
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3228 508 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 372 3636 372 3636 644 3364 644 3364 372
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3500 508 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 372 3908 372 3908 644 3636 644 3636 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 644 2820 644 2820 916 2548 916 2548 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2684 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 644 3092 644 3092 916 2820 916 2820 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2956 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 644 3364 644 3364 916 3092 916 3092 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3228 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 644 3636 644 3636 916 3364 916 3364 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3500 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 644 3908 644 3908 916 3636 916 3636 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3772 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3908 644 4180 644 4180 916 3908 916 3908 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4044 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4180 644 4452 644 4452 916 4180 916 4180 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4316 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 916 2820 916 2820 1188 2548 1188 2548 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2684 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 916 3092 916 3092 1188 2820 1188 2820 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 916 3364 916 3364 1188 3092 1188 3092 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 916 3636 916 3636 1188 3364 1188 3364 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3500 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 916 3908 916 3908 1188 3636 1188 3636 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3908 916 4180 916 4180 1188 3908 1188 3908 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4180 916 4452 916 4452 1188 4180 1188 4180 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4316 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 1188 2820 1188 2820 1460 2548 1460 2548 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2684 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 1188 3092 1188 3092 1460 2820 1460 2820 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2956 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 1188 3364 1188 3364 1460 3092 1460 3092 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3228 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 1188 3636 1188 3636 1460 3364 1460 3364 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 1188 3908 1188 3908 1460 3636 1460 3636 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3772 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3908 1188 4180 1188 4180 1460 3908 1460 3908 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4044 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4180 1188 4452 1188 4452 1460 4180 1460 4180 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4316 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 1460 3364 1460 3364 1732 3092 1732 3092 1460
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3228 1596 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 1460 3636 1460 3636 1732 3364 1732 3364 1460
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3500 1596 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 1460 3908 1460 3908 1732 3636 1732 3636 1460
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3772 1596 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 1732 3364 1732 3364 2004 3092 2004 3092 1732
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3228 1868 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 1732 3636 1732 3636 2004 3364 2004 3364 1732
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3500 1868 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 1732 3908 1732 3908 2004 3636 2004 3636 1732
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 3772 1868 80 80 0 0 0 0
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   3092 644 3092 100 3908 100 3908 644 4452 644 4452 1460 3908 1460 3908 2004 3092 2004 3092 1460 2548 1460 2548 644 3092 644 3092 100
# Global xmax and ymax are 4452 and 2004
#Part 3 of figure 15
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 100 5812 100 5812 372 5540 372 5540 100
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5676 236 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 100 6084 100 6084 372 5812 372 5812 100
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5948 236 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 100 6356 100 6356 372 6084 372 6084 100
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6220 236 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 372 5812 372 5812 644 5540 644 5540 372
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5676 508 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 372 6084 372 6084 644 5812 644 5812 372
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5948 508 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 372 6356 372 6356 644 6084 644 6084 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 644 5268 644 5268 916 4996 916 4996 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5132 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 644 5540 644 5540 916 5268 916 5268 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5404 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 644 5812 644 5812 916 5540 916 5540 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5676 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 644 6084 644 6084 916 5812 916 5812 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 644 6356 644 6356 916 6084 916 6084 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6356 644 6628 644 6628 916 6356 916 6356 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6492 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6628 644 6900 644 6900 916 6628 916 6628 644
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6764 780 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 916 5268 916 5268 1188 4996 1188 4996 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5132 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 916 5540 916 5540 1188 5268 1188 5268 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5404 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 916 5812 916 5812 1188 5540 1188 5540 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5676 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 916 6084 916 6084 1188 5812 1188 5812 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 916 6356 916 6356 1188 6084 1188 6084 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6356 916 6628 916 6628 1188 6356 1188 6356 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6628 916 6900 916 6900 1188 6628 1188 6628 916
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6764 1052 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 1188 5268 1188 5268 1460 4996 1460 4996 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5132 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 1188 5540 1188 5540 1460 5268 1460 5268 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5404 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1188 5812 1188 5812 1460 5540 1460 5540 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5676 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 1188 6084 1188 6084 1460 5812 1460 5812 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 1188 6356 1188 6356 1460 6084 1460 6084 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6220 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6356 1188 6628 1188 6628 1460 6356 1460 6356 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6492 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6628 1188 6900 1188 6900 1460 6628 1460 6628 1188
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6764 1324 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1460 5812 1460 5812 1732 5540 1732 5540 1460
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5676 1596 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 1460 6084 1460 6084 1732 5812 1732 5812 1460
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5948 1596 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 1460 6356 1460 6356 1732 6084 1732 6084 1460
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6220 1596 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1732 5812 1732 5812 2004 5540 2004 5540 1732
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5676 1868 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 1732 6084 1732 6084 2004 5812 2004 5812 1732
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 5948 1868 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 1732 6356 1732 6356 2004 6084 2004 6084 1732
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 6220 1868 80 80 0 0 0 0
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   5540 644 5540 100 6356 100 6356 644 6900 644 6900 1460 6356 1460 6356 2004 5540 2004 5540 1460 4996 1460 4996 644 5540 644 5540 100
# Global xmax and ymax are 6900 and 2004


==> anc/FigGen/fig2.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 2
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 100 916 100 916 372 644 372 644 100
4 1 0 50 0 0 11 0.0000 4 0 0 780 296 2,0\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 100 1188 100 1188 372 916 372 916 100
4 1 0 50 0 0 11 0.0000 4 0 0 1052 296 3,0\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 100 1460 100 1460 372 1188 372 1188 100
4 1 0 50 0 0 11 0.0000 4 0 0 1324 296 4,0\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 372 916 372 916 644 644 644 644 372
4 1 0 50 0 0 11 0.0000 4 0 0 780 568 2,1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 372 1188 372 1188 644 916 644 916 372
4 1 0 50 0 0 11 0.0000 4 0 0 1052 568 3,1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 372 1460 372 1460 644 1188 644 1188 372
4 1 0 50 0 0 11 0.0000 4 0 0 1324 568 4,1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 100 644 372 644 372 916 100 916 100 644
4 1 0 50 0 0 11 0.0000 4 0 0 236 840 0,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 372 644 644 644 644 916 372 916 372 644
4 1 0 50 0 0 11 0.0000 4 0 0 508 840 1,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 644 916 644 916 916 644 916 644 644
4 1 0 50 0 0 11 0.0000 4 0 0 780 840 2,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 644 1188 644 1188 916 916 916 916 644
4 1 0 50 0 0 11 0.0000 4 0 0 1052 840 3,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 644 1460 644 1460 916 1188 916 1188 644
4 1 0 50 0 0 11 0.0000 4 0 0 1324 840 4,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1460 644 1732 644 1732 916 1460 916 1460 644
4 1 0 50 0 0 11 0.0000 4 0 0 1596 840 5,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1732 644 2004 644 2004 916 1732 916 1732 644
4 1 0 50 0 0 11 0.0000 4 0 0 1868 840 6,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 100 916 372 916 372 1188 100 1188 100 916
4 1 0 50 0 0 11 0.0000 4 0 0 236 1112 0,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 372 916 644 916 644 1188 372 1188 372 916
4 1 0 50 0 0 11 0.0000 4 0 0 508 1112 1,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 916 916 916 916 1188 644 1188 644 916
4 1 0 50 0 0 11 0.0000 4 0 0 780 1112 2,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 916 1188 916 1188 1188 916 1188 916 916
4 1 0 50 0 0 11 0.0000 4 0 0 1052 1112 3,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 916 1460 916 1460 1188 1188 1188 1188 916
4 1 0 50 0 0 11 0.0000 4 0 0 1324 1112 4,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1460 916 1732 916 1732 1188 1460 1188 1460 916
4 1 0 50 0 0 11 0.0000 4 0 0 1596 1112 5,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1732 916 2004 916 2004 1188 1732 1188 1732 916
4 1 0 50 0 0 11 0.0000 4 0 0 1868 1112 6,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 100 1188 372 1188 372 1460 100 1460 100 1188
4 1 0 50 0 0 11 0.0000 4 0 0 236 1384 0,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 372 1188 644 1188 644 1460 372 1460 372 1188
4 1 0 50 0 0 11 0.0000 4 0 0 508 1384 1,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 1188 916 1188 916 1460 644 1460 644 1188
4 1 0 50 0 0 11 0.0000 4 0 0 780 1384 2,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 1188 1188 1188 1188 1460 916 1460 916 1188
4 1 0 50 0 0 11 0.0000 4 0 0 1052 1384 3,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 1188 1460 1188 1460 1460 1188 1460 1188 1188
4 1 0 50 0 0 11 0.0000 4 0 0 1324 1384 4,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1460 1188 1732 1188 1732 1460 1460 1460 1460 1188
4 1 0 50 0 0 11 0.0000 4 0 0 1596 1384 5,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1732 1188 2004 1188 2004 1460 1732 1460 1732 1188
4 1 0 50 0 0 11 0.0000 4 0 0 1868 1384 6,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 1460 916 1460 916 1732 644 1732 644 1460
4 1 0 50 0 0 11 0.0000 4 0 0 780 1656 2,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 1460 1188 1460 1188 1732 916 1732 916 1460
4 1 0 50 0 0 11 0.0000 4 0 0 1052 1656 3,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 1460 1460 1460 1460 1732 1188 1732 1188 1460
4 1 0 50 0 0 11 0.0000 4 0 0 1324 1656 4,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 1732 916 1732 916 2004 644 2004 644 1732
4 1 0 50 0 0 11 0.0000 4 0 0 780 1928 2,6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 1732 1188 1732 1188 2004 916 2004 916 1732
4 1 0 50 0 0 11 0.0000 4 0 0 1052 1928 3,6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 1732 1460 1732 1460 2004 1188 2004 1188 1732
4 1 0 50 0 0 11 0.0000 4 0 0 1324 1928 4,6\001
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
	 644 644 644 100 1460 100 1460 644 2004 644 2004 1460 1460 1460 1460 2004 644 2004 644 1460 100 1460 100 644 644 644 644 100
# Global xmax and ymax are 2004 and 2004
#Part 2 of figure 2
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3636 134 3772 66 3908 134 3908 302 3772 370 3636 302 3636 134
4 1 0 50 0 0 11 0.0000 4 0 0 3772 278 0,0\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3500 370 3636 302 3772 370 3772 538 3636 606 3500 538 3500 370
4 1 0 50 0 0 11 0.0000 4 0 0 3636 514 0,1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3772 370 3908 302 4044 370 4044 538 3908 606 3772 538 3772 370
4 1 0 50 0 0 11 0.0000 4 0 0 3908 514 1,1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3364 606 3500 538 3636 606 3636 774 3500 842 3364 774 3364 606
4 1 0 50 0 0 11 0.0000 4 0 0 3500 750 0,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3636 606 3772 538 3908 606 3908 774 3772 842 3636 774 3636 606
4 1 0 50 0 0 11 0.0000 4 0 0 3772 750 1,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3908 606 4044 538 4180 606 4180 774 4044 842 3908 774 3908 606
4 1 0 50 0 0 11 0.0000 4 0 0 4044 750 2,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3228 842 3364 774 3500 842 3500 1010 3364 1078 3228 1010 3228 842
4 1 0 50 0 0 11 0.0000 4 0 0 3364 986 0,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3500 842 3636 774 3772 842 3772 1010 3636 1078 3500 1010 3500 842
4 1 0 50 0 0 11 0.0000 4 0 0 3636 986 1,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3772 842 3908 774 4044 842 4044 1010 3908 1078 3772 1010 3772 842
4 1 0 50 0 0 11 0.0000 4 0 0 3908 986 2,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4044 842 4180 774 4316 842 4316 1010 4180 1078 4044 1010 4044 842
4 1 0 50 0 0 11 0.0000 4 0 0 4180 986 3,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3092 1078 3228 1010 3364 1078 3364 1246 3228 1314 3092 1246 3092 1078
4 1 0 50 0 0 11 0.0000 4 0 0 3228 1222 0,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3364 1078 3500 1010 3636 1078 3636 1246 3500 1314 3364 1246 3364 1078
4 1 0 50 0 0 11 0.0000 4 0 0 3500 1222 1,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3636 1078 3772 1010 3908 1078 3908 1246 3772 1314 3636 1246 3636 1078
4 1 0 50 0 0 11 0.0000 4 0 0 3772 1222 2,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3908 1078 4044 1010 4180 1078 4180 1246 4044 1314 3908 1246 3908 1078
4 1 0 50 0 0 11 0.0000 4 0 0 4044 1222 3,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4180 1078 4316 1010 4452 1078 4452 1246 4316 1314 4180 1246 4180 1078
4 1 0 50 0 0 11 0.0000 4 0 0 4316 1222 4,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2956 1314 3092 1246 3228 1314 3228 1482 3092 1550 2956 1482 2956 1314
4 1 0 50 0 0 11 0.0000 4 0 0 3092 1458 0,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3228 1314 3364 1246 3500 1314 3500 1482 3364 1550 3228 1482 3228 1314
4 1 0 50 0 0 11 0.0000 4 0 0 3364 1458 1,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3500 1314 3636 1246 3772 1314 3772 1482 3636 1550 3500 1482 3500 1314
4 1 0 50 0 0 11 0.0000 4 0 0 3636 1458 2,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3772 1314 3908 1246 4044 1314 4044 1482 3908 1550 3772 1482 3772 1314
4 1 0 50 0 0 11 0.0000 4 0 0 3908 1458 3,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4044 1314 4180 1246 4316 1314 4316 1482 4180 1550 4044 1482 4044 1314
4 1 0 50 0 0 11 0.0000 4 0 0 4180 1458 4,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4316 1314 4452 1246 4588 1314 4588 1482 4452 1550 4316 1482 4316 1314
4 1 0 50 0 0 11 0.0000 4 0 0 4452 1458 5,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2820 1550 2956 1482 3092 1550 3092 1718 2956 1786 2820 1718 2820 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3092 1550 3228 1482 3364 1550 3364 1718 3228 1786 3092 1718 3092 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3364 1550 3500 1482 3636 1550 3636 1718 3500 1786 3364 1718 3364 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3636 1550 3772 1482 3908 1550 3908 1718 3772 1786 3636 1718 3636 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3908 1550 4044 1482 4180 1550 4180 1718 4044 1786 3908 1718 3908 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4180 1550 4316 1482 4452 1550 4452 1718 4316 1786 4180 1718 4180 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4452 1550 4588 1482 4724 1550 4724 1718 4588 1786 4452 1718 4452 1550
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 44
	 3772 66 3636 134 3636 302 3500 370 3500 538 3364 606 3364 774 3228 842 3228 1010 3092 1078 3092 1246 2956 1314 2956 1482 2820 1550 2820 1718 2956 1786 3092 1718 3228 1786 3364 1718 3500 1786 3636 1718 3772 1786 3908 1718 4044 1786 4180 1718 4316 1786 4452 1718 4588 1786 4724 1718 4724 1550 4588 1482 4588 1314 4452 1246 4452 1078 4316 1010 4316 842 4180 774 4180 606 4044 538 4044 370 3908 302 3908 134 3772 66 3636 134
# Edge mask
2 2 0 0 0 7 20 0 20 0.000 0 0 -1 0 0 5
	 2786 1822 4930 1822 4930 1634 2786 1634 2786 1822
# Global xmax and ymax are 4860 and 1752
#Part 3 of figure 2
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5812 134 5948 66 6084 134 6084 302 5948 370 5812 302 5812 134
4 1 0 50 0 0 12 0.0000 4 0 0 5918 293 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5984 203 0\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5676 370 5812 302 5948 370 5948 538 5812 606 5676 538 5676 370
4 1 0 50 0 0 12 0.0000 4 0 0 5782 529 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5848 439 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5948 370 6084 302 6220 370 6220 538 6084 606 5948 538 5948 370
4 1 0 50 0 0 12 0.0000 4 0 0 6054 529 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 6120 439 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5540 606 5676 538 5812 606 5812 774 5676 842 5540 774 5540 606
4 1 0 50 0 0 12 0.0000 4 0 0 5646 765 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5712 675 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5812 606 5948 538 6084 606 6084 774 5948 842 5812 774 5812 606
4 1 0 50 0 0 12 0.0000 4 0 0 5918 765 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5984 675 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 6084 606 6220 538 6356 606 6356 774 6220 842 6084 774 6084 606
4 1 0 50 0 0 12 0.0000 4 0 0 6190 765 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 6256 675 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5404 842 5540 774 5676 842 5676 1010 5540 1078 5404 1010 5404 842
4 1 0 50 0 0 12 0.0000 4 0 0 5510 1001 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5576 911 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5676 842 5812 774 5948 842 5948 1010 5812 1078 5676 1010 5676 842
4 1 0 50 0 0 12 0.0000 4 0 0 5782 1001 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5848 911 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5948 842 6084 774 6220 842 6220 1010 6084 1078 5948 1010 5948 842
4 1 0 50 0 0 12 0.0000 4 0 0 6054 1001 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 6120 911 8\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 6220 842 6356 774 6492 842 6492 1010 6356 1078 6220 1010 6220 842
4 1 0 50 0 0 12 0.0000 4 0 0 6326 1001 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 6392 911 9\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5268 1078 5404 1010 5540 1078 5540 1246 5404 1314 5268 1246 5268 1078
4 1 0 50 0 0 12 0.0000 4 0 0 5354 1237 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5444 1147 10\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5540 1078 5676 1010 5812 1078 5812 1246 5676 1314 5540 1246 5540 1078
4 1 0 50 0 0 12 0.0000 4 0 0 5626 1237 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5716 1147 11\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5812 1078 5948 1010 6084 1078 6084 1246 5948 1314 5812 1246 5812 1078
4 1 0 50 0 0 12 0.0000 4 0 0 5898 1237 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5988 1147 12\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 6084 1078 6220 1010 6356 1078 6356 1246 6220 1314 6084 1246 6084 1078
4 1 0 50 0 0 12 0.0000 4 0 0 6170 1237 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 6260 1147 13\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 6356 1078 6492 1010 6628 1078 6628 1246 6492 1314 6356 1246 6356 1078
4 1 0 50 0 0 12 0.0000 4 0 0 6442 1237 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 6532 1147 14\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5132 1314 5268 1246 5404 1314 5404 1482 5268 1550 5132 1482 5132 1314
4 1 0 50 0 0 12 0.0000 4 0 0 5218 1473 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5308 1383 15\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5404 1314 5540 1246 5676 1314 5676 1482 5540 1550 5404 1482 5404 1314
4 1 0 50 0 0 12 0.0000 4 0 0 5490 1473 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5580 1383 16\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5676 1314 5812 1246 5948 1314 5948 1482 5812 1550 5676 1482 5676 1314
4 1 0 50 0 0 12 0.0000 4 0 0 5762 1473 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 5852 1383 17\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5948 1314 6084 1246 6220 1314 6220 1482 6084 1550 5948 1482 5948 1314
4 1 0 50 0 0 12 0.0000 4 0 0 6034 1473 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 6124 1383 18\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 6220 1314 6356 1246 6492 1314 6492 1482 6356 1550 6220 1482 6220 1314
4 1 0 50 0 0 12 0.0000 4 0 0 6306 1473 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 6396 1383 19\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 6492 1314 6628 1246 6764 1314 6764 1482 6628 1550 6492 1482 6492 1314
4 1 0 50 0 0 12 0.0000 4 0 0 6578 1473 2\001
4 1 0 50 0 0 7 0.0000 4 0 0 6668 1383 20\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4996 1550 5132 1482 5268 1550 5268 1718 5132 1786 4996 1718 4996 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5268 1550 5404 1482 5540 1550 5540 1718 5404 1786 5268 1718 5268 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5540 1550 5676 1482 5812 1550 5812 1718 5676 1786 5540 1718 5540 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 5812 1550 5948 1482 6084 1550 6084 1718 5948 1786 5812 1718 5812 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 6084 1550 6220 1482 6356 1550 6356 1718 6220 1786 6084 1718 6084 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 6356 1550 6492 1482 6628 1550 6628 1718 6492 1786 6356 1718 6356 1550
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 6628 1550 6764 1482 6900 1550 6900 1718 6764 1786 6628 1718 6628 1550
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 44
	 5948 66 5812 134 5812 302 5676 370 5676 538 5540 606 5540 774 5404 842 5404 1010 5268 1078 5268 1246 5132 1314 5132 1482 4996 1550 4996 1718 5132 1786 5268 1718 5404 1786 5540 1718 5676 1786 5812 1718 5948 1786 6084 1718 6220 1786 6356 1718 6492 1786 6628 1718 6764 1786 6900 1718 6900 1550 6764 1482 6764 1314 6628 1246 6628 1078 6492 1010 6492 842 6356 774 6356 606 6220 538 6220 370 6084 302 6084 134 5948 66 5812 134
# Edge mask
2 2 0 0 0 7 20 0 20 0.000 0 0 -1 0 0 5
	 4962 1822 7106 1822 7106 1634 4962 1634 4962 1822
# Global xmax and ymax are 7036 and 1752


==> anc/FigGen/fig3.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 3
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 100 916 100 916 372 644 372 644 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 100 1188 100 1188 372 916 372 916 100
4 1 0 50 0 0 12 0.0000 4 0 0 1052 296 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 100 1460 100 1460 372 1188 372 1188 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 372 916 372 916 644 644 644 644 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 372 1188 372 1188 644 916 644 916 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 372 1460 372 1460 644 1188 644 1188 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 644 372 644 372 916 100 916 100 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 644 644 644 644 916 372 916 372 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 644 916 644 916 916 644 916 644 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 644 1188 644 1188 916 916 916 916 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 644 1460 644 1460 916 1188 916 1188 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 644 1732 644 1732 916 1460 916 1460 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1732 644 2004 644 2004 916 1732 916 1732 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 916 372 916 372 1188 100 1188 100 916
4 1 0 50 0 0 12 0.0000 4 0 0 236 1112 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 916 644 916 644 1188 372 1188 372 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 916 916 916 916 1188 644 1188 644 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 916 1188 916 1188 1188 916 1188 916 916
4 1 0 50 0 0 12 0.0000 4 0 0 1052 1112 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 916 1460 916 1460 1188 1188 1188 1188 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 916 1732 916 1732 1188 1460 1188 1460 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1732 916 2004 916 2004 1188 1732 1188 1732 916
4 1 0 50 0 0 12 0.0000 4 0 0 1868 1112 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 1188 372 1188 372 1460 100 1460 100 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 1188 644 1188 644 1460 372 1460 372 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 1188 916 1188 916 1460 644 1460 644 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 1188 1188 1188 1188 1460 916 1460 916 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 1188 1460 1188 1460 1460 1188 1460 1188 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 1188 1732 1188 1732 1460 1460 1460 1460 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1732 1188 2004 1188 2004 1460 1732 1460 1732 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 1460 916 1460 916 1732 644 1732 644 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 1460 1188 1460 1188 1732 916 1732 916 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 1460 1460 1460 1460 1732 1188 1732 1188 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 1732 916 1732 916 2004 644 2004 644 1732
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 1732 1188 1732 1188 2004 916 2004 916 1732
4 1 0 50 0 0 12 0.0000 4 0 0 1052 1928 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 1732 1460 1732 1460 2004 1188 2004 1188 1732
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   644 644 644 100 1460 100 1460 644 2004 644 2004 1460 1460 1460 1460 2004 644 2004 644 1460 100 1460 100 644 644 644 644 100
4 1 0 50 0 0 12 0.0000 4 0 0 236 1868 Type A\001
# Global xmax and ymax are 2004 and 2004
#Part 2 of figure 3
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 100 3092 100 3092 372 2820 372 2820 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 100 3364 100 3364 372 3092 372 3092 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 100 3636 100 3636 372 3364 372 3364 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 372 3092 372 3092 644 2820 644 2820 372
4 1 0 50 0 0 12 0.0000 4 0 0 2956 568 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 372 3364 372 3364 644 3092 644 3092 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 372 3636 372 3636 644 3364 644 3364 372
4 1 0 50 0 0 12 0.0000 4 0 0 3500 568 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2276 644 2548 644 2548 916 2276 916 2276 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 644 2820 644 2820 916 2548 916 2548 644
4 1 0 50 0 0 12 0.0000 4 0 0 2684 840 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 644 3092 644 3092 916 2820 916 2820 644
4 1 0 50 0 0 12 0.0000 4 0 0 2956 840 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 644 3364 644 3364 916 3092 916 3092 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 644 3636 644 3636 916 3364 916 3364 644
4 1 0 50 0 0 12 0.0000 4 0 0 3500 840 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 644 3908 644 3908 916 3636 916 3636 644
4 1 0 50 0 0 12 0.0000 4 0 0 3772 840 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3908 644 4180 644 4180 916 3908 916 3908 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2276 916 2548 916 2548 1188 2276 1188 2276 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 916 2820 916 2820 1188 2548 1188 2548 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 916 3092 916 3092 1188 2820 1188 2820 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 916 3364 916 3364 1188 3092 1188 3092 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 916 3636 916 3636 1188 3364 1188 3364 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 916 3908 916 3908 1188 3636 1188 3636 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3908 916 4180 916 4180 1188 3908 1188 3908 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2276 1188 2548 1188 2548 1460 2276 1460 2276 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 1188 2820 1188 2820 1460 2548 1460 2548 1188
4 1 0 50 0 0 12 0.0000 4 0 0 2684 1384 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 1188 3092 1188 3092 1460 2820 1460 2820 1188
4 1 0 50 0 0 12 0.0000 4 0 0 2956 1384 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 1188 3364 1188 3364 1460 3092 1460 3092 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 1188 3636 1188 3636 1460 3364 1460 3364 1188
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1384 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 1188 3908 1188 3908 1460 3636 1460 3636 1188
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1384 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3908 1188 4180 1188 4180 1460 3908 1460 3908 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 1460 3092 1460 3092 1732 2820 1732 2820 1460
4 1 0 50 0 0 12 0.0000 4 0 0 2956 1656 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 1460 3364 1460 3364 1732 3092 1732 3092 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 1460 3636 1460 3636 1732 3364 1732 3364 1460
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1656 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 1732 3092 1732 3092 2004 2820 2004 2820 1732
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 1732 3364 1732 3364 2004 3092 2004 3092 1732
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 1732 3636 1732 3636 2004 3364 2004 3364 1732
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   2820 644 2820 100 3636 100 3636 644 4180 644 4180 1460 3636 1460 3636 2004 2820 2004 2820 1460 2276 1460 2276 644 2820 644 2820 100
4 1 0 50 0 0 12 0.0000 4 0 0 2412 1868 Type B\001
# Global xmax and ymax are 4180 and 2004
#Part 3 of figure 3
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 100 5268 100 5268 372 4996 372 4996 100
4 1 0 50 0 0 12 0.0000 4 0 0 5132 296 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 100 5540 100 5540 372 5268 372 5268 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 100 5812 100 5812 372 5540 372 5540 100
4 1 0 50 0 0 12 0.0000 4 0 0 5676 296 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 372 5268 372 5268 644 4996 644 4996 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 372 5540 372 5540 644 5268 644 5268 372
4 1 0 50 0 0 12 0.0000 4 0 0 5404 568 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 372 5812 372 5812 644 5540 644 5540 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4452 644 4724 644 4724 916 4452 916 4452 644
4 1 0 50 0 0 12 0.0000 4 0 0 4588 840 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4724 644 4996 644 4996 916 4724 916 4724 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 644 5268 644 5268 916 4996 916 4996 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 644 5540 644 5540 916 5268 916 5268 644
4 1 0 50 0 0 12 0.0000 4 0 0 5404 840 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 644 5812 644 5812 916 5540 916 5540 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 644 6084 644 6084 916 5812 916 5812 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 644 6356 644 6356 916 6084 916 6084 644
4 1 0 50 0 0 12 0.0000 4 0 0 6220 840 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4452 916 4724 916 4724 1188 4452 1188 4452 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4724 916 4996 916 4996 1188 4724 1188 4724 916
4 1 0 50 0 0 12 0.0000 4 0 0 4860 1112 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 916 5268 916 5268 1188 4996 1188 4996 916
4 1 0 50 0 0 12 0.0000 4 0 0 5132 1112 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 916 5540 916 5540 1188 5268 1188 5268 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 916 5812 916 5812 1188 5540 1188 5540 916
4 1 0 50 0 0 12 0.0000 4 0 0 5676 1112 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 916 6084 916 6084 1188 5812 1188 5812 916
4 1 0 50 0 0 12 0.0000 4 0 0 5948 1112 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 916 6356 916 6356 1188 6084 1188 6084 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4452 1188 4724 1188 4724 1460 4452 1460 4452 1188
4 1 0 50 0 0 12 0.0000 4 0 0 4588 1384 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4724 1188 4996 1188 4996 1460 4724 1460 4724 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 1188 5268 1188 5268 1460 4996 1460 4996 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 1188 5540 1188 5540 1460 5268 1460 5268 1188
4 1 0 50 0 0 12 0.0000 4 0 0 5404 1384 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1188 5812 1188 5812 1460 5540 1460 5540 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 1188 6084 1188 6084 1460 5812 1460 5812 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 1188 6356 1188 6356 1460 6084 1460 6084 1188
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1384 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 1460 5268 1460 5268 1732 4996 1732 4996 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 1460 5540 1460 5540 1732 5268 1732 5268 1460
4 1 0 50 0 0 12 0.0000 4 0 0 5404 1656 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1460 5812 1460 5812 1732 5540 1732 5540 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 1732 5268 1732 5268 2004 4996 2004 4996 1732
4 1 0 50 0 0 12 0.0000 4 0 0 5132 1928 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 1732 5540 1732 5540 2004 5268 2004 5268 1732
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1732 5812 1732 5812 2004 5540 2004 5540 1732
4 1 0 50 0 0 12 0.0000 4 0 0 5676 1928 7\001
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   4996 644 4996 100 5812 100 5812 644 6356 644 6356 1460 5812 1460 5812 2004 4996 2004 4996 1460 4452 1460 4452 644 4996 644 4996 100
4 1 0 50 0 0 12 0.0000 4 0 0 4588 1868 Type C\001
# Global xmax and ymax are 6356 and 2004


==> anc/FigGen/fig4.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 4
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   820 100 1060 100 1060 340 820 340 820 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1060 100 1300 100 1300 340 1060 340 1060 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1300 100 1540 100 1540 340 1300 340 1300 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   820 340 1060 340 1060 580 820 580 820 340
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1060 340 1300 340 1300 580 1060 580 1060 340
4 1 0 50 0 0 12 0.0000 4 0 0 1180 520 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1300 340 1540 340 1540 580 1300 580 1300 340
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   820 580 1060 580 1060 820 820 820 820 580
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1060 580 1300 580 1300 820 1060 820 1060 580
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1300 580 1540 580 1540 820 1300 820 1300 580
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 820 340 820 340 1060 100 1060 100 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   340 820 580 820 580 1060 340 1060 340 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   580 820 820 820 820 1060 580 1060 580 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   820 820 1060 820 1060 1060 820 1060 820 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1060 820 1300 820 1300 1060 1060 1060 1060 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1300 820 1540 820 1540 1060 1300 1060 1300 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1540 820 1780 820 1780 1060 1540 1060 1540 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1780 820 2020 820 2020 1060 1780 1060 1780 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2020 820 2260 820 2260 1060 2020 1060 2020 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 1060 340 1060 340 1300 100 1300 100 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   340 1060 580 1060 580 1300 340 1300 340 1060
4 1 0 50 0 0 12 0.0000 4 0 0 460 1240 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   580 1060 820 1060 820 1300 580 1300 580 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   820 1060 1060 1060 1060 1300 820 1300 820 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1060 1060 1300 1060 1300 1300 1060 1300 1060 1060
4 1 0 50 0 0 12 0.0000 4 0 0 1180 1240 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1300 1060 1540 1060 1540 1300 1300 1300 1300 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1540 1060 1780 1060 1780 1300 1540 1300 1540 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1780 1060 2020 1060 2020 1300 1780 1300 1780 1060
4 1 0 50 0 0 12 0.0000 4 0 0 1900 1240 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2020 1060 2260 1060 2260 1300 2020 1300 2020 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 1300 340 1300 340 1540 100 1540 100 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   340 1300 580 1300 580 1540 340 1540 340 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   580 1300 820 1300 820 1540 580 1540 580 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   820 1300 1060 1300 1060 1540 820 1540 820 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1060 1300 1300 1300 1300 1540 1060 1540 1060 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1300 1300 1540 1300 1540 1540 1300 1540 1300 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1540 1300 1780 1300 1780 1540 1540 1540 1540 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1780 1300 2020 1300 2020 1540 1780 1540 1780 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2020 1300 2260 1300 2260 1540 2020 1540 2020 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   820 1540 1060 1540 1060 1780 820 1780 820 1540
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1060 1540 1300 1540 1300 1780 1060 1780 1060 1540
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1300 1540 1540 1540 1540 1780 1300 1780 1300 1540
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   820 1780 1060 1780 1060 2020 820 2020 820 1780
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1060 1780 1300 1780 1300 2020 1060 2020 1060 1780
4 1 0 50 0 0 12 0.0000 4 0 0 1180 1960 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1300 1780 1540 1780 1540 2020 1300 2020 1300 1780
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   820 2020 1060 2020 1060 2260 820 2260 820 2020
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1060 2020 1300 2020 1300 2260 1060 2260 1060 2020
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1300 2020 1540 2020 1540 2260 1300 2260 1300 2020
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   820 820 820 100 1540 100 1540 820 2260 820 2260 1540 1540 1540 1540 2260 820 2260 820 1540 100 1540 100 820 820 820 820 100
4 1 0 50 0 0 12 0.0000 4 0 0 460 1900 Type A\001
# Global xmax and ymax are 2260 and 2260
#Part 2 of figure 4
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3220 100 3460 100 3460 340 3220 340 3220 100
4 1 0 50 0 0 12 0.0000 4 0 0 3340 280 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3460 100 3700 100 3700 340 3460 340 3460 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3700 100 3940 100 3940 340 3700 340 3700 100
4 1 0 50 0 0 12 0.0000 4 0 0 3820 280 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3220 340 3460 340 3460 580 3220 580 3220 340
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3460 340 3700 340 3700 580 3460 580 3460 340
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3700 340 3940 340 3940 580 3700 580 3700 340
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3220 580 3460 580 3460 820 3220 820 3220 580
4 1 0 50 0 0 12 0.0000 4 0 0 3340 760 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3460 580 3700 580 3700 820 3460 820 3460 580
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3700 580 3940 580 3940 820 3700 820 3700 580
4 1 0 50 0 0 12 0.0000 4 0 0 3820 760 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2500 820 2740 820 2740 1060 2500 1060 2500 820
4 1 0 50 0 0 12 0.0000 4 0 0 2620 1000 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2740 820 2980 820 2980 1060 2740 1060 2740 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2980 820 3220 820 3220 1060 2980 1060 2980 820
4 1 0 50 0 0 12 0.0000 4 0 0 3100 1000 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3220 820 3460 820 3460 1060 3220 1060 3220 820
4 1 0 50 0 0 12 0.0000 4 0 0 3340 1000 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3460 820 3700 820 3700 1060 3460 1060 3460 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3700 820 3940 820 3940 1060 3700 1060 3700 820
4 1 0 50 0 0 12 0.0000 4 0 0 3820 1000 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3940 820 4180 820 4180 1060 3940 1060 3940 820
4 1 0 50 0 0 12 0.0000 4 0 0 4060 1000 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4180 820 4420 820 4420 1060 4180 1060 4180 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4420 820 4660 820 4660 1060 4420 1060 4420 820
4 1 0 50 0 0 12 0.0000 4 0 0 4540 1000 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2500 1060 2740 1060 2740 1300 2500 1300 2500 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2740 1060 2980 1060 2980 1300 2740 1300 2740 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2980 1060 3220 1060 3220 1300 2980 1300 2980 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3220 1060 3460 1060 3460 1300 3220 1300 3220 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3460 1060 3700 1060 3700 1300 3460 1300 3460 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3700 1060 3940 1060 3940 1300 3700 1300 3700 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3940 1060 4180 1060 4180 1300 3940 1300 3940 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4180 1060 4420 1060 4420 1300 4180 1300 4180 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4420 1060 4660 1060 4660 1300 4420 1300 4420 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2500 1300 2740 1300 2740 1540 2500 1540 2500 1300
4 1 0 50 0 0 12 0.0000 4 0 0 2620 1480 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2740 1300 2980 1300 2980 1540 2740 1540 2740 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2980 1300 3220 1300 3220 1540 2980 1540 2980 1300
4 1 0 50 0 0 12 0.0000 4 0 0 3100 1480 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3220 1300 3460 1300 3460 1540 3220 1540 3220 1300
4 1 0 50 0 0 12 0.0000 4 0 0 3340 1480 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3460 1300 3700 1300 3700 1540 3460 1540 3460 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3700 1300 3940 1300 3940 1540 3700 1540 3700 1300
4 1 0 50 0 0 12 0.0000 4 0 0 3820 1480 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3940 1300 4180 1300 4180 1540 3940 1540 3940 1300
4 1 0 50 0 0 12 0.0000 4 0 0 4060 1480 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4180 1300 4420 1300 4420 1540 4180 1540 4180 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4420 1300 4660 1300 4660 1540 4420 1540 4420 1300
4 1 0 50 0 0 12 0.0000 4 0 0 4540 1480 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3220 1540 3460 1540 3460 1780 3220 1780 3220 1540
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3460 1540 3700 1540 3700 1780 3460 1780 3460 1540
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3700 1540 3940 1540 3940 1780 3700 1780 3700 1540
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3220 1780 3460 1780 3460 2020 3220 2020 3220 1780
4 1 0 50 0 0 12 0.0000 4 0 0 3340 1960 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3460 1780 3700 1780 3700 2020 3460 2020 3460 1780
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3700 1780 3940 1780 3940 2020 3700 2020 3700 1780
4 1 0 50 0 0 12 0.0000 4 0 0 3820 1960 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3220 2020 3460 2020 3460 2260 3220 2260 3220 2020
4 1 0 50 0 0 12 0.0000 4 0 0 3340 2200 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3460 2020 3700 2020 3700 2260 3460 2260 3460 2020
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3700 2020 3940 2020 3940 2260 3700 2260 3700 2020
4 1 0 50 0 0 12 0.0000 4 0 0 3820 2200 5\001
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   3220 820 3220 100 3940 100 3940 820 4660 820 4660 1540 3940 1540 3940 2260 3220 2260 3220 1540 2500 1540 2500 820 3220 820 3220 100
4 1 0 50 0 0 12 0.0000 4 0 0 2860 1900 Type B\001
# Global xmax and ymax are 4660 and 2260
#Part 3 of figure 4
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5620 100 5860 100 5860 340 5620 340 5620 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5860 100 6100 100 6100 340 5860 340 5860 100
4 1 0 50 0 0 12 0.0000 4 0 0 5980 280 9\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6100 100 6340 100 6340 340 6100 340 6100 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5620 340 5860 340 5860 580 5620 580 5620 340
4 1 0 50 0 0 12 0.0000 4 0 0 5740 520 8\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5860 340 6100 340 6100 580 5860 580 5860 340
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6100 340 6340 340 6340 580 6100 580 6100 340
4 1 0 50 0 0 12 0.0000 4 0 0 6220 520 8\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5620 580 5860 580 5860 820 5620 820 5620 580
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5860 580 6100 580 6100 820 5860 820 5860 580
4 1 0 50 0 0 12 0.0000 4 0 0 5980 760 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6100 580 6340 580 6340 820 6100 820 6100 580
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4900 820 5140 820 5140 1060 4900 1060 4900 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5140 820 5380 820 5380 1060 5140 1060 5140 820
4 1 0 50 0 0 12 0.0000 4 0 0 5260 1000 8\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5380 820 5620 820 5620 1060 5380 1060 5380 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5620 820 5860 820 5860 1060 5620 1060 5620 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5860 820 6100 820 6100 1060 5860 1060 5860 820
4 1 0 50 0 0 12 0.0000 4 0 0 5980 1000 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6100 820 6340 820 6340 1060 6100 1060 6100 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6340 820 6580 820 6580 1060 6340 1060 6340 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6580 820 6820 820 6820 1060 6580 1060 6580 820
4 1 0 50 0 0 12 0.0000 4 0 0 6700 1000 8\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6820 820 7060 820 7060 1060 6820 1060 6820 820
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4900 1060 5140 1060 5140 1300 4900 1300 4900 1060
4 1 0 50 0 0 12 0.0000 4 0 0 5020 1240 9\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5140 1060 5380 1060 5380 1300 5140 1300 5140 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5380 1060 5620 1060 5620 1300 5380 1300 5380 1060
4 1 0 50 0 0 12 0.0000 4 0 0 5500 1240 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5620 1060 5860 1060 5860 1300 5620 1300 5620 1060
4 1 0 50 0 0 12 0.0000 4 0 0 5740 1240 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5860 1060 6100 1060 6100 1300 5860 1300 5860 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6100 1060 6340 1060 6340 1300 6100 1300 6100 1060
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1240 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6340 1060 6580 1060 6580 1300 6340 1300 6340 1060
4 1 0 50 0 0 12 0.0000 4 0 0 6460 1240 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6580 1060 6820 1060 6820 1300 6580 1300 6580 1060
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6820 1060 7060 1060 7060 1300 6820 1300 6820 1060
4 1 0 50 0 0 12 0.0000 4 0 0 6940 1240 9\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4900 1300 5140 1300 5140 1540 4900 1540 4900 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5140 1300 5380 1300 5380 1540 5140 1540 5140 1300
4 1 0 50 0 0 12 0.0000 4 0 0 5260 1480 8\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5380 1300 5620 1300 5620 1540 5380 1540 5380 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5620 1300 5860 1300 5860 1540 5620 1540 5620 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5860 1300 6100 1300 6100 1540 5860 1540 5860 1300
4 1 0 50 0 0 12 0.0000 4 0 0 5980 1480 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6100 1300 6340 1300 6340 1540 6100 1540 6100 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6340 1300 6580 1300 6580 1540 6340 1540 6340 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6580 1300 6820 1300 6820 1540 6580 1540 6580 1300
4 1 0 50 0 0 12 0.0000 4 0 0 6700 1480 8\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6820 1300 7060 1300 7060 1540 6820 1540 6820 1300
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5620 1540 5860 1540 5860 1780 5620 1780 5620 1540
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5860 1540 6100 1540 6100 1780 5860 1780 5860 1540
4 1 0 50 0 0 12 0.0000 4 0 0 5980 1720 7\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6100 1540 6340 1540 6340 1780 6100 1780 6100 1540
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5620 1780 5860 1780 5860 2020 5620 2020 5620 1780
4 1 0 50 0 0 12 0.0000 4 0 0 5740 1960 8\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5860 1780 6100 1780 6100 2020 5860 2020 5860 1780
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6100 1780 6340 1780 6340 2020 6100 2020 6100 1780
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1960 8\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5620 2020 5860 2020 5860 2260 5620 2260 5620 2020
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5860 2020 6100 2020 6100 2260 5860 2260 5860 2020
4 1 0 50 0 0 12 0.0000 4 0 0 5980 2200 9\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6100 2020 6340 2020 6340 2260 6100 2260 6100 2020
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   5620 820 5620 100 6340 100 6340 820 7060 820 7060 1540 6340 1540 6340 2260 5620 2260 5620 1540 4900 1540 4900 820 5620 820 5620 100
4 1 0 50 0 0 12 0.0000 4 0 0 5260 1900 Type C\001
# Global xmax and ymax are 7060 and 2260


==> anc/FigGen/fig5.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 5
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 100 372 100 372 372 100 372 100 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 100 644 100 644 372 372 372 372 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 100 916 100 916 372 644 372 644 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 100 1188 100 1188 372 916 372 916 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 100 1460 100 1460 372 1188 372 1188 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 100 1732 100 1732 372 1460 372 1460 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 372 372 372 372 644 100 644 100 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 372 644 372 644 644 372 644 372 372
4 1 0 50 0 0 12 0.0000 4 0 0 508 568 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 372 916 372 916 644 644 644 644 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 372 1188 372 1188 644 916 644 916 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 372 1460 372 1460 644 1188 644 1188 372
4 1 0 50 0 0 12 0.0000 4 0 0 1324 568 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 372 1732 372 1732 644 1460 644 1460 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 644 372 644 372 916 100 916 100 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 644 644 644 644 916 372 916 372 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 644 916 644 916 916 644 916 644 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 644 1188 644 1188 916 916 916 916 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 644 1460 644 1460 916 1188 916 1188 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 644 1732 644 1732 916 1460 916 1460 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 916 372 916 372 1188 100 1188 100 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 916 644 916 644 1188 372 1188 372 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 916 916 916 916 1188 644 1188 644 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 916 1188 916 1188 1188 916 1188 916 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 916 1460 916 1460 1188 1188 1188 1188 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 916 1732 916 1732 1188 1460 1188 1460 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 1188 372 1188 372 1460 100 1460 100 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 1188 644 1188 644 1460 372 1460 372 1188
4 1 0 50 0 0 12 0.0000 4 0 0 508 1384 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 1188 916 1188 916 1460 644 1460 644 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 1188 1188 1188 1188 1460 916 1460 916 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 1188 1460 1188 1460 1460 1188 1460 1188 1188
4 1 0 50 0 0 12 0.0000 4 0 0 1324 1384 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 1188 1732 1188 1732 1460 1460 1460 1460 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   100 1460 372 1460 372 1732 100 1732 100 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   372 1460 644 1460 644 1732 372 1732 372 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   644 1460 916 1460 916 1732 644 1732 644 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   916 1460 1188 1460 1188 1732 916 1732 916 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1188 1460 1460 1460 1460 1732 1188 1732 1188 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   1460 1460 1732 1460 1732 1732 1460 1732 1460 1460
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 6
   100 100 1732 100 1732 1732 100 1732 100 100 1732 100
4 1 0 50 0 0 12 0.0000 4 0 0 916 2004 Type A\001
# Global xmax and ymax are 1732 and 1732
#Part 2 of figure 5
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2276 100 2548 100 2548 372 2276 372 2276 100
4 1 0 50 0 0 12 0.0000 4 0 0 2412 296 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 100 2820 100 2820 372 2548 372 2548 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 100 3092 100 3092 372 2820 372 2820 100
4 1 0 50 0 0 12 0.0000 4 0 0 2956 296 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 100 3364 100 3364 372 3092 372 3092 100
4 1 0 50 0 0 12 0.0000 4 0 0 3228 296 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 100 3636 100 3636 372 3364 372 3364 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 100 3908 100 3908 372 3636 372 3636 100
4 1 0 50 0 0 12 0.0000 4 0 0 3772 296 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2276 372 2548 372 2548 644 2276 644 2276 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 372 2820 372 2820 644 2548 644 2548 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 372 3092 372 3092 644 2820 644 2820 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 372 3364 372 3364 644 3092 644 3092 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 372 3636 372 3636 644 3364 644 3364 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 372 3908 372 3908 644 3636 644 3636 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2276 644 2548 644 2548 916 2276 916 2276 644
4 1 0 50 0 0 12 0.0000 4 0 0 2412 840 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 644 2820 644 2820 916 2548 916 2548 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 644 3092 644 3092 916 2820 916 2820 644
4 1 0 50 0 0 12 0.0000 4 0 0 2956 840 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 644 3364 644 3364 916 3092 916 3092 644
4 1 0 50 0 0 12 0.0000 4 0 0 3228 840 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 644 3636 644 3636 916 3364 916 3364 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 644 3908 644 3908 916 3636 916 3636 644
4 1 0 50 0 0 12 0.0000 4 0 0 3772 840 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2276 916 2548 916 2548 1188 2276 1188 2276 916
4 1 0 50 0 0 12 0.0000 4 0 0 2412 1112 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 916 2820 916 2820 1188 2548 1188 2548 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 916 3092 916 3092 1188 2820 1188 2820 916
4 1 0 50 0 0 12 0.0000 4 0 0 2956 1112 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 916 3364 916 3364 1188 3092 1188 3092 916
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1112 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 916 3636 916 3636 1188 3364 1188 3364 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 916 3908 916 3908 1188 3636 1188 3636 916
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1112 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2276 1188 2548 1188 2548 1460 2276 1460 2276 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 1188 2820 1188 2820 1460 2548 1460 2548 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 1188 3092 1188 3092 1460 2820 1460 2820 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 1188 3364 1188 3364 1460 3092 1460 3092 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 1188 3636 1188 3636 1460 3364 1460 3364 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 1188 3908 1188 3908 1460 3636 1460 3636 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2276 1460 2548 1460 2548 1732 2276 1732 2276 1460
4 1 0 50 0 0 12 0.0000 4 0 0 2412 1656 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2548 1460 2820 1460 2820 1732 2548 1732 2548 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   2820 1460 3092 1460 3092 1732 2820 1732 2820 1460
4 1 0 50 0 0 12 0.0000 4 0 0 2956 1656 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3092 1460 3364 1460 3364 1732 3092 1732 3092 1460
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1656 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3364 1460 3636 1460 3636 1732 3364 1732 3364 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   3636 1460 3908 1460 3908 1732 3636 1732 3636 1460
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1656 4\001
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 6
   2276 100 3908 100 3908 1732 2276 1732 2276 100 3908 100
4 1 0 50 0 0 12 0.0000 4 0 0 3092 2004 Type B\001
# Global xmax and ymax are 3908 and 1732
#Part 3 of figure 5
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4452 100 4724 100 4724 372 4452 372 4452 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4724 100 4996 100 4996 372 4724 372 4724 100
4 1 0 50 0 0 12 0.0000 4 0 0 4860 296 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 100 5268 100 5268 372 4996 372 4996 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 100 5540 100 5540 372 5268 372 5268 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 100 5812 100 5812 372 5540 372 5540 100
4 1 0 50 0 0 12 0.0000 4 0 0 5676 296 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 100 6084 100 6084 372 5812 372 5812 100
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4452 372 4724 372 4724 644 4452 644 4452 372
4 1 0 50 0 0 12 0.0000 4 0 0 4588 568 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4724 372 4996 372 4996 644 4724 644 4724 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 372 5268 372 5268 644 4996 644 4996 372
4 1 0 50 0 0 12 0.0000 4 0 0 5132 568 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 372 5540 372 5540 644 5268 644 5268 372
4 1 0 50 0 0 12 0.0000 4 0 0 5404 568 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 372 5812 372 5812 644 5540 644 5540 372
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 372 6084 372 6084 644 5812 644 5812 372
4 1 0 50 0 0 12 0.0000 4 0 0 5948 568 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4452 644 4724 644 4724 916 4452 916 4452 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4724 644 4996 644 4996 916 4724 916 4724 644
4 1 0 50 0 0 12 0.0000 4 0 0 4860 840 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 644 5268 644 5268 916 4996 916 4996 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 644 5540 644 5540 916 5268 916 5268 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 644 5812 644 5812 916 5540 916 5540 644
4 1 0 50 0 0 12 0.0000 4 0 0 5676 840 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 644 6084 644 6084 916 5812 916 5812 644
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4452 916 4724 916 4724 1188 4452 1188 4452 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4724 916 4996 916 4996 1188 4724 1188 4724 916
4 1 0 50 0 0 12 0.0000 4 0 0 4860 1112 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 916 5268 916 5268 1188 4996 1188 4996 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 916 5540 916 5540 1188 5268 1188 5268 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 916 5812 916 5812 1188 5540 1188 5540 916
4 1 0 50 0 0 12 0.0000 4 0 0 5676 1112 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 916 6084 916 6084 1188 5812 1188 5812 916
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4452 1188 4724 1188 4724 1460 4452 1460 4452 1188
4 1 0 50 0 0 12 0.0000 4 0 0 4588 1384 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4724 1188 4996 1188 4996 1460 4724 1460 4724 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 1188 5268 1188 5268 1460 4996 1460 4996 1188
4 1 0 50 0 0 12 0.0000 4 0 0 5132 1384 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 1188 5540 1188 5540 1460 5268 1460 5268 1188
4 1 0 50 0 0 12 0.0000 4 0 0 5404 1384 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1188 5812 1188 5812 1460 5540 1460 5540 1188
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 1188 6084 1188 6084 1460 5812 1460 5812 1188
4 1 0 50 0 0 12 0.0000 4 0 0 5948 1384 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4452 1460 4724 1460 4724 1732 4452 1732 4452 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4724 1460 4996 1460 4996 1732 4724 1732 4724 1460
4 1 0 50 0 0 12 0.0000 4 0 0 4860 1656 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 1460 5268 1460 5268 1732 4996 1732 4996 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 1460 5540 1460 5540 1732 5268 1732 5268 1460
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1460 5812 1460 5812 1732 5540 1732 5540 1460
4 1 0 50 0 0 12 0.0000 4 0 0 5676 1656 6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 1460 6084 1460 6084 1732 5812 1732 5812 1460
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 6
   4452 100 6084 100 6084 1732 4452 1732 4452 100 6084 100
4 1 0 50 0 0 12 0.0000 4 0 0 5268 2004 Type C\001
# Global xmax and ymax are 6084 and 1732


==> anc/FigGen/fig6.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
0 32 #cccccc
#Part 1 of figure 6
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   508 678 644 610 780 678 780 846 644 914 508 846 508 678
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   372 914 508 846 644 914 644 1082 508 1150 372 1082 372 914
4 1 0 50 0 0 12 0.0000 4 0 0 508 1058 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   644 914 780 846 916 914 916 1082 780 1150 644 1082 644 914
4 1 0 50 0 0 12 0.0000 4 0 0 780 1058 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   236 1150 372 1082 508 1150 508 1318 372 1386 236 1318 236 1150
4 1 0 50 0 0 12 0.0000 4 0 0 372 1294 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   508 1150 644 1082 780 1150 780 1318 644 1386 508 1318 508 1150
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   780 1150 916 1082 1052 1150 1052 1318 916 1386 780 1318 780 1150
4 1 0 50 0 0 12 0.0000 4 0 0 916 1294 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   100 1386 236 1318 372 1386 372 1554 236 1622 100 1554 100 1386
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   372 1386 508 1318 644 1386 644 1554 508 1622 372 1554 372 1386
4 1 0 50 0 0 12 0.0000 4 0 0 508 1530 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   644 1386 780 1318 916 1386 916 1554 780 1622 644 1554 644 1386
4 1 0 50 0 0 12 0.0000 4 0 0 780 1530 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   916 1386 1052 1318 1188 1386 1188 1554 1052 1622 916 1554 916 1386
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   644 610 508 678 508 846 372 914 372 1082 236 1150 236 1318 100 1386 100 1554 236 1622 372 1554 508 1622 644 1554 780 1622 916 1554 1052 1622 1188 1554 1188 1386 1052 1318 1052 1150 916 1082 916 914 780 846 780 678 644 610 508 678
4 1 0 50 0 0 12 0.0000 4 0 0 644 1868 Type A\001
# Global xmax and ymax are 1188 and 1588
#Part 2 of figure 6
#Labels
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   2276 406 2412 338 2548 406 2548 574 2412 642 2276 574 2276 406
4 1 0 50 0 0 12 0.0000 4 0 0 2412 550 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2140 642 2276 574 2412 642 2412 810 2276 878 2140 810 2140 642
4 1 0 50 0 0 12 0.0000 4 0 0 2276 786 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2412 642 2548 574 2684 642 2684 810 2548 878 2412 810 2412 642
4 1 0 50 0 0 12 0.0000 4 0 0 2548 786 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2004 878 2140 810 2276 878 2276 1046 2140 1114 2004 1046 2004 878
4 1 0 50 0 0 12 0.0000 4 0 0 2140 1022 3\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   2276 878 2412 810 2548 878 2548 1046 2412 1114 2276 1046 2276 878
4 1 0 50 0 0 12 0.0000 4 0 0 2412 1022 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2548 878 2684 810 2820 878 2820 1046 2684 1114 2548 1046 2548 878
4 1 0 50 0 0 12 0.0000 4 0 0 2684 1022 3\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   1868 1114 2004 1046 2140 1114 2140 1282 2004 1350 1868 1282 1868 1114
4 1 0 50 0 0 12 0.0000 4 0 0 2004 1258 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2140 1114 2276 1046 2412 1114 2412 1282 2276 1350 2140 1282 2140 1114
4 1 0 50 0 0 12 0.0000 4 0 0 2276 1258 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2412 1114 2548 1046 2684 1114 2684 1282 2548 1350 2412 1282 2412 1114
4 1 0 50 0 0 12 0.0000 4 0 0 2548 1258 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2684 1114 2820 1046 2956 1114 2956 1282 2820 1350 2684 1282 2684 1114
4 1 0 50 0 0 12 0.0000 4 0 0 2820 1258 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   1732 1350 1868 1282 2004 1350 2004 1518 1868 1586 1732 1518 1732 1350
4 1 0 50 0 0 12 0.0000 4 0 0 1868 1494 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2004 1350 2140 1282 2276 1350 2276 1518 2140 1586 2004 1518 2004 1350
4 1 0 50 0 0 12 0.0000 4 0 0 2140 1494 1\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   2276 1350 2412 1282 2548 1350 2548 1518 2412 1586 2276 1518 2276 1350
4 1 0 50 0 0 12 0.0000 4 0 0 2412 1494 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2548 1350 2684 1282 2820 1350 2820 1518 2684 1586 2548 1518 2548 1350
4 1 0 50 0 0 12 0.0000 4 0 0 2684 1494 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   2820 1350 2956 1282 3092 1350 3092 1518 2956 1586 2820 1518 2820 1350
4 1 0 50 0 0 12 0.0000 4 0 0 2956 1494 2\001
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 32
   2412 338 2276 406 2276 574 2140 642 2140 810 2004 878 2004 1046 1868 1114 1868 1282 1732 1350 1732 1518 1868 1586 2004 1518 2140 1586 2276 1518 2412 1586 2548 1518 2684 1586 2820 1518 2956 1586 3092 1518 3092 1350 2956 1282 2956 1114 2820 1046 2820 878 2684 810 2684 642 2548 574 2548 406 2412 338 2276 406
4 1 0 50 0 0 12 0.0000 4 0 0 2412 1818 Type A\001
# Global xmax and ymax are 3092 and 1552
#Part 3 of figure 6
#Labels
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   4316 134 4452 66 4588 134 4588 302 4452 370 4316 302 4316 134
4 1 0 50 0 0 12 0.0000 4 0 0 4452 278 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4180 370 4316 302 4452 370 4452 538 4316 606 4180 538 4180 370
4 1 0 50 0 0 12 0.0000 4 0 0 4316 514 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4452 370 4588 302 4724 370 4724 538 4588 606 4452 538 4452 370
4 1 0 50 0 0 12 0.0000 4 0 0 4588 514 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4044 606 4180 538 4316 606 4316 774 4180 842 4044 774 4044 606
4 1 0 50 0 0 12 0.0000 4 0 0 4180 750 2\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   4316 606 4452 538 4588 606 4588 774 4452 842 4316 774 4316 606
4 1 0 50 0 0 12 0.0000 4 0 0 4452 750 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4588 606 4724 538 4860 606 4860 774 4724 842 4588 774 4588 606
4 1 0 50 0 0 12 0.0000 4 0 0 4724 750 2\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   3908 842 4044 774 4180 842 4180 1010 4044 1078 3908 1010 3908 842
4 1 0 50 0 0 12 0.0000 4 0 0 4044 986 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4180 842 4316 774 4452 842 4452 1010 4316 1078 4180 1010 4180 842
4 1 0 50 0 0 12 0.0000 4 0 0 4316 986 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4452 842 4588 774 4724 842 4724 1010 4588 1078 4452 1010 4452 842
4 1 0 50 0 0 12 0.0000 4 0 0 4588 986 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4724 842 4860 774 4996 842 4996 1010 4860 1078 4724 1010 4724 842
4 1 0 50 0 0 12 0.0000 4 0 0 4860 986 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3772 1078 3908 1010 4044 1078 4044 1246 3908 1314 3772 1246 3772 1078
4 1 0 50 0 0 12 0.0000 4 0 0 3908 1222 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4044 1078 4180 1010 4316 1078 4316 1246 4180 1314 4044 1246 4044 1078
4 1 0 50 0 0 12 0.0000 4 0 0 4180 1222 4\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   4316 1078 4452 1010 4588 1078 4588 1246 4452 1314 4316 1246 4316 1078
4 1 0 50 0 0 12 0.0000 4 0 0 4452 1222 5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4588 1078 4724 1010 4860 1078 4860 1246 4724 1314 4588 1246 4588 1078
4 1 0 50 0 0 12 0.0000 4 0 0 4724 1222 4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4860 1078 4996 1010 5132 1078 5132 1246 4996 1314 4860 1246 4860 1078
4 1 0 50 0 0 12 0.0000 4 0 0 4996 1222 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   3636 1314 3772 1246 3908 1314 3908 1482 3772 1550 3636 1482 3636 1314
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1458 3\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   3908 1314 4044 1246 4180 1314 4180 1482 4044 1550 3908 1482 3908 1314
4 1 0 50 0 0 12 0.0000 4 0 0 4044 1458 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4180 1314 4316 1246 4452 1314 4452 1482 4316 1550 4180 1482 4180 1314
4 1 0 50 0 0 12 0.0000 4 0 0 4316 1458 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4452 1314 4588 1246 4724 1314 4724 1482 4588 1550 4452 1482 4452 1314
4 1 0 50 0 0 12 0.0000 4 0 0 4588 1458 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4724 1314 4860 1246 4996 1314 4996 1482 4860 1550 4724 1482 4724 1314
4 1 0 50 0 0 12 0.0000 4 0 0 4860 1458 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   4996 1314 5132 1246 5268 1314 5268 1482 5132 1550 4996 1482 4996 1314
4 1 0 50 0 0 12 0.0000 4 0 0 5132 1458 3\001
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 38
   4452 66 4316 134 4316 302 4180 370 4180 538 4044 606 4044 774 3908 842 3908 1010 3772 1078 3772 1246 3636 1314 3636 1482 3772 1550 3908 1482 4044 1550 4180 1482 4316 1550 4452 1482 4588 1550 4724 1482 4860 1550 4996 1482 5132 1550 5268 1482 5268 1314 5132 1246 5132 1078 4996 1010 4996 842 4860 774 4860 606 4724 538 4724 370 4588 302 4588 134 4452 66 4316 134
4 1 0 50 0 0 12 0.0000 4 0 0 4452 1768 Type A\001
# Global xmax and ymax are 5268 and 1516
#Part 4 of figure 6
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5948 642 6084 574 6220 642 6220 810 6084 878 5948 810 5948 642
4 1 0 50 0 0 12 0.0000 4 0 0 6084 786 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6220 642 6356 574 6492 642 6492 810 6356 878 6220 810 6220 642
4 1 0 50 0 0 12 0.0000 4 0 0 6356 786 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5812 878 5948 810 6084 878 6084 1046 5948 1114 5812 1046 5812 878
4 1 0 50 0 0 12 0.0000 4 0 0 5948 1022 2\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   6084 878 6220 810 6356 878 6356 1046 6220 1114 6084 1046 6084 878
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1022 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6356 878 6492 810 6628 878 6628 1046 6492 1114 6356 1046 6356 878
4 1 0 50 0 0 12 0.0000 4 0 0 6492 1022 2\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   5676 1114 5812 1046 5948 1114 5948 1282 5812 1350 5676 1282 5676 1114
4 1 0 50 0 0 12 0.0000 4 0 0 5812 1258 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5948 1114 6084 1046 6220 1114 6220 1282 6084 1350 5948 1282 5948 1114
4 1 0 50 0 0 12 0.0000 4 0 0 6084 1258 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6220 1114 6356 1046 6492 1114 6492 1282 6356 1350 6220 1282 6220 1114
4 1 0 50 0 0 12 0.0000 4 0 0 6356 1258 3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6492 1114 6628 1046 6764 1114 6764 1282 6628 1350 6492 1282 6492 1114
4 1 0 50 0 0 12 0.0000 4 0 0 6628 1258 1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   5812 1350 5948 1282 6084 1350 6084 1518 5948 1586 5812 1518 5812 1350
4 1 0 50 0 0 12 0.0000 4 0 0 5948 1494 1\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
   6084 1350 6220 1282 6356 1350 6356 1518 6220 1586 6084 1518 6084 1350
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1494 2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
   6356 1350 6492 1282 6628 1350 6628 1518 6492 1586 6356 1518 6356 1350
4 1 0 50 0 0 12 0.0000 4 0 0 6492 1494 1\001
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 26
   6084 574 5948 642 5948 810 5812 878 5812 1046 5676 1114 5676 1282 5812 1350 5812 1518 5948 1586 6084 1518 6220 1586 6356 1518 6492 1586 6628 1518 6628 1350 6764 1282 6764 1114 6628 1046 6628 878 6492 810 6492 642 6356 574 6220 642 6084 574 5948 642
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1818 Type A\001
# Global xmax and ymax are 6900 and 1552


==> anc/FigGen/fig7.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
0 32 #cccccc
#Part 1 of figure 7
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 508 370 644 302 780 370 780 538 644 606 508 538 508 370
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 780 370 916 302 1052 370 1052 538 916 606 780 538 780 370
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 606 508 538 644 606 644 774 508 842 372 774 372 606
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 916 606 1052 538 1188 606 1188 774 1052 842 916 774 916 606
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 508 842 644 774 780 842 780 1010 644 1078 508 1010 508 842
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 780 842 916 774 1052 842 1052 1010 916 1078 780 1010 780 842
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 100 1078 236 1010 372 1078 372 1246 236 1314 100 1246 100 1078
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 1078 508 1010 644 1078 644 1246 508 1314 372 1246 372 1078
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 916 1078 1052 1010 1188 1078 1188 1246 1052 1314 916 1246 916 1078
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1188 1078 1324 1010 1460 1078 1460 1246 1324 1314 1188 1246 1188 1078
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 32
	 780 66 644 134 644 302 508 370 508 538 372 606 372 774 236 842 236 1010 100 1078 100 1246 236 1314 372 1246 508 1314 644 1246 780 1314 916 1246 1052 1314 1188 1246 1324 1314 1460 1246 1460 1078 1324 1010 1324 842 1188 774 1188 606 1052 538 1052 370 916 302 916 134 780 66 644 134
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 644 134 780 66 916 134 916 302 780 370 644 302 644 134
4 1 0 50 0 0 12 0.0000 4 0 0 780 278 F\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 644 606 780 538 916 606 916 774 780 842 644 774 644 606
4 1 0 50 0 0 12 0.0000 4 0 0 780 750 F\001
2 2 0 1 0 32 50 0 20 0.000 0 0 -1 0 0 7
	 236 842 372 774 508 842 508 1010 372 1078 236 1010 236 842
4 1 0 50 0 0 12 0.0000 4 0 0 372 986 F\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 1052 842 1188 774 1324 842 1324 1010 1188 1078 1052 1010 1052 842
4 1 0 50 0 0 12 0.0000 4 0 0 1188 986 F\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 644 1078 780 1010 916 1078 916 1246 780 1314 644 1246 644 1078
4 1 0 50 0 0 12 0.0000 4 0 0 780 1222 F\001
# Global xmax and ymax are 1460 and 1280
#Part 2 of figure 7
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2412 370 2548 302 2684 370 2684 538 2548 606 2412 538 2412 370
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2684 370 2820 302 2956 370 2956 538 2820 606 2684 538 2684 370
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2820 454 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2276 606 2412 538 2548 606 2548 774 2412 842 2276 774 2276 606
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2412 690 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2548 606 2684 538 2820 606 2820 774 2684 842 2548 774 2548 606
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 2684 690 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2820 606 2956 538 3092 606 3092 774 2956 842 2820 774 2820 606
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2140 842 2276 774 2412 842 2412 1010 2276 1078 2140 1010 2140 842
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2412 842 2548 774 2684 842 2684 1010 2548 1078 2412 1010 2412 842
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2684 842 2820 774 2956 842 2956 1010 2820 1078 2684 1010 2684 842
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2004 1078 2140 1010 2276 1078 2276 1246 2140 1314 2004 1246 2004 1078
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2276 1078 2412 1010 2548 1078 2548 1246 2412 1314 2276 1246 2276 1078
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2820 1078 2956 1010 3092 1078 3092 1246 2956 1314 2820 1246 2820 1078
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3092 1078 3228 1010 3364 1078 3364 1246 3228 1314 3092 1246 3092 1078
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 32
	 2684 66 2548 134 2548 302 2412 370 2412 538 2276 606 2276 774 2140 842 2140 1010 2004 1078 2004 1246 2140 1314 2276 1246 2412 1314 2548 1246 2684 1314 2820 1246 2956 1314 3092 1246 3228 1314 3364 1246 3364 1078 3228 1010 3228 842 3092 774 3092 606 2956 538 2956 370 2820 302 2820 134 2684 66 2548 134
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2548 134 2684 66 2820 134 2820 302 2684 370 2548 302 2548 134
4 1 0 50 0 0 12 0.0000 4 0 0 2684 278 F\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2956 842 3092 774 3228 842 3228 1010 3092 1078 2956 1010 2956 842
4 1 0 50 0 0 12 0.0000 4 0 0 3092 986 F\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 2548 1078 2684 1010 2820 1078 2820 1246 2684 1314 2548 1246 2548 1078
4 1 0 50 0 0 12 0.0000 4 0 0 2684 1222 F\001
4 1 0 50 0 2 12 0.0000 4 0 0 2684 1536 code = 28 = 4+8+16\001
# Global xmax and ymax are 3364 and 1516
#Part 3 of figure 7
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4316 370 4452 302 4588 370 4588 538 4452 606 4316 538 4316 370
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4452 454 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4588 370 4724 302 4860 370 4860 538 4724 606 4588 538 4588 370
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4180 606 4316 538 4452 606 4452 774 4316 842 4180 774 4180 606
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4452 606 4588 538 4724 606 4724 774 4588 842 4452 774 4452 606
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4588 690 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4724 606 4860 538 4996 606 4996 774 4860 842 4724 774 4724 606
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 4860 690 80 80 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4316 842 4452 774 4588 842 4588 1010 4452 1078 4316 1010 4316 842
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4588 842 4724 774 4860 842 4860 1010 4724 1078 4588 1010 4588 842
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4860 842 4996 774 5132 842 5132 1010 4996 1078 4860 1010 4860 842
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 3908 1078 4044 1010 4180 1078 4180 1246 4044 1314 3908 1246 3908 1078
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4180 1078 4316 1010 4452 1078 4452 1246 4316 1314 4180 1246 4180 1078
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4724 1078 4860 1010 4996 1078 4996 1246 4860 1314 4724 1246 4724 1078
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4996 1078 5132 1010 5268 1078 5268 1246 5132 1314 4996 1246 4996 1078
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 32
	 4588 66 4452 134 4452 302 4316 370 4316 538 4180 606 4180 774 4044 842 4044 1010 3908 1078 3908 1246 4044 1314 4180 1246 4316 1314 4452 1246 4588 1314 4724 1246 4860 1314 4996 1246 5132 1314 5268 1246 5268 1078 5132 1010 5132 842 4996 774 4996 606 4860 538 4860 370 4724 302 4724 134 4588 66 4452 134
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4452 134 4588 66 4724 134 4724 302 4588 370 4452 302 4452 134
4 1 0 50 0 0 12 0.0000 4 0 0 4588 278 F\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4044 842 4180 774 4316 842 4316 1010 4180 1078 4044 1010 4044 842
4 1 0 50 0 0 12 0.0000 4 0 0 4180 986 F\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 4452 1078 4588 1010 4724 1078 4724 1246 4588 1314 4452 1246 4452 1078
4 1 0 50 0 0 12 0.0000 4 0 0 4588 1222 F\001
4 1 0 50 0 2 12 0.0000 4 0 0 4588 1536 code = 50 = 2+16+32\001
# Global xmax and ymax are 5268 and 1516


==> anc/FigGen/fig8.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 8
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 117 372 83 440 117 440 201 372 235 304 201 304 117
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 235 304 201 372 235 372 319 304 353 236 319 236 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 304 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 235 440 201 508 235 508 319 440 353 372 319 372 235
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 168 353 236 319 304 353 304 437 236 471 168 437 168 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 353 372 319 440 353 440 437 372 471 304 437 304 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 440 353 508 319 576 353 576 437 508 471 440 437 440 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 100 471 168 437 236 471 236 555 168 589 100 555 100 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 471 304 437 372 471 372 555 304 589 236 555 236 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 471 440 437 508 471 508 555 440 589 372 555 372 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 508 471 576 437 644 471 644 555 576 589 508 555 508 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 372 83 304 117 304 201 236 235 236 319 168 353 168 437 100 471 100 555 168 589 236 555 304 589 372 555 440 589 508 555 576 589 644 555 644 471 576 437 576 353 508 319 508 235 440 201 440 117 372 83 304 117
4 1 0 50 0 2 10 0.0000 4 0 0 364 761 code = 2\001
# Global xmax and ymax are 644 and 690


==> anc/FigGen/fig9.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 9
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 117 372 83 440 117 440 201 372 235 304 201 304 117
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 372 159 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 235 304 201 372 235 372 319 304 353 236 319 236 235
1 3 0 1 0 0 40 0 20 0.000 1 0.0000 304 277 41 41 0 0 0 0
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 235 440 201 508 235 508 319 440 353 372 319 372 235
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 168 353 236 319 304 353 304 437 236 471 168 437 168 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 304 353 372 319 440 353 440 437 372 471 304 437 304 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 440 353 508 319 576 353 576 437 508 471 440 437 440 353
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 100 471 168 437 236 471 236 555 168 589 100 555 100 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 236 471 304 437 372 471 372 555 304 589 236 555 236 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 372 471 440 437 508 471 508 555 440 589 372 555 372 471
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 7
	 508 471 576 437 644 471 644 555 576 589 508 555 508 471
#The edge of the board
2 1 0 2 0 7 50 0 -1 3.000 0 0 -1 0 0 26
	 372 83 304 117 304 201 236 235 236 319 168 353 168 437 100 471 100 555 168 589 236 555 304 589 372 555 440 589 508 555 576 589 644 555 644 471 576 437 576 353 508 319 508 235 440 201 440 117 372 83 304 117
4 1 0 50 0 2 10 0.0000 4 0 0 364 761 code = 3\001
# Global xmax and ymax are 644 and 690


==> anc/FigGen/fig_notation.fig <==
#FIG 3.2
Landscape
Center
Inches
Letter
100.00
Single
-2
1200 2
#Part 1 of figure 2
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 100 916 100 916 372 644 372 644 100
4 1 0 50 0 0 11 0.0000 4 0 0 780 296 2,0\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 100 1188 100 1188 372 916 372 916 100
4 1 0 50 0 0 11 0.0000 4 0 0 1052 296 3,0\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 100 1460 100 1460 372 1188 372 1188 100
4 1 0 50 0 0 11 0.0000 4 0 0 1324 296 4,0\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 372 916 372 916 644 644 644 644 372
4 1 0 50 0 0 11 0.0000 4 0 0 780 568 2,1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 372 1188 372 1188 644 916 644 916 372
4 1 0 50 0 0 11 0.0000 4 0 0 1052 568 3,1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 372 1460 372 1460 644 1188 644 1188 372
4 1 0 50 0 0 11 0.0000 4 0 0 1324 568 4,1\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 100 644 372 644 372 916 100 916 100 644
4 1 0 50 0 0 11 0.0000 4 0 0 236 840 0,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 372 644 644 644 644 916 372 916 372 644
4 1 0 50 0 0 11 0.0000 4 0 0 508 840 1,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 644 916 644 916 916 644 916 644 644
4 1 0 50 0 0 11 0.0000 4 0 0 780 840 2,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 644 1188 644 1188 916 916 916 916 644
4 1 0 50 0 0 11 0.0000 4 0 0 1052 840 3,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 644 1460 644 1460 916 1188 916 1188 644
4 1 0 50 0 0 11 0.0000 4 0 0 1324 840 4,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1460 644 1732 644 1732 916 1460 916 1460 644
4 1 0 50 0 0 11 0.0000 4 0 0 1596 840 5,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1732 644 2004 644 2004 916 1732 916 1732 644
4 1 0 50 0 0 11 0.0000 4 0 0 1868 840 6,2\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 100 916 372 916 372 1188 100 1188 100 916
4 1 0 50 0 0 11 0.0000 4 0 0 236 1112 0,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 372 916 644 916 644 1188 372 1188 372 916
4 1 0 50 0 0 11 0.0000 4 0 0 508 1112 1,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 916 916 916 916 1188 644 1188 644 916
4 1 0 50 0 0 11 0.0000 4 0 0 780 1112 2,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 916 1188 916 1188 1188 916 1188 916 916
4 1 0 50 0 0 11 0.0000 4 0 0 1052 1112 3,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 916 1460 916 1460 1188 1188 1188 1188 916
4 1 0 50 0 0 11 0.0000 4 0 0 1324 1112 4,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1460 916 1732 916 1732 1188 1460 1188 1460 916
4 1 0 50 0 0 11 0.0000 4 0 0 1596 1112 5,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1732 916 2004 916 2004 1188 1732 1188 1732 916
4 1 0 50 0 0 11 0.0000 4 0 0 1868 1112 6,3\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 100 1188 372 1188 372 1460 100 1460 100 1188
4 1 0 50 0 0 11 0.0000 4 0 0 236 1384 0,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 372 1188 644 1188 644 1460 372 1460 372 1188
4 1 0 50 0 0 11 0.0000 4 0 0 508 1384 1,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 1188 916 1188 916 1460 644 1460 644 1188
4 1 0 50 0 0 11 0.0000 4 0 0 780 1384 2,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 1188 1188 1188 1188 1460 916 1460 916 1188
4 1 0 50 0 0 11 0.0000 4 0 0 1052 1384 3,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 1188 1460 1188 1460 1460 1188 1460 1188 1188
4 1 0 50 0 0 11 0.0000 4 0 0 1324 1384 4,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1460 1188 1732 1188 1732 1460 1460 1460 1460 1188
4 1 0 50 0 0 11 0.0000 4 0 0 1596 1384 5,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1732 1188 2004 1188 2004 1460 1732 1460 1732 1188
4 1 0 50 0 0 11 0.0000 4 0 0 1868 1384 6,4\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 1460 916 1460 916 1732 644 1732 644 1460
4 1 0 50 0 0 11 0.0000 4 0 0 780 1656 2,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 1460 1188 1460 1188 1732 916 1732 916 1460
4 1 0 50 0 0 11 0.0000 4 0 0 1052 1656 3,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 1460 1460 1460 1460 1732 1188 1732 1188 1460
4 1 0 50 0 0 11 0.0000 4 0 0 1324 1656 4,5\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 644 1732 916 1732 916 2004 644 2004 644 1732
4 1 0 50 0 0 11 0.0000 4 0 0 780 1928 2,6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 916 1732 1188 1732 1188 2004 916 2004 916 1732
4 1 0 50 0 0 11 0.0000 4 0 0 1052 1928 3,6\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1188 1732 1460 1732 1460 2004 1188 2004 1188 1732
4 1 0 50 0 0 11 0.0000 4 0 0 1324 1928 4,6\001
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
	 644 644 644 100 1460 100 1460 644 2004 644 2004 1460 1460 1460 1460 2004 644 2004 644 1460 100 1460 100 644 644 644 644 100
# Global xmax and ymax are 2004 and 2004
#Part 2 of figure 2
#The edge of the board, in 1 piece(s)
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
	 3092 644 3092 100 3908 100 3908 644 4452 644 4452 1460 3908 1460 3908 2004 3092 2004 3092 1460 2548 1460 2548 644 3092 644 3092 100
#Horizontal dashed lines
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 372 3908 372
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 644 3908 644
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 2548 916 4452 916
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 2548 1188 4452 1188
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 1460 3908 1460
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 1732 3908 1732
#Vertical dashed lines
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 2820 644 2820 1460
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3092 644 3092 1460
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3364 100 3364 2004
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3636 100 3636 2004
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 3908 644 3908 1460
2 1 2 1 0 7 50 0 -1 1.000 0 0 -1 0 0 2
	 4180 644 4180 1460
#Labels
4 1 0 50 0 0 12 0.0000 4 0 0 3228 296 c1\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 296 d1\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 296 e1\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 568 c2\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 568 d2\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 568 e2\001
4 1 0 50 0 0 12 0.0000 4 0 0 2684 840 a3\001
4 1 0 50 0 0 12 0.0000 4 0 0 2956 840 b3\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 840 c3\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 840 d3\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 840 e3\001
4 1 0 50 0 0 12 0.0000 4 0 0 4044 840 f3\001
4 1 0 50 0 0 12 0.0000 4 0 0 4316 840 g3\001
4 1 0 50 0 0 12 0.0000 4 0 0 2684 1112 a4\001
4 1 0 50 0 0 12 0.0000 4 0 0 2956 1112 b4\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1112 c4\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1112 d4\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1112 e4\001
4 1 0 50 0 0 12 0.0000 4 0 0 4044 1112 f4\001
4 1 0 50 0 0 12 0.0000 4 0 0 4316 1112 g4\001
4 1 0 50 0 0 12 0.0000 4 0 0 2684 1384 a5\001
4 1 0 50 0 0 12 0.0000 4 0 0 2956 1384 b5\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1384 c5\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1384 d5\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1384 e5\001
4 1 0 50 0 0 12 0.0000 4 0 0 4044 1384 f5\001
4 1 0 50 0 0 12 0.0000 4 0 0 4316 1384 g5\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1656 c6\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1656 d6\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1656 e6\001
4 1 0 50 0 0 12 0.0000 4 0 0 3228 1928 c7\001
4 1 0 50 0 0 12 0.0000 4 0 0 3500 1928 d7\001
4 1 0 50 0 0 12 0.0000 4 0 0 3772 1928 e7\001
#Part 4 of figure 2
#Labels
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 100 5812 100 5812 372 5540 372 5540 100
4 1 0 50 0 0 12 0.0000 4 0 0 5676 296 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 100 6084 100 6084 372 5812 372 5812 100
4 1 0 50 0 0 12 0.0000 4 0 0 5948 296 A\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 100 6356 100 6356 372 6084 372 6084 100
4 1 0 50 0 0 12 0.0000 4 0 0 6220 296 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 372 5812 372 5812 644 5540 644 5540 372
4 1 0 50 0 0 12 0.0000 4 0 0 5676 568 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 372 6084 372 6084 644 5812 644 5812 372
4 1 0 50 0 0 12 0.0000 4 0 0 5948 568 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 372 6356 372 6356 644 6084 644 6084 372
4 1 0 50 0 0 12 0.0000 4 0 0 6220 568 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 644 5268 644 5268 916 4996 916 4996 644
4 1 0 50 0 0 12 0.0000 4 0 0 5132 840 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 644 5540 644 5540 916 5268 916 5268 644
4 1 0 50 0 0 12 0.0000 4 0 0 5404 840 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 644 5812 644 5812 916 5540 916 5540 644
4 1 0 50 0 0 12 0.0000 4 0 0 5676 840 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 644 6084 644 6084 916 5812 916 5812 644
4 1 0 50 0 0 12 0.0000 4 0 0 5948 840 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 644 6356 644 6356 916 6084 916 6084 644
4 1 0 50 0 0 12 0.0000 4 0 0 6220 840 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6356 644 6628 644 6628 916 6356 916 6356 644
4 1 0 50 0 0 12 0.0000 4 0 0 6492 840 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6628 644 6900 644 6900 916 6628 916 6628 644
4 1 0 50 0 0 12 0.0000 4 0 0 6764 840 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 916 5268 916 5268 1188 4996 1188 4996 916
4 1 0 50 0 0 12 0.0000 4 0 0 5132 1112 A\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 916 5540 916 5540 1188 5268 1188 5268 916
4 1 0 50 0 0 12 0.0000 4 0 0 5404 1112 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 916 5812 916 5812 1188 5540 1188 5540 916
4 1 0 50 0 0 12 0.0000 4 0 0 5676 1112 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 916 6084 916 6084 1188 5812 1188 5812 916
4 1 0 50 0 0 12 0.0000 4 0 0 5948 1112 A\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 916 6356 916 6356 1188 6084 1188 6084 916
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1112 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6356 916 6628 916 6628 1188 6356 1188 6356 916
4 1 0 50 0 0 12 0.0000 4 0 0 6492 1112 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6628 916 6900 916 6900 1188 6628 1188 6628 916
4 1 0 50 0 0 12 0.0000 4 0 0 6764 1112 A\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   4996 1188 5268 1188 5268 1460 4996 1460 4996 1188
4 1 0 50 0 0 12 0.0000 4 0 0 5132 1384 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5268 1188 5540 1188 5540 1460 5268 1460 5268 1188
4 1 0 50 0 0 12 0.0000 4 0 0 5404 1384 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1188 5812 1188 5812 1460 5540 1460 5540 1188
4 1 0 50 0 0 12 0.0000 4 0 0 5676 1384 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 1188 6084 1188 6084 1460 5812 1460 5812 1188
4 1 0 50 0 0 12 0.0000 4 0 0 5948 1384 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 1188 6356 1188 6356 1460 6084 1460 6084 1188
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1384 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6356 1188 6628 1188 6628 1460 6356 1460 6356 1188
4 1 0 50 0 0 12 0.0000 4 0 0 6492 1384 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6628 1188 6900 1188 6900 1460 6628 1460 6628 1188
4 1 0 50 0 0 12 0.0000 4 0 0 6764 1384 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1460 5812 1460 5812 1732 5540 1732 5540 1460
4 1 0 50 0 0 12 0.0000 4 0 0 5676 1656 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 1460 6084 1460 6084 1732 5812 1732 5812 1460
4 1 0 50 0 0 12 0.0000 4 0 0 5948 1656 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 1460 6356 1460 6356 1732 6084 1732 6084 1460
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1656 B\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5540 1732 5812 1732 5812 2004 5540 2004 5540 1732
4 1 0 50 0 0 12 0.0000 4 0 0 5676 1928 C\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   5812 1732 6084 1732 6084 2004 5812 2004 5812 1732
4 1 0 50 0 0 12 0.0000 4 0 0 5948 1928 A\001
2 2 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 5
   6084 1732 6356 1732 6356 2004 6084 2004 6084 1732
4 1 0 50 0 0 12 0.0000 4 0 0 6220 1928 C\001
#The edge of the board
2 1 0 3 0 7 50 0 -1 3.000 0 0 -1 0 0 14
   5540 644 5540 100 6356 100 6356 644 6900 644 6900 1460 6356 1460 6356 2004 5540 2004 5540 1460 4996 1460 4996 644 5540 644 5540 100
# Global xmax and ymax are 6900 and 2004


==> anc/FigGen/genfig.sh <==
#!/bin/bash

# Script to generate all xfig input files for a given figure.
# It compiles and runs a c program after changing
#define FIG 1
#define PART 1
# to the appropriate values.
# Not very clever sed statements, check the grepped line carefully
# to be certain it is working.

if [ $# -lt 2 ]; then
 echo "Usage: 'genfig 1 4'"
 echo "Will generate figure 1 which has 4 parts"
 echo "Check tmp.cpp first with genfig 1 0"
 exit
fi

PROGRAM_NAME=FigGen.cpp
COMPILER=g++

echo "Now making figure $1 ..."
sed -e "s/define FIG ../define FIG $1 /" $PROGRAM_NAME > tmp.cpp
grep "define FIG " tmp.cpp

N=1
while [ $N -le $2 ]
do
 sed -e "s/define PART ../define PART $N /" tmp.cpp > tmp_run.cpp
 grep "define PART " tmp_run.cpp
 rm tmp_run.exe
 $COMPILER tmp_run.cpp -o tmp_run.exe
 ./tmp_run.exe
 echo "Finished with PART $N ..."
 N=$((N+1))
done


==> anc/FigGen/readme.txt <==
FigGen
------------------------
This C++ program generated most of the figures in the paper:
"Notes on solving and playing peg solitaire on a computer".
The output from this program is a text ".fig" file which is read
by the freeware UNIX program Xfig.  I simply open the file in
Xfig and export to .eps for use in the paper (LaTeX).

Most of the figures have multiple parts.  To create Figure 1 (for example),
compile the program with FIG 1 and PART 1.  Upon running the program,
it will create "fig1.fig", which contains only the first part of the figure.
The change FIG 2 and recompile and run, the second part of the figure will
be added to "fig1.fig".  Continue this process for all parts of the figure.
A shell script "genfig.sh" is used to automate this process.



==> anc/NeverLose1.5/Triang.htm <==
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.0 Transitional//EN">
<HTML><HEAD><TITLE>Never Lose Triangular Peg Solitaire</TITLE>
<META http-equiv=Content-Type content="text/html; charset=iso-8859-1">
<META content="Solitaire,Peg Solitaire,Peg,Game,Online game,Puzzle,Solitario,Solitaer,Solitär,Schwedische Halma,Solitaire Halma,Solitarium,Murmel Solitär,Triangular Solitaire,Cracker Barrel Puzzle,Marble Solitaire,Marble,Hiq,Triangle" name=keywords>
<META content="Triangular Peg Solitaire Game" name=description>
<META content="George Bell" name=author>
<script language="JavaScript" src="Triang.js"></script>
</HEAD>

<BODY text=#000000 vLink=#551a8b aLink=#ff0000 link=#0000ee bgColor=#ffffff>
<img src="0.gif" style="display:none">
<img src="1.gif" style="display:none">
<img src="2.gif" style="display:none">
<img src="3.gif" style="display:none">
<img src="4.gif" style="display:none">
<img src="5.gif" style="display:none">
<img src="6.gif" style="display:none">

<TABLE align=center bgColor=#ccffff border=4 width=100%>
<TR>
<TD align=middle>
<FONT face="Verdana, Arial, Helvetica" color=#000080 size=+1><B>Triangular Peg Solitaire</B></FONT>
<BR><FONT face="Verdana, Arial, Helvetica" color=#000080 size=+1><B>"Never Lose" Version</B></FONT>
<BR><A HREF="TriangInst.htm" TARGET="_blank">Instructions</A>&nbsp;&nbsp;
<A HREF="http://home.comcast.net/~gibell/pegsolitaire/Tools/Triangular/Triang.htm">Try the ultimate version</A>
<P>
<TABLE cellSpacing=0 cellPadding=0 align=center bgColor=#008540 border=0>

<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
var IE=(navigator.appName=="Microsoft Internet Explorer");
var i=0;

document.write("<TR><TD COLSPAN="+(boardSide+1)+" bgColor=#ccffff></TD>");
document.write("<TD bgColor=#ccffff><IMG SRC=\"UL.gif\" WIDTH="+20+" HEIGHT="+32+"></TD>");
document.write("<TD bgColor=#ccffff><IMG SRC=\"UR.gif\" WIDTH="+20+" HEIGHT="+32+"></TD>");
document.write("<TD COLSPAN="+(boardSide+1)+" bgColor=#ccffff></TD></TR>");

for(var row=0;row<boardSide;++row)
{
  document.write("<TR><TD bgColor=#ccffff></TD>");
  if (boardSide-row-1>0) document.write("<TD COLSPAN="+(boardSide-row-1)+" bgColor=#ccffff></TD>");
  document.write("<TD bgColor=#ccffff><IMG SRC=\"UL.gif\" WIDTH="+20+" HEIGHT="+32+"></TD>");
  for (var col=0;col<=row;++col)
  {
    if (!IE) {
      if (boardType==1 && (i==0 || i==10 || i==14)) { // Truncated board
        document.write("<TD COLSPAN=2 WIDTH="+40+" ALIGN=CENTER>");
        document.write("<IMG SRC=\"6.gif\" BORDER=\"0\" WIDTH=\""+32+"\" HEIGHT=\""+32+"\" NAME=\"img"+i+"\"></TD>\n");
      }
      else {
        document.write("<TD COLSPAN=2 WIDTH="+40+" ALIGN=CENTER><A HREF=\"#\" onMousedown='return move("+i+");' ");
        document.write("onMouseOver='return over("+i+");' onMouseOut='return out("+i+");'>");
        document.write("<IMG SRC=\"2.gif\" BORDER=\"0\" WIDTH=\""+32+"\" HEIGHT=\""+32+"\" NAME=\"img"+i+"\"></TD>\n");
      }
    }
    else {
      if (boardType==1 && (i==0 || i==10 || i==14)) { // Truncated board
        document.write("<TD COLSPAN=2 WIDTH="+40+" ALIGN=CENTER><IMG SRC=\"6.gif\" BORDER=\"0\ ");
        document.write("WIDTH=\""+32+"\" HEIGHT=\""+32+"\" NAME=\"img"+i+"\"></TD>\n");
      }
      else {
        document.write("<TD COLSPAN=2 WIDTH="+40+" ALIGN=CENTER><IMG SRC=\"2.gif\" BORDER=\"0\ ");
        document.write("WIDTH=\""+32+"\" HEIGHT=\""+32+"\" NAME=\"img"+i+"\" onMousedown='return move("+i+");' ");
        document.write("onMouseover='return over("+i+");' onMouseOut='return out("+i+");'></TD>\n");
      }
    }
    i++;
  }
  document.write("<TD WIDTH="+20+" bgColor=#ccffff><IMG SRC=\"UR.gif\" WIDTH="+20+" HEIGHT="+32+"></TD>");
  if (boardSide-row-1>0) document.write("<TD COLSPAN="+(boardSide-row-1)+" bgColor=#ccffff></TD>");
  document.write("<TD WIDTH="+6+" bgColor=#ccffff></TD>");
      document.write('</TR>');
}

document.write("<TR><TD bgColor=#ccffff><IMG SRC=\"BL.gif\" WIDTH="+6+" HEIGHT="+10+"></TD>");
document.write("<TD COLSPAN="+(boardSide*2+2)+" bgColor=#008540 HEIGHT="+10+"><IMG SRC=\"B.gif\" HEIGHT="+10+"></TD>");
document.write("<TD bgColor=#ccffff><IMG SRC=\"BR.gif\" WIDTH="+6+" HEIGHT="+10+"></TD></TR>");
// End -->
</SCRIPT>

</TABLE>

<NOSCRIPT><FONT face="Verdana, Arial, Helvetica" color=red size=2>You need to activate Javascript to play this game.</FONT> 
</NOSCRIPT>
<P>
<FORM name=statusform><INPUT readOnly size=8 value=" " name=countmoves> 
&nbsp;&nbsp;&nbsp;&nbsp; <INPUT readOnly size=8 value=" " name=countpeg> 
</FORM>
<FORM name=buttonsform>
<INPUT onclick=window.newGame(); type=button value=Restart>&nbsp;&nbsp;
<INPUT onclick=window.newStart(); type=button value="Set Start">&nbsp;&nbsp;
<INPUT onclick=window.back(); type=button value=Back>&nbsp;&nbsp;
<INPUT onclick=window.solve(); type=button value="  Solve  " name=Solve>

<TABLE cellSpacing=5 cellPadding=0 align=center border=0>
<TR><TD>Board:</TD><TD>&nbsp;</TD><TD>Demo Speed:</TD><TD>&nbsp;</TD><TD>Assistance:</TD></TR>

<TR><TD>
<SELECT onchange=window.changeBoard(); name=options> 
<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
for(var i=0;i<5;i++)
  document.write("<OPTION"+((i==boardType)?" SELECTED":"")+">"+totalHoles[i]+" Hole</OPTION>\n");
// End -->
</SCRIPT>
</SELECT>
</TD>

<TD></TD>
<TD>
<SELECT onchange=window.changeSpeed(); name=demospeed>
<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
document.write("<OPTION"+((demoSpeed==0)?" SELECTED":"")+">Slow</OPTION>\n");
document.write("<OPTION"+((demoSpeed==1)?" SELECTED":"")+">Normal</OPTION>\n");
document.write("<OPTION"+((demoSpeed==2)?" SELECTED":"")+">Fast</OPTION>\n");
document.write("<OPTION"+((demoSpeed==3)?" SELECTED":"")+">Fastest</OPTION>\n");
// End -->
</SCRIPT>
</SELECT>
</TD>

<TD></TD>
<TD>
<SELECT onchange=window.changeAssistance(); name=assistspeed>
<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
document.write("<OPTION"+((solutionMode==0)?" SELECTED":"")+">I don't need any help</OPTION>\n");
if (boardSide!=4) document.write("<OPTION"+((solutionMode==1)?" SELECTED":"")+">Finish where I started</OPTION>\n");
document.write("<OPTION"+((solutionMode==2)?" SELECTED":"")+">Finish anywhere</OPTION>\n");
// End -->
</SCRIPT>
</SELECT>
</TD>

</TR></TABLE>

</FORM>
<FORM name=messageform><TEXTAREA id=text name=alertbox rows=3 readOnly style="OVERFLOW:hidden" cols=40></TEXTAREA></FORM>
<P>
<TABLE width="100%" border=0>
<TR>
<TD>
<P><CENTER><FONT face="Verdana, Arial, Helvetica" color=#000080 size=-1>
"Never Lose" V1.5 ; &copy; 2014 by <A HREF="http://home.comcast.net/~gibell/">George Bell</A><BR>
<A HREF="http://home.comcast.net/~gibell/pegsolitaire/tindex.html">Learn more about triangular peg solitaire</A>
</FONT></CENTER></TD></TR></TABLE></TD></TR></TABLE>
</BODY></HTML>


==> anc/NeverLose1.5/Triang.js <==
/*******************************************************************
Triangular peg solitaire game
    Original code by Erik Gos 7/1998
    Complete rewrite by JC Meyrignac 9/2002
    Complete triangular rewrite by George Bell 1/2005
    Large board mechanics stripped off, ability to
      recognize winning patterns added by George Bell 8/2008
    Overhauled and added truncated triangle boards, George Bell 9/2014

  The "solve" button can solve from any intermediate board position,
  if a solution is possible.  Moreover, there is randomness involved
  so the solution will generally be different each time.

  The "Boards[*]" array stores board positions that are solvable
  to one peg.  We use:

                        Total      Total
  boardType  boardSide  Holes     Boards     name
  ------------------------------------------------------------
      0          4       10          12     Triangle4
      1          5       12         147     Truncated Triangle5
      2          5       15         437     Triangle5
      3          6       18      11,444     Truncated Triangle6
      4          6       21     110,647     Triangle6

  The last two boards are handled by the companion programs
  "Triang6.htm" and "Triang6.js".

  To calculate the sets Board[boardType][pegs][*], see the paper
  George I. Bell, "Notes on solving and playing peg solitaire on a computer",
  arXiv:0903.3696, http://arxiv.org/abs/0903.3696

  Handling the truncated triangular boards is a bit confusing, because
  according to the GUI these must be normal triangular boards, just the
  corners are not visible.  This is necessary to deal with the jumps
  correctly.  However, when it comes to determining if a jump
  leads to a soltuion or not, the code that is computed must
  remove the corners, thus the convertCode() function.

  Board on Cartesian grid
  Hole number    X coordinate  Y coordinate
  0               0               0
  1  2            0  1           -1 -1
  3  4  5         0  1  2        -2 -2 -2
  6  7  8  9      0  1  2  3     -3 -3 -3 -3
  10 11 12 13 14  0  1  2  3  4  -4 -4 -4 -4 -4
  etc.      etc.      etc.

  Directional Codes on Cartesian grid (chosen for easy rotation):
  2 1
   \|
  3-*-0
    |\
    4 5

  running=0  (normal)
  running=1  demo is currently playing
  running=-1  demo has been paused

  The web version is run through (only 2 now)
  1) convert.pl, a simple substitution of variable names (NOT DONE ANY MORE)
  2) JavascriptCrunchinator.htm (BrainJar.com), removes comments and whitespace
********************************************************************/

var locimages=new Array(7);
locimages[0]=new Image(sz,sz);
locimages[0].src="0.gif"; //empty cell
locimages[1]=new Image(sz,sz);
locimages[1].src="1.gif"; //landing site
locimages[2]=new Image(sz,sz);
locimages[2].src="2.gif"; //normal peg
locimages[3]=new Image(sz,sz);
locimages[3].src="3.gif"; //clicked peg
locimages[4]=new Image(sz,sz);
locimages[4].src="4.gif"; //bad move peg
locimages[5]=new Image(sz,sz);
locimages[5].src="5.gif"; //bad landing site
locimages[6]=new Image(sz,sz);
locimages[6].src="6.gif"; //not part of the board

var finished=0;
var selectnum=0;
var running=0;
var maxBs=21; //Maximum number of holes (tno(6))
var oldpos=new Array(maxBs);
var pos=new Array(maxBs);
var lastjump=0; //For demos
var histo=new Array(maxBs); //History array of moves made
var peg=new Array(maxBs);
var numMoves=0;
var boardType=2; // 0->10 hole, 1->12 hole, 2-> 15 hole, 3-> 18 hole, 4-> 21 hole
var boardSide=5; // Default
var demoSpeed=1; //Normal time delay, 1 second
var demoDelay=setDelay(demoSpeed);
var solutionMode=1; //0=no hints, 1=complement problem, 2=any one peg finish
var realCount, numMoves;

urlQuery=window.location.href.split("?");
var newBoardCode=parseInt(urlQuery[1]); // May be NaN if no code present
var newBoardType=newBoardCode>>4;
var newBoardSide=typeToSide(newBoardType);
if (!isNaN(newBoardCode) && newBoardSide>3 && newBoardSide<6) {
  boardType=newBoardType;
  boardSide=newBoardSide;
  demoSpeed=newBoardCode&3;
  demoDelay=setDelay(demoSpeed);
  solutionMode=(newBoardCode&12)/4;
//  alert(newBoardCode+": "+boardSide+" "+demoSpeed+" "+solutionMode);
}

var boardSize=0; //Set in newgame
var vacnum=-2; //Flags entering
var vaccat=1; // Type of inital vacancy
var rotcat=0; // Rotation category of initial vacancy
var dirx=new Array(1,0,-1,-1,0,1); //X shifts per each of 6 directions
var diry=new Array(0,1,1,0,-1,-1); //Y shifts per each of 6 directions
var codes=new Array(6);
var sz=32; //Image size
var boardSolvable=true; //Is the current board solvable to one peg?
if (boardSide==4 && solutionMode==1) solutionMode=2;
if (boardSide>6) solutionMode=0;

var Boards=new Array();
var Ends=new Array();
var Categories=new Array(1,8,16,16,32);
var totalHoles=new Array(10,12,15,18,21);
var halfHoles=new Array(5,6,7,8,10);
var fullCode=new Array(1023,4095,32767,262143,2097151); // Code of the full board

//reflections mapped by hole
var reflections=new Array(3);
reflections[0]=new Array(0,2,1,5,4,3,9,8,7,6);
reflections[1]=new Array(1,0,4,3,2,8,7,6,5,11,10,9);
reflections[2]=new Array(0,2,1,5,4,3,9,8,7,6,14,13,12,11,10);

//rotations mapped by hole
var rotations=new Array(3);
rotations[0]=new Array(6,7,3,8,4,1,9,5,2,0);
rotations[1]=new Array(9,5,10,6,2,11,7,3,0,8,4,1);
rotations[2]=new Array(10,11,6,12,7,3,13,8,4,1,14,9,5,2,0);

// Triangle(4) boards
Boards[0]=new Array(6);
Ends[0]=new Array(6);
Boards[0][1]=new Array(1);
Boards[0][1][0]=2;
Ends[0][1]=new Array(1,1);
Boards[0][2]=new Array(1);
Boards[0][2][0]=3;
Ends[0][2]=new Array(1,1);
Boards[0][3]=new Array(14,53,17);
Ends[0][3]=new Array(3,3);
Boards[0][4]=new Array(85,17,6);
Ends[0][4]=new Array(3,3);
Boards[0][5]=new Array(94,9,71,421);
Ends[0][5]=new Array(4,4);

// Truncated Triangle(5) boards
Boards[1]=new Array(7);
Ends[1]=new Array(7);

Boards[1][1]=new Array(32,4,8);
Ends[1][1]=new Array(0,1,2,2,3,3,3,3);
Boards[1][2]=new Array(5,187,12,9);
Ends[1][2]=new Array(0,2,3,3,4,4,4,4);
Boards[1][3]=new Array(73,65,951,112,25,115,42,2,308);
Ends[1][3]=new Array(0,3,4,6,9,9,9,9);
Boards[1][4]=new Array(85,113,99,240,393,313,329,89,1117,58,20,162,116,170,60,48,300,185,15,99,64,122,223,254,708);
Ends[1][4]=new Array(4,9,14,18,24,24,24,25);
Boards[1][5]=new Array(31,28,20,39,70,56,113,127,88,26,67,114,3,14,70,587,374,15,94,235,298,584,89,927,121,181,419,3,128,50,428,200,26,259,2240,113,62,112,384,37,37,27,151,110,516,167,539,2729);
Ends[1][5]=new Array(15,24,30,36,43,43,46,48);
Boards[1][6]=new Array(125,65,113,74,229,21,6,36,25,29,30,3,55,2,26,31,48,165,34,22,857,50,17,416,533,349,533,416,17,50,366,304,128,16,622,259,67,690,819,690,67,259,599,56,43,27,103,75,380,225,178,43,27,56,574,422,2103,422);
Ends[1][6]=new Array(20,30,34,42,48,48,54,58);

// Triangle(5) boards
Boards[2]=new Array(8);
Ends[2]=new Array(8);

Boards[2][1]=new Array(16,64,1,8);
Ends[2][1]=new Array(1,2,3,3,4,4,4,4,4,4,4,4,4,4,4,4);
Boards[2][2]=new Array(18,10,3,21);
Ends[2][2]=new Array(1,1,1,2,4,4,4,4,4,4,4,4,4,4,4,4);
Boards[2][3]=new Array(67,17,4,4226,14,5,54,58,14,31,48,50);
Ends[2][3]=new Array(3,3,3,4,11,11,11,12,12,12,12,12,12,12,12,12);
Boards[2][4]=new Array(337,263,1470,28,480,3202,916,178,20410,30,59,19,5,3,40,10,4,8,19,4,186,6,319,362,20,206,556,304,2076,23,97,2090,14704);
Ends[2][4]=new Array(5,5,5,9,28,28,29,33,33,33,33,33,33,33,33,33);
Boards[2][5]=new Array(181,414,707,862,4,52,98,24,246,103,1138,3094,178,916,470,8784,9216,1940,178,59,3,41,19,2,19,8,28,57,5,7,128,81,250,30,310,97,58,34,14,49,33,48,62,175,1,16,168,269,31,4,27,7,74,59,3,12,44,14,27,43,50,120,24,87,131,406,607,960,115,2357,144,112,93,470,1620,97,10170,3988,546,2090);
Ends[2][5]=new Array(10,10,11,19,68,68,72,80,80,80,80,80,80,80,80,80);
Boards[2][6]=new Array(1363,852,428,118,97,508,960,1111,2734,3164,470,997,97,8606,178,5338,3700,178,1940,470,95,24,64,4,34,10,18,100,16,238,126,388,22,2,1,33,7,41,49,54,39,4,3,43,97,51,24,39,26,124,66,31,206,31,31,24,7,47,2,1,12,48,2,35,43,2,25,23,27,35,27,35,47,28,62,7,33,17,25,68,12,37,41,7,33,31,173,29,114,4,8,53,61,70,107,2,63,78,31,80,17,31,309,111,128,244,143,217,357,268,1055,3250,30,1621,654,192,122,1681,12,633,1620,470,2160,4751,1792,997,97,3988,2090,546,1614,8556);
Ends[2][6]=new Array(7,7,9,20,113,113,119,132,132,132,132,132,132,132,132,132);
Boards[2][7]=new Array(1715,570,392,4332,1651,10414,3607,97,997,4906,3797,470,4949,97,3700,470,2118,3882,127,126,382,126,326,63,95,22,7,37,56,30,88,113,59,65,41,52,4,86,7,43,156,56,70,18,24,14,5,37,24,88,30,32,110,34,28,34,48,26,56,14,2,32,12,24,50,62,62,24,63,33,23,5,3,4,41,2,1,55,24,18,30,13,2,47,7,56,60,24,35,24,22,4,24,46,23,31,4,3,36,54,58,31,188,50,15,59,3,233,149,81,2,6,16,21,240,334,54,58,113,97,27,48,80,48,251,55,185,237,31,27,4,112,124,12,946,3,27,32,1778,32,142,42,14,10,126,1792,6066,1567,970,851,951,1011,396,4307,2793,1066,548,546,2633,2118,1695,97,997,470,5705,1066,1094,470,3813,3179,548,546);
Ends[2][7]=new Array(4,4,6,18,147,147,154,172,172,172,172,172,172,172,172,172);

if (!document.images) {
  alert("Image property not supported... This game will not work on your browser.");
}

if (document.layers) {
//NS4 resize fix...
  var scrX=innerWidth;
  var scrY=innerHeight;
  onresize=function(){if(scrX!=innerWidth||scrY!=innerHeight){history.go(0)}}
}

function getpegnumber(x,y) {
  if (y>0 || y<=-boardSide || x<0 || x>-y) return -1; //Off the board
  return tno(-y)+x;
}

function getX(num) {
  var y=getY(num);
  return num+1-y-tno(1-y);
}

function getY(num) {
  var ctr=0;
  var y;
  for (y=0;y>-boardSide;y--) {
    if (num>=ctr && num<ctr+1-y) return y;
    ctr+=1-y;
  }
  return 1; //Error
}

function isPossibleMove(num) {
  var conds=0;
  var pf, po, d;
  var p2=1;
  var code, newcode;

  if (pos[num]<2) return 0; //No peg to jump!

  code=getCode();
  pegs=countPegs();

  for (d=0;d<6;d++) {
    po=getPegDir(num,1,d);
    pf=getPegDir(num,2,d);
    if (pf>=0 && (pos[po]&2) && (pos[pf]&10)==0) {
      conds|=p2;
      newcode = code + (1<<pf) - (1<<po) - (1<<num);
//      alerting("newcode "+newcode+"  pegs "+pegs+"  "+boardIsSolvable(newcode,pegs-1));
      if (boardIsSolvable(newcode,pegs-1)) conds+=(p2<<6);  
    }
    p2=p2*2;
  }
  return conds;
}

function getPegDir(num,n,d) {
  var x=getX(num);
  var y=getY(num);
  return getpegnumber(x+n*dirx[d],y+n*diry[d]);
}

//Triangular number
function tno(x) {
  return (x*(x+1))/2;
}

function typeToSide(type) {
  if (type==0) return 4;
  if (type==1) return 5;
  if (type==2) return 5;
  if (type==3) return 6;
  if (type==4) return 6;
  return 5;
}

function convertToCode(num,d) {
  return num*8+d;
}

function getPos(v) {
  return v>>3;
}

function getDir(v) {
  return v&7;
}

function getHoleName(num) {
//  return (num+1); //Alternate notation
  var x=getX(num);
  var y=getY(num);
  if (y>0 || x<0 || x>-y) return "?num="+num;
  var alphabet="abcdefghijklmnopqrstuvwxyz";
  if (x<26) return alphabet.charAt(x)+(-y+1);
  return alphabet.charAt(x%26-1)+alphabet.charAt(x-26*(x%26))+(-y+1);
}

function alerting(mess) {
  document.messageform.alertbox.value=mess;
}

function setDelay() {
  if (demoSpeed==0) return 2000; //2 sec
  if (demoSpeed==2) return 500;
  if (demoSpeed==3) return 100;
  if (demoSpeed==4) return 0; //No delay
  return 1000; //default, 1 sec
}

function displayCount() {
  var str="move "+realCount;
  document.statusform.countmoves.value=str;
  var cnt=countPegs();
  str=cnt+" peg";
  if (cnt>1) str+="s";
  document.statusform.countpeg.value=str;
}

function removeSelection() {
  selectnum=0;
//  for(i=0;i<maxBs;++i)
//    pos[i]&=~1;
  for(i=0;i<boardSize;++i) {
    if (pos[i]==1) pos[i]=0;
    if (pos[i]==3) pos[i]=2;
    if (pos[i]==4) pos[i]=2;
    if (pos[i]==5) pos[i]=0;
  }
}

function display() {
  displayCount();
  for(i=0;i<boardSize;i++) {
    if (oldpos[i]!=pos[i]) {
      oldpos[i]=pos[i];
      peg[i].src=locimages[pos[i]].src;
    }
  }
}

// Board code (corners always counted)
function getCode() {
  var code=0;
  var pow2=1;
  for(i=0;i<boardSize;i++) {
    if (pos[i]&2) code = code + pow2;
    pow2=pow2*2;
  }
  return code;
}

function getHoleCategory() {
  rotcat = 0;
  if (boardSide>5) return 0;
  if (boardType==0) return 0; // Always zero

/* vacnum: 1   2        vaccat: 1   1        rotcat: 3   1
         3   4   5            2   3   2            0   0   0
       6   7   8   9        1   3   3   1       <0>  0   0   5
        11  12  13            1   2   1            4   0   2    */
  if (boardType==1) {
    rotcat = 0; // vaccat=1 falls through
    if (vacnum==3 || vacnum==5 || vacnum==12) return 2;
    if (vacnum==4 || vacnum==7 || vacnum==8) return 3;
    if (vacnum==6) rotcat = 0;
    if (vacnum==2) rotcat = 1;
    if (vacnum==13) rotcat = 2;
    if (vacnum==1) rotcat = 3;
    if (vacnum==11) rotcat = 4;
    if (vacnum==9) rotcat = 5;
  }
/* vacnum:   0          vaccat:   2          rotcat:   0
           1   2                1   1                3   1
         3   4   5            3   4   3            0   0   0
       6   7   8   9        1   4   4   1       <0>  0   0   5
    10  11  12  13  14    2   1   3   1   2    0   4   0   2   0
   For rotcat, remember that code[1]=rot(code[0]), code[2]=rot(code[1]),
   code[3]=ref(code[2]), code[4]=rot(code[3]),code[5]=rot(code[4]),
   where the rotation is counter-clockwise.                            */

  if (boardType==2) {
    rotcat = 0; // vaccat=1 falls through
    if (vacnum==0 || vacnum==10 || vacnum==14) return 2;
    if (vacnum==3 || vacnum==5 || vacnum==12) return 3;
    if (vacnum==4 || vacnum==7 || vacnum==8) return 4;
    if (vacnum==6) rotcat = 0;
    if (vacnum==2) rotcat = 1;
    if (vacnum==13) rotcat = 2;
    if (vacnum==1) rotcat = 3;
    if (vacnum==11) rotcat = 4;
    if (vacnum==9) rotcat = 5;
  }
  return 1;
}

function boardIsSolvable(code, pegs) {
  var jStart, jEnd, checkModes;
//  if (boardType==1) return true; //Temp line
  if (solutionMode==0) return true; //No hints!
  if (boardType>2) return true; // No hints available
  if (pegs<1) return true; //Prevents a subtle bug when a one peg finish can be reached

  codes[0] = convertCode(code);  // Converted code removes the corners for truncated boards
  var mypegs = pegs;
//  alerting(pegs+" "+codes[0]+" "+(fullCode[boardType]-codes[0])+" "+(totalHoles[boardType]-pegs));

// Complement the board if more than half full
  if (mypegs>halfHoles[boardType]) {
    codes[0]=fullCode[boardType]-codes[0];
    mypegs=totalHoles[boardType]-pegs;
  }
  codes[1]=rotateCode(codes[0]);
  codes[2]=rotateCode(codes[1]);
  codes[3]=reflectCode(codes[2]);
  codes[4]=rotateCode(codes[3]);
  codes[5]=rotateCode(codes[4]);
  
//  alerting(codes[0] + "  " + codes[1] + "  " + codes[2] + "  " + codes[3] + "  " + codes[4] + "  " + codes[5]);
//  alerting("vacnum is "+vacnum+" rotcat is "+rotcat+" vaccat is "+vaccat+" solutionMode is "+solutionMode);

  if (solutionMode==1) { //finish where I started
    checkModes=1<<(vaccat-1);
    var jStart=0;
    var jEnd=6; // 6 symmetries
    if (vaccat<2) {
      jStart=rotcat;
      jEnd=rotcat+1;
    }

    for (var v=0;v<Categories[boardType];v++) {
      if (v&checkModes) {
//        alert("checking "+v+" checkModes is "+checkModes+" "+vaccat);
        if (v==0) iStart=0;
        else iStart=Ends[boardType][mypegs][v-1];
        for (var i=iStart;i<Ends[boardType][mypegs][v];i++) {
          if (i==iStart) testCode=Boards[boardType][mypegs][i];
          else testCode += Boards[boardType][mypegs][i];
          for (var j=jStart;j<jEnd;j++) if (codes[j]==testCode) return true;
        }
      }
    }
  }

  else { //solutionMode==2, any finish, check everything
    for (var v=0;v<Categories[boardType];v++) {
//      alert("pegs "+mypegs+" checking "+Ends[boardType][mypegs][v]+" "+vaccat);
      if (v==0) iStart=0;
      else iStart=Ends[boardType][mypegs][v-1];
      for (var i=iStart;i<Ends[boardType][mypegs][v];i++) {
        if (i==iStart) testCode=Boards[boardType][mypegs][i];
        else testCode += Boards[boardType][mypegs][i];
        for (var j=0;j<6;j++) if (codes[j]==testCode) return true;
      }
    }
  }

  return false; //Board position not found, must be a dead end
}

// Code of reflected board
function reflectCode(code) {
  var rcode=0;
  if (boardType>2) return rcode;

  for (var i=0; i<totalHoles[boardType]; i++) {
    if (code&(1<<i)) rcode = rcode + (1<<(reflections[boardType][i]));
  }
  return rcode;
}

// Counterclockwise rotation
/*                                        10
       6              9   5             11   6
     7   3          10  6   2         12   7   3
   8   4   1      11  7   3   0     13   8   4   1
 9   5   2   0      8   4   1     14   9   5   2   0       */

function rotateCode(code) {
  var rcode=0;
  if (boardType>2) return rcode;

  for (var i=0; i<totalHoles[boardType]; i++) {
    if (code&(1<<i)) rcode = rcode + (1<<(rotations[boardType][i]));
  }
  return rcode;
}

// Converts a code on the truncated boards only
function convertCode(code) {
  if (boardType==0 || boardType==2 || boardType==4) return code;
  var rcode=0;
  if (boardType==1 || boardType==3) { // Remove the corners
    var i;
    var spHole = tno(boardSide)-boardSide; //10 or 15
    for (i=1; i<spHole; i++) {
      if (code&(1<<i)) rcode = rcode + (1<<(i-1));
    }
    for (i=spHole+1; i<spHole+boardSide-1; i++) {
      if (code&(1<<i)) rcode = rcode + (1<<(i-2));
    }
  }
  return rcode;
}

function countPegs() {
  var ct=0;
  var i;
  if (boardType==1) {
    for(i=1;i<boardSize-1;++i) {
      if (i!=10 && pos[i]&2) ++ct;
    }
  }
  else {
    for(i=0;i<boardSize;++i) {
      if(pos[i]&2) ++ct;
    }
  }
  return ct;
}

function move(num) {
  var i;
  var endOver=0; //Flags if we finish with the mouse over a peg

  if (vacnum<0) {
    pos[num]="0";
    vacnum=num;
    vaccat=getHoleCategory();
    newGame();
    boardSolvable=true;

    if ((boardSide-1)%3==0) {
      if ((getX(num)-getY(num))%3==0) {
        boardSolvable=false;
        var str="This board position is NOT solvable to one peg.";
        alerting(str);
      }
    }
  }

  stopSolve();
  if (selectnum) {
    for(i=0;i<6;++i) {
      if (getPegDir(basenum,2,i)==num && (selectnum&(1<<i))) {
        movePeg(basenum,i);
        endOver=1;
      }
    }
    if (num==basenum) removeSelection();
    else if (selectnum) alerting("Select a destination or click on the original peg again!");
  }
  else if (pos[num]>1) {
    selectnum=isPossibleMove(num);
    for(i=0;i<6;++i) {
      if ((selectnum&63)==(1<<i)) {
        movePeg(num,i);
      }
    }
    if (selectnum) {
      basenum=num;
//      pos[num]|=3;
      for(i=0;i<6;++i) {
        if(selectnum&(1<<i)) {
          if(selectnum&(1<<(i+6))) pos[getPegDir(basenum,2,i)]=1;
          else pos[getPegDir(basenum,2,i)]=5;
        }
      }
    }
  }
  code=getCode();
  pegs=countPegs();
  boardSolvable=boardIsSolvable(code,pegs);
  str="";
  if (!boardSolvable) {
    if (boardSide==4) {
      str="Now you can't finish with one peg.";
      alerting(str);
    }
    else {
      if (solutionMode==1) str="Now you can't finish with one peg at the starting location.";
      if (solutionMode==2) str="Now you can't finish with one peg.";
      alerting(str);
    }
  }

//  alerting("Solution mode is "+solutionMode);
  display();
  win();
  if (endOver) over(num);
  return false;
}

function movePeg(num,dir) {
  var i;
  var tohole=getPegDir(num,2,dir);
  var overhole=getPegDir(num,1,dir);
  
  pos[tohole]=2; //Place peg
  pos[overhole]=0; //Remove peg
  pos[num]=0; //Remove peg

  histo[numMoves]=convertToCode(num,dir);
  if (numMoves>0) {
    tohole=getPos(histo[numMoves-1]);
    tohole=getPegDir(tohole,2,getDir(histo[numMoves-1]));
    if (num!=tohole) ++realCount;
  }
  else ++realCount;

  ++numMoves;
  removeSelection();

//Include this in to record move sequences
//  var str=getboardname(boardSide)+": "+realCount+" moves; ";
  var str=""+realCount+" moves: ";
  var movecode=0; //0 for normal, 1 for history codes
  var fromhole;
  var lasthole=-1;
  for (i=0;i<numMoves;++i) {
    if (movecode==1) {
      if (i>0) str+=",";
      str+=histo[i];
    }
//  Convert to a1-i9 notation
    else {
      fromhole=getPos(histo[i]);
      if (fromhole!=lasthole) {
        if (i>0) str+=", ";
        str+=getHoleName(fromhole);
      }
      lasthole=getPegDir(fromhole,2,getDir(histo[i]));
      str+="-"+getHoleName(lasthole);
    }
  }
  str+="\n";
  alerting(str);
}

function back() {
  stopSolve();
  if (vacnum<0) alert("Click on a starting location to set it.");
  if (!numMoves) return;
  finished=0;
  --numMoves;
  var num=getPos(histo[numMoves]);
  var dir=histo[numMoves]&7;
  pos[getPegDir(num,2,dir)]&=~3; //Remove peg
  pos[getPegDir(num,1,dir)]=(pos[getPegDir(num,1,dir)]|2)&~1; //Place peg
  pos[num]=(pos[num]|2)&~1; //Place peg

  if (numMoves>0) {
    tohole=getPos(histo[numMoves-1]);
    tohole=getPegDir(tohole,2,getDir(histo[numMoves-1]));
    if (num!=tohole) --realCount;
  }
  else --realCount;
  alerting("");
  removeSelection();
  display();
}

function win() {
  var i;
  if (finished) return;
  finished=1;

  var cnt=0; //# Pegs left
  if (boardType==1) {
    for(i=1;i<boardSize-1;i++) {
      if (i!=10 && pos[i]&2) {
        cnt++;
        if (isPossibleMove(i)) {
          finished=0;
          return;
        }
      }
    }
  }
  else {
    for(i=0;i<boardSize;i++) {
      if (pos[i]&2) {
        cnt++;
        if (isPossibleMove(i)) {
          finished=0;
          return;
        }
      }
    }
  }

  var str="";
  if (running==1) {
//    alerting("Now, try it yourself!  Click on Restart.");
    stopSolve();
  }
  else if (cnt==1) { //Solution found!
    str="Congratulations!  You found a solution in "+realCount+" moves.";
    alerting(str);
  }
  else { //Finished with two or more pegs
    str="No more jumps are possible!";
    if (cnt==2) str="Very close!";
    if (cnt==3) str="Good try!";
    alerting(str+"  Click on Restart to start over.");
  }
}

function newGame() {
  stopSolve();
  finished=0;
  var i=0;
  var d=document.images;
//  if (URL_invalid()) return; //Early exit if we don't pass this test

  boardSide=typeToSide(boardType);
  boardSize=tno(boardSide);
  if (boardSize>maxBs) { //Should not happen
    boardSide=6;
    boardSize=tno(boardSide);
  }

  for(i=0;i<maxBs;i++) {
    if (i<boardSize) {
      pos[i]="2";
      var isRealPeg=1;
      if (boardType==1 && (i==0 || i==10 || i==14)) isRealPeg=0;
      if (isRealPeg) pos[i]="2";
      else pos[i]="6";
      peg[i]=d["img"+i];
    }
    else {
      pos[i]="8";
    }
    oldpos[i]=-1;
  }

  if (vacnum==-2) {
    vacnum=0;
    if (boardSide==4) vacnum = 1;
    if (boardType==1) vacnum = 4;
  }

  if (vacnum>=0) {
    pos[vacnum]="0";
    vaccat=getHoleCategory();
  }

  var str="";
  if (vacnum<0) {
    str="Click on a starting location to set it.";
  }
  alerting(str);

  realCount=0;
  numMoves=0;
  document.buttonsform.options.selectedIndex=boardType;
  running=0;
  removeSelection();
  display();
//  alert("Done with newGame() "+pos);
}

function newStart() {
  vacnum=-1;
  newGame();
}

function drawPreview() {
  var i, num, d, dir;
  var pf, po;
  var myjump=-1;
  var code, newcode;

  if (lastjump>=0) { //Make this jump
    movePeg(getPos(lastjump),getDir(lastjump));
  }

  var noff=Math.floor(Math.random()*boardSize); // Start at a random place
  var doff=Math.floor(Math.random()*6); // Random direction

  code=getCode();
  pegs=countPegs();
//  alert("Pegs: "+pegs+" code: "+code+" Boardsize: "+boardSize);

  if (pegs==1) {
    win();
    stopSolve();
    return;
  }

//Find a good jump
  for (i=0; i<boardSize && myjump<0; i++) {
    num=(i+noff)%boardSize;
    if(pos[num]&2) {
      for (d=0;d<6;d++) {
        dir=(d+doff)%6;
        po=getPegDir(num,1,dir);
        pf=getPegDir(num,2,dir);
        if (po>=0 && pf>=0 && (pos[po]&2) && ((pos[pf]&10)==0)) {
          newcode = code + (1<<pf) - (1<<po) - (1<<num);  
          if (boardIsSolvable(newcode,pegs-1)) myjump = convertToCode(num,dir);
//alert("Jump "+num+" over "+po+" to "+pf+" solvable? "+boardIsSolvable(newcode,pegs-1)+" "+myjump);  
        }
      }
    }
  }

  if (myjump<0) {
    alert("ERROR, no winning jump!");
    win();
    stopSolve();
    return;
  }

  pos[getPos(myjump)]|=3;
  v=getPegDir(getPos(myjump),2,getDir(myjump));
  if ((pos[v]&2)==0) pos[v]|=1;

  lastjump = myjump;

  display();
  
  solveRunning=setTimeout('drawPreview()',demoDelay);
}

function stopSolve() {
  if (running==1 || running==-1) {
    clearTimeout(solveRunning);
    document.buttonsform.Solve.value="  Solve  ";
    running=0;
    removeSelection();
    display();
  }
}

// Mouseover function
function over(n) {
  self.status='';
  if (!selectnum) {
    test=isPossibleMove(n);
    if ((pos[n]&2) && test) {
      pos[n]=3;
      if (test<64) pos[n]=4;
//      pos[n]|=1;
      display();
    }
  }
  return true;
}

function out(n) {
  if (!selectnum) {
    if (pos[n]>2) {
      pos[n]=2;
      display();
    }
  }
  return false;
}

function solve() {
  var i=0;
  if (vacnum<0) alert("Click on a starting location to set it.");
  if (running==1) {
    clearTimeout(solveRunning);
    document.buttonsform.Solve.value="Continue";
    running=-1;
  }
  else if (running==-1) {
    document.buttonsform.Solve.value="   Stop   ";
    running=1;
    drawPreview();
  }
  else {
    if (solutionMode==0) {
      alert("You said you don't need any help!");
      return;
    }
    code=getCode();
    pegs=countPegs();
    if (pegs<=1) {
      newGame();
      code=getCode();
      pegs=countPegs();
    }
    boardSolvable=boardIsSolvable(code,pegs);
    str="";
    if (!boardSolvable) {
      if (boardSide==4) {
        str="This board position is NOT solvable to one peg.";
        alert(str);
        return;
      }
      else {
        str="This board position is NOT solvable to one peg";
        if (solutionMode==1) str+=" at the starting location.";
        if (solutionMode==2) str+=".";
        alert(str);
        return;
      }
    }

    lastjump=-1;
    document.buttonsform.Solve.value="   Stop   ";
    running=1;
    drawPreview();
  }
}

function changeBoard() {
  stopSolve();
  var newBoardType=document.buttonsform.options.selectedIndex;
  var newBoardSide=typeToSide(newBoardType);
  var boardCode=newBoardType*16+solutionMode*4+demoSpeed;
  solutionMode=1;
  if (newBoardType==0) solutionMode=2;
  if (newBoardSide>6) solutionMode=0;
  test=urlQuery[0].lastIndexOf("/");
//  alert(newBoardType+" "+newBoardSide+" "+boardCode);
  if (newBoardType>2) {
    if (test>0) loadurl=urlQuery[0].substr(0,test+1)+"Triang6.htm";
    else loadurl=urlQuery[0]; //Something is wrong
    window.location.href=loadurl+"?"+boardCode;
  }
  else {
    if (test>0) loadurl=urlQuery[0].substr(0,test+1)+"Triang.htm";
    else loadurl=urlQuery[0]; //Something is wrong
    window.location.href=loadurl+"?"+boardCode;
  }
}

function changeSpeed() {
  demoSpeed=document.buttonsform.demospeed.selectedIndex;
  demoDelay=setDelay();
}

function changeAssistance() {
  if (running) {
    alert("Assistance can't be changed during a demo!");
    return;
  }
  solutionMode=document.buttonsform.assistspeed.selectedIndex;
  if (boardSide==4 && solutionMode!=0) solutionMode=2;
  if (boardSide>5) solutionMode=0;
//  newGame();
}

window.onload=newGame;



==> anc/NeverLose1.5/Triang6.htm <==
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.0 Transitional//EN">
<HTML><HEAD><TITLE>Never Lose Triangular Peg Solitaire</TITLE>
<META http-equiv=Content-Type content="text/html; charset=iso-8859-1">
<META content="Solitaire,Peg Solitaire,Peg,Game,Online game,Puzzle,Solitario,Solitaer,Solitär,Schwedische Halma,Solitaire Halma,Solitarium,Murmel Solitär,Triangular Solitaire,Cracker Barrel Puzzle,Marble Solitaire,Marble,Hiq,Triangle" name=keywords>
<META content="Triangular Peg Solitaire Game" name=description>
<META content="George Bell" name=author>
<script language="JavaScript" src="Triang6.js"></script>
</HEAD>

<BODY text=#000000 vLink=#551a8b aLink=#ff0000 link=#0000ee bgColor=#ffffff>
<img src="0.gif" style="display:none">
<img src="1.gif" style="display:none">
<img src="2.gif" style="display:none">
<img src="3.gif" style="display:none">
<img src="4.gif" style="display:none">
<img src="5.gif" style="display:none">
<img src="6.gif" style="display:none">

<TABLE align=center bgColor=#ccffff border=4 width=100%>
<TR>
<TD align=middle>
<FONT face="Verdana, Arial, Helvetica" color=#000080 size=+1><B>Triangular Peg Solitaire</B></FONT>
<BR><FONT face="Verdana, Arial, Helvetica" color=#000080 size=+1><B>"Never Lose" Version</B></FONT>
<BR><A HREF="TriangInst.htm" TARGET="_blank">Instructions</A>&nbsp;&nbsp;
<A HREF="http://home.comcast.net/~gibell/pegsolitaire/Tools/Triangular/Triang.htm">Try the ultimate version</A>
<P>
<TABLE cellSpacing=0 cellPadding=0 align=center bgColor=#008540 border=0>

<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
var IE=(navigator.appName=="Microsoft Internet Explorer");
var i=0;

document.write("<TR><TD COLSPAN="+(boardSide+1)+" bgColor=#ccffff></TD>");
document.write("<TD bgColor=#ccffff><IMG SRC=\"UL.gif\" WIDTH="+20+" HEIGHT="+32+"></TD>");
document.write("<TD bgColor=#ccffff><IMG SRC=\"UR.gif\" WIDTH="+20+" HEIGHT="+32+"></TD>");
document.write("<TD COLSPAN="+(boardSide+1)+" bgColor=#ccffff></TD></TR>");

for(var row=0;row<boardSide;++row)
{
  document.write("<TR><TD bgColor=#ccffff></TD>");
  if (boardSide-row-1>0) document.write("<TD COLSPAN="+(boardSide-row-1)+" bgColor=#ccffff></TD>");
  document.write("<TD bgColor=#ccffff><IMG SRC=\"UL.gif\" WIDTH="+20+" HEIGHT="+32+"></TD>");
  for (var col=0;col<=row;++col)
  {
    if (!IE) {
      if (boardType==3 && (i==0 || i==15 || i==20)) { // Truncated board
        document.write("<TD COLSPAN=2 WIDTH="+40+" ALIGN=CENTER>");
        document.write("<IMG SRC=\"6.gif\" BORDER=\"0\" WIDTH=\""+32+"\" HEIGHT=\""+32+"\" NAME=\"img"+i+"\"></TD>\n");
      }
      else {
        document.write("<TD COLSPAN=2 WIDTH="+40+" ALIGN=CENTER><A HREF=\"#\" onMousedown='return move("+i+");' ");
        document.write("onMouseOver='return over("+i+");' onMouseOut='return out("+i+");'>");
        document.write("<IMG SRC=\"2.gif\" BORDER=\"0\" WIDTH=\""+32+"\" HEIGHT=\""+32+"\" NAME=\"img"+i+"\"></TD>\n");
      }
    }
    else {
      if (boardType==3 && (i==0 || i==15 || i==20)) { // Truncated board
        document.write("<TD COLSPAN=2 WIDTH="+40+" ALIGN=CENTER><IMG SRC=\"6.gif\" BORDER=\"0\ ");
        document.write("WIDTH=\""+32+"\" HEIGHT=\""+32+"\" NAME=\"img"+i+"\"></TD>\n");
      }
      else {
        document.write("<TD COLSPAN=2 WIDTH="+40+" ALIGN=CENTER><IMG SRC=\"2.gif\" BORDER=\"0\ ");
        document.write("WIDTH=\""+32+"\" HEIGHT=\""+32+"\" NAME=\"img"+i+"\" onMousedown='return move("+i+");' ");
        document.write("onMouseover='return over("+i+");' onMouseOut='return out("+i+");'></TD>\n");
      }
    }
    i++;
  }
  document.write("<TD WIDTH="+20+" bgColor=#ccffff><IMG SRC=\"UR.gif\" WIDTH="+20+" HEIGHT="+32+"></TD>");
  if (boardSide-row-1>0) document.write("<TD COLSPAN="+(boardSide-row-1)+" bgColor=#ccffff></TD>");
  document.write("<TD WIDTH="+6+" bgColor=#ccffff></TD>");
      document.write('</TR>');
}

document.write("<TR><TD bgColor=#ccffff><IMG SRC=\"BL.gif\" WIDTH="+6+" HEIGHT="+10+"></TD>");
document.write("<TD COLSPAN="+(boardSide*2+2)+" bgColor=#008540 HEIGHT="+10+"><IMG SRC=\"B.gif\" HEIGHT="+10+"></TD>");
document.write("<TD bgColor=#ccffff><IMG SRC=\"BR.gif\" WIDTH="+6+" HEIGHT="+10+"></TD></TR>");
// End -->
</SCRIPT>

</TABLE>

<NOSCRIPT><FONT face="Verdana, Arial, Helvetica" color=red size=2>You need to activate Javascript to play this game.</FONT> 
</NOSCRIPT>
<P>
<FORM name=statusform><INPUT readOnly size=8 value=" " name=countmoves> 
&nbsp;&nbsp;&nbsp;&nbsp; <INPUT readOnly size=8 value=" " name=countpeg> 
</FORM>
<FORM name=buttonsform>
<INPUT onclick=window.newGame(); type=button value=Restart>&nbsp;&nbsp;
<INPUT onclick=window.newStart(); type=button value="Set Start">&nbsp;&nbsp;
<INPUT onclick=window.back(); type=button value=Back>&nbsp;&nbsp;
<INPUT onclick=window.solve(); type=button value="  Solve  " name=Solve>

<TABLE cellSpacing=5 cellPadding=0 align=center border=0>
<TR><TD>Board:</TD><TD>&nbsp;</TD><TD>Demo Speed:</TD><TD>&nbsp;</TD><TD>Assistance:</TD></TR>

<TR><TD>
<SELECT onchange=window.changeBoard(); name=options> 
<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
for(var i=0;i<5;i++)
  document.write("<OPTION"+((i==boardType)?" SELECTED":"")+">"+totalHoles[i]+" Hole</OPTION>\n");
// End -->
</SCRIPT>
</SELECT>
</TD>

<TD></TD>
<TD>
<SELECT onchange=window.changeSpeed(); name=demospeed>
<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
document.write("<OPTION"+((demoSpeed==0)?" SELECTED":"")+">Slow</OPTION>\n");
document.write("<OPTION"+((demoSpeed==1)?" SELECTED":"")+">Normal</OPTION>\n");
document.write("<OPTION"+((demoSpeed==2)?" SELECTED":"")+">Fast</OPTION>\n");
document.write("<OPTION"+((demoSpeed==3)?" SELECTED":"")+">Fastest</OPTION>\n");
// End -->
</SCRIPT>
</SELECT>
</TD>

<TD></TD>
<TD>
<SELECT onchange=window.changeAssistance(); name=assistspeed>
<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
document.write("<OPTION"+((solutionMode==0)?" SELECTED":"")+">I don't need any help</OPTION>\n");
if (boardSide!=4) document.write("<OPTION"+((solutionMode==1)?" SELECTED":"")+">Finish where I started</OPTION>\n");
document.write("<OPTION"+((solutionMode==2)?" SELECTED":"")+">Finish anywhere</OPTION>\n");
// End -->
</SCRIPT>
</SELECT>
</TD>

</TR></TABLE>

</FORM>
<FORM name=messageform><TEXTAREA id=text name=alertbox rows=4 readOnly style="OVERFLOW:hidden" cols=50></TEXTAREA></FORM>
<P>
<TABLE width="100%" border=0>
<TR>
<TD>
<P><CENTER><FONT face="Verdana, Arial, Helvetica" color=#000080 size=-1>
"Never Lose" V1.5 ; &copy; 2014 by <A HREF="http://home.comcast.net/~gibell/">George Bell</A><BR>
<A HREF="http://home.comcast.net/~gibell/pegsolitaire/tindex.html">Learn more about triangular peg solitaire</A>
</FONT></CENTER></TD></TR></TABLE></TD></TR></TABLE>
</BODY></HTML>


==> anc/NeverLose1.5/Triang6.js <==
/*******************************************************************
Triangular peg solitaire game
    Original code by Erik Gos 7/1998
    Complete rewrite by JC Meyrignac 9/2002
    Complete triangular rewrite by George Bell 1/2005
    Large board mechanics stripped off, ability to
      recognize winning patterns added by George Bell 8/2008
    Overhauled and added truncated triangle boards, George Bell 9/2014

  The "solve" button can solve from any intermediate board position,
  if a solution is possible.  Moreover, there is randomness involved
  so the solution will generally be different each time.

  The "Boards[*]" array stores board positions that are solvable
  to one peg.  We use:

                        Total      Total
  boardType  boardSide  Holes     Boards     name
  ------------------------------------------------------------
      0          4       10          12     Triangle4
      1          5       12         147     Truncated Triangle5
      2          5       15         437     Triangle5
      3          6       18      11,444     Truncated Triangle6
      4          6       21     110,647     Triangle6

  The last two boards are handled by the companion programs
  "Triang6.htm" and "Triang6.js".

  To calculate the sets Board[boardType][pegs][*], see the paper
  George I. Bell, "Notes on solving and playing peg solitaire on a computer",
  arXiv:0903.3696, http://arxiv.org/abs/0903.3696

  Handling the truncated triangular boards is a bit confusing, because
  according to the GUI these must be normal triangular boards, just the
  corners are not visible.  This is necessary to deal with the jumps
  correctly.  However, when it comes to determining if a jump
  leads to a soltuion or not, the code that is computed must
  remove the corners, thus the convertCode() function.

  Board on Cartesian grid
  Hole number    X coordinate  Y coordinate
  0               0               0
  1  2            0  1           -1 -1
  3  4  5         0  1  2        -2 -2 -2
  6  7  8  9      0  1  2  3     -3 -3 -3 -3
  10 11 12 13 14  0  1  2  3  4  -4 -4 -4 -4 -4
  etc.      etc.      etc.

  Directional Codes on Cartesian grid (chosen for easy rotation):
  2 1
   \|
  3-*-0
    |\
    4 5

  running=0  (normal)
  running=1  demo is currently playing
  running=-1  demo has been paused

  The web version is run through (only 2 now)
  1) convert.pl, a simple substitution of variable names (NOT DONE ANY MORE)
  2) JavascriptCrunchinator.htm (BrainJar.com), removes comments and whitespace
********************************************************************/

var locimages=new Array(7);
locimages[0]=new Image(sz,sz);
locimages[0].src="0.gif"; //empty cell
locimages[1]=new Image(sz,sz);
locimages[1].src="1.gif"; //landing site
locimages[2]=new Image(sz,sz);
locimages[2].src="2.gif"; //normal peg
locimages[3]=new Image(sz,sz);
locimages[3].src="3.gif"; //clicked peg
locimages[4]=new Image(sz,sz);
locimages[4].src="4.gif"; //bad move peg
locimages[5]=new Image(sz,sz);
locimages[5].src="5.gif"; //bad landing site
locimages[6]=new Image(sz,sz);
locimages[6].src="6.gif"; //not part of the board

var finished=0;
var selectnum=0;
var running=0;
var maxBs=21; //Maximum number of holes (tno(6))
var oldpos=new Array(maxBs);
var pos=new Array(maxBs);
var lastjump=0; //For demos
var histo=new Array(maxBs); //History array of moves made
var peg=new Array(maxBs);
var numMoves=0;
var boardType=3; // 0->15 hole, 1->12 hole, 2-> 15 hole, 3-> 18 hole, 4-> 21 hole
var boardSide=6;
var demoSpeed=1; //Normal time delay, 1 second
var demoDelay=setDelay(demoSpeed);
var solutionMode=1; //0=no hints, 1=complement problem, 2=any one peg finish
var realCount, numMoves;

urlQuery=window.location.href.split("?");
var newBoardCode=parseInt(urlQuery[1]); // May be NaN if no code present
var newBoardType=newBoardCode>>4;
var newBoardSide=typeToSide(newBoardType);
if (!isNaN(newBoardCode) && newBoardSide==6) {
  boardType=newBoardType;
  boardSide=newBoardSide;
  demoSpeed=newBoardCode&3;
  demoDelay=setDelay(demoSpeed);
  solutionMode=(newBoardCode&12)/4;
//  alert(newBoardCode+": "+boardType+" "+demoSpeed+" "+solutionMode);
}

var boardSize=0; //Set in newgame
var vacnum=-2; //Flags entering
var vaccat=1; // Type of inital vacancy
var rotcat=0; // Rotation category of initial vacancy
var dirx=new Array(1,0,-1,-1,0,1); //X shifts per each of 6 directions
var diry=new Array(0,1,1,0,-1,-1); //Y shifts per each of 6 directions
var codes=new Array(6);
var sz=32; //Image size
var boardSolvable=true; //Is the current board solvable to one peg?
if (boardSide==4 && solutionMode==1) solutionMode=2;
if (boardSide>6) solutionMode=0;

var Boards=new Array();
var Ends=new Array();
var Categories=new Array(1,8,16,16,32);
var totalHoles=new Array(10,12,15,18,21);
var halfHoles=new Array(5,6,7,9,10);
var fullCode=new Array(1023,4095,32767,262143,2097151); // Code of the full board

//reflections mapped by hole
var reflections=new Array(5);
reflections[0]=new Array(0,2,1,5,4,3,9,8,7,6);
reflections[1]=new Array(1,0,4,3,2,8,7,6,5,11,10,9);
reflections[2]=new Array(0,2,1,5,4,3,9,8,7,6,14,13,12,11,10);
reflections[3]=new Array(1,0,4,3,2,8,7,6,5,13,12,11,10,9,17,16,15,14);
reflections[4]=new Array(0,2,1,5,4,3,9,8,7,6,14,13,12,11,10,20,19,18,17,16,15);

//rotations mapped by hole
var rotations=new Array(5);
rotations[0]=new Array(6,7,3,8,4,1,9,5,2,0);
rotations[1]=new Array(9,5,10,6,2,11,7,3,0,8,4,1);
rotations[2]=new Array(10,11,6,12,7,3,13,8,4,1,14,9,5,2,0);
rotations[3]=new Array(14,9,15,10,5,16,11,6,2,17,12,7,3,0,13,8,4,1);
rotations[4]=new Array(15,16,10,17,11,6,18,12,7,3,19,13,8,4,1,20,14,9,5,2,0);

// Truncated Triangle(6) boards
Boards[3]=new Array(10);
Ends[3]=new Array(10);

Boards[3][1]=new Array(16384,32,8,64);
Ends[3][1]=new Array(0,1,2,2,3,3,3,3,4,4,4,4,4,4,4,4);
Boards[3][2]=new Array(98304,5,187,33600,1088,9,59);
Ends[3][2]=new Array(0,1,4,4,4,5,5,5,7,7,7,7,7,7,7,7);
Boards[3][3]=new Array(37120,29472,73,65,407,1568,15423,15304,102392,62400,34880,32832,1034,374,4800,62400,3200,35712,42,2,25,43,240,232,506,25,115);
Ends[3][3]=new Array(0,2,10,12,12,16,18,18,25,25,27,27,27,27,27,27);
Boards[3][4]=new Array(5250,158,31474,13326,15432,925,134395,106,103,184,312,423,90,383,458,89,285,672,1184,8064,4231,833,87,1953,3199,11649,2751,13128,20600,28672,904,2104,28808,2936,970,374,17024,28672,15432,32976,184,1666,374,9920,6208,14404,1468,393,87,131040,456,714,119,15,72,4320,458,1270,16128,12544,30532,76,952,4056,7136,3081,4119,6240,21512,1980,76,1392,99840,52224,84224,66304,15,43,27,29,64,23,96,3,56,225,323,24,107,45,42,102,121,15,49,1,834,452,424,82,158,1392,12704,240,15156,240,60,48,300,272,425,1080,2056,4216,26371,100352,34368,43584,4304,1220,2248,920,3360);
Ends[3][4]=new Array(0,7,39,50,50,65,73,76,106,106,116,118,118,119,120,123);
Boards[3][5]=new Array(233,339,560,93,66,15,2,45,15,50,62,336,48,356,940,49,3,12,116,68,320,968,52,383,45,11,126,7,322,56,14,56,8,114,2,4,896,128,296,720,1864,1322,3134,714,48,163,124,9919,24514,5376,3942,925,15779,1145,15879,101592,16146,13326,79,76,74,15,117,65,27,198,89,359,26,76,272,74,89,285,173,101,134,72,67,671,574,609,111,1842,446,1087,833,2688,970,89,5062,27,76,271,225,456,3128,904,87,7073,3656,887,100,557,496,2879,705,199,249,14975,904,12425,496,423,90,383,1631,9121,4231,15320,1953,1407,896,16128,14346,2,372,721,65,119,87,225,513,1215,11143,2040,968,14336,14336,17849,2751,13128,1448,3772,300,27326,11,65,206,92,1742,119,87,738,1294,1842,2118,248,3658,4282,1468,393,87,14317,65,11,87,472,24,452,357,545,27,347,673,3136,11267,1948,15396,76,67520,184,2040,12096,14480,184,1666,374,9920,6208,1324,2850,3012,2416,11970,13572,714,10478,8992,11246,11,87,28,248,804,224,920,2304,485,63,1468,1672,248,124800,1808,1177,5996,27747,1064,905,87,276,196,24,10656,6148,82060,32972,3906,74,8488,4804,76,952,11192,3288,1416,65320,3008,714,50158,12424,1980,76,1392,13824,31,28,3,25,31,116,68,55,198,46,24,41,24,26,93,56,7,29,28,124,42,12,7,57,50,135,21,1,64,168,134,240,139,3,92,27,15,14,14,805,29,112,38,61,31,230,374,654,11,48,39,26,158,92,924,1024,258,2622,4064,2616,240,36,649,29,211,31,2794,11,87,36,240,1708,240,3072,6910,28,2,25,1,64,119,1,14,72,12,64,496,364,806,211,220,156,52,225,487,285,63,185,480,15,1049,992,67,48,1901,113,1881,174,99,1045,3136,4779,2040,1184,1468,10780,896,48,448,1052,3561,115,6024,23557,1159,2088,26508,76,1392,1592,972,8188,21704,3144,272,8728,54220,3776,10752,5088,14276,422,374,408,4392,4608,17472,6060,2404,2288,4608,905,87,23968,10752,24896,60672,218,920,211,1931,184,721,65,50,1144,7292,8912,12468,76,4800,30740,76,2016,6072,23496,205,896,659,3536,952,92,28100,1468,32832,35712,31808,1051,115,74,24,472,1378,27,347,1060,1468,274,119,87,5992,920,6184,117696);
Ends[3][5]=new Array(41,58,142,190,190,215,227,246,336,336,383,403,403,422,433,450);
Boards[3][6]=new Array(175,461,96,435,60,26,5,65,63,33,31,164,12,26,96,88,44,339,2,459,52,370,13,14,84,43,28,70,50,124,70,11,87,96,88,92,4,710,30,72,24,126,2,76,119,14,17,29,3,21,17,54,10,15,17,14,68,59,7,174,3,1,48,38,184,8,20,4,58,2,662,142,160,205,509,302,1004,892,224,8,1840,192,1824,2510,1246,28,1836,173,809,175,75,37,271,374,67,3,64,114,6,21,7,264,732,1013,9272,127,641,4067,4220,923,778,1261,98,6240,82,102,1666,6274,23606,4326,1145,16544,4711,762,15366,988,22540,5144,21544,184,45834,16662,8154,3942,925,123,92,184,98,122,374,242,210,61,76,74,27,48,86,139,207,67,117,2,15,1045,50,836,84,198,1159,27,65,415,2,15,50,11,346,89,285,152,271,92,133,248,466,25,159,89,749,208,994,648,89,970,74,161,810,574,2648,271,225,326,98,43,9,13,119,92,220,67,741,687,233,888,48,985,111,793,2,25,76,48,199,24,225,423,25,67,381,1920,2760,987,3757,184,329,119,796,15,285,122,89,37,248,176,337,383,464,271,177,48,671,225,475,420,76,24,3869,715,1093,496,5712,496,513,383,1631,176,1777,63,7105,2157,1112,459,480,52,15,496,359,26,511,673,1243,705,176,1135,3073,1808,48,448,896,547,3136,548,1592,9160,5053,76,496,456,448,1608,65,119,87,225,465,498,765,263,12920,13401,271,225,389,78,1261,712,65,119,15,72,200,25,474,65,22,2,209,198,89,285,448,448,274,249,24,1245,4928,65,4838,92,1028,833,63,1344,649,496,647,11712,2516,3060,10737,1543,1208,12681,887,100,557,496,2879,705,448,14975,904,16440,12232,1436,1948,1856,276,928,1332,6240,1728,14088,2040,1018,92,119,65,98,122,374,1083,87,184,27,995,25,901,1948,287,896,977,119,65,2040,2752,3083,65,11,87,472,24,452,132,225,545,27,347,673,3136,10232,65,27,184,87,133,65,27,524,830,163,119,92,220,513,287,2304,545,2279,87,4770,3146,833,163,496,456,925,13519,1850,11,87,184,92,220,428,3084,4456,648,2552,4740,19412,496,2040,11808,2240,1120,648,9424,2224,896,786,298,1742,6446,3984,184,1666,374,9920,4110,11,65,206,92,1742,119,87,738,1294,1842,896,1222,248,3658,4282,1468,393,87,16368,184,3150,12468,28672,1808,5270,3933,10695,622,211,15,148,248,704,3229,521,531,2631,42,119,87,108448,14232,1200,714,10478,8992,6297,1416,25303,2224,625,1057,2,209,87,225,323,24,14472,1060,33512,3906,7784,119,63,24,3960,822,11,87,28,248,220,808,920,2304,3688,248,8362,27,347,6696,43580,14692,2016,10170,37766,1980,76,896,496,10956,1948,1958,11,63,24,276,196,24,1704,24,6240,4804,76,952,3004,8188,9232,119,88,96,70,116,82,56,7,29,28,24,96,14,20,24,76,173,21,126,3,69,3,11,31,33,12,7,18,141,42,105,6,6,9,104,65,58,167,92,14,17,254,134,91,43,209,7,24,55,23,8,81,60,7,91,115,9,33,111,97,119,24,793,27,14,51,13,6,100,87,37,176,140,7,96,223,39,20,106,24,61,4,56,79,674,24,134,53,28,159,71,282,3,1349,65,183,713,27,347,32,3657,87,2557,29,36,175,31,76,496,111,31,24,92,42,81,100,59,85,24,89,151,7,358,11,31,56,865,31,153,87,36,665,17,12,2,25,31,34,119,15,148,48,74,134,240,121,31,236,753,29,211,31,780,1336,677,37,211,29,3134,36,1948,1791,87,167,17,12,2,25,31,33,1,164,27,29,64,119,1,14,13,7,57,43,134,258,14,64,144,28,211,43,17,64,150,189,65,29,256,211,28,513,847,1,64,147,64,419,985,544,1,1872,184,2,25,539,452,3041,539,1295,3896,28871,35627,125,65,59,100,124,148,65,74,161,48,165,235,24,67,681,50,282,15,273,413,11,970,2,311,349,247,649,113,393,326,48,200,424,224,48,765,398,647,273,807,221,1049,786,206,67,1949,2840,91,132,273,547,2082,74,24,472,24,337,115,1901,113,2055,7651,76,896,25,115,408,61,372,772,248,1597,11,65,2,381,113,2,432,100,520,672,1100,896,829,2527,1753,2903,496,1481,1159,2088,10284,896,1072,429,491,1253,812,76,63,496,369,24,4160,1144,1808,48,19511,276,220,616,496,2920,1816,2120,8836,16461,363,2920,225,187,648,1729,2479,20160,21388,14480,896,48,448,1052,3561,115,6024,24588,1145,1109,11,1033,71,288,65,772,773,221,52,902,7967,65,3162,1028,833,92,10267,3036,224,620,176,300,238,119,15,374,158,412,648,1020,388,1428,422,374,400,1984,1850,1294,5908,2404,2288,4608,905,87,4188,224,796,372,557,223,1112,992,28,312,1504,357,539,1220,988,1028,833,87,970,2,25,10303,7068,4644,76,952,476,3308,3960,1980,76,22840,2056,1392,274,184,29510,2736,12096,15908,422,374,408,4392,4608,17472,1111,347,1768,206,786,496,126,366,3444,920,2142,786,119,65,8934,8464,3798,282,746,1022,2552,3896,5048,5924,76,2912,10284,90,1028,920,211,912,63,208,196,1064,480,1172,3908,2264,1120,19156,2224,8188,88132,76,3956,844,745,896,92,2611,925,952,659,2729,7940,3008,13447,404,485,1335,220,501,65,2546,424,6164,6208,1964,14301,659,9700,23568,2444,31588,220,7968,59012,1086,124,27,184,63,24,198,183,647,551,74,89,211,63,157,629,119,163,496,690,206,187,87,28,98,85,99,2915,189,24,3685,347,994,2890,1948,92,2240,220,1728,10348,468,376,822,98,472,724,1790,50,248,76,1392,3712,2760,8188,76,1392,4680,5133,1080,63,920,52,24,472,496,1953,115,248,220,5928,24,1768,920,19512,52,4004,27754,3008,126,920,1120,184,920,16128,224,43400,1468,76,12144);
Ends[3][6]=new Array(108,135,357,483,483,509,523,572,789,793,929,1021,1021,1069,1100,1189);
Boards[3][7]=new Array(239,972,44,104,15,21,3,85,30,85,109,2,158,105,24,289,368,113,158,64,178,63,24,46,14,90,24,111,104,20,7,56,9,4,115,61,26,96,633,33,79,63,136,37,164,30,267,130,67,2,13,27,1,4,60,119,8,61,743,33,51,157,103,51,99,14,25,99,384,33,55,136,113,700,174,12,116,706,43,52,13,127,49,26,12,84,932,705,32,64,1,8,119,87,96,1641,8,21,12,1999,859,50,74,614,136,53,78,9,2,50,3,40,3,186,14,24,180,96,432,33,698,33,184,32,24,212,120,89,127,199,39,37,75,4,79,1,112,62,166,12,62,180,146,21,41,22,25,167,19,65,3,24,63,53,113,156,2,96,154,168,134,205,271,235,129,120,22,239,1639,192,92,1685,263,84,728,92,1161,3,476,400,854,1267,180,431,405,93,28,7,52,67,291,670,1016,666,62,60,5,2,114,11,45,3,61,6,354,302,293,1,306,544,117,1017,858,1197,483,2352,110,4228,5683,1570,5399,738,76,109,8609,15796,10228,2673,30159,6148,1948,15396,7344,2996,12144,11250,248,46102,8154,16320,4326,1145,367,76,65,247,184,17,251,197,75,150,89,119,274,372,24,848,89,895,123,373,17,607,25,223,2,65,11,13,767,137,101,273,242,119,87,175,48,78,613,117,92,748,197,75,421,27,480,67,648,235,836,347,921,896,147,61,288,400,50,446,684,13,211,622,65,27,206,76,24,98,65,76,233,250,206,692,22,24,102,272,685,78,944,27,49,124,48,548,135,98,26,26,13,2,117,92,220,67,359,2,87,1381,714,206,43,22,1926,836,285,2040,672,1236,121,301,89,359,363,133,17,9,348,432,52,15,223,273,376,9,61,177,48,78,147,462,211,215,24,157,739,24,76,689,24,215,75,197,268,431,65,909,248,248,513,657,25,248,749,208,263,25,539,24,333,74,89,285,1419,1269,621,1112,158,301,480,52,15,496,359,17,9,411,100,673,1243,696,9,176,1135,3073,1808,48,448,896,547,2442,749,26,61,211,215,9,15,46,719,24,920,65,150,75,611,134,101,263,185,200,496,67,133,299,357,872,287,92,2301,274,25,181,67,749,496,496,26,17,24,496,400,496,532,75,896,1269,822,11,363,757,496,424,24,2619,8581,2256,448,48,911,9,43,24,904,101,515,496,407,87,211,198,65,76,233,896,274,3438,3008,65,135,761,783,496,2755,1861,87,1969,271,225,895,10106,2,209,287,400,224,270,2,76,25,184,274,65,141,690,87,2,209,198,2,87,285,214,347,198,27,206,67,175,448,48,78,147,250,24,754,1697,963,1973,65,721,184,65,22,2,1245,706,2890,65,11,496,87,1953,472,65,431,887,100,100,7616,185,4952,496,2031,25,184,331,496,1213,515,5128,4413,887,100,557,496,2879,705,448,10448,184,329,119,796,15,285,122,89,37,248,176,337,383,464,271,177,48,671,700,420,76,24,3869,715,1093,496,5712,496,513,383,1631,176,1777,63,7105,5439,3136,9932,76,1392,1592,3136,896,5128,1976,1381,1856,65,594,184,150,1020,496,27,347,5576,92,133,65,1544,119,87,7877,139,496,5576,92,1861,87,1023,347,27,122,163,119,65,27,1170,184,163,431,242,1679,1381,76,1145,847,271,92,1861,87,950,2352,1728,312,569,65,27,184,87,133,65,27,524,830,163,119,92,220,513,287,2304,545,874,22,1383,87,4770,1926,1175,87,119,290,98,184,1170,92,206,198,374,166,76,2057,1003,421,524,1123,87,119,65,27,1020,993,3302,2040,1128,429,404,92,456,347,740,405,4095,1920,1768,5736,428,926,2,25,65,119,15,72,76,122,27,347,152,496,564,1492,732,312,76,1844,648,572,522,119,87,740,76,1464,1728,3452,393,87,76,472,24,19116,388,184,1468,198,374,5576,2040,1968,184,1666,27,347,968,92,622,26,76,109,909,119,87,1312,7616,1420,1742,206,1774,778,1272,496,1920,3722,184,2040,1022,846,11,65,206,92,1742,119,87,738,1294,1842,896,1222,248,3658,4208,92,119,65,98,122,374,1083,87,184,27,1020,901,1403,545,287,663,233,263,714,119,65,2040,2752,3083,65,11,87,472,24,452,132,225,545,27,347,673,3136,10443,1468,274,298,76,7864,248,1808,6132,76,13714,42127,18938,87,184,107550,714,24816,1808,5270,3933,5733,31940,92,175443,833,19880,3722,9883,3906,4057,3635,87,184,4258,622,211,163,122,27,99,248,456,3229,803,2208,672,42,119,87,7816,551,282,92,6485,41914,952,76,1416,19272,925,41927,972,976,1958,11,63,24,276,196,24,1704,24,6240,896,3064,496,1728,896,786,211,87,198,27,323,24,7410,119,63,24,4782,98,28,248,220,808,672,248,812,1492,3688,248,8908,76,1980,10412,251,68,56,7,225,24,56,60,68,132,24,178,65,59,110,19,52,5,41,153,57,40,141,7,33,24,324,15,117,17,105,7,8,91,132,2,4,1,9,14,1,211,31,83,52,72,27,11,1,12,71,8,67,49,8,7,11,6,11,13,7,51,24,38,53,21,38,1,91,67,695,87,67,117,117,63,14,78,53,91,24,11,7,53,234,4,19,11,26,66,52,24,7,49,17,8,50,12,22,30,12,615,28,91,11,48,9,30,65,258,3,35,17,60,32,42,114,6,187,103,977,24,184,56,7,677,98,65,32,87,92,61,6,1048,768,65,97,1704,27,220,63,2303,31,287,29,191,65,175,36,170,24,43,21,12,59,95,24,43,22,11,17,70,67,7,151,31,29,24,156,31,153,36,28,3,25,21,10,168,45,3,24,198,369,26,32,29,36,131,17,27,28,48,496,31,127,31,180,74,89,20,11,4,13,7,67,31,11,32,24,36,29,119,15,77,31,107,14,25,4,122,18,28,43,43,92,48,85,271,239,31,158,81,159,28,81,89,151,244,60,271,794,211,29,36,649,116,58,29,37,31,158,101,224,24,647,56,865,31,786,36,119,29,2,25,31,34,42,496,107,2,1,11,56,31,64,120,92,686,211,29,1022,986,2,35,31,55,1,64,23,1,81,28,28,7,24,33,69,51,14,17,11,32,12,12,36,28,1,23,356,56,1,12,165,60,64,130,7,22,48,64,307,29,37,31,51,1,64,2,25,15,67,28,254,91,53,326,37,124,687,64,6,114,86,12,28,8,29,108,30,26,195,3,45,3,21,51,13,1,123,29,211,8,7,9,13,225,246,25,273,212,42,229,299,1277,25,6,17,76,48,37,43,2,25,17,12,27,37,192,56,128,27,28,1,64,148,31,21,188,232,28,70,150,28,126,154,168,37,6,285,248,1022,247,83,171,76,209,211,28,35,3291,31,56,64,131,3,89,31,254,134,477,31,3041,4088,28,28,41007,5526,1948,26632,19199,16628,2778,13489,13532,1948,19188,15630,61404,34818,731,2,156,52,63,335,403,24,235,158,76,224,2,220,50,763,299,522,26,73,174,175,48,15,11,400,796,221,101,158,338,134,266,210,938,15,143,65,59,15,496,103,39,85,200,248,480,15,52,159,76,762,48,158,786,28,39,117,2,164,248,248,165,731,274,1230,987,496,337,113,111,272,348,547,1741,92,23,248,198,27,524,448,48,473,431,537,287,1768,224,91,1701,1407,24,833,2016,1259,177,271,201,247,177,87,26,11,248,221,11,224,213,74,161,48,491,960,346,126,24,398,2,209,15,270,78,148,76,48,274,383,52,63,398,496,604,778,118,555,223,25,523,61,2056,124,772,48,65,383,274,273,1992,896,796,276,429,491,1253,812,65,11,63,84,288,124,369,24,511,2816,833,1144,1808,48,3387,1072,40,248,369,113,11,224,148,63,76,209,165,259,936,99,338,59,489,2,209,15,157,48,65,226,232,200,48,37,87,177,247,201,65,206,177,113,1807,248,480,291,647,174,99,821,139,357,539,285,63,865,2955,5048,10504,225,347,177,91,346,59,547,997,448,795,225,1605,2120,206,1112,7800,2512,2564,8188,3278,778,2142,496,235,48,1544,248,248,2449,119,4802,1270,2007,496,1380,1184,872,1300,6016,20436,896,48,448,1052,3561,115,6024,4704,76,896,25,115,408,61,372,772,248,1597,11,65,383,113,2,432,620,672,1100,896,829,2527,1753,2903,496,1481,1159,2088,12124,1020,496,772,1389,446,959,337,140,199,98,409,561,496,268,159,270,350,184,150,213,2949,1120,2841,161,743,3075,76,1044,920,548,24,1807,820,6148,925,1028,87,2554,158,318,357,271,2,274,350,270,540,158,364,772,496,672,285,397,150,238,119,266,273,938,158,738,820,2316,570,248,400,896,946,1082,224,1168,557,223,1112,992,340,1504,357,539,1220,988,1028,833,87,970,2,25,4756,223,316,357,547,161,796,311,340,657,324,1035,557,223,896,273,652,223,836,472,24,617,737,27,970,282,15,297,513,302,820,5088,2921,163,496,2568,3008,925,3160,65,570,833,271,92,1028,697,563,2224,1960,1716,232,1958,98,184,312,1570,3494,10844,896,1052,4008,274,1270,122,374,398,76,970,238,832,6960,904,248,5502,1444,300,496,1220,76,6096,1120,3212,572,1170,298,1540,714,830,5104,5924,422,374,408,4392,4608,5180,224,620,476,238,119,15,374,158,412,648,1408,1428,422,374,400,1984,1850,1294,5908,2404,2288,4608,905,87,5616,2224,1808,6904,7416,10752,506,925,8112,1931,184,721,271,988,16204,206,4150,1028,920,6164,76,952,888,134,1160,1392,274,6211,271,688,10412,990,1948,211,714,1183,431,76,959,458,647,341,2326,90,1028,920,1186,622,211,635,274,206,19134,1326,714,6446,76,1666,71986,76,4800,11270,282,746,1022,1982,570,3896,5048,5924,76,2912,493,3824,1492,952,92,2518,8718,2577,211,220,1572,10320,1392,163,458,211,220,557,431,347,127,87,507,65,1570,833,5489,1022,220,5549,659,1397,8303,6565,92,10267,22909,583,76,1877,31377,431,347,7410,42866,11476,3004,2444,11876,1183,63,24,381,28,74,24,184,63,274,211,685,29,63,119,24,198,63,311,63,127,374,122,126,37,119,92,685,211,274,99,27,184,37,248,183,2425,24,60,124,27,1924,89,812,248,34,714,211,220,289,393,87,39,87,2840,496,1381,65,11,87,496,1397,65,431,347,1381,10072,65,183,285,211,99,548,622,27,184,63,222,350,214,126,381,65,158,48,1262,34,248,28,220,248,690,1672,206,92,1028,714,119,87,762,210,25,1989,126,920,1820,25,65,34,100,881,13,50,870,26,24,52,24,85,387,496,92,184,220,1064,382,11,87,28,248,220,676,3908,1344,24,896,872,248,672,2047,126,63,185,220,28,37,50,84,309,139,433,63,400,29,63,184,24,196,185,316,24,41,431,163,184,1197,65,34,85,285,27,99,248,896,1325,65,183,99,2016,24,762,24,26,156,29,1763,161,764,19051,584,496,1144,2293,4403,2108,1948,4880,14410,211,1805,1394,649,1017,11,65,298,622,2392,3008,126,920,1120,4880,184,1832,148,804,92,833,13,27254,1468,76,2164,9980,2168,92,184,220,248,237,961,11,87,276,196,24,476,25,65,134,48,1492,250,24,26,76,109,63,76,248,424,720,3712,1732,1028,7144,1044,76,1392,4680,10428,13068,3060);
Ends[3][7]=new Array(218,242,649,896,896,907,912,992,1428,1441,1746,1957,1957,2023,2072,2336);
Boards[3][8]=new Array(1523,202,33,96,60,96,291,385,64,47,712,106,87,67,29,88,164,875,1,45,692,16,124,10,48,81,96,45,690,68,29,57,99,112,325,523,48,33,763,95,912,9,33,34,29,3,85,12,27,793,12,52,12,865,87,21,12,22,29,12,88,27,65,4,1755,1,11,53,3,8,116,1822,94,32,796,17,11,630,12,64,116,15,25,71,72,12,75,61,96,26,89,62,101,365,28,1,52,60,450,146,32,24,53,143,89,62,3,14,57,2,60,60,5,146,60,60,299,80,112,39,32,149,3,14,34,48,139,112,142,92,100,16,108,78,85,96,45,17,51,45,45,3,46,16,188,105,31,84,108,148,96,26,89,91,182,233,15,16,96,234,209,67,597,3,641,14,14,50,112,2,49,11,3,24,217,319,24,12,456,737,61,16,111,46,33,229,64,159,120,253,28,59,90,24,54,220,21,13,48,363,30,3,13,78,93,21,17,24,22,208,24,60,127,308,21,71,121,42,92,245,128,793,223,446,302,12,702,132,20,102,48,13,409,304,2,252,48,435,279,242,61,338,96,231,192,51,120,494,159,212,365,207,184,236,14,53,334,83,550,229,934,45,594,34,340,48,61,154,156,804,192,20,209,279,528,235,96,101,55,122,177,30,1053,31,379,377,106,56,42,180,12,229,508,1419,371,39,3,56,64,363,2698,388,519,2955,893,3058,22801,1016,1152,4786,192,2824,4367,63,12414,1701,66795,14710,1948,14070,282,1044,10340,69402,19342,2673,29057,6134,503,996,496,24,17,1354,48,1295,65,448,248,248,585,511,119,329,496,287,622,496,267,111,74,211,52,159,76,13,393,951,1207,61,9,17,133,363,749,421,61,720,239,276,11,122,248,126,350,778,142,100,273,177,22,24,225,207,1011,101,184,89,85,885,712,37,2,87,184,223,15,9,408,2,90,206,76,48,74,2,372,141,1197,271,649,43,141,65,27,49,496,483,687,211,22,126,762,273,671,1096,206,65,2,749,496,2130,201,9,61,213,197,314,134,251,272,76,163,258,75,340,358,222,115,83,755,117,67,231,249,177,61,26,922,11,13,350,609,15,223,25,159,89,359,289,101,123,298,85,200,496,176,561,159,126,338,271,150,27,249,24,400,271,225,250,24,258,496,1670,749,26,61,60,151,215,9,15,46,719,24,896,24,65,150,75,611,134,101,263,185,200,496,15,52,133,299,357,755,117,379,132,2169,274,25,181,67,749,123,373,496,26,17,24,496,400,496,532,75,197,699,2260,496,258,24,250,225,271,400,24,249,27,150,609,126,159,561,176,496,200,85,298,123,101,289,359,89,159,25,223,2,996,922,26,61,177,249,231,67,955,115,580,340,75,421,76,272,251,134,314,410,70,201,997,972,271,714,35,99,397,432,52,15,496,448,101,184,87,788,1392,458,1270,1220,833,1120,920,1384,3947,122,78,448,496,585,121,390,24,424,572,423,572,206,43,647,1019,259,1720,448,266,693,585,248,248,648,586,184,87,303,896,754,2505,461,87,60,349,87,334,1047,65,11,271,697,67,429,489,211,909,119,87,1188,4680,572,633,3038,1392,76,2,87,132,259,637,351,347,225,134,72,67,499,198,22,67,182,714,24,741,263,151,60,87,749,650,271,2,690,206,101,471,25,458,65,647,184,87,2,762,24,209,49,27,469,27,448,448,126,322,75,11,13,2888,507,65,2,25,1028,424,43,496,24,1253,329,119,511,585,496,448,2120,3008,65,649,622,3160,2936,184,786,2,87,184,836,209,67,655,273,242,507,271,2601,1749,307,471,25,3984,184,329,119,796,15,285,122,89,285,176,337,383,735,177,719,700,420,76,24,3869,715,1093,496,3764,121,301,89,359,363,133,17,9,348,432,52,15,223,273,376,9,61,177,48,78,609,211,215,24,157,739,24,765,24,215,75,197,699,974,248,248,513,657,25,248,749,208,263,25,539,24,333,74,89,285,1419,1269,621,11,1101,158,301,480,52,15,496,359,17,9,411,100,673,1243,696,9,176,1135,3073,1808,48,448,896,547,3128,448,48,76,296,657,184,329,1394,85,1581,11,65,206,177,48,467,496,2116,6704,276,220,616,496,841,887,2784,2344,1949,1948,1856,65,27,184,87,1083,496,98,65,119,5457,92,119,65,98,122,287,87,334,749,271,27,2996,3476,87,1457,404,92,5576,65,98,184,225,87,1354,27,347,1023,87,133,92,184,98,1354,92,220,184,1873,75,945,1003,201,242,594,184,551,76,87,496,378,1003,1020,1113,944,388,184,507,663,298,76,122,374,287,87,119,290,98,184,1170,92,206,198,374,166,76,2057,1003,421,524,496,627,87,119,65,27,1020,993,2730,572,1468,76,496,511,374,122,76,298,663,507,184,388,944,1113,1020,1003,378,583,76,459,92,184,87,507,242,201,911,92,945,75,1873,184,220,92,1452,184,92,133,87,1133,424,496,76,521,211,220,591,109,387,25,2031,1381,496,1709,26,185,1763,5741,271,724,359,87,102,185,122,98,65,119,15,77,152,496,87,1044,92,833,271,250,507,87,184,92,1362,282,496,244,184,220,435,87,184,2,25,65,648,98,184,92,220,748,572,920,250,374,496,1309,87,496,1365,92,271,133,92,1020,6943,2704,5534,2704,507,65,206,92,1170,572,119,87,5370,374,122,374,1170,184,1903,65,27,184,87,746,11,271,551,163,119,92,220,537,92,119,65,98,496,55,97,92,184,220,92,93,250,87,184,27,713,11,271,225,2007,3824,82,102,312,706,648,1236,778,1170,211,2121,220,102,109,1517,26,572,1362,2224,1980,76,946,894,134,714,1128,92,119,65,98,122,374,1083,87,184,27,1020,901,1403,545,287,663,233,263,714,119,65,2040,2752,3101,347,27,122,163,119,65,27,1170,184,163,431,242,1679,378,572,431,76,961,184,312,76,459,271,92,1861,87,950,2352,1728,312,634,27,184,87,133,65,27,524,830,163,119,92,220,513,287,2304,545,874,22,1383,87,4770,1926,1110,374,404,1262,184,98,496,2980,2764,1666,184,6090,1080,770,11,87,184,92,220,7968,13682,178064,27935,6053,209347,6240,833,19642,211,3722,8459,18118,551,282,92,6485,833,87,184,56242,1416,76,952,925,6015,1028,12018,211,714,778,11565,3147,26719,496,1728,896,786,211,87,198,27,323,24,7410,119,63,24,690,3771,3906,282,92,3683,3635,87,184,4258,622,211,163,122,27,99,248,3685,803,2880,42,206,7036,2444,2056,5912,1980,76,1666,7170,495,456,52,17,255,100,142,250,86,18,28,67,7,30,25,12,255,7,233,14,226,16,7,8,227,12,12,78,48,76,32,24,7,53,8,38,64,1,47,1,23,5,77,32,23,12,81,31,99,76,48,39,703,172,30,61,4,13,14,21,2,83,158,24,5,235,144,1,64,23,12,17,37,8,22,12,1,27,17,47,14,46,17,6,646,64,39,20,1,73,48,40,26,36,27,107,24,19,57,7,27,157,248,33,31,25,3,11,17,65,2,12,88,87,655,76,172,724,147,12,139,76,21,773,24,6,1,8,239,594,55,91,28,42,24,38,1734,28,8,63,49,15,23,96,2644,34,31,189,36,79,127,76,166,94,122,38,50,43,27,16,12,46,24,24,92,10,30,2,29,167,17,27,31,153,82,12,3,23,1,195,214,31,11,32,24,199,17,31,111,28,91,11,54,217,137,34,31,175,36,234,76,28,7,28,2,65,48,8,40,28,20,39,71,58,34,31,103,16,56,52,24,48,7,55,30,138,15,34,37,211,31,42,1,168,43,28,135,48,87,159,27,1,67,4,113,2,25,110,158,31,53,156,31,146,28,11,87,85,76,17,6,137,558,240,31,76,431,65,195,65,25,15,19,15,47,67,33,59,11,31,43,24,150,24,66,7,151,31,218,56,119,36,28,3,25,31,623,31,28,11,48,39,27,26,32,29,36,665,31,25,31,3,127,23,31,11,92,29,48,208,119,32,24,36,29,121,18,1,12,27,64,1,51,68,25,4,8,114,12,91,31,223,270,118,122,31,158,349,273,48,163,986,96,312,100,84,12,58,34,7,15,9,24,27,1,85,56,131,93,7,24,4,83,271,59,7,24,6,11,35,29,12,25,40,167,67,25,31,65,6,18,64,31,40,6,9,1,12,2,170,53,2,94,24,64,65,5,16,15,78,124,116,5,35,6,13,36,15,24,24,138,181,24,41,64,235,6,34,31,175,8,34,196,3,21,64,6,35,79,3,14,60,15,15,19,8,32,78,24,7,151,7,59,7,24,124,26,79,2,234,18,16,8,7,28,64,14,335,7,53,6,65,223,198,10,63,14,28,379,511,42,367,48,80,28,3,25,31,33,6,77,2,107,23,5,6,22,128,28,28,7,11,13,11,22,34,9,6,20,131,95,111,31,211,70,28,26,39,20,28,37,43,6,11,64,2,43,111,76,67,25,43,37,174,74,211,37,28,6,183,198,111,76,3,206,211,366,71,27,17,49,31,6,11,34,30,6,31,107,28,24,165,30,30,5,7,14,244,58,50,103,24,7,223,3,28,70,22,28,97,37,28,64,170,39,50,156,6,92,285,100,154,103,285,508,287,254,56,64,1,133,63,29,7,24,103,31,93,24,138,92,158,113,395,113,403,978,31,1163,229,127,28,3310,28,3,25,31,33,6,17,97,31,11,44,1,64,268,119,32,60,28,118,6,17,14,56,33,128,17,268,756,483,268,1057,6,477,24,216,20147,889,7937,4080,3859,3,89,31,989,2948,4,1399,6048,11730,21037,13335,34040,31375,17507,63,40892,4092,1466,14962,19199,13595,12220,703,48,15,833,348,480,2,65,48,459,538,811,248,248,1901,139,337,1096,124,224,2,270,15,209,2,422,67,59,122,500,282,50,15,431,266,28,322,496,126,372,24,26,198,40,184,63,649,656,176,48,200,424,224,48,2392,158,48,341,48,2056,409,74,24,513,211,224,521,731,190,76,496,873,623,52,39,119,1790,1199,24,119,92,622,350,48,448,521,649,1259,383,65,48,235,165,496,235,91,24,655,2,113,11,84,63,738,24,235,613,446,85,142,496,15,63,61,143,15,235,26,470,26,41,11,13,235,896,937,211,472,213,25,186,87,37,198,15,61,206,15,496,227,200,126,122,611,235,24,67,48,74,235,314,271,2,175,508,322,113,135,248,513,1082,762,310,40,198,50,369,113,11,224,148,63,76,209,165,164,95,472,464,99,338,59,365,124,2,209,15,205,65,226,232,200,48,37,87,177,247,201,65,206,177,113,1496,311,248,480,291,647,174,99,821,139,357,539,285,63,865,2460,513,383,113,322,508,175,2,271,314,235,122,67,24,235,611,122,126,200,227,496,15,206,61,15,198,37,87,186,25,213,472,211,937,235,661,235,24,67,496,235,15,143,124,15,273,223,142,85,446,613,235,24,24,714,63,95,113,2,655,24,91,235,496,165,283,65,383,2539,4280,9946,126,496,161,63,2153,496,348,189,496,2323,1337,1112,119,91,1901,48,448,2401,224,2866,548,532,896,164,84,412,724,672,1028,248,248,92,2724,8650,211,1028,1682,115,11,84,164,661,235,532,238,184,126,2258,115,248,2697,223,997,1792,48,2169,224,2784,496,124,224,1170,983,224,496,1735,3932,4405,15379,76,896,25,115,408,61,372,772,248,1597,11,65,383,113,2,432,1292,1100,896,829,2527,1753,2283,177,271,201,247,177,87,26,11,248,221,11,224,213,74,161,48,491,496,464,346,126,24,398,2,209,15,270,226,76,48,274,383,52,63,398,496,604,778,118,555,223,25,523,61,2056,124,772,48,65,383,274,273,1992,896,796,276,429,491,1253,812,65,11,63,84,288,124,369,24,511,2816,833,1144,1808,48,4147,1476,724,24,288,1252,1388,4216,836,184,10044,572,1151,1616,747,27,198,72,199,27,474,496,836,158,65,324,119,446,2384,1120,1104,1948,158,65,681,163,119,2956,184,312,1354,374,1808,224,728,76,3312,2852,920,572,456,65,27,2712,450,287,209,896,297,190,350,270,226,474,312,282,675,273,274,132,225,271,268,779,317,350,270,224,476,196,161,547,864,818,746,40,500,1724,224,161,1494,223,316,357,547,161,796,311,340,657,324,1035,557,223,599,297,273,652,223,836,472,24,617,737,27,970,282,15,297,513,302,820,2616,161,224,1724,500,40,746,818,864,547,161,196,476,224,270,350,317,555,224,268,271,225,132,274,273,675,282,312,474,226,270,350,190,297,896,209,287,450,5115,583,1457,404,92,2568,3008,347,1145,895,2265,65,988,59,60,163,681,65,635,2849,2327,65,346,224,714,119,324,65,1964,27,113,158,198,27,5064,4119,3688,1052,896,92,905,87,76,496,896,485,3797,1652,76,312,119,65,496,92,404,268,796,393,87,4184,2056,1392,5622,273,65,1766,52,238,666,836,276,220,5605,1028,65,1270,1758,572,206,1262,778,762,4982,1666,184,2552,2426,224,620,476,238,119,15,374,158,1060,1408,1428,422,374,400,1984,1850,1294,4546,158,318,357,271,2,274,350,270,540,158,364,772,496,672,285,397,150,238,119,266,273,938,158,738,820,2316,570,248,400,896,946,1082,224,1168,557,223,1112,992,340,1504,357,539,1220,988,1861,87,970,2,25,5589,298,76,952,714,1094,2040,184,3128,2266,1766,3908,76,952,476,2528,780,3960,1980,76,896,496,35753,29810,6309,322,5826,87,1768,374,1890,288,1728,3479,1549,431,76,2064,6787,1742,3149,334,13,2165,374,1768,87,1770,624,372,1840,37,975,208,74,248,303,635,206,274,184,988,19288,7160,184,98,1942,32836,38668,282,746,1022,2552,8944,3158,1028,920,6164,76,1840,134,1160,822,570,274,6211,271,11100,255,4602,15782,778,7681,4431,988,271,187,206,1349,211,694,92,206,1931,209,624,2937,988,992,572,244,431,347,5769,92,1964,8303,10117,29716,92,271,13524,20026,211,7681,5843,34875,2444,14480,1877,3011,6772,2140,520,472,1560,393,5167,2108,6096,15364,479,1168,76,63,185,26,24,250,778,118,24,472,100,63,119,786,92,282,614,584,248,220,28,98,184,2350,184,63,24,381,102,24,521,625,271,29,63,820,85,76,50,37,248,248,181,715,63,250,172,99,27,2840,496,1544,404,65,27,1964,65,211,1948,1735,1953,87,1893,65,3160,1145,34,65,183,28,37,300,778,55,63,433,98,41,143,63,786,126,37,48,1296,65,183,65,183,37,211,99,1362,211,13,672,92,119,65,98,370,126,250,833,87,184,27,761,25,184,63,76,24,26,381,24,41,1220,76,72,100,34,42,50,622,211,509,476,833,126,63,185,220,28,37,50,84,309,13,126,85,411,303,97,29,63,184,24,196,185,316,24,41,431,163,184,712,458,27,65,34,85,285,27,99,248,118,778,1325,65,158,25,65,34,994,920,102,24,762,24,26,156,29,63,622,211,635,232,42,119,87,677,1272,496,13,211,622,50,42,34,63,37,72,76,300,496,156,244,24,41,24,381,26,24,52,24,63,184,25,696,65,27,184,87,625,458,126,370,98,65,119,92,685,211,1362,99,85,126,63,157,65,183,65,582,690,24,182,29,63,694,29,182,24,41,531,63,833,250,50,65,183,65,34,1145,18457,27,271,313,496,219,714,211,2860,3375,250,334,1774,119,163,496,1170,211,2840,1391,649,3199,5260,5951,778,2421,778,649,613,404,374,2442,2928,920,211,909,119,65,920,2218,1742,206,92,820,862,63,715,237,65,98,184,312,833,3999,2016,1890,18294,92,184,220,248,237,961,11,87,276,196,24,476,25,65,134,48,714,778,250,24,26,76,109,63,76,248,424,720,1672,2040,1732,1028,2197,896,65,183,248,37,126,85,99,274,211,63,157,465,27,65,119,63,222,27,323,24,127,63,24,102,381,24,41,24,134,48,714,211,274,63,34,92,156,28,220,185,63,181,509,1672,206,92,1742,119,87,762,210,25,65,1022,220,682,24,102,920,1845,65,34,100,881,13,50,833,37,26,24,76,85,387,588,184,220,429,1017,98,28,248,220,676,5252,24,896,872,248,672,3160,276,1682,2040,778,10548,1080,896,248,912,1924,24,472,24,4584,248);
Ends[3][8]=new Array(314,328,904,1295,1295,1298,1302,1372,2041,2057,2523,2847,2848,2913,2966,3428);
Boards[3][9]=new Array(1887,1118,1,48,12,763,193,839,192,57,896,895,98,94,18,848,48,1078,762,118,50,142,9,24,657,120,150,1,11,694,40,16,108,19,11,30,87,76,20,11,1638,174,141,1717,856,634,246,192,40,31,105,276,71,27,394,16,78,18,239,48,139,115,307,72,55,9,32,43,76,55,5,60,151,163,335,112,300,16,80,112,71,257,384,3,189,84,408,16,135,105,30,61,59,18,134,62,89,623,2,65,141,15,50,62,602,508,243,10,73,45,15,49,40,33,133,37,15,9,35,84,12,49,14,29,53,26,277,100,722,71,109,56,19,32,24,212,120,17,72,2,12,24,24,60,5,243,190,63,227,16,65,11,33,144,2,34,11,31,166,87,129,17,92,49,67,79,192,96,11,51,170,7,168,29,20,38,124,43,79,71,121,122,12,182,96,72,98,151,12,112,14,207,415,735,505,230,174,400,690,15,251,188,84,525,483,262,158,64,12,400,262,234,14,46,402,114,76,2,232,249,30,18,723,125,45,440,180,303,158,96,279,2,178,74,136,36,87,42,182,471,2,176,1,24,88,79,56,35,64,285,192,14,116,34,29,3,237,94,203,72,180,134,186,201,34,30,431,306,129,142,185,89,45,74,71,61,157,7,57,56,42,37,60,95,179,451,11,213,11,590,143,398,110,325,96,42,56,106,192,16,71,98,379,31,965,472,101,331,116,40,31,409,87,124,209,212,960,493,2496,417,255,232,943,494,120,474,434,151,431,435,48,558,192,1234,17271,575,1522,11,1016,908,600,896,1052,2316,169,142,167,115,11,1426,3,1040,48,8,112,206,133,509,1016,8,48,192,2739,357,2040,3675,2746,202,770,23,1251,3826,95382,1948,15396,10340,16011,10340,15396,1948,1021,513,448,48,1544,3145,1112,206,665,225,896,282,65,2876,119,65,11,437,1081,15,496,177,271,76,225,1128,515,185,198,65,765,827,184,1295,513,248,248,457,124,448,1011,809,687,233,54,22,24,239,211,22,456,692,148,272,358,405,307,637,248,37,89,422,233,67,59,58,2,90,2677,699,197,75,532,496,400,496,24,17,26,496,373,123,749,67,181,25,274,1560,609,511,872,357,299,133,52,15,496,200,185,263,101,134,13,598,75,150,65,24,896,24,719,46,15,9,215,151,60,61,26,749,1670,496,258,24,250,225,271,400,24,249,27,150,271,338,126,159,561,176,496,200,85,298,123,101,289,359,89,159,25,223,15,983,922,26,61,177,249,231,67,872,83,115,580,340,75,421,76,272,251,134,314,197,213,61,9,201,2258,1269,1419,285,89,407,24,539,25,263,208,749,248,25,657,513,248,248,974,699,197,75,215,24,765,24,739,157,24,215,211,609,78,48,177,61,9,376,273,223,67,432,348,9,17,133,363,359,89,301,621,507,515,496,1455,87,2,184,25,198,563,496,1270,1170,1220,211,622,363,11,24,722,206,65,2,647,398,200,859,4058,446,50,896,783,1112,271,719,43,2246,1399,448,273,448,238,52,739,52,15,223,273,448,301,694,76,496,896,621,275,1595,496,400,151,345,151,532,99,48,349,400,67,22,211,196,24,43,22,474,496,76,209,142,637,141,250,87,2,184,25,572,687,209,491,1181,87,1644,309,263,705,67,220,427,271,783,113,224,3323,224,113,783,271,427,220,67,705,263,309,1644,87,1181,491,209,687,572,25,184,2,87,250,141,637,142,209,76,496,474,22,43,24,196,211,22,67,400,349,48,99,532,151,345,151,400,496,1595,275,621,896,496,76,694,301,448,273,223,15,52,739,52,238,448,273,448,1399,2246,43,719,271,1112,783,896,50,446,4058,859,200,398,647,2,65,206,722,24,11,363,622,211,1220,1170,1270,496,563,198,25,184,2,87,1455,496,515,507,621,301,89,359,363,133,17,9,348,432,67,223,273,376,9,61,177,48,78,609,211,215,24,157,739,24,765,24,215,75,197,699,974,248,248,513,657,25,248,749,208,263,25,539,24,407,89,285,1419,1269,2258,201,9,61,213,197,314,134,251,272,76,421,75,340,580,115,83,872,67,231,249,177,61,26,922,983,15,223,25,159,89,359,289,101,123,298,85,200,496,176,561,159,126,338,271,150,27,249,24,400,271,225,250,24,258,496,1670,749,26,61,60,151,215,9,15,46,719,24,896,24,65,150,75,598,13,134,101,263,185,200,496,15,52,133,299,357,872,511,609,1560,274,25,181,67,749,123,373,496,26,17,24,496,400,496,532,75,197,699,2677,90,2,58,59,67,233,422,89,37,248,637,307,405,358,272,148,692,456,22,211,239,24,22,54,233,687,809,1011,448,124,457,248,248,513,1295,184,827,765,65,198,185,515,1128,225,76,271,177,496,15,1081,437,11,65,119,2876,65,282,896,225,665,206,1112,3145,1544,48,448,513,1917,1882,1992,87,119,1742,4995,673,347,27,122,76,87,119,65,27,274,1080,594,65,5835,76,1964,76,2872,2769,27,184,220,65,27,1354,163,211,220,798,496,76,1468,572,2730,993,1020,27,184,87,535,92,404,92,524,421,1003,2057,76,166,374,198,206,92,1170,184,98,290,119,87,287,374,122,76,298,663,507,184,388,944,1113,1020,1003,378,496,87,76,459,92,184,87,507,242,201,911,92,945,75,1873,184,220,92,1354,98,184,92,133,87,863,312,184,1544,2352,950,87,1861,92,271,459,76,312,184,961,76,431,572,378,1679,242,431,163,184,1170,27,65,119,163,122,27,347,1679,374,250,778,142,102,496,87,1969,1948,1638,206,387,185,1196,347,2552,1381,1521,935,87,641,65,133,92,97,37,72,76,648,1060,985,1028,27,65,119,1736,285,211,217,431,163,184,150,25,184,87,76,26,405,65,152,27,65,119,285,27,347,190,374,198,206,92,337,285,211,521,388,119,87,1309,496,76,1468,65,119,312,76,5852,87,1742,119,92,2704,6101,2704,92,119,1742,87,5852,76,312,119,65,1468,76,496,1309,87,119,388,521,211,285,337,92,206,198,374,190,347,27,285,119,65,27,152,65,405,26,76,87,184,25,150,184,163,431,217,211,285,1736,119,65,27,1028,985,1060,648,76,72,37,97,92,133,65,641,87,935,1521,1381,2552,347,1196,185,387,206,1638,1948,1969,87,496,102,142,778,250,374,1679,347,27,122,163,119,65,27,1170,184,163,431,242,1679,378,572,431,76,961,184,312,76,459,271,92,1861,87,950,2352,1544,184,312,863,87,133,92,184,98,1354,92,220,184,1873,75,945,92,911,201,242,507,87,184,92,459,76,87,496,378,1003,1020,1113,944,388,184,507,663,298,76,122,374,287,87,119,290,98,184,1170,92,206,198,374,166,76,2057,1003,421,524,92,404,92,535,87,184,27,1020,993,2730,572,1468,76,496,798,220,211,163,1354,27,65,220,184,27,2769,2872,76,1964,76,5835,65,594,1080,274,27,65,119,87,76,122,27,347,673,4995,1742,119,87,1992,1882,81202,99739,39637,271,833,180661,833,271,19615,496,282,3722,3959,2056,1877,7814,7405,92,282,551,21182,184,87,3635,3683,92,282,38152,925,271,6696,714,778,250,11979,250,778,714,6696,271,925,38152,282,92,3683,3635,87,184,21182,551,282,92,7405,7814,1877,2056,3959,3722,282,496,1279,192,319,125,98,544,250,252,2,4,230,24,216,24,19,101,112,12,158,30,34,1,27,20,1,788,161,48,28,244,24,328,144,42,1,37,24,4,58,65,17,6,28,9,709,24,12,12,4,11,65,4,48,66,54,6,118,88,384,24,28,36,12,12,63,11,1,113,6,42,22,2090,6,758,36,243,617,12,112,92,32,35,1733,12,28,116,31,124,11,1754,151,925,126,190,316,168,312,16,15,131,22,28,65,5,516,230,16,10,5,163,16,32,24,234,43,185,2,24,166,36,148,58,282,96,158,194,56,124,7,53,134,4,20,28,244,248,74,28,122,18,28,15,59,12,92,17,31,248,1,25,34,62,62,26,98,70,119,29,8,2,29,211,4,24,118,56,43,27,178,6,24,13,431,574,90,130,240,36,334,10,80,24,94,8,32,29,6,55,164,16,15,29,24,126,30,2,29,153,36,28,3,25,23,8,119,76,18,3,23,1,451,32,24,86,32,84,32,10,21,93,28,48,6,25,23,225,183,34,31,315,24,128,4,30,20,11,3,14,7,28,2,79,32,24,36,148,58,34,31,11,110,16,70,50,15,23,1,28,37,8,22,13,91,49,11,23,39,12,86,64,24,62,34,1,261,127,25,15,19,1,61,159,27,1,81,118,122,158,31,55,48,35,57,7,184,126,321,926,60,68,56,64,6,18,12,260,128,88,7,256,121,6,18,24,12,7,33,19,40,19,270,120,12,64,28,22,8,233,21,3,65,52,17,47,40,2,16,7,6,2,4,131,36,63,24,119,97,24,120,64,144,7,55,6,6,30,19,15,11,6,31,151,192,56,131,193,58,7,97,10,70,6,55,244,24,161,63,101,3,155,24,7,37,16,6,7,58,19,97,87,158,29,85,126,24,13,172,24,35,93,4,13,14,21,33,8,25,23,14,17,6,118,28,60,151,24,13,196,223,14,46,17,39,56,317,121,88,42,118,76,48,80,32,12,12,36,6,22,6,18,356,56,12,42,77,129,44,23,25,80,6,28,92,55,267,148,67,25,14,17,85,140,28,15,41,24,91,53,2,28,15,63,68,3,116,68,59,65,164,227,330,36,31,121,6,42,6,6,28,31,5,124,15,151,4,13,11,7,35,2,22,24,3,21,64,6,35,83,24,7,209,24,7,5,65,64,17,74,31,12,27,1,49,15,117,2,12,16,59,12,64,139,44,48,148,106,76,120,24,22,28,15,128,17,37,29,28,7,28,114,48,175,28,48,36,158,15,211,474,96,256,32,24,7,57,36,84,14,120,67,103,254,58,284,35,95,7,60,15,35,39,234,28,96,7,31,28,22,70,28,3,223,134,50,388,24,141,357,10,7,397,104,120,30,137,93,3,158,29,198,248,6,24,509,6,25,67,393,10,18,59,477,81,1237,6,82,42,54,12,58,34,31,51,82,32,24,36,23,5,6,114,63,29,7,11,13,11,194,2,26,14,73,49,20,11,3,3,11,64,144,28,6,82,38,86,7,24,11,300,14,64,28,31,65,244,24,240,7,260,89,156,270,518,6,42,12,64,65,65,7,109,114,24,24,24,51,13,46,181,137,31,5,65,64,343,14,10,46,474,248,782,18312,1412,2556,1016,516,1865,304,649,254,254,763,2809,508,3354,56,64,1,385,511,1179,1890,158,3690,28,31,56,128,56,11,678,23,5,32,208,3,781,243,989,1796,4,56,18095,11322,2040,13297,13335,10830,11662,38264,24453,38264,11662,10830,13335,13297,2040,11322,8639,496,63,11,326,496,448,176,220,824,248,588,132,115,997,448,480,126,346,476,2388,115,2945,374,242,778,698,968,667,833,48,300,272,224,547,836,905,92,23,248,483,24,242,271,177,1776,2395,865,63,285,539,357,139,821,99,174,647,291,480,248,311,1496,113,177,206,65,201,247,177,87,37,48,200,232,226,65,205,15,209,2,124,365,59,338,563,472,95,164,165,209,76,63,148,224,11,113,369,50,198,40,310,762,1082,513,248,135,113,322,508,175,2,271,314,235,74,48,67,24,235,611,122,126,200,227,496,15,206,61,15,198,37,87,186,25,213,472,211,937,235,661,235,13,11,41,26,470,26,235,15,143,124,15,496,142,85,311,135,613,235,24,24,714,63,84,11,113,2,655,24,91,235,496,165,235,48,65,383,2010,273,274,383,65,48,896,2056,61,523,25,223,555,118,778,604,496,398,115,383,274,48,76,226,270,15,209,2,422,126,810,496,491,48,161,74,213,224,11,221,248,11,26,87,177,247,201,271,177,6819,3064,7728,983,1300,714,3008,210,1609,126,623,91,731,221,997,210,238,795,164,833,820,234,2955,248,248,1418,126,224,1564,1133,248,248,87,2518,50,248,548,1244,348,622,1270,1028,225,3053,225,1028,1270,622,348,1244,548,248,50,2518,87,248,248,1133,1564,224,126,1418,248,248,2955,234,820,833,164,795,238,210,997,221,731,91,623,126,1609,210,3008,714,1300,983,7728,3064,6819,177,271,201,247,177,87,26,11,248,221,11,224,213,74,161,48,491,496,810,126,422,2,209,15,270,226,76,48,274,383,115,398,496,604,778,118,555,223,25,523,61,2056,896,48,65,383,274,273,2010,383,65,48,235,165,496,235,91,24,655,2,113,11,84,63,714,24,24,235,613,135,311,85,142,496,15,124,143,15,235,26,470,26,41,11,13,235,661,235,937,211,472,213,25,186,87,37,198,15,61,206,15,496,227,200,126,122,611,235,24,67,48,74,235,314,271,2,175,508,322,113,135,248,513,1082,762,310,40,198,50,369,113,11,224,148,63,76,209,165,164,95,472,563,338,59,365,124,2,209,15,205,65,226,232,200,48,37,87,177,247,201,65,206,177,113,1496,311,248,480,291,647,174,99,821,139,357,539,285,63,865,2395,1776,177,271,242,24,483,248,23,92,905,836,547,224,272,300,48,833,667,968,698,778,242,374,2945,115,2388,476,346,126,480,448,997,115,132,588,248,824,220,176,448,496,326,11,63,496,3487,24,472,98,894,76,988,232,248,1468,1596,76,2512,1260,620,224,184,363,133,2644,1326,714,1094,1716,324,184,2830,298,4032,746,282,3474,820,302,513,297,15,282,970,27,737,617,496,836,223,652,273,297,599,223,557,1035,324,657,340,311,796,161,547,357,316,223,1494,161,224,1724,500,40,746,818,864,547,161,196,476,224,270,350,317,779,268,271,225,132,274,273,675,282,312,474,226,270,350,190,297,896,209,287,450,1755,946,896,400,818,2316,820,738,158,938,273,266,119,238,150,397,285,672,496,772,364,158,540,270,350,274,2,271,357,318,158,2440,1544,496,968,76,1468,496,76,3064,2577,211,220,1609,211,2330,206,1064,232,289,1427,4398,347,275,13,143,65,625,363,59,680,65,159,65,1260,409,98,113,1604,4467,1035,2449,3699,485,63,833,163,496,501,271,133,92,896,1052,3005,1052,896,92,133,271,501,496,163,833,63,485,3699,2449,1035,4467,1604,113,98,409,1260,65,159,65,680,59,363,625,65,143,13,275,347,4398,1427,289,232,1064,206,2330,211,1609,220,211,2577,3064,76,496,1468,76,968,496,1544,2440,158,318,357,271,2,274,350,270,540,158,364,772,496,672,285,397,150,238,119,266,273,938,158,738,820,2316,818,400,896,946,1755,450,287,209,896,297,190,350,270,226,474,312,282,675,273,274,132,225,271,268,779,317,350,270,224,476,196,161,547,864,818,746,40,500,1724,224,161,1494,223,316,357,547,161,796,311,340,657,324,1035,557,223,599,297,273,652,223,836,496,617,737,27,970,282,15,297,513,302,820,3474,282,746,4032,298,2830,184,324,1716,1094,714,1326,2644,133,363,184,224,620,1260,2512,76,1596,1468,248,232,988,76,894,98,472,24,35515,11620,33773,8529,2064,76,431,1486,63,3479,1728,288,1890,374,1768,87,5826,322,366,4951,274,1392,1160,134,1840,76,6164,713,207,13,1015,27345,92,952,12503,19381,12503,952,92,27345,1015,13,207,713,6164,76,1840,134,1160,1392,274,4951,366,322,5826,87,1768,374,1890,288,1728,3479,63,1486,431,76,2064,8529,5815,2872,12492,7892,5479,393,224,1336,992,1022,1118,3772,1555,472,525,811,211,8096,1792,2885,14480,28860,119,13616,8459,11567,8459,13616,119,28860,14480,2885,1792,8096,211,811,525,472,1555,3772,1118,1022,992,1336,224,393,5479,7892,12492,2872,1019,740,24,1028,896,1394,1666,76,248,2631,225,24,184,63,485,896,24,52,520,63,253,248,248,156,92,34,366,348,148,584,468,126,2840,2040,1958,206,3477,211,1742,298,1682,778,65,3160,677,206,42,867,211,622,63,185,26,24,762,126,1914,34,65,183,65,1325,778,118,248,99,27,285,85,34,65,27,521,649,184,163,431,41,340,185,63,133,24,184,63,126,938,309,84,50,37,28,220,248,126,833,476,509,211,622,50,42,34,63,37,72,76,174,126,221,431,244,24,41,24,381,26,24,52,24,63,184,25,696,65,27,184,87,625,458,126,370,98,65,119,92,685,211,713,624,25,99,85,126,37,26,157,65,183,65,582,690,24,48,37,97,29,63,694,29,63,119,24,41,98,433,63,55,635,143,63,187,50,37,28,156,27,65,34,862,283,1214,920,102,24,682,220,126,896,65,25,210,762,87,119,1742,92,206,1672,509,181,63,185,220,28,156,92,34,63,274,211,714,48,134,24,41,24,381,102,24,63,127,24,323,27,222,63,119,65,27,622,274,274,99,85,126,37,248,183,65,896,18173,87,1015,13,63,148,714,1118,4832,285,184,27,373,211,13,1416,253,374,285,119,92,1170,778,2840,613,431,347,649,3199,2653,163,1666,211,3199,3319,3199,211,1666,163,2653,3199,649,347,431,613,2840,778,1170,92,119,285,374,253,1416,13,211,373,27,184,285,4832,1118,714,148,63,13,1015,87,18173,896,65,183,248,37,126,85,99,274,274,622,27,65,119,63,222,27,323,24,127,63,24,102,381,24,41,24,134,48,714,211,274,63,34,92,156,28,220,185,63,181,509,1672,206,92,1742,119,87,762,210,25,65,896,126,220,682,24,102,920,1214,283,862,34,65,27,156,28,37,50,187,63,143,635,55,63,433,98,41,24,119,63,29,694,63,29,97,37,48,24,690,582,65,183,65,157,26,37,126,85,99,25,624,713,211,685,92,119,65,98,370,126,458,625,87,184,27,65,696,25,184,63,24,52,24,26,381,24,41,24,244,431,221,126,174,76,72,37,63,34,42,50,622,211,509,476,833,126,248,220,28,37,50,84,309,938,126,63,184,24,133,63,185,340,41,431,163,184,649,521,27,65,34,85,285,27,99,248,118,778,1325,65,183,65,34,1914,126,762,24,26,185,63,622,211,867,42,206,677,3160,65,778,1682,298,1742,211,3477,206,1958,2040,2840,126,468,584,148,348,366,34,92,156,248,248,253,63,520,52,24,896,485,63,184,24,225,2631,248,76,1666,1394,896,1028,24,740);
Ends[3][9]=new Array(372,380,1040,1480,1480,1482,1488,1540,2292,2308,2846,3212,3214,3280,3330,3880);

// Triangle(6) boards
Boards[4]=new Array(11);
Ends[4]=new Array(11);

Boards[4][1]=new Array(65536,64,1,16,128);
Ends[4][1]=new Array(0,1,2,2,3,3,3,3,4,4,4,4,4,4,4,4,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5);
Boards[4][2]=new Array(393216,384,33408,99328,10,2176,18,118);
Ends[4][2]=new Array(0,1,4,4,4,4,5,5,5,6,6,6,6,6,6,6,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8);
Boards[4][3]=new Array(139776,124480,96192,1343488,146,130,32564,6072,28928,32512,30864,66416,334976,255872,135296,131200,1090,3136,2068,748,9600,255872,6400,136960,84,4,43,7,86,480,464,1012,50,230);
Ends[4][3]=new Array(0,4,14,16,16,16,18,18,18,22,24,24,24,24,24,24,32,32,32,32,32,32,34,34,34,34,34,34,34,34,34,34);
Boards[4][4]=new Array(10816,96192,32292,59420,63632,1850,374,32512,896,30784,343488,122880,392960,16128,370752,96192,212,574,1470,180,4796,1346,24257,45,280,1792,152,1904,48,22336,6544,1666,174,3136,7168,20368,67448,30784,1992,196848,1808,4208,26496,96656,5872,1940,748,66816,122880,63632,66416,102528,28960,368,3332,748,3712,16128,45184,61576,2936,786,174,6208,518016,786560,418,992,1792,916,178,570,1344,18496,46976,62464,912,1428,238,30,144,7748,892,916,2540,65024,57856,126600,152,1904,8112,14272,778496,511744,6162,8238,12480,83712,24848,3960,152,2784,396288,202752,332288,263680,83,33,50,4,27,4,27,128,45,1,192,6,112,450,646,48,214,45,45,84,204,242,30,98,2,1668,904,848,164,316,2784,24308,140,480,128,33120,480,63080,480,68672,134272,152704,23,97,96,59,541,544,850,2160,4112,8432,118278,397312,6336,6720,8608,2440,4496);
Ends[4][4]=new Array(0,16,51,66,66,66,76,76,76,94,103,106,106,106,106,106,145,145,146,148,148,148,160,160,160,160,160,162,162,163,164,165);
Boards[4][5]=new Array(2450,286,7526,90,288,644,252,256,8912,1428,422,374,3332,16380,12800,896,23824,6960,2640,28564,49632,40652,1850,374,32512,896,30544,1346,30,914,5502,2144,23152,900,52,696,9600,21386,374,720,4032,100848,26240,896,81472,96192,32292,348,57472,65060,2140,57280,71872,16128,117056,4032,12096,80064,16128,14592,1810,174,352,255520,96192,32976,1850,374,32512,896,30784,203968,16128,139264,722,130,1346,748,478,3754,1292,174,5950,1022,12096,5114,27,17,52,130,53,50,45,48,692,300,604,22,81,45,48,37,19,496,392,48,916,54,198,448,48,1480,2136,2240,1640,152,96,1792,2512,1728,496,5520,48,9416,716,748,1544,714,5360,1808,174,13376,9224,3848,48,28756,6142,134,1840,696,1410,398,20104,1899,45,1040,1096,1944,96,4480,1544,20539,45,12192,21496,37960,180,2062,126,28536,1792,248,30736,5104,25600,1808,4208,24848,1666,174,3136,2836,748,23952,42864,61460,252,496,1810,174,1476,30724,1944,24816,2928,1152,1936,1392,3584,56464,8064,53376,100216,30784,1992,73712,137490,641006,1808,4208,26496,2896,7792,60160,27872,368,3332,748,3712,16128,8220,22,130,81,331,184,2040,1444,238,174,3668,396,3684,4236,496,7316,41332,2936,786,174,6208,55194,130,22,81,93,944,48,904,714,1090,54,694,1346,4158,27584,29832,3896,63560,152,6368,3584,22656,104704,10624,118176,368,4080,56960,61728,368,3332,748,3712,16128,45184,339984,4080,245760,127112,2936,786,174,6208,391,67,30,418,396,178,770,152,692,178,570,346,103,99,268,144,134,1342,1148,1440,3684,892,3840,5376,1940,178,1914,11334,1914,27784,152,992,912,22384,9216,30864,952,1022,1114,992,8064,122144,992,1792,21504,108544,133280,130,862,3456,252416,279808,137348,137342,2581,63,4,5700,2088,574,3362,4832,17276,39432,29048,30864,1428,8160,12796,50752,55260,22,81,93,37,19,496,392,1216,448,1840,4608,970,126,2936,3344,496,26880,484864,3616,8416,246304,13936,1666,30,144,12096,122880,245760,127112,152,1904,8112,2354,11992,33782,54544,3960,152,2784,25808,2128,1810,81,93,37,515,392,48,15440,5872,45064,231416,96544,10440,600,120440,7812,148,16976,42376,152,1904,22384,39344,2832,261712,6016,1428,198620,57616,3960,152,2784,60416,741376,62,56,25,31,32,30,5,225,2,127,9,103,7,23,465,48,82,18,30,52,186,112,14,58,56,248,27,17,192,43,197,30,81,19,42,2,128,76,528,480,284,184,47,3,4,30,28,28,1610,27,31,224,76,117,5,14,48,460,268,480,1308,22,81,15,30,48,37,15,4,312,184,382,1022,388,56,2000,48,516,5196,48,13212,103,37,8,472,128,203,33,81,31,128,238,2,4,24,88,56,96,640,656,84,2960,140,896,480,1668,128,4348,3728,496,14960,480,72,584,710,4,27,31,422,62,2584,480,2524,22,174,72,480,3416,480,6144,13810,118,56,37,387,128,2328,1512,56,28156,56,4,50,2,128,238,2,28,144,24,128,992,728,1612,422,5328,61440,1850,374,5128,2936,316312,152,2784,48,21456,108944,24288,7552,21504,42944,29504,31816,1592,9600,9216,67712,49696,4576,9216,1984,112576,896,5376,16128,115328,252416,808064,12848,96,93,22,43,53,99,35,95,123,189,37,67,450,877,97,570,126,370,960,30,104,1792,202,46,50,1888,37,19,78,96,3802,226,3762,348,198,2090,5776,496,8502,96,33728,4080,30672,28960,1792,96,896,1019,1085,7122,230,12048,112650,2318,130792,129024,2043,541,544,3010,253958,274712,134164,1564,130600,20410,2276,422,4230,3960,122880,152,136616,152,128704,147936,10592,1904,66416,326600,2528,3754,694,2120,2936,548,412,13824,13248,97536,137216,802688,436,6124,1810,130,81,19,16872,50592,67456,131200,12144,410,1792,233,1085,9160,121736,2936,131200,266112,2102,230,148,992,2756,6590,12158,46976,464768);
Ends[4][5]=new Array(8,74,201,274,274,274,326,328,328,377,398,420,420,420,420,420,575,575,588,608,608,610,671,675,675,685,689,701,701,712,721,730);
Boards[4][6]=new Array(2709,255,3207,317,57,259,252,224,448,1608,448,486,28,27,7,64,24,30,134,376,354,2,477,63,2547,45,33,975,192,240,112,7824,3896,64,8,15238,510,4,508,28,4080,12272,15372,508,56,65000,10286,612,944,2522,12840,204,3332,11900,532,420,476,24236,6548,422,374,1296,46452,32640,41420,1346,944,3534,1968,3136,22160,900,52,696,32786,174,450,7299,2123,6208,13896,696,896,307,45,180,238,30,144,5856,992,900,316,1492,748,1792,18376,618,96,130,4,896,3050,101282,25708,952,696,1360,8240,37248,30736,3668,348,74,32886,896,30784,31204,348,16928,15484,118,30,100,4080,53024,66092,3584,12724,1596,448,38608,1850,374,32512,896,5376,16128,16576,352,40928,90064,1850,126,216,3506,30,144,10256,1850,374,16384,896,15232,896,14656,9168,6960,13504,1810,174,352,24496,1976,2056,1666,174,1940,4,50,278,101,19,296,1346,446,3584,27712,33728,26688,4480,3584,37200,9936,24800,48960,30864,1850,374,32512,896,5376,16128,9280,65296,1346,30,914,5502,25296,900,52,696,9600,21386,374,720,4032,100848,26240,896,5376,16128,45136,2224,1810,174,352,26144,2240,1792,93248,1146,1692,174,358,27,1925,3084,748,1476,842,1862,330,722,144,398,450,7172,5108,5141,63,126,22,37,4,63,26,33,17,4,27,4,168,169,30,96,48,170,96,130,318,130,259,93,33,17,4,27,4,15,54,5,25,96,5,48,89,30,203,30,15,48,244,748,222,148,104,26,18,30,48,4,186,30,96,58,440,856,170,63,15,30,48,96,896,818,184,27,19,50,30,264,48,676,904,22,126,101,1559,22,81,15,30,48,37,15,4,44,268,184,440,852,500,248,1396,348,74,44,330,48,1296,84,238,126,48,3584,1940,54,198,448,48,1480,2056,496,4304,332,22,81,45,996,190,1544,233,4079,96,1422,418,130,1808,748,1296,50,9342,1096,714,9224,122,111,45,48,992,1992,770,2184,134,1840,696,1410,398,1776,12096,8916,1662,2766,1144,570,126,448,755,321,316,1492,20479,277,368,440,837,17,35,200,143,368,624,668,53,50,45,48,56,496,440,837,15,4,248,248,248,1576,96,264,1428,252,96,648,1019,45,48,992,5584,3584,496,1672,1944,96,6101,17,235,835,5232,2062,126,5872,2512,12720,4099,45,1000,2288,1792,248,30868,1918,1984,2224,24398,88,1778,126,107,45,48,992,707,15,30,992,48,3272,2056,48,12048,184,1792,248,1808,48,9416,3136,714,174,1104,14336,8320,1666,174,3136,2836,748,25224,716,700,48,1544,4298,126,48,1476,15484,9224,3848,48,4064,992,23824,6016,1392,25104,31680,1228,248,3900,322,174,1940,2094,130,348,15536,6280,1944,3928,1940,53,50,45,48,552,440,448,389,515,1608,448,48,1480,248,12544,7072,368,448,184,1856,200,644,252,496,274,126,1392,1096,200,276,100,152,96,2760,200,13168,11280,6008,2056,23680,5280,10704,32512,19984,28664,32908,6142,4080,4240,16262,1899,45,1040,1096,1944,96,6024,2040,18499,45,10384,1808,21496,9208,27776,3088,1392,3584,54280,2056,62242,15776,130,2094,32646,2056,48,5856,24864,75472,14576,16128,340048,180,2188,28536,1792,248,30736,5104,16128,9472,1808,4208,24848,1666,174,3136,2836,748,23952,42864,10480,100,452,4076,20620,896,2436,748,4608,22624,3700,54,694,7120,12720,7132,22,130,81,331,184,2040,1444,238,174,3668,396,3684,4236,496,7316,8323,93,154,268,130,22,81,30,63,244,748,722,1986,2044,1668,184,22,146,81,315,3158,174,574,1470,2514,130,17276,4080,7168,19994,130,22,81,93,992,904,264,1540,54,694,1346,4158,352,544,25696,368,624,7168,20572,22,37,93,50,31,4,337,174,266,130,774,233,73,22,2224,1476,174,574,1618,2540,4032,2066,174,16864,1000,896,960,200,644,748,400,48,5056,21784,1666,174,59,45,48,944,48,912,2224,4032,26440,152,6368,3584,18856,3700,22,81,93,37,331,184,440,4964,10972,11936,368,3332,748,3712,16128,12424,888,1152,32512,37140,4080,2692,2936,548,238,174,5956,44732,4480,2240,28064,368,4080,20400,4448,3364,81,19,496,152,1888,1792,12048,496,40736,368,3332,748,3712,2688,13440,40988,22,130,81,331,184,2040,1444,238,174,3668,396,1448,696,1540,2044,2688,26240,22408,2936,786,174,22336,43168,368,1776,6016,4240,4080,122898,174,6032,96192,4080,12848,4080,7664,496,3536,184,2040,1682,174,4064,2144,110656,14336,81856,28808,2936,786,174,6208,16128,104602,130,22,81,93,944,48,904,714,1090,54,694,1346,4158,352,27232,29832,3896,63560,152,6368,3584,22656,98440,12296,4080,122624,6832,512,4096,11920,64136,350,80,31,22,448,63,481,511,389,515,274,103,99,268,278,271,143,134,171,63,4,30,203,1525,18,344,100,530,48,1343,2011,676,960,4,130,22,870,570,1792,932,546,1418,80,416,1988,1474,1940,103,149,218,1620,202,946,6280,30,1762,152,1786,103,511,134,322,1022,18496,1914,5552,992,848,37,67,26,422,440,134,1482,1840,4064,1640,152,96,896,1792,3840,5520,9216,952,1022,1114,992,8064,19672,1224,368,352,280,697,1092,67,30,570,244,178,74,496,352,96,1344,1824,96,2760,1022,7738,3616,992,10120,34072,870,122,1792,21504,40224,960,37,67,30,992,770,1022,5594,8416,3616,96,896,1792,1094,75706,28808,152,992,912,896,3216,130,862,3456,13824,9216,95664,992,3456,1424,130,862,1029,67,26,4,418,152,244,178,570,352,1440,548,348,198,2490,9856,130,50462,992,122880,63632,952,1022,1114,992,8064,7424,246304,11880,2936,816,144,134,3930,503936,992,1792,21504,108544,92432,12148,26920,2040,1856,422,2040,130,9888,4448,5504,41870,9456,53416,992,3034,422,440,3272,2936,960,130,59078,200870,992,68480,63508,125024,18320,774382,2516,127,3657,2806,1840,130,25296,4,7788,29116,2627,27149,1428,8160,12796,28676,3616,42588,8586,33782,20376,1151,93,50,31,4,69,5,126,137,30,144,59,30,63,496,448,960,2224,4234,126,916,103,959,78,5184,322,174,16864,2160,2288,4680,32776,1976,90616,120896,174016,12032,49200,2400,1428,4065,8205,30,144,56256,3008,75712,109488,1666,174,37,19,12040,3573,63,4,744,7618,25470,68480,16928,8160,5776,120976,8168,2056,1840,81856,28808,152,1904,8112,120796,22,81,93,37,19,496,392,1216,448,1840,4608,970,126,2936,3840,26880,222216,16376,12594,20646,13936,55432,2128,1810,81,93,37,515,392,48,15440,5872,2544,4448,1250,211,1903,4,46,31,4,69,131,137,174,59,30,63,944,48,1346,1342,10064,1984,2128,11120,4112,29616,2120,1899,4095,30750,67616,121040,3960,152,100325,134939,534760,544504,10435,578,24515,8640,54544,7812,148,16976,7827,1085,6727,126,959,3884,11922,126,48,40688,992,652,22,81,93,37,19,496,440,1168,448,1840,11984,496,46741,2751,748,2688,10704,9588,175876,7160,54992,4032,130944,63232,3960,152,1792,55672,3896,3916,22,81,45,48,37,515,392,48,3408,48,1476,2444,8560,42376,152,1904,6008,67608,145664,497808,2832,15440,31236,245312,4320,15426,125000,145922,10018,109414,183,4,44,7,127,234,4,3,123,13,4,231,1,164,33,48,31,14,4,54,56,45,195,68,48,135,17,189,157,95,74,49,76,116,27,29,151,100,275,233,31,4,234,246,462,34,21,1,28,27,4,3,501,7,268,182,38,48,418,14,48,79,31,14,18,30,101,117,67,11,4,118,5,48,7,23,48,177,218,70,33,93,37,31,238,48,14,184,1295,93,33,17,4,27,1,3,15,59,25,101,137,44,82,48,59,15,15,15,322,84,210,16,176,446,6,16,23,33,300,115,7,8,112,130,1328,48,300,16,106,56,318,142,117,447,2704,130,366,1426,54,758,3968,3346,5189,4,33,62,19,8,14,3,6,128,48,53,137,2,28,75,45,83,37,8,198,35,53,30,5,51,176,127,2,7,22,34,4,43,7,23,63,37,4,27,376,22,26,104,4,77,515,24,117,17,235,369,2,128,464,700,48,340,112,28,660,52,29,31,128,238,2,4,24,24,64,56,325,31,224,260,56,652,128,148,566,174,63,45,338,128,2,2884,476,12,496,740,316,452,1236,496,8,468,368,112,128,12,1424,368,3584,496,1920,660,4,1032,480,1664,3126,4,27,31,72,350,62,59,93,236,22,118,8,58,27,387,128,24,175,31,62,5,227,84,155,7,23,49,246,218,126,354,14,112,604,22,174,586,8,19,31,176,140,106,62,602,62,72,234,112,62,72,1295,35,58,4,46,4,27,15,20,37,1,21,9,238,30,144,59,15,78,96,148,220,304,224,242,62,50,416,494,48,966,4,27,31,422,14,48,1978,2254,1136,218,74,418,4,58,3068,3200,72,344,480,3072,3543,37,56,4,21,8,14,3,4,2,121,7,238,2,22,6,75,69,24,35,2,28,7,56,336,48,432,48,128,296,58,374,48,476,484,56,492,56,415,7,23,63,944,48,962,1824,227,19,2032,2042,4112,118,56,7493,515,56,7678,53,114,4,3,66,239,29,34,22,2,4,19,30,1,25,2,4,24,7,37,1,28,2,25,4,299,54,58,128,238,2,28,26,14,114,86,259,480,45,28,125,3,288,471,7,23,63,34,128,300,378,113,17,27,4,27,512,422,56,1026,1694,2,128,170,124,128,838,1970,1088,2,3744,368,4,50,1078,904,5574,508,1078,403008,9216,129168,142768,2142,1044,2088,1944,1540,3114,2562,448,4910,496,5520,9128,20504,11274,1944,230,1112,2784,50,1178,103,93,944,37496,53408,30610,104486,31728,27720,152,2832,21456,8323,93,37,515,440,1850,14086,50440,65690,211,515,15880,58096,15488,59664,249376,778344,152,2784,48,6174,1140,5028,3210,12480,916,2540,35920,632,2056,1850,3254,1792,15488,4032,4040,1592,3584,6016,9216,12048,307,45,600,714,5254,776,900,3548,896,3872,3700,4460,8968,31784,6768,4576,9216,1984,43184,6512,37,19,624,770,1270,1682,1326,2192,1976,3896,1940,33836,14464,5128,2040,12096,9168,3184,896,5376,16128,6560,744,152,96,1808,1200,448,1672,2936,960,448,7824,3960,152,96,1792,896,8320,100112,4112,2784,548,3036,3840,8064,109984,5472,2688,54272,64584,1592,4632,4968,9216,67712,322560,136224,131040,115232,4576,9216,1984,4032,108544,896,5376,12048,4080,2394,3870,1560,4112,1650,8440,448,1772,1808,353,1739,12480,40852,204760,1956,264176,538512,96,246,4,130,33,22,63,135,65,27,73,53,95,292,4,130,148,322,96,315,22,149,96,203,63,37,45,52,29,363,104,46,820,27,73,53,126,322,63,30,546,446,259,121,22,37,19,78,1810,77,19,115,15,7,96,293,59,63,78,418,80,1792,226,4,767,97,218,352,2022,1396,348,123,195,130,1294,546,1614,442,1602,496,1488,30,54,412,134,1498,96,2304,4507,22,96,134,407,104,1424,2026,30,104,800,96,896,248,1938,134,96,8336,16902,53,95,134,48,264,546,130,964,896,1003,45,4082,230,1808,1994,226,4,4106,7990,6384,1792,96,896,1019,1085,1976,5146,230,12048,8323,130,22,933,152,685,22,96,134,407,355,93,50,230,721,95,122,744,1144,134,266,496,3216,134,96,666,230,767,19,30,48,155,45,744,296,3544,1792,1658,1926,2043,1085,3010,496,37430,96,5002,2318,61448,858,885,97,1995,226,67,3850,178,8190,2288,3616,79862,26688,4028,2047,541,544,3010,126,24456,96544,96,3707,541,544,998,35,65,30,100,22,227,67,450,374,1170,126,1912,1546,96,10256,114598,61408,61728,1792,96,896,1019,1085,7122,230,4136,7912,250136,3843,189,37,67,1994,126,511618,2318,16128,114664,2738,134,1636,22,2070,168,676,3190,2254,328,1444,318,13840,42944,2398,27236,1564,28360,448,1444,1224,268,518,230,249,67,824,1296,4708,964,844,11804,44584,20410,41318,448,2336,966,53,95,446,2224,1810,1902,1960,8264,1666,2118,50,2040,11158,99376,4160,152,2304,131060,252416,1564,409088,376872,20410,2222,368,326,3948,2564,954,30,471,8257,16864,64996,152,32140,368,22,81,93,37,907,15488,54712,63388,422,1618,22,81,103,27,515,392,5432,10056,2288,14920,152,33576,28632,28808,3933,515,16376,3616,123496,152,1904,1428,348,118944,122984,152,7912,269954,4230,3960,122880,152,382888,152,128704,8310,2228,27,1873,6780,25102,1904,24768,2890,1070,152,3754,374,63680,2592,61440,165800,28960,2784,1019,1037,48,1309640,2501,3921,78,238,184,2169,1037,48,358,442,104,476,412,548,368,54,198,5760,496,7370,694,8800,2856,1592,6016,13824,16008,3896,24384,27184,2832,2592,52,2588,3928,1944,992,7424,45456,4080,1248,3880,248,2688,50648,1792,4232,5938,630,440,904,11000,5376,104560,104,8008,10160,110884,8108,4448,65024,448,188192,96,18320,4080,1792,244512,9760,2120,2936,960,508096,6452,81,1810,93,685,559,7620,6124,1572,238,130,50636,37,16891,17824,24596,7148,997,16891,50592,53336,180,2056,4212,2936,960,37,10123,6768,507296,786560,1490,980,35,777,184,5222,3754,233,511,54680,33782,2936,28960,808,970,2025,645,440,1002,130,5092,13176,45184,65298,233,1085,19400,245627,645,440,265032,778496,2172,96,22,37,93,33,21,368,126,48,396,366,1294,1250,274,452,314,1228,5,25,238,130,22,174,3388,196,6198,378,10100,10512,28036,3896,184,61840,1688,1644,148,992,1448,1620,1960,100,648,15728,49296,12144,43034,2160,126,1840,104,992,992,2098,1808,230,12792,3584,108296,6168,127108,252,4080,368,252416,2936,284554,520318);
Ends[4][6]=new Array(46,222,635,897,900,902,1094,1124,1124,1236,1288,1360,1360,1363,1365,1368,1861,1865,1917,2027,2032,2045,2292,2353,2353,2412,2435,2508,2508,2539,2571,2639);
Boards[4][7]=new Array(2235,2,126,2,254,407,201,24,2,102,2,24,387,2467,26,38,26,158,200,62,91,390,27,4,24,7,413,35,89,7,1446,31,22,231,94,101,22,492,91,59,22,136,37,33,189,3,123,252,134,4,26,31,6,24,7,93,60,1,6,57,23,114,2,53,23,33,24,7,105,1348,197,62,16,171,157,394,25,2,4,24,26,17,9,36,8,128,50,198,31,450,10,17,12,50,33,95,2,4,9,3852,314,64,216,192,3456,416,3571,6,9,49,14,31,48,3952,496,8979,960,779,30,32,22,6,284,127,9,22,62,40,381,7,84,56,362,62,192,424,217,31,944,694,34,48,72,100,112,641,43,4104,3104,4029,4,1,23,35,4,16,937,511,776,768,2040,240,3470,70,7528,26,27,37,6,375,6,57,56,903,3,14909,16353,6,56,417,1,62,30500,1796,473,3,477,13290,6840,1144,2438,1022,3460,11876,152,1956,2392,11836,471,225,16224,896,13866,374,238,130,1022,174,2754,12226,31552,16928,15602,43644,174,450,6414,1428,96,23180,307,45,180,268,144,6848,900,316,24458,264,71,509,7416,22213,645,888,358,31,17,126,109,196,63,4,50,1270,4380,22,130,81,331,184,1244,96,326,248,326,1244,238,174,848,532,4652,180,6268,7418,96,130,103,596,97,155,143,368,30,355,645,394,226,838,844,748,846,2770,96,2838,2936,2562,7792,86914,10752,7892,152,1747,225,238,174,5856,9376,17864,2056,11284,348,34478,46,118,130,54,1208,2818,28512,368,52,476,348,9472,20964,348,74,15766,15484,118,30,100,4080,12600,118,130,81,3999,11507,126,63,4,180,172,540,1080,248,896,786,174,2044,2124,118,49358,16308,1596,26688,22545,14579,1670,248,15630,3584,5680,2240,6400,5968,1346,944,3534,1968,3136,22160,900,52,696,5568,352,32308,54,379,315,8960,24128,7076,348,26304,26688,4480,3584,29424,1450,30,18,82,22,81,93,74,27,221,544,2771,63,4,448,10552,1346,944,14670,770,130,52,344,544,352,3680,10256,952,696,8240,4624,1810,184,342,752,8064,6970,374,7248,1976,2056,1666,174,1940,4,50,278,101,19,296,1346,446,3584,18778,1792,130,22,81,45,48,368,576,48,2708,4,50,694,1246,30,23,95,130,48,33,137,5,63,30,33,63,58,440,398,532,96,326,248,126,1808,1402,11126,1696,7024,5872,1096,844,4,744,896,896,2688,896,19792,2928,1104,1984,1392,458,374,896,1856,3344,5824,5104,5536,368,2416,916,252,496,1792,1572,100,152,96,1792,896,7424,6016,8944,9640,2104,1976,4106,174,7749,2123,6864,7712,4032,2192,896,770,30,144,8064,2240,1792,35024,1850,374,31184,1346,944,78,5424,5698,19598,900,52,696,5394,174,352,3680,21386,374,720,4032,12528,49682,174,450,9422,6208,11648,2248,696,896,307,45,180,238,30,144,5856,992,900,316,1492,748,1792,18376,618,96,130,4,896,3050,77086,24196,25708,952,696,1360,4034,174,352,3680,22464,2240,12544,16088,152,2072,712,3010,30,144,1944,50,278,101,19,296,1346,446,13840,8320,184,1666,126,152,992,786,126,48,848,4208,3008,12480,13312,4928,23552,3136,4480,25098,374,8864,14336,43040,2240,1792,1119,252,143,1260,569,63,531,285,992,252,496,748,2336,532,1836,4,152,812,1224,4,27,1237,524,96,2516,780,4970,2042,1104,48,2056,1792,180,892,1109,103,31,50,15,48,109,159,67,22,41,22,33,30,18,30,15,103,252,143,242,126,30,206,81,15,48,5,30,54,15,4,27,50,19,48,26,57,22,63,63,48,52,4,13,4,27,4,65,444,30,96,142,30,276,242,33,63,88,101,63,104,27,69,152,31,17,48,196,252,126,370,400,67,17,4,27,4,11,50,316,130,1483,15,30,18,63,22,15,26,22,146,33,21,27,156,309,204,96,30,418,304,48,37,45,48,33,67,70,131,63,58,30,540,723,63,30,4,29,17,4,27,4,69,5,25,96,22,31,89,30,14,82,107,15,15,15,18,30,244,748,236,68,154,249,15,30,992,558,348,26,18,30,238,130,50,4,712,484,100,26,48,56,118,78,116,50,4,130,68,1540,318,130,48,1296,54,198,496,1246,148,104,26,18,30,48,4,186,30,154,126,314,1026,63,15,30,48,96,322,574,912,84,100,138,126,48,1632,2138,81,844,126,17,35,367,666,448,506,986,3514,692,1329,1085,1808,1206,270,3836,126,1528,3008,714,1096,233,10194,17,4,27,4,459,318,1344,881,1855,1174,570,126,448,755,321,316,1492,204,1744,992,3392,496,6600,770,8906,4438,27,1196,481,134,1294,48,748,274,4236,9330,2766,5206,4,31,99,53,28,22,368,717,368,206,78,5,43,22,31,84,15,4,77,4,15,48,105,159,184,201,195,771,4,63,26,33,17,4,27,4,74,25,68,33,137,30,96,107,93,244,252,496,206,5,25,101,48,15,54,30,4,219,15,15,15,48,96,896,506,81,15,26,4,85,15,7,96,45,744,48,152,96,752,48,37,15,751,93,949,17,4,27,4,15,50,130,5,48,1739,22,126,100,4,264,48,1880,496,1196,252,96,118,282,96,1360,448,48,1380,100,248,1692,53,50,45,48,56,496,440,837,267,244,4,248,1360,496,1480,248,1886,252,279,609,448,130,685,463,1462,78,1918,1984,1202,909,113,398,3332,2144,466,4810,4112,6955,45,925,17,35,200,770,277,360,448,970,233,93,48,944,707,45,96,944,5080,296,5328,6720,184,1792,248,1856,6238,278,992,5566,126,1350,174,268,84,4396,11458,6184,81,45,1040,707,45,85,22,15,1070,786,33,130,17,4,27,4,463,314,963,17,35,195,5,48,1840,169,30,312,184,362,1026,111,30,15,248,344,1234,184,30,312,1698,4118,496,1608,448,48,1480,264,1546,44,82,107,45,48,96,896,707,1085,970,5574,837,829,126,2099,45,996,1862,233,141,352,292,54,694,400,946,14470,9036,700,48,1544,4298,126,48,584,892,15484,7888,332,103,1041,190,126,1651,2381,1988,1228,548,318,130,13892,9938,122,111,45,48,544,448,1000,992,770,2119,1583,389,67,696,1360,50,398,1776,10256,1840,1992,6344,6520,200,276,3308,24448,4480,1528,25482,3778,1920,448,1792,48,358,27,21838,93,992,448,352,37,147,368,2104,1228,53,50,93,56,496,392,48,448,407,4,89,33,17,4,27,4,15,84,68,33,137,30,96,48,59,45,48,244,448,300,206,30,96,5,48,103,96,123,30,63,992,474,26,18,30,48,4,152,144,74,126,248,1155,45,48,96,4688,2040,1792,248,1488,448,48,1380,100,248,6248,368,324,22,130,81,19,312,184,274,233,837,248,200,152,96,220,103,149,496,392,84,238,30,96,48,1380,96,1000,200,52,96,123,473,22,81,45,85,15,4,496,396,1967,1217,4236,3456,2416,1096,844,252,244,252,1792,3584,4240,2040,1152,2088,1240,507,93,992,1992,5880,16528,3488,1984,37,4411,4416,1428,238,174,3136,2836,5628,6280,1944,2168,368,1672,2408,2040,2192,1428,348,16148,3084,2993,65,1022,496,1152,1410,4240,16262,1899,45,1040,1096,1944,96,6024,23308,1662,4480,126,1524,1808,4158,130,448,1646,6414,7683,277,368,440,837,17,35,200,143,992,668,53,50,45,48,56,496,440,837,15,4,248,248,248,1576,96,1696,248,1763,45,48,992,5320,264,1792,48,1744,2168,1944,6197,17,235,835,4236,996,2062,1966,6544,1728,48,10944,4099,45,1000,2288,1792,2184,1392,24480,368,896,1592,200,644,252,496,400,2488,200,276,100,152,96,2760,6456,6912,11280,6008,2056,14320,6296,152,1747,45,992,48,11200,10256,41698,37,93,2094,14256,1476,174,6142,5774,946,3878,2056,48,9640,1897,169,30,96,48,714,130,774,30,203,30,15,48,992,786,30,96,58,4006,48,1829,2123,184,1792,248,4704,13936,1666,7374,3104,32464,22788,6142,126,16384,1840,352,5880,2040,2040,1792,248,1936,82082,128798,180,2188,10112,48,18376,1792,30984,5104,16128,9472,1808,4208,27312,1636,6257,24267,88,1778,126,107,45,48,992,707,15,30,992,48,3272,2056,48,12048,184,1792,248,1808,48,9416,3136,714,174,352,752,7168,4080,1792,1096,200,8320,1666,174,3136,2836,748,25224,716,700,48,1544,4298,126,48,1476,15484,9224,3848,48,4064,24816,6016,1392,25104,31520,11744,122880,5104,16128,9472,1808,4208,10426,27,73,30,471,521,564,2247,63,30,50,104,264,574,11358,100,442,450,130,3326,4002,420,888,3010,130,1988,1476,48,700,296,100,3500,11732,748,6492,206,27,515,3158,326,48,190,184,3880,174,2096,5824,496,7316,54,7181,93,154,268,130,22,81,30,63,244,748,722,1986,2044,1668,184,22,146,81,315,3158,174,574,126,1344,2514,130,16328,22,37,93,50,31,4,509,398,2688,4019,93,170,198,54,570,3326,130,1296,2688,8366,1426,4348,2248,476,748,2856,200,644,1148,896,1424,244,748,2340,368,624,2044,17500,22,37,93,50,31,4,337,174,396,1007,73,22,2224,654,822,174,574,1618,2225,315,4032,2066,174,16088,152,624,1000,896,264,548,81,67,448,152,244,748,448,448,1824,2784,916,748,1792,5776,496,3616,368,7879,247,268,130,22,81,30,881,532,33,93,422,570,1486,1840,130,4430,3456,2240,180,2044,13926,692,22,130,81,4,511,178,96,130,103,93,368,202,174,59,189,668,103,645,714,174,404,54,198,448,48,324,1300,48,844,948,248,1344,816,5456,6672,1792,48,2240,4115,93,1644,22,81,45,54,31,4,511,2056,376,152,818,5550,896,1344,274,4862,48,13928,992,2708,22,81,93,37,331,184,440,4964,10972,11917,22,1085,2615,93,50,31,4,69,131,137,174,59,30,63,244,748,11336,3722,174,5956,5784,22,130,81,331,184,3484,238,174,480,3188,396,3684,4236,496,7316,9612,368,632,896,786,174,59,93,692,300,448,448,3264,1216,1792,448,11600,10296,152,6016,4448,13824,16596,748,3158,2454,390,81,93,944,48,904,476,238,548,174,174,194,54,5702,16832,4080,7168,13152,368,3386,694,1936,184,344,1248,448,1444,412,2624,2688,904,11640,2352,4448,2416,948,81,19,496,152,1888,1792,12048,496,7957,515,3896,2224,1294,398,22,81,30,63,37,19,440,496,2644,1792,6772,152,32608,11804,22,130,81,331,184,2040,1444,238,174,3668,396,1448,2056,180,2044,2688,9856,16384,22167,93,154,268,130,22,81,30,63,244,748,722,1986,3712,184,22,227,315,1155,637,1366,174,574,1470,2514,1726,2488,13192,1152,2928,3088,1428,348,648,1160,496,10112,3712,6170,130,22,81,93,992,904,264,1540,54,694,1346,4510,544,3136,22560,368,624,1152,6016,4240,4080,12696,152,1624,1160,548,81,515,152,1440,448,1824,2208,2240,3536,184,3722,174,448,3616,16384,368,4080,24200,152,1888,4480,1792,55920,5674,2936,174,786,130,2540,11736,19560,5136,896,3184,24512,7168,7120,4640,4080,7664,496,3536,184,2040,1682,174,4064,2144,6640,37,147,2040,1682,174,37,2683,1544,1944,496,496,464,84,238,174,3546,130,22,81,30,63,368,624,722,1986,748,1296,2020,81,315,352,1440,2114,16510,4880,4080,7168,10432,12048,2288,5856,26608,14776,2056,400,1266,184,10256,174,3722,2224,8190,8320,896,14336,16448,27720,2936,786,174,6208,16128,6298,130,22,81,93,944,48,904,714,1090,54,694,1346,4158,352,9960,17272,1152,10256,4080,14344,3896,59548,22,37,93,50,31,4,337,174,266,130,774,233,73,22,2224,1476,174,252,322,1618,2540,4032,2066,174,16864,1000,896,960,200,644,748,400,48,5056,21784,1666,174,59,45,48,944,48,912,2224,4032,18368,8072,152,6368,3584,18856,3700,22,81,93,37,331,184,440,4964,10972,11936,368,3332,748,3712,16128,12424,888,1152,10256,4080,18176,29960,786,174,59,93,448,496,48,7168,448,1344,2192,184,2040,1682,174,4064,2144,16384,16128,51200,22792,3896,2120,152,2784,9232,2741,4064,512,163,616,2392,925,515,2731,37,714,496,102,4136,104,3326,634,3768,8,27464,18948,2044,65226,13112,16220,18956,93208,132088,3036,1412,2724,257920,137312,137104,263276,510900,967,4,30,509,1926,171,67,30,203,548,246,22,243,1463,22,340,63,34,555,48,15,30,3287,673,100,871,148,511,4,30,347,45,600,1792,932,418,53,1573,1310,960,134,1399,45,552,1343,252,293,2090,1792,416,576,3178,818,111,22,511,456,888,37,97,418,449,511,333,143,35,99,234,4,30,144,59,367,280,697,199,4376,1636,4,130,22,1030,858,2822,1418,496,3462,1940,103,149,818,78,944,200,2936,2319,67,26,422,1325,103,412,89,63,78,403,511,912,528,1152,96,448,1840,1726,151,297,1458,37,15,52,26,422,440,856,44,2892,1428,412,130,6094,4080,1344,2200,1224,368,352,280,697,199,893,67,30,570,244,178,74,496,352,96,1344,1824,96,2760,1022,7738,3616,992,7528,368,476,81,97,822,196,644,348,448,220,111,22,119,329,63,37,67,30,44,303,99,50,496,255,15,500,248,228,252,294,802,96,829,15,4,78,314,530,496,422,230,834,674,303,1247,242,498,1948,496,496,720,1620,546,1418,80,416,576,1029,67,30,814,178,74,496,352,48,48,86,1856,2040,184,762,2200,1944,2136,30,996,918,96,4480,1544,20894,1914,960,37,67,30,692,103,197,314,134,322,74,948,5594,8416,3616,96,774,122,1792,1094,39202,925,67,30,863,134,22,111,337,63,481,911,881,1887,896,530,992,270,997,7419,548,412,134,1498,992,992,104,30,992,770,248,774,1019,1987,7324,104,30,1762,248,2966,19312,7466,1840,20640,1808,6264,152,992,912,896,3216,130,862,3456,13824,6576,896,96,848,37,67,26,422,440,134,786,696,528,1312,1605,67,26,422,152,244,748,430,496,496,370,896,896,5632,6016,130,270,3088,96,896,4240,952,1022,1114,992,8064,29728,992,3086,51591,67,26,4,418,574,1788,206,368,548,412,134,1327,67,26,422,152,96,148,178,74,496,348,80,31,22,511,37,67,26,4,347,99,412,134,255,515,476,252,96,198,548,344,127,1525,462,530,48,1866,3984,992,1026,766,676,542,1502,416,78,498,1412,1548,11384,26,4,1914,2534,21268,22,5072,944,992,885,67,1022,3258,12174,370,42672,992,4112,368,3088,496,496,9216,43664,952,1022,1114,992,8064,7424,45016,1224,368,352,280,697,1092,67,30,570,244,178,74,496,352,96,1344,1824,96,2760,1022,3394,2936,816,144,134,314,3616,992,1026,9094,34072,870,122,1792,21504,47136,992,120744,2936,960,37,97,6600,4050,1185,63,992,904,744,278,719,63,4,30,203,511,1376,100,1921,667,1344,3232,1030,23418,134,29698,2056,1840,4064,56560,3088,992,1792,120096,16128,106752,992,1792,21504,105760,960,37,67,30,992,770,1022,5594,8416,3616,96,896,1792,1094,75706,28808,152,992,912,896,3216,130,862,3456,13824,9216,2808,3584,992,1696,1888,152,1072,2856,152,11880,2408,9844,1164,32404,3092,59,3121,13196,3906,2458,2040,1856,422,2040,130,7934,1954,4448,5504,6435,515,570,238,184,1026,22,1292,694,862,852,174,3672,892,3054,402,2420,2040,1856,5612,992,10260,27910,992,720,2314,422,440,3272,2688,1208,130,1748,16376,35199,93,1014,2892,412,1144,2698,22,992,752,134,992,830,748,1326,150,2270,368,54,4026,5612,992,10260,8030,130,21542,992,912,1144,1840,3272,2056,1840,55400,130,862,1026,6294,8194,18272,32654,69763,515,152,992,3332,7790,6272,42322,4112,52,152,218,2056,32274,24848,1888,2072,2040,4448,9888,4448,42624,18320,41368,2040,1856,422,2040,130,1840,5628,992,1428,4448,47374,9456,65298,131446,16078,2220,120710,2040,130,129030,122872,118952,992,3034,422,440,3272,2936,960,130,59078,36371,8303,130,26572,1428,422,374,2342,35,45371,3616,75248,9774,31750,21323,1339,35,300,22,41,22,81,30,69,31,4,509,3136,268,4593,1059,35,6539,50,16814,81,4,511,152,1904,6579,7245,496,27011,88717,1428,29820,83632,7444,348,74,33782,138384,1428,12270,30,144,49237,7929,531,7668,63,748,3780,29308,16896,5524,4,744,2314,42998,142229,1447,118,101,30,63,4,77,19,54,5,126,959,3010,174,7749,2507,1155,478,33,30,5922,1840,130,4348,5216,15732,4,744,36160,15840,8160,5776,16928,1776,101,19,4208,3484,6892,1840,52960,9056,48808,2056,1440,400,3712,37,6291,1666,30,144,59,30,63,944,960,2224,33408,16448,27720,152,1904,8112,22492,22,81,93,37,19,496,1608,448,1840,4608,970,126,2936,3840,26880,9216,76696,1151,93,50,31,4,69,5,126,137,30,144,59,30,63,496,448,960,2224,4234,126,916,103,959,78,5506,174,16864,2160,2288,4680,32776,1976,90616,48640,45352,1904,1899,93,448,496,13440,33235,1533,6279,99,226,53,415,3428,748,1155,1533,9360,40736,4448,1250,211,1903,4,46,31,4,69,131,137,174,59,30,63,944,48,1346,1342,10064,1984,2128,6325,5945,531,1362,91,398,22,81,30,56,13,31,4,509,268,2818,50,12544,1663,7339,2856,1592,2520,844,4,77,4,511,152,1000,2056,624,12048,15363,1939,35,26855,3960,3933,515,15880,49344,1850,121030,2128,1810,81,93,37,515,440,3456,17856,78094,531,101631,32741,47611,135088,13906,76038,229376,28744,3786,174,59,30,63,944,48,414464,121040,3960,152,35420,103,45,676,7919,54544,1085,6727,126,959,15806,126,48,7926,35,7812,65,9010,7812,33836,6933,515,1151,93,50,31,4,69,5,126,137,174,59,30,63,244,748,912,1776,448,5840,4416,1344,322,174,7748,10132,1144,23792,3998,531,1055,358,1308,33542,888,5264,1808,280,118800,7812,148,16976,1792,7976,1904,152,992,755,1085,448,94352,68480,92040,1944,1952,3916,22,81,45,48,37,515,440,837,2571,48,1476,2444,8560,40595,93,992,3456,1792,1479,93,33,17,31,4,69,131,137,174,59,30,63,244,700,48,1346,1342,448,11922,174,12752,4112,1000,3448,20368,652,22,81,93,37,19,496,440,1168,448,1344,496,1624,1899,8957,25888,992,23704,152,3960,3933,8331,8560,128773,24515,163904,2056,1840,62720,111728,2832,128213,2751,748,13392,1344,8244,175876,7160,56624,2832,27428,118560,134642,174,29472,228896,1052416,11466,96192,33408,79946,43226,9334,7812,3700,11858,43942,11194,4320,50662,2634,8430,1906,129614,15362,371846,5496,10018,399070,365704,127,126,385,81,31,464,31,17,5,130,100,218,48,56,44,31,457,126,41,245,26,177,452,51,22,9,234,237,30,32,434,28,56,7,23,4,3,471,3,3,1,30,182,247,17,4,10,17,1,28,2,268,154,14,48,111,48,7,93,200,3,4,2,21,1,2,4,25,1,15,15,59,59,4,33,198,64,1,62,102,17,45,50,4,27,4,99,101,1,2,45,89,44,4,14,112,59,30,1390,45,23,25,5,54,50,25,234,55,30,18,30,52,4,13,35,61,62,147,7,24,6,273,6,9,53,3,28,91,8,7,108,337,16,7,46,22,288,15,47,70,16,12,2,21,11,16,34,266,1182,56,54,233,15,4,12,4,8,178,294,198,24,48,28,34,240,28,102,138,452,128,620,1334,48,368,112,14,4,1498,48,100,94,480,4,1608,496,1170,210,108,48,130,194,3408,14,480,4661,7,33,63,9,14,4,110,48,4,65,24,99,4,2,22,71,17,10,17,3,8,73,19,8,14,3,6,46,2,28,25,171,43,7,68,59,167,67,4,3,23,1,29,6,27,4,33,13,4,27,4,27,42,30,5,51,45,1,2,218,41,4,33,11,45,41,22,91,5,18,4,3,238,2,28,18,2,80,22,2,24,55,2,28,63,140,5,99,81,75,50,116,27,147,252,222,278,15,3,6,24,4,234,2,128,54,86,244,66,34,77,7,56,445,7,24,32,118,23,22,73,5,51,104,72,28,99,2,7,22,17,17,47,7,23,100,4,27,44,190,30,152,66,253,7,23,63,162,348,105,43,85,4,41,4,50,27,261,128,2,272,47,101,54,35,88,117,3,169,2,128,4,580,22,146,4,77,67,152,48,162,84,402,24,24,548,48,22,130,4,77,15,48,127,37,8,96,184,141,17,235,244,4,27,96,456,24,48,48,326,248,322,446,2,719,25,8,360,62,41,3,6,36,92,12,476,226,118,5,51,12,84,452,188,238,130,4,284,81,4,11,4,152,214,282,1636,12,496,292,368,52,476,348,132,720,244,8,496,340,140,627,33,60,21,4,393,6,48,64,56,325,15,16,44,50,130,316,648,844,140,356,12,2703,31,32,30,59,412,30,69,4,27,4,27,227,37,62,19,8,14,3,4,2,35,63,23,7,48,190,2,22,6,75,103,25,2,28,7,207,4,44,7,287,1,21,9,53,74,46,13,4,48,183,1,49,31,62,103,45,54,27,31,310,48,10,4,50,262,234,157,91,36,16,4,27,35,336,96,48,71,8,23,62,12,188,32,49,29,2,159,7,23,49,130,4,24,88,56,170,29,31,4,27,31,4,37,22,9,234,34,82,62,59,31,31,353,418,204,271,31,31,22,9,19,15,16,31,1,21,9,59,15,47,4,123,57,22,41,22,81,15,15,42,27,3,1,27,4,11,54,148,148,99,31,18,6,24,48,150,27,13,6,178,269,7,24,4,27,31,4,15,218,170,15,30,32,24,156,118,147,17,4,8,2,17,467,48,8,447,31,14,48,5,311,107,48,7,23,49,246,698,964,62,68,1644,418,4,58,72,510,74,12,226,118,8,58,86,206,101,93,150,4,58,74,62,5,311,202,270,226,126,1280,90,74,422,8,50,1086,62,72,344,1156,47,25,238,58,4,50,62,59,9,84,202,8,19,31,176,246,62,462,4,2,22,62,50,31,66,37,296,50,1506,159,93,170,58,1471,93,2007,7,31,22,28,24,14,48,4,3,59,7,8,123,1,101,6,22,7,34,22,2,4,19,10,17,3,1,7,18,2,4,24,7,37,1,21,3,4,2,25,4,72,227,33,21,10,46,2,128,238,2,28,26,14,48,66,38,48,259,78,354,48,45,28,21,1,103,3,22,266,5,303,163,7,23,63,34,128,293,7,371,7,56,57,13,4,27,4,27,46,127,1,174,116,48,316,106,56,484,252,290,604,918,81,91,2,35,93,170,5,18,101,7,121,2,22,274,4,112,424,56,420,471,127,430,466,1088,2,480,484,2606,93,25,56,12,37,7,256,22,34,4,43,3,4,2,84,37,7,68,880,348,22,81,37,56,37,323,58,134,284,1016,496,56,12,1461,515,1542,30,56,45,370,7,23,63,162,830,962,5755,50,56,6,1,127,133,2,43,30,1,25,4,2,22,2,4,3,19,15,13,3,31,1,21,3,4,2,35,63,23,4,3,46,2,53,109,56,56,14,48,66,56,82,102,28,27,7,22,33,30,18,7,23,1,51,21,27,1,28,2,46,227,184,68,170,48,10,17,3,48,49,2,22,2,102,221,378,117,3,13,4,27,4,27,96,77,48,3,249,48,317,58,43,31,32,30,5,96,1,2,126,2,53,1,30,25,109,56,491,17,182,106,227,548,1144,373,307,133,43,113,2,22,106,22,2,216,103,9,121,247,42,61,63,67,35,26,2,246,58,421,1,2,14,14,13,4,1,26,96,834,12,50,669,552,291,471,30,1000,1651,50,12,27,4,3,66,86,96,74,53,33,4,50,27,4,3,24,42,86,384,112,256,54,56,2,128,271,25,12,21,29,27,4,11,58,309,473,56,140,300,308,308,336,74,12,570,496,458,2080,166,128,197,17,27,4,121,388,30,422,56,70,457,3,6184,103,517,128,203,114,7,368,22,6,75,2,4,24,7,56,37,4,413,134,268,203,768,617,471,37,8,917,4,2723,368,22,81,130,3840,4291,848,2032,5184,7670,62,50,56,6,121,7,240,22,6,75,30,42,31,25,2,4,24,7,206,302,175,2,7,22,34,28,19,30,63,37,4,348,422,31,25,2,4,24,7,2011,30,4068,8205,56,7611,4,8412,387,128,3803,2,28,7,19933,41827,692,22,6,75,30,98,2,4,24,7,3833,3143,925,14910,37,925,4,44568,4096,15842,2,8931,2873,29952,23780,632448,128,15630,112,30,64482,7073,4293,3140,10252,2392,74882,97288,106480,64440,9216,21456,1620,422,374,8420,348,74,32886,896,94964,2044,1440,5424,5376,19920,33728,4032,38512,28960,2784,56832,896,54128,12512,54000,16128,185418,127038,152,3880,152,257056,16128,130320,115952,9216,122568,2414,268,276,300,48,1012,152,448,1348,248,677,1487,150,698,2292,27,865,35,659,22,448,533,229,219,441,354,2940,152,992,4,74,238,184,2386,118,84,268,992,680,44,56,78,238,576,1096,1988,1690,354,416,1914,53,137,1507,22,230,50,541,118,426,916,148,448,1246,139,455,7748,316,450,3470,168,4280,12551,189,63,143,920,27,2757,48,696,533,143,31,4,415,362,4478,6082,1342,576,3040,592,400,1842,10414,1840,3584,3491,637,26420,3941,11559,5952,4796,81,22,645,440,1616,1624,2336,2040,1544,6128,496,10120,3599,252,855,1059,667,2306,4254,2224,2208,3066,22086,4160,31473,20671,9178,27,16395,496,3616,7440,3754,20534,7235,93,37,515,440,1850,14086,15782,31,4,69,501,30,1687,2504,4112,2784,2562,130,9212,3136,7024,4984,4576,24075,1085,3136,8560,12032,10032,30823,247,501,30,1055,15188,3900,15968,8560,20368,992,864,2392,576,152,1144,216,1072,2512,992,11584,28800,25712,3096,2936,48,500,50652,2824,4872,59456,1144,18600,7976,30610,2166,7264,3832,27688,32741,3179,13712,130598,3114,3010,111902,267224,153416,31728,27720,152,2832,29779,93,37,515,440,1850,14086,50440,198656,2366,992,2904,100,84,46,50,172,540,1128,992,3038,50,368,148,130,2390,13708,1806,35790,130,422,681,1533,1266,1048,2766,48,396,452,2088,912,3120,7616,1296,1850,2230,5584,307,45,600,714,2870,2384,776,900,3548,4768,3700,4460,896,5785,1340,17,372,233,45,5923,754,515,348,252,1440,3008,3442,211,7675,4484,892,4099,45,600,8056,26576,3216,37,1413,4278,2192,1976,264,3632,1940,33836,7537,1892,6431,81,19,54,5,521,103,1415,126,3896,450,3329,93,992,7168,4928,3248,896,960,2224,3328,1152,3432,152,992,2192,5872,1096,844,5228,3160,2224,2056,952,888,3272,216,680,960,59,93,944,48,896,896,3344,6016,2224,896,1856,5472,744,152,96,1808,1200,448,1672,2936,960,448,7824,3960,152,96,1792,896,5306,130,412,152,576,416,565,4,511,148,22,81,130,331,184,2056,770,174,1731,30,63,992,2708,748,328,152,1312,576,1304,312,2224,400,496,464,1976,152,1788,22,81,93,37,331,576,48,2960,2224,4040,1592,1808,880,896,6016,9216,12272,4032,4312,888,3008,10440,888,3008,39344,496,944,3008,1072,1029,2335,1664,3958,130,1910,1674,6564,3136,41552,1072,2256,2224,912,944,9216,3712,2240,10016,5472,2688,22160,2421,515,152,2928,784,168,824,1312,2144,2096,3680,1792,496,896,2720,2656,1792,36552,1592,9600,9216,44816,307,645,714,5950,80,900,3548,896,21000,38552,4576,9216,1984,44000,4448,1048,1672,1912,2536,4864,7168,45824,21504,120144,34736,16928,1016,3712,4080,2936,2192,952,714,5254,5224,896,59552,65472,37,19,2088,96192,16928,3680,896,6992,2224,1984,4032,104688,6512,37,19,624,770,1270,1312,370,3518,1976,3896,1940,3116,30720,14464,5128,2040,12096,9168,3184,896,5376,12048,4080,6560,744,152,96,1808,1200,448,1672,2936,960,448,7824,3960,152,96,1792,896,8320,114816,3448,348,2463,793,199,97,4561,4227,23856,248,20440,2056,5544,8413,22,426,22,130,5520,8415,2356,1709,511,14644,25660,13136,252,3540,77196,40852,69784,2412,96,16376,1680,114664,130941,145295,131100,592,257592,3933,506103,1956,223,152,96,4,26,4,166,63,89,63,4,29,4,30,63,351,95,4,27,285,37,63,4,30,96,259,26,126,196,100,44,34,11,89,22,244,126,126,121,5,322,143,253,152,100,59,4,249,30,73,27,4,61,348,100,30,100,322,429,134,22,448,41,22,96,480,701,248,30,117,227,22,56,44,19,15,44,498,67,30,1695,252,415,427,22,448,63,37,189,450,268,1137,1396,295,30,23,163,96,4,130,55,63,30,992,284,155,316,45,54,50,888,518,30,104,318,152,1620,316,134,1421,252,70,252,48,45,50,496,446,50,330,59,1403,1094,3507,96,541,385,61,4,31,99,118,135,92,67,59,677,725,22,149,96,266,134,434,26,4,925,67,59,126,385,30,237,22,96,197,80,368,251,93,28,22,46,88,962,848,77,19,78,37,15,7,96,293,122,3462,218,778,22,2970,348,123,2165,2056,904,2682,30,466,134,6896,896,766,4,29,52,45,37,22,26,22,215,27,221,292,4,30,96,152,96,322,30,419,99,546,251,229,770,27,17,48,187,709,1222,22,134,29,21,398,1295,252,73,22,198,698,96,668,53,95,134,48,264,498,230,703,97,92,63,511,30,296,3210,134,314,134,48,3402,446,1672,896,1003,511,4032,1689,130,22,933,152,685,22,96,134,407,355,93,50,134,817,95,122,744,126,1018,134,266,481,45,3186,134,96,666,230,767,19,30,48,155,45,744,296,3544,1792,1658,1926,2043,1085,1976,1034,496,3959,418,30,410,103,27,515,259,30,96,17,200,135,92,421,27,4,46,15,34,18,30,74,31,50,15,400,379,22,63,134,33,63,644,148,322,96,486,96,152,151,97,170,326,46,202,50,952,81,941,92,52,674,163,22,637,103,97,155,93,96,605,22,26,22,178,52,218,63,78,355,63,30,50,100,4,926,992,122,1082,118,353,1085,236,252,219,639,446,50,598,448,122,1281,1085,1033,95,122,496,248,1544,992,548,348,150,48,1498,96,7063,7679,528,20469,22,96,134,407,104,259,1085,80,1168,858,30,104,751,49,48,944,248,48,755,226,67,344,498,134,2874,178,5380,2810,126,2162,3616,10262,32000,834,163,22,63,574,170,126,152,418,289,26,22,48,197,203,63,526,150,883,291,405,1394,226,67,666,997,141,404,200,498,1792,226,4,3210,400,496,960,134,448,1294,348,198,1727,15,34,92,52,75,639,885,97,2026,30,150,316,9750,976,2288,3850,28726,25600,4028,2047,541,544,3136,21514,900,53,73,152,316,676,775,1085,1496,498,230,814,35,91,126,126,101,67,450,374,722,448,2034,252,3620,2014,126,5890,8358,1792,992,1019,1085,7122,230,12048,75907,93,37,22,121,268,100,22,422,152,96,1000,1662,35,65,30,48,52,22,227,67,450,126,996,33,22,41,22,37,130,133,53,80,119,30,292,118,30,100,222,96,784,101,97,29,513,920,30,149,69,34,219,63,30,50,496,446,50,389,97,666,7968,1718,318,126,4,152,96,3206,130,2410,10775,511,29248,4112,30672,30720,2021,22,1085,2072,938,12774,40736,1792,96,896,1019,1085,7122,230,4136,7912,41091,130,22,933,152,685,22,96,134,407,355,93,50,230,721,95,122,744,374,770,400,496,4112,230,767,49,48,155,789,296,2803,189,37,67,448,1546,246,1658,1926,2043,541,544,3136,370,37430,96,5002,2318,16224,44968,127741,67,4002,3742,3707,189,37,2061,1879,65,27,73,53,95,383,63,450,96,785,63,37,45,52,29,1934,63,30,992,2968,59,63,78,3954,21390,104,33624,59840,5760,3954,245760,18446,96,110760,858,885,97,1995,226,411,3506,178,8190,1822,466,1555,2061,126,1912,77824,26688,4028,2047,541,544,3136,24456,2397,314,134,22,617,468,551,97,448,540,984,23,146,1213,2014,732,22,426,22,544,30,418,552,169,306,1855,126,1022,5202,3616,2066,452,1356,2540,8176,728,6288,1772,19544,22,2088,1022,216,1698,48,126,1994,1792,1194,1940,122,30,10800,1528,1930,1966,2104,448,1444,1224,100,168,518,230,249,67,824,1296,370,4338,964,844,11804,7822,31,22,426,22,130,67,294,278,316,359,95,182,714,230,249,67,548,96,59,263,53,95,134,540,1102,146,4,77,795,1096,692,1003,97,100,318,152,1338,103,99,546,476,238,30,602,26,104,888,1074,230,316,1476,248,1392,786,2074,2021,891,1266,30,100,1692,4888,1892,2556,7792,19696,448,3302,53,95,446,2224,1810,854,900,148,1808,152,714,9216,2118,50,2040,11158,27843,99,31,22,389,37,22,491,148,446,1080,171,1059,33,97,100,222,27,221,292,1080,420,174,37,643,918,249,147,648,96,885,93,318,134,410,130,4,786,30,203,73,716,1098,104,26,2066,100,446,1498,1118,1282,1474,4,50,1940,53,95,446,594,1726,1544,1914,3126,3803,541,7896,12048,13338,992,5406,10208,3834,12350,4160,152,2304,22162,182,810,30,968,448,1547,45,50,104,26,100,762,1178,396,1499,93,37,515,440,352,618,26,104,148,101,19,1524,22,126,10356,4,1840,696,1540,6036,892,1564,2520,30736,64924,2784,1544,22,1754,1044,2852,448,4,152,992,2724,2060,168,5836,96,1808,496,252,1792,48648,152,57208,5004,1016,1140,55172,1564,61128,448,1444,1224,268,518,230,249,67,1728,392,3586,230,892,790,174,844,5516,3700,47172,20410,61470,123176,5978,134,3896,6448,368,1394,87982,28808,2936,997,67,2120,125080,3896,2224,1810,110630,4312,16098,4110,102744,448,2336,966,53,95,446,2224,1810,1902,1960,8264,1666,2118,50,278,1762,1938,9220,99376,4160,152,2304,138768,2862,3944,3601,546,99,3896,4138,17558,3948,12276,16452,24440,6764,368,22,81,93,37,32162,368,93,50,31,4,69,131,3795,12328,152,17276,32260,372,4676,103,645,30424,2664,25809,2369,1428,2089,143,41,63,131,137,233,30,361,152,4780,30,471,8257,3616,422,12826,1348,692,22,81,93,37,515,15880,2288,11872,1144,1899,24677,3933,515,16376,3616,8220,81,22,130,2419,1529,370,30,12391,7549,515,8320,152,106308,7752,368,22,81,93,37,1455,1896,148,2736,3880,2936,76832,32741,12315,45160,152,64908,368,22,81,93,37,907,7027,93,7672,50,4478,50880,63832,11880,152,115082,4230,3960,7542,326,422,3526,4019,645,89472,152,16776,15732,22,81,93,37,515,392,118008,16002,2366,5824,108736,152,5824,8168,114780,422,1618,22,81,103,27,515,392,5432,12344,4032,10888,152,33576,28632,28808,3933,515,16376,3616,116776,6208,152,7912,10474,37,63,531,1525,448,1844,10252,16864,1330,888,37,979,25666,2118,1044,422,344,81,103,27,515,3306,230,18216,12800,2592,22804,3786,3110,422,2592,27,31067,2688,27685,3099,30656,100392,27872,3803,1085,27642,81,130,22,885,152,48,1699,1094,200,65287,213488,504096,18712,476104,28960,2784,1019,1037,48,2462,216,315,48,629,2688,30,422,130,22,418,1250,35,496,1309,134,314,4,27,73,53,387,30,422,594,22,130,422,13898,418,4,2056,5594,252,925,2878,45,600,476,238,174,4064,104,960,476,368,252,5760,496,6472,1592,13660,1644,59,3425,11996,7280,2832,2592,52,2588,3928,1944,544,448,3344,4080,10389,67,2684,2673,667,96,1777,63,37,955,1976,1019,1037,48,358,479,543,3344,412,3584,322,174,1398,2218,4448,8800,25912,1792,152,1072,368,2640,1440,370,184,27,467,1840,576,916,103,15,630,392,48,448,904,10056,496,1792,576,3008,5216,4448,1824,23731,541,1102,149,645,198,3367,2901,694,1976,960,59,189,148,700,48,259,1533,3344,3584,496,1810,1806,3754,3470,848,944,3504,728,96,7816,11000,5376,3416,6168,3754,24726,104,6896,1112,944,9216,13520,56,893,126,93,992,2288,3616,997,1339,4888,152,2400,1776,1840,600,3896,16864,1000,24664,944,2168,152,2856,14272,41196,422,7723,667,3754,5302,8064,15968,4448,23456,368,3512,152,296,152,1456,184,1666,26,33756,20120,152,3332,2684,63088,96,4232,14088,4080,1792,35760,1344,1488,2418,174,37,15,2436,152,2832,1096,1496,1440,6928,48,448,1488,184,1944,992,960,39888,4080,1248,1792,2088,248,2688,56368,5104,1512,15880,43024,6120,60248,2120,2936,960,37,19,9530,184,2169,1037,48,800,104,888,916,54,198,496,27072,6016,29832,3896,51568,2832,5232,3928,248,1696,992,128264,233680,1792,4232,5938,630,440,904,11000,5376,65472,39088,104,8008,10160,133368,3896,1012,8101,513,4026,9664,1984,1976,14888,27308,6501,604,1703,792,13380,412,9716,7148,997,16891,6316,392,1664,3697,2784,1564,8179,1776,2588,2784,548,47108,3933,16891,34748,1697,22,121,1096,960,2224,1992,33,2899,37,879,81,604,5943,180,2056,4212,2936,548,412,6520,10344,29832,3896,53960,3302,30,564,5704,2936,3840,3332,22652,108660,6668,179584,57364,6008,1140,997,67483,207233,501463,180,2056,4212,2936,960,37,986,1559,6089,27,961,1996,7716,16899,6183,30488,1296,4794,130,21652,1778,2025,645,1442,130,5092,13176,6450,2003,22,759,326,1338,440,1015,99,471,391,694,335,93,59,515,440,130,3110,30,12018,626,1399,645,440,43866,233,3879,16606,13064,28027,4030,777,184,19449,1085,109544,2976,2910,996,17406,110750,35,99,471,391,694,11208,118176,4448,65024,55720,2784,3224,3803,1085,56520,219258,124806,376594,233,1085,19400,2167,96,184,45,18,30,238,130,22,33,48,45,246,204,48,368,126,548,422,1277,563,185,93,866,126,487,309,22,37,93,50,4,27,19,476,18,30,238,130,54,2445,174,415,100,762,4820,4,26,48,120,118,130,54,3848,178,1624,496,68,2290,578,960,252,6268,96,22,130,596,2056,204,1320,2588,3584,20536,770,185,93,3754,130,22,81,93,368,2464,954,100,30,564,3754,20750,440,1248,1644,148,992,48,1400,1620,1960,100,648,15728,6186,130,96,220,50,46,59,465,204,218,198,581,515,1151,93,33,17,4,42,184,142,126,48,104,292,700,428,252,101,22,373,266,130,100,216,1080,100,440,4,570,30,366,5,25,68,180,120,22,174,37,19,440,1400,3920,496,2056,1428,364,1572,104,148,168,50,3978,252,38248,50,130,268,1762,26,100,1740,52,48,104,218,522,1244,184,1914,1022,786,174,37,19,1840,8264,2688,3584,496,38287,152,19,126,48,322,392,48,56,74,52,48,168,618,185,93,866,126,652,22,81,45,37,17,4,96,30,368,48,392,370,632,27,21,82,103,15,198,248,576,48,770,134,1711,147,46,54,5,25,68,50,120,248,78,298,198,50,1246,3642,130,148,218,4230,1546,26,48,52,312,58,1466,4,570,30,1456,322,10870,2088,29800,32512,6168,22792,1952,600,1251,1085,1128,48,3885,21,542,16328,9848,55176,39840,3332,748,1525,415,100,1298,542,1492,22,130,81,331,184,1244,2892,1896,3450,2614,118248,59352,61728,368,440,970,1922,103,45,600,440,952,50,130,268,1620,1960,48,52,152,218,278,496,1296,11880,1930,49422,60144,136738,5864,126,48,762,1294,1976,1810,130,22,174,124728,5920,4328,239592,6168,120714,2160,126,1840,104,992,992,2098,1808,230,10104,2688,3584,496,107800,6168,147424);
Ends[4][7]=new Array(188,636,1687,2387,2410,2423,2981,3140,3140,3335,3444,3606,3606,3613,3616,3636,4915,4962,5191,5547,5560,5591,6365,6734,6734,6907,6969,7268,7268,7351,7435,7800);
Boards[4][8]=new Array(2301,126,768,2,65,59,124,4,194,3,95,1,86,39,26,4,112,2198,62,62,2,126,2,124,162,67,16,14,233,122,31,31,22,40,19,5,9,53,42,26,22,102,108,22,38,24,29,5,30,3,101,112,31,1299,58,72,30,66,16,6,168,26,4,34,576,2,128,22,6,1,49,43,19,133,123,388,62,8,38,24,42,26,30,7,11,12,26,2,22,2,37,100,31,22,6,48,10,118,12,12,88,1174,24,100,26,22,80,26,24,6,16,15,6,21,12,24,168,24,7,284,139,78,94,26,128,5,227,12,438,60,26,100,24,73,25,6,24,7,163,3,67,16,7,44,45,3,69,24,7,3536,91,2,4,58,167,27,62,130,28,3333,62,33,31,104,60,194,55,7,136,80,3388,41,16,5,27,4,8,121,7,31,25,3725,4,74,93,7,122,30,3187,511,105,280,31,195,285,1259,120,102,800,2,120,4,124,4,120,132,411,101,124,98,30,232,610,224,27,93,618,30,120,88,42,4,17,10,93,100,291,60,163,32,6,22,3,40,141,11,4,25,64,31,17,14,31,39,4,26,1,3,1,27,1,3,1,26,31,93,98,6,57,1,62,106,27,1,27,50,6,106,18,4,15,41,1,14,166,3,12,12,35,4,60,126,48,14,64,171,3,95,22,6,98,26,1,3,1,44,3,15,29,1,3,13,11,24,352,260,8,124,121,7,20,35,8,193,514,26,22,50,1,27,35,63,6,24,1,62,50,105,14,248,1,62,49,148,28,48,7,248,169,24,7,2896,677,22,2685,389,30,70,191,52,5,7,489,148,124,31,97,842,2,1016,54,173,25,511,206,47,6,16,14,1,63,90,93,177,24,33,254,187,39,2,29,1,55,8,16,104,24,7,233,23,688,16,43,6,19,102,262,122,112,145,37,89,128,31,32,496,213,46,21,57,63,65,23,32,64,249,128,261,507,31,3198,1016,48,3270,1840,224,1179,4,2,281,64,195,53,14,122,62,62,50,111,2,481,30,4,25,113,972,70,1508,356,53,87,9891,1744,513,53,452,91,7426,1314,4578,254,350,1355,22,2,253,287,3,112,77,1,287,7713,192,5385,821,1219,2,4,25,991,8129,2,105,3070,2,1016,1094,248,480,1312,2,4,178,77,163,30,152,129,217,2,68,64,360,24,522,2,309,6,474,227,1016,68,1440,1473,1185,1477,2531,2,2080,30,759,257,999,27,1,3,24,184,240,45,479,44,23,64,361,522,93,1953,48,24,7,217,708,12,503,9006,51,1741,62,417,4,24,563,429,789,14061,9,13,40,449,2054,1515,12878,3031,5648,5091,1293,1769,1018,1016,29710,41633,8033,30,15844,1,59,65472,196610,6,508924,4024,2358,431,152,67,294,594,37,996,1524,961,650,960,37,513,831,448,17,5,174,317,594,3142,5954,1792,54,360,34,544,444,156,419,99,546,1246,174,305,67,8800,2991,511,235,4404,11719,2636,13066,816,2516,368,12280,374,15392,15602,45342,31006,9136,16258,6737,17,126,305,63,54,7642,96,326,1593,6849,5920,3680,6741,11976,659,15336,2266,605,1291,374,74,53,30,243,814,48,2644,48,126,1747,247,30,238,130,22,81,30,1055,110,660,130,255,511,500,174,368,54,5610,418,48,126,5856,238,130,1840,2240,1792,1627,248,4,139,4,368,259,22,195,35,46,172,159,67,117,300,278,268,59,372,667,126,938,744,144,1476,1252,96,829,15,396,687,839,1019,1139,3412,476,348,198,298,1792,3584,1096,844,748,7480,58455,30963,8015,130,1809,126,109,313,8312,6222,276,348,74,1274,6268,8224,248,152,1747,637,12700,148,100,4080,30547,373,666,348,2708,184,28510,48,248,52,123,45,180,248,118,130,3184,896,1692,1892,1440,21386,46,118,30,100,54,168,230,3628,318,11194,118,130,81,3999,11507,126,63,4,180,172,540,1080,248,896,786,174,2044,2124,118,8373,96,30,63,154,30,712,1080,248,896,960,4286,1775,5580,65,53,180,49,44,57,22,126,163,202,374,48,172,535,15,182,714,174,920,50,694,1296,50,4,2114,59,189,4,892,3010,1022,20368,4,4076,2044,1444,29340,900,2368,1670,248,10654,4976,7056,2208,1492,748,6400,14244,1901,13055,2868,766,13846,8312,1428,348,74,1818,238,5686,8906,174,450,6414,1428,96,2430,21057,225,268,144,5524,54,379,315,1476,7484,23332,170,131,121,440,1026,7072,422,15766,7464,844,748,6428,118,30,100,4080,20332,1488,458,6470,2288,14176,2784,916,748,1792,1572,100,152,2784,7424,6016,16981,221,544,715,22,41,22,37,30,63,50,31,4,70,63,131,17,37,67,26,766,2492,30,23,448,30,1055,3276,3484,1144,3554,174,1400,1792,10656,1240,548,4,107,45,248,29,19,122,30,144,202,278,101,315,3284,4,11000,307,225,412,8240,728,3722,184,1984,104,96,78,74,27,19,328,1314,2240,5582,6466,130,1022,174,2754,3352,1792,130,22,81,45,48,368,576,48,2708,4,50,694,1246,30,23,95,130,48,33,137,5,63,30,33,63,58,440,398,532,96,326,248,3336,11126,9564,22,37,93,4,29,17,4,27,4,511,266,130,54,2708,53,273,238,184,440,885,63,33,30,63,4,54,96,168,31,4,113,200,15,181,30,422,44,252,236,96,278,238,48,130,766,78,518,30,466,252,1178,22,1040,9690,118,178,1729,63,9052,368,2488,844,4,744,348,103,45,600,203,273,238,30,96,48,484,420,476,96,2960,4,48,19240,624,368,458,126,2748,54,198,496,1792,602,694,276,100,200,48,74,374,274,1070,352,816,698,1144,1022,3218,174,6864,7180,22,130,81,19,496,1344,448,152,96,148,252,496,464,84,238,126,48,1380,96,156,1788,22,81,45,48,37,411,104,392,48,3140,316,576,3840,400,800,144,6468,252,1344,448,6485,99,1914,174,848,6568,54,5,526,559,1312,1450,30,144,59,30,4017,71,15895,770,174,37,19,440,5376,1850,342,1714,174,352,496,770,30,144,352,1848,888,837,63,4,50,694,576,4944,184,1666,248,1808,174,848,6202,374,14162,30,1000,3050,846,11008,1346,944,78,5424,5698,4862,16402,174,450,398,960,8064,576,904,18624,1592,307,45,180,238,30,5668,4,50,278,101,19,296,576,770,130,316,1492,20916,618,96,130,4,896,648,2402,13200,174,49418,146,22,96,71,509,3184,26445,645,888,358,31,17,126,109,196,63,4,50,1270,4380,22,130,81,331,184,1244,96,326,248,1570,238,174,848,532,4652,180,6268,7418,96,130,103,596,97,155,143,368,385,645,394,226,838,844,748,846,2770,96,2838,2936,2562,7792,23838,32412,118,211,30335,10752,7892,152,1747,225,238,174,5528,50,278,101,315,1346,7614,15176,1666,1022,248,960,848,4208,3008,4068,348,8064,8147,130,515,1376,122,81,93,618,3515,19,296,450,826,23,95,178,170,5,63,184,440,930,422,248,12046,2416,1696,5754,130,22,81,45,48,368,328,152,144,604,22,81,93,37,19,48,448,314,126,916,4,50,198,448,48,1346,446,576,1096,152,96,352,248,744,1344,448,522,126,122,6654,5394,174,848,8568,720,2288,714,174,856,3624,458,1270,5200,5824,5104,5536,618,374,1792,1664,1792,1572,2044,8416,5920,96,8520,618,96,134,3946,5510,13821,315,2240,38792,1666,126,152,992,786,174,848,4208,3008,12480,11008,21504,1006,481,172,1091,448,685,1603,268,767,259,702,31,17,2021,15,1344,296,779,552,385,111,461,4,85,63,30,238,263,813,187,291,566,100,1400,348,496,1196,378,1134,1628,44,56,30,862,48,1940,252,496,552,820,172,1144,844,496,448,4,130,22,196,992,1361,84,11,31,17,400,81,15,4,379,117,300,104,148,131,54,46,54,15,48,35,91,22,148,96,383,65,300,300,135,65,105,148,100,4,59,126,106,296,268,519,150,15,283,29,252,15,96,165,252,981,126,18,45,74,81,15,48,93,46,50,30,11,22,296,85,15,111,337,174,241,63,58,46,50,83,170,41,89,22,15,48,63,677,535,22,28,98,54,46,50,150,22,63,33,30,48,52,4,13,4,27,4,61,152,296,30,238,30,439,15,4,27,113,71,264,17,35,61,187,1645,368,148,48,148,348,496,236,68,37,93,54,27,15,74,179,54,15,4,74,96,354,46,496,370,104,312,184,98,1198,148,100,4,44,30,96,322,4,440,948,33,63,88,101,25,38,104,27,199,22,31,17,33,15,48,148,252,126,370,400,67,4,13,4,27,4,11,50,316,130,454,812,96,4,26,18,30,56,53,50,93,116,4,46,4,130,68,450,174,604,22,81,93,37,63,200,68,184,266,174,1183,143,944,383,22,126,2039,3933,1229,828,131,269,1586,1628,471,815,2344,476,126,466,1430,22,81,45,1430,1533,2083,9253,900,453,141,513,1001,1022,1144,1840,363,22,230,1294,48,748,274,1174,27,65,1679,4357,44,30,418,4,4606,1162,881,1855,1294,4142,4829,143,1829,63,531,1296,709,1248,174,341,1873,1992,211,7009,2040,3020,27,3029,48,2133,152,4,63,33,26,48,4,15,318,4,31,50,30,307,22,130,81,19,496,159,48,78,15,41,17,5,41,50,53,30,15,170,130,22,31,50,30,63,118,126,237,211,300,126,31,50,15,48,89,15,4,27,4,61,4,131,22,63,33,30,48,69,4,27,4,266,143,130,238,30,439,15,4,27,65,48,30,41,22,15,26,85,63,53,4,13,4,27,4,11,189,17,31,15,246,30,252,703,126,17,5,100,30,48,19,29,4,13,4,31,168,154,15,15,307,85,18,45,85,15,452,48,259,74,48,15,58,83,43,22,131,111,141,15,48,96,133,970,15,48,35,113,37,4,26,19,18,26,37,63,105,48,169,344,96,130,707,15,30,4,44,33,4,59,4,152,166,4,248,30,292,1359,25,68,166,4,130,53,50,45,48,496,496,304,37,113,30,4,138,26,5,65,78,37,15,1414,26,18,30,368,50,4,130,68,1228,53,50,15,78,52,4,244,68,180,4,440,855,4,63,26,33,17,4,27,4,15,59,25,68,33,137,30,92,111,93,244,252,496,206,30,101,48,15,54,30,4,92,127,30,63,96,896,474,44,30,204,144,70,4,1544,30,48,96,322,574,2708,126,126,1972,338,1274,3458,126,198,748,335,69,174,205,63,84,1826,3968,7002,1062,959,1037,2878,3085,17,5,199,31,50,659,78,5,96,73,174,105,517,35,50,41,89,22,309,572,204,33,753,180,4,27,4,15,762,111,69,783,17,35,195,53,211,252,1377,65,134,144,168,546,889,137,141,607,1418,264,126,448,3592,476,466,786,496,1608,496,1480,1810,44,189,93,48,48,896,707,141,944,970,6932,440,2196,2118,2854,452,130,166,274,3910,3962,10422,3285,126,17,5,807,130,22,81,730,22,41,89,52,48,370,30,540,881,89,15,48,453,30,48,513,783,150,298,787,759,159,67,22,63,63,48,89,27,17,167,22,589,418,126,289,48,52,4,48,196,22,111,30,100,624,268,507,45,85,22,63,200,27,267,80,418,30,866,335,1861,452,126,1403,25,364,107,15,30,544,496,474,26,18,30,238,180,4,1322,18,189,15,78,166,826,818,33,63,67,17,4,27,4,11,50,4,199,17,182,314,980,35,61,134,5,48,448,1603,766,4425,842,73,126,405,1055,507,970,52,907,1080,1114,431,265,374,190,126,58,30,1001,63,372,574,10254,1528,2043,45,7840,1339,137,1967,2381,1988,687,541,866,130,13892,8323,987,35,1511,1462,2140,3395,400,496,63,589,2821,622,9919,10194,17,4,27,4,329,1448,81,130,22,557,435,93,937,825,985,341,196,992,506,53,78,48,352,159,1355,59,282,96,448,1185,4399,496,1496,496,1544,1984,88,992,766,4,2041,45,48,992,4752,1152,624,1682,126,1137,1835,5,466,141,580,1644,1808,11702,204,1266,7084,1666,2782,1792,1572,1492,600,544,448,7376,6016,11076,6279,143,1829,63,531,2025,2924,9904,6480,4,27,4,511,1250,27,4,69,30,53,28,15,7,368,30,63,624,886,30,422,126,1151,4,89,50,4,27,4,15,84,68,170,30,144,59,93,96,148,448,300,254,31,50,15,48,89,19,27,17,82,101,22,41,22,33,30,18,30,15,37,17,4,27,4,15,394,178,220,96,343,96,93,41,15,7,126,63,70,4,27,4,65,130,5,48,261,126,448,426,101,25,105,63,50,4,26,4,116,22,31,17,33,15,130,4,810,467,4,13,4,27,4,11,50,134,312,189,63,3572,100,312,88,1540,238,126,107,45,48,992,236,164,84,100,123,15,30,1040,602,26,18,30,368,50,4,130,1399,15,30,48,52,4,244,252,440,916,496,204,48,1296,80,100,268,1770,130,81,22,368,324,93,154,5,25,238,30,100,22,81,30,517,35,659,80,23,225,120,22,81,15,30,48,37,15,52,271,143,109,25,238,30,203,141,102,100,74,56,249,63,54,2040,130,355,19,81,130,15,7,96,163,235,198,126,17,35,69,30,96,5,17,242,111,30,1011,376,986,230,5,709,174,5262,1102,916,1488,4,1292,496,600,103,149,244,252,476,96,142,30,1524,6532,368,1144,2188,103,149,496,507,45,1040,944,37,791,252,96,123,547,4,27,2571,435,3981,1428,238,174,3136,2836,628,1152,312,3536,8453,143,1841,73,594,4656,4584,348,174,194,2292,476,3184,1948,6280,2040,496,1267,93,552,1277,147,368,248,1324,81,22,368,277,440,837,96,4,511,152,1292,101,370,93,992,454,30,4,2188,1896,118,30,100,500,3580,268,48,1624,2040,400,96,3584,3408,1348,1662,755,515,152,3058,770,252,433,195,268,48,1414,78,4158,130,448,1646,2830,3584,528,7155,277,368,440,837,17,35,343,992,668,53,50,93,56,496,440,837,15,500,248,1576,96,264,385,1047,2011,45,48,992,5320,264,1792,48,1744,2168,1944,7446,1438,1792,4350,1476,748,274,5696,126,126,1350,174,4204,1938,1874,4846,1204,4,31,99,53,28,22,368,717,368,206,78,5,43,22,31,84,19,77,4,15,48,105,343,201,195,771,4,63,26,33,17,4,27,4,74,25,68,170,30,96,107,93,48,196,252,496,206,5,25,101,48,15,54,30,4,219,15,15,15,48,48,48,896,506,81,15,26,4,85,15,7,96,837,152,96,589,22,226,859,949,17,4,27,4,15,50,130,53,1739,5,17,31,199,1897,169,30,96,48,714,130,774,26,4,203,30,15,48,48,118,378,448,786,30,96,58,3858,53,50,45,48,56,496,1277,267,244,4,1608,184,1792,248,1886,252,279,609,448,130,685,1925,78,881,1037,1984,1202,1022,398,48,3284,2144,466,330,1218,126,3136,4112,996,5959,45,925,17,35,200,770,277,360,448,970,233,93,48,944,707,141,944,1544,200,276,3356,5328,880,5840,8600,368,324,22,130,81,19,496,300,748,244,52,916,103,149,496,476,1264,1624,252,96,123,473,103,130,15,4,496,396,748,1219,1217,3660,1346,2434,252,3586,622,148,496,252,400,496,9768,992,905,247,1936,152,1240,507,93,544,1448,992,3344,2040,496,1544,1792,248,2432,7699,93,37,515,440,837,17,35,15,185,143,368,624,721,1987,2420,168,96,3458,6654,6000,11928,29375,2224,19,74,2030,4112,3223,2090,289,622,278,218,2740,748,415,2025,748,2336,5828,233,2615,126,48,714,130,774,211,22,1085,786,126,37,21,27,19,5837,1612,199,312,184,1266,30,203,30,263,248,1307,159,67,22,41,22,33,30,18,30,15,740,126,30,418,267,22,63,63,48,52,4,13,4,27,4,65,712,30,276,694,27,69,152,31,17,48,446,498,896,130,1840,33,21,27,156,463,48,546,652,131,63,58,30,249,1529,30,14,82,107,15,15,15,18,30,992,707,15,30,992,2016,1666,211,19,10248,4568,1114,5006,2021,1085,1808,1206,21516,6142,126,10660,81,3651,2410,126,5972,3536,6142,134,2090,6582,2040,2040,1792,248,1936,1498,379,315,3784,1803,1085,737,159,184,1682,30,96,107,93,992,707,15,15,15,48,96,896,7120,48,6544,3938,4574,3425,1057,130,1148,8064,12400,4480,1808,5760,20738,1888,37,93,2094,4478,9778,448,1554,16388,2056,48,8120,3928,184,1792,2104,14592,14288,14112,180,2188,10112,48,18516,2092,4165,315,6224,1218,126,7248,896,100,8140,88,1778,126,107,45,48,992,707,45,992,48,5376,6208,5840,4032,6432,3032,3136,714,174,352,752,48,14088,200,5872,2448,1840,3136,2836,748,26014,278,316,37,639,5692,1598,131,63,84,4396,17642,81,45,1040,707,45,85,22,15,1070,786,33,130,17,4,27,4,463,314,963,17,35,195,5,48,1840,199,312,184,1499,30,15,248,344,1418,30,312,5816,496,1608,448,48,1480,264,1546,30,14,82,107,45,48,96,896,707,30,1055,970,126,5448,837,829,126,2099,45,496,500,1292,570,233,141,152,200,292,54,379,19,296,400,946,3486,1848,888,184,1792,152,96,968,714,30,96,48,2947,1221,9036,700,48,1544,4298,126,48,584,892,15236,248,7888,332,103,1041,316,1651,2381,1988,1228,866,130,13892,9938,233,45,48,544,1448,992,770,2119,1135,448,389,763,1410,398,12032,1840,1992,4904,1440,6520,200,276,3308,24448,4480,1528,23272,37,2187,8064,496,960,6212,6142,126,14016,4208,352,1888,1792,2200,4080,1792,47368,5104,16128,7576,1944,992,960,352,728,1144,1692,148,152,714,126,48,352,3056,1524,3340,896,3184,2888,10360,3136,3584,1792,32512,1808,30704,2302,635,3450,363,328,400,1544,1377,63,30,59,442,69,4,31,387,22,37,63,30,318,100,4,26,666,168,184,1440,30,368,22,180,4,540,268,184,6572,4065,63,4,26,104,318,130,22,418,574,396,2486,50,3926,375,95,5921,1476,48,49,418,48,26,56,48,55,93,181,63,748,2708,450,30,3936,7516,418,130,892,4080,1807,63,398,103,30,3405,1888,2441,93,54,27,625,35,2997,846,22,3368,496,7316,7870,22,37,93,50,31,4,509,398,2688,4019,93,170,198,54,570,3326,130,1296,2688,8366,1426,4348,2247,247,8190,22,740,2960,1480,30,992,10152,5202,30,992,1256,471,277,692,22,130,81,4,2771,103,721,1220,1668,448,22,130,81,67,476,368,2488,600,992,1296,2688,7420,1792,1540,4163,247,268,130,22,81,30,1413,33,67,26,422,570,874,612,280,27,1533,130,3786,6340,180,2044,2878,3616,5032,1144,956,233,67,171,93,37,147,244,22,130,81,4,327,184,178,226,196,448,296,59,189,448,220,50,53,345,22,81,30,63,37,67,888,404,748,1372,233,515,396,1844,696,368,28,22,130,412,3824,496,992,2708,3616,81,763,1344,6807,143,2022,22,992,2708,7648,4,988,3888,11500,992,1256,130,81,22,692,93,154,268,130,22,81,30,63,63,143,68,37,4,48,41,50,4,27,4,337,30,144,148,22,81,99,35,11,80,420,271,143,182,22,31,137,233,141,644,458,126,126,74,238,126,58,888,130,600,55,48,245,296,244,1007,45,54,46,54,446,1741,67,1476,22,274,268,2424,714,830,74,422,7370,198,448,1410,130,1792,2466,31,4,511,480,48,623,143,104,100,31,137,233,30,2299,103,99,4,27,515,633,337,174,4260,422,374,1444,238,3518,1666,126,54,3130,10829,22,889,103,93,1833,782,93,50,31,4,69,131,137,174,59,30,63,244,748,11336,3722,174,5956,6113,4,418,30,63,244,233,515,2310,398,22,81,30,69,31,4,509,11756,81,93,992,2758,11793,93,154,268,130,22,81,30,63,244,748,2708,561,4,511,152,816,1668,184,22,227,315,3158,174,574,1326,144,2514,130,4972,10938,81,93,368,324,22,130,81,4,63,448,507,93,744,59,637,220,22,81,99,31,4,511,714,174,458,130,22,542,324,1348,448,3896,5312,3008,3712,9820,103,93,37,515,440,1000,992,152,1312,1605,515,152,4576,5632,6016,400,17550,531,163,3784,22,1909,331,180,31,4,491,48,904,238,233,243,1144,2040,6272,14222,748,244,748,2708,3468,1000,896,960,476,368,1196,4560,1412,5084,496,458,27,515,1492,22,1970,422,1698,471,93,202,27,763,404,318,1022,596,422,4366,48,476,238,130,536,471,189,848,48,5520,496,656,6213,515,2568,1328,1528,696,896,398,398,22,81,30,63,37,19,440,496,2644,1792,6772,152,11902,501,30,63,992,6604,123,93,50,31,4,69,131,309,398,252,2436,685,63,4072,3332,390,81,93,37,955,16336,4112,3056,4368,3332,368,4460,7447,93,154,268,130,22,81,30,63,244,748,722,1986,3712,184,22,227,315,1155,78,1925,174,574,1470,2514,1726,2488,888,12304,2592,1488,2992,1524,996,1656,400,9712,3712,6748,22,37,93,50,31,4,509,398,2394,4313,93,170,198,54,570,674,2652,130,2524,4584,548,471,1085,3138,6398,1624,476,748,404,412,2040,844,2972,496,244,748,304,48,52,751,1185,368,624,1152,268,48,2376,1944,496,1408,48,1380,348,4480,1856,3740,22,37,93,50,31,4,337,174,396,1007,73,22,2224,654,822,174,574,1618,1981,244,4347,2066,174,4480,448,11160,152,624,368,632,896,264,548,81,67,448,152,244,748,448,448,1824,992,1216,2240,3536,184,3722,174,448,3616,8220,233,238,93,37,147,808,784,992,448,270,398,22,81,30,63,37,955,1152,1605,515,3332,22,130,412,3546,130,22,81,30,63,448,544,448,2260,748,3397,315,352,3554,4270,4448,2416,948,81,515,152,3680,4880,4080,3088,8472,1256,904,1540,22,81,93,37,331,184,440,448,704,448,2832,532,4,2200,448,5584,2288,448,21792,10224,15173,5767,2396,144,266,130,452,2874,11969,1085,2758,1322,3696,896,3184,5672,714,130,948,1592,2648,888,3010,130,1988,2224,3896,7840,4538,174,2408,1040,274,3446,3722,184,3880,174,2096,5600,37,147,2040,1682,174,37,2683,1544,1944,496,496,464,84,238,174,3546,130,22,81,30,63,368,624,722,1986,748,1296,2020,81,315,352,1440,2114,4536,27,73,30,81,22,1085,722,1770,22,101,93,81,73,131,63,1696,546,130,1176,238,11,119,103,93,944,48,800,37,19,440,84,786,174,78,290,54,198,1792,50,400,1226,22,37,93,50,31,4,337,174,396,1470,174,1682,3644,198,54,168,111,63,37,3517,130,5484,4080,6642,130,396,496,496,1152,1496,1224,368,2488,200,644,748,400,896,1424,368,624,2708,6580,168,2288,1266,184,4110,496,2680,720,496,1754,174,3722,2224,3843,10795,2768,9112,152,2784,1144,152,992,896,6272,1792,2874,174,1266,130,22,81,1037,970,216,211,1413,600,496,9160,130,22,81,30,881,1080,2056,1840,8016,5494,2056,400,370,130,52,714,10614,968,2040,714,174,1104,48,5872,5528,3722,184,1094,5104,7176,2056,6896,2240,2970,130,22,81,93,944,48,904,714,1090,54,694,1346,4158,352,9960,12244,22,37,93,50,31,4,337,174,266,130,1007,73,22,2224,1476,174,574,8190,2066,174,3336,59,30,63,992,11760,624,1000,896,960,600,244,748,274,126,48,5056,1168,496,3536,184,3722,174,4064,2144,6296,1666,174,59,93,944,48,912,2224,11152,4080,7168,8072,152,6368,3584,18647,247,268,130,22,81,30,881,532,33,93,422,570,1486,1840,130,4430,3456,2240,180,2044,13926,692,22,130,81,4,511,178,96,130,103,93,368,202,174,59,189,668,103,645,714,174,404,54,646,48,324,1300,48,844,948,1592,816,5456,6672,1792,48,2240,4115,93,1344,300,22,81,45,54,31,4,511,2056,376,152,818,5550,896,352,992,274,4862,48,5704,3896,4328,992,2708,22,81,93,37,331,184,440,4964,10972,11917,22,1085,2615,93,50,31,4,69,131,137,174,59,30,63,244,748,11336,3722,174,3553,2403,5784,22,130,81,331,184,3484,238,174,480,3188,396,3684,4236,496,7316,9612,368,632,896,786,174,59,93,448,244,300,448,448,3264,1216,1792,448,3536,184,2040,1682,174,3984,80,10216,152,6016,4448,13824,6458,81,93,448,496,48,1618,233,857,22,81,99,31,4,233,174,37,67,266,1080,130,22,2214,448,2936,786,174,3546,130,22,81,30,63,368,624,722,2734,3397,315,352,1440,11208,152,8160,1792,2192,1152,2928,1152,1936,4080,8344,2088,6912,5136,2288,5856,8424,3896,2120,152,2784,9232,14520,59,93,992,1000,3850,81,93,37,515,3896,3672,152,2784,1144,152,1888,2688,11656,152,9952,28680,16376,2797,520,192,230,19,2623,1094,235,24,178,157,1520,422,472,216,753,471,25,5,1453,85,387,126,180,29,245,233,841,347,21,103,3666,103,316,29,126,157,3244,124,24,156,166,230,136,3348,143,133,3722,52,28,10361,1949,176,1808,155,1425,460,184,3216,3200,485,118,1269,4008,2136,772,896,148,128,3470,14,4064,2136,992,488,496,56,19796,12586,304,1010,29550,2272,2,2399,6277,128,3803,517,1696,1674,742,501,1531,8637,4470,1085,27949,33876,552,1131,13888,49881,67175,3484,61944,3054,13322,548,50384,132736,80976,88128,16928,104,14320,392,263288,8056,115121,909,10993,116797,4180,10336,132714,594,1496,3032,113716,128108,3036,1412,2724,29520,495,1996,194,798,194,22,2818,344,22,56,570,3960,22,1042,422,178,22,370,515,59,48,1792,932,511,992,541,1385,1019,1422,574,93,992,781,2187,992,971,1085,2839,4,511,244,267,414,4,30,63,359,870,18,4,130,22,359,152,48,205,252,259,233,4,274,143,59,246,22,41,103,99,35,274,391,448,544,196,34,3010,925,97,614,156,866,22,37,511,4,30,418,89,63,246,80,2340,480,471,471,496,392,134,80,264,18,134,1854,134,838,561,1096,45,799,178,15,59,293,603,197,50,30,368,299,141,2610,448,2801,63,992,785,100,78,465,1889,667,848,2021,1699,27,318,93,37,513,34,911,15,88,564,96,1137,1085,1350,542,1298,552,2996,534,618,2464,948,187,17,1470,930,130,580,1914,1256,368,476,81,97,822,196,644,348,448,220,111,22,119,329,63,37,67,30,44,303,99,50,496,255,15,500,248,480,1096,96,829,15,4,78,314,530,496,422,230,834,674,303,1091,156,242,498,34,1914,496,496,2340,546,1418,80,416,576,1029,67,30,814,178,74,496,352,48,48,86,1856,2040,184,762,1485,1022,22,448,548,49,466,211,185,1048,345,4,30,100,22,111,385,25,471,551,770,174,30,48,219,780,15,329,467,81,130,22,292,597,89,359,22,130,481,411,100,960,484,1166,774,1422,496,30,446,50,318,178,363,63,96,400,96,480,164,678,471,99,992,434,18,30,218,774,74,244,252,433,26,22,119,30,299,167,377,99,50,496,255,145,152,292,654,46,771,2224,63,1022,2154,368,352,306,716,298,1660,111,22,119,392,104,30,322,29,67,448,130,251,15,34,48,92,326,248,1576,96,264,952,476,546,1114,400,1618,5006,2166,1418,496,1672,30,996,918,96,1942,2040,2429,22,511,456,74,851,67,30,44,190,629,4,130,22,111,337,63,324,35,99,23,211,34,203,463,478,100,303,1887,544,730,152,992,270,505,492,639,134,1052,264,3416,1914,548,412,134,1498,870,122,992,86,18,30,692,103,149,48,770,30,44,174,774,200,819,45,9266,104,30,1762,248,7042,15236,3555,992,900,892,82,48,22,448,960,100,4,30,107,1918,2101,45,4,847,400,4,89,104,470,725,297,1544,1308,532,1914,1896,476,960,134,471,1439,86,18,30,992,899,104,48,992,800,48,63,134,444,303,3551,4872,960,925,67,30,37,22,111,400,448,104,3913,273,11486,134,3482,104,30,1762,30,218,1793,45,1044,3414,2941,955,885,745,2612,952,518,1586,222,1040,530,6846,1840,1776,96,1744,96,82,48,6254,896,96,848,37,67,26,422,440,134,786,696,528,1312,1605,67,26,422,152,244,748,430,496,496,370,1042,750,5632,6016,130,270,3088,96,896,3448,29,93,422,381,944,515,152,481,73,438,552,360,565,97,44,800,174,544,1244,644,37,67,26,450,412,982,1144,692,1118,530,496,496,1918,896,532,412,130,1614,400,496,496,2392,328,290,606,96,1294,1466,30,992,970,48,2200,1224,368,352,280,26,671,199,893,67,600,244,178,74,496,352,96,1344,1698,126,96,2760,8760,3616,992,9370,3084,812,2272,1747,67,78,152,16224,370,1792,774,6154,3088,992,26075,22,511,481,511,536,844,81,97,782,134,471,1371,564,37,15,52,377,99,394,18,134,895,4,130,22,387,134,471,430,552,339,101,69,34,48,219,548,511,348,480,635,22,992,48,45,1892,2894,960,37,15,52,30,446,546,400,370,74,402,348,198,1094,1144,430,4,18,104,870,48,74,244,896,2190,4,2946,26,4,4314,134,1394,26,1096,818,111,22,511,104,26,4,322,78,847,515,1570,344,127,647,398,528,10844,1918,6933,1085,54,2056,826,22,104,1022,847,67,1018,574,519,329,78,403,321,1438,278,714,335,113,578,4110,3632,2384,130,1298,348,398,372,126,2834,4,6298,992,4112,368,1528,1560,496,496,9216,11184,2789,67,30,570,422,570,896,528,368,728,844,81,97,74,496,1888,800,101,67,30,44,402,546,1498,1426,2262,152,992,912,130,766,532,2684,496,496,530,496,25470,13016,1224,368,352,280,697,1092,67,30,570,244,178,74,496,352,96,1344,1698,126,96,2760,4416,2936,816,144,134,314,1430,2186,992,1026,9094,30176,368,557,97,1018,644,82,266,448,331,22,119,329,63,37,67,30,44,303,99,50,496,255,15,500,248,228,252,1096,96,829,15,82,314,530,496,422,1738,303,1489,1935,63,448,544,448,456,264,306,174,278,782,4,30,46,157,511,1376,100,316,576,1029,267,194,450,748,352,48,30,992,2162,1030,2962,1944,2136,30,996,918,96,4480,1544,8312,134,12448,1914,960,37,67,30,692,103,197,314,134,322,74,948,5594,526,5338,2552,1344,78,2194,96,774,122,1792,3086,12306,992,26784,368,1650,126,944,896,96,885,1089,1482,528,96,1026,3214,1026,2062,992,1792,3584,41480,2056,61309,1107,904,925,97,719,63,4,77,134,22,1987,1921,2670,1229,1344,582,448,1695,4,30,481,2125,67,30,203,794,22,243,205,63,1557,63,34,570,1529,392,63,37,1344,2303,4,30,992,1496,7042,134,11898,1896,960,844,4,30,144,59,511,5408,7944,2056,1840,3798,3896,2346,1840,89,63,78,914,912,2224,1840,1877,297,2010,21512,3088,992,1792,11056,4080,1792,6368,1792,856,3112,801,63,37,67,30,44,948,770,248,774,2138,1026,620,1810,1522,29678,17696,9056,134,6938,43328,2120,2936,960,37,8220,63,4160,896,942,850,997,763,73248,992,1792,17550,3954,7456,960,37,67,30,992,770,1022,5594,5864,2552,1344,78,2194,96,896,1792,76800,29032,925,67,30,863,134,22,448,63,481,1389,403,1618,269,896,530,992,270,997,7419,548,412,134,1498,992,992,104,30,992,770,74,948,1019,1987,7324,104,30,1762,248,2966,19312,7466,1840,20640,8072,152,992,912,896,3216,130,862,3456,13824,6576,896,96,848,37,93,422,440,134,786,696,528,1312,1605,67,26,422,152,244,748,430,496,496,370,1042,750,5632,6016,130,270,3088,96,896,4240,952,1022,1114,992,8064,29728,992,3086,61728,7138,3088,992,1792,119840,992,25600,2781,22,743,30,2789,748,266,645,1029,22,1888,130,147,925,1116,1762,130,8083,2268,4,1547,2349,37,6664,411,3008,925,2339,896,992,152,2488,1440,152,7268,3616,268,728,6244,3078,1240,656,30,1484,1672,775,645,346,130,1430,1144,1744,2002,4448,3664,774,130,22,542,372,78,2882,2387,515,570,238,184,1026,22,1292,694,862,852,174,3572,100,892,1530,1926,2420,2040,1856,5612,992,5469,418,93,450,564,933,93,992,874,440,4828,241,645,347,93,100,318,134,864,1947,93,184,808,80,1255,93,992,2762,5639,63,452,152,992,2488,6180,1592,1888,3092,3050,8194,7168,3851,93,1014,3304,1022,122,30,1744,924,22,1744,134,888,934,34,448,266,1233,93,150,268,1022,980,368,54,4026,1300,4160,152,4080,4858,1170,1144,238,632,26,992,6142,130,7072,12611,452,63,477,515,2340,1144,1298,1871,515,1326,37,22,933,59,93,418,2371,147,368,1224,654,542,1014,1026,1866,4276,1326,37,63,318,134,440,3192,264,2908,2014,994,888,422,578,1014,2250,22,1398,1458,130,714,34,140,574,896,430,2420,368,4080,1300,7168,2466,1840,37,93,862,152,912,104,26,422,1672,168,824,1888,1000,104,26,22,974,930,1926,4316,48,422,6664,896,134,3896,6234,130,862,1026,6294,8194,13446,2789,93,59,515,440,130,238,184,1026,440,5150,1878,992,1428,3896,368,54,130,8182,1326,992,1436,3896,4,418,2040,130,7934,1954,4448,5504,8366,2040,888,104,26,2014,944,1970,422,1792,26,238,624,130,31520,25464,1992,3416,471,93,37,391,22,130,412,996,4,2906,1432,992,1048,496,496,994,862,1026,3538,4,130,166,722,622,960,17890,20536,22,130,422,3896,624,1074,422,130,22,1276,101,93,37,117,26,372,810,1042,1480,22,274,268,50,12226,2240,7728,1888,896,1176,2040,4448,9888,4448,4024,3896,422,2170,1427,515,130,366,74,422,530,496,22,130,396,100,1144,216,1996,992,7026,2314,152,1396,2284,36904,2040,1856,422,2040,130,1840,5628,2420,4448,5408,39299,515,570,238,184,1026,22,1986,862,438,414,34,140,3572,100,892,152,2304,485,63,50,34,368,624,1796,3896,4,152,5474,86,1856,2040,7252,27910,992,720,2314,422,440,3272,2688,1208,130,1748,30716,22792,1936,1960,54,26,2040,1992,422,9856,26,2014,130,7934,14370,96596,888,104,50,1262,2040,180,3540,59,6213,1888,152,1072,368,323,2165,152,25296,6120,17650,38784,2040,130,7934,6824,2040,130,6142,2318,1402,808,184,1026,22,1986,422,440,852,34,140,574,6146,300,1000,55538,49696,2584,3118,10074,1144,1026,6142,81856,20648,992,3034,422,30,410,3272,2936,960,130,59078,59781,93,1014,2892,412,1144,530,2168,22,992,752,134,992,830,748,1326,2420,368,54,4026,5460,152,992,10260,8030,130,21542,992,912,1144,1840,3272,2056,1840,14288,41112,130,862,1026,6294,8194,18272,32654,63768,992,7168,26,7984,54,2040,130,1840,4302,108296,27364,9077,8299,28010,742,16176,3138,85918,86067,4,26,113,104,131,8405,35,7688,16829,35,363,22,81,30,63,37,4,8541,1059,6539,23159,3995,35,106939,12848,81,4,16391,496,74158,164,1392,24782,6968,476,348,142353,9860,63,748,3780,29308,24518,7659,33251,748,16148,5631,511,174,3458,137278,46878,1374,59,96,30,63,4,101,22,91,5,134,539,466,2544,174,238,130,50,7816,4167,317,8112,8946,4,77,19,4328,10256,1155,511,30,144,7618,130,4348,8288,8160,5776,1850,374,13616,1776,101,19,4208,3484,6892,1840,14421,1447,96,22,211,137,5,126,959,2652,471,10317,35632,7168,5280,2608,4112,37,8975,748,5568,42362,174,37,22,1997,1877,19,185,63,3445,3973,2377,1674,22,41,22,81,30,69,31,4,2567,1346,17806,3712,4000,4168,152,1904,14392,152,1904,1850,374,27292,22,81,93,37,19,496,1608,448,1840,4608,970,126,2936,18328,1151,93,50,31,4,69,5,126,137,30,144,59,30,559,7866,126,916,103,959,5584,174,16864,2160,1296,992,4680,2488,5776,24512,1976,52107,1339,35,300,22,144,30,69,31,4,509,3404,4593,1059,35,6539,50,16814,81,4,511,152,1904,6579,7741,27011,88717,1428,29820,3456,13936,47018,81,93,37,22,885,1019,1939,31,4,200,311,3801,12575,3553,13311,45152,6272,12106,21164,7849,63,185,4,216,199,27,17,52,30,540,2762,296,268,130,54,1244,10804,40763,5945,531,1362,91,501,30,56,13,31,4,509,268,2818,12594,1663,14674,4,26,113,104,131,896,16829,531,6772,2878,645,888,2476,81,22,645,203,91,398,22,81,30,100,4,1018,1486,415,96,580,46322,9999,3879,81,22,130,515,1377,896,1029,131,370,30,63,992,10992,9382,43868,118974,5698,211,1903,4,46,31,4,69,131,137,174,59,30,63,992,16864,82982,52474,48581,28960,3817,531,39151,3960,152,3332,348,127808,7381,6187,448,46352,4216,3896,24848,3786,174,59,30,63,944,48,21216,134576,7072,4176,2688,54544,3786,174,59,30,63,944,48,9816,19849,1851,22,81,30,56,13,31,4,511,266,28862,3960,152,1000,67328,192768,3896,114832,1850,121030,2128,1810,81,93,37,515,3896,17856,35415,4,122,17,182,53,3843,3575,1022,54509,35,7812,65,9010,7812,24898,7742,9157,7679,133,3199,5876,6968,844,7050,501,30,1309,104,294,22,81,30,69,31,4,509,3136,12494,50,14130,2769,1034,645,440,7352,1160,7424,3464,496,152,3680,7698,33217,1533,2720,1850,27,1781,27,69,130,53,50,14781,1808,102211,7812,126,959,15806,126,48,1380,6548,1747,130,22,1085,296,152,371,130,1403,406,35,200,12791,2056,79816,43452,9342,108673,93,1829,2619,1792,1479,93,33,17,31,4,69,268,174,59,30,63,244,748,206,531,1951,448,11922,174,12752,4112,4448,19382,31,4,7877,48,398,22,81,30,69,31,4,509,268,2868,12544,9002,2856,1592,1792,728,844,81,4,511,152,355,645,1856,200,624,4936,7608,7448,1151,93,50,31,4,69,5,263,174,59,30,63,244,748,912,3523,1939,35,2567,6082,174,17880,152,992,2968,3933,67,16824,4024,3803,130,955,3005,22,130,955,2862,131,400,12391,14216,35472,4448,4872,3896,45814,5820,2355,2093,14287,8135,15732,103,45,600,91000,56424,2056,1840,10040,1666,174,59,30,63,992,912,2224,5840,39328,1392,2514,10367,1055,1666,79198,2832,29909,2507,244,748,43264,41920,42398,531,1055,358,1308,33542,888,5264,1808,280,6920,111880,7812,148,16976,1792,7976,1904,152,992,755,1085,448,58296,2832,104,48,912,37,955,1232,992,13712,1344,2257,59367,2056,1840,113220,66496,111746,23070,895904,250080,130834,174,108298,30268,66416,230356,770176,99738,7812,15558,17394,49102,10854,2634,318,8112,1906,1840,42816,23282,29420,65024,15362,59680,15078,130194,6294,127832,5496,10018,42102,900,7660,2634,318,1970,9888,43942,11194,4320,75520,384230,11064,103496,131712,11064,1906,129614,15362,107526,1343,312,100,30,117,385,236,212,295,420,45,62,4,418,14,354,180,15,41,6,1,479,1,28,421,31,14,11,7,30,206,27,190,30,18,7,23,1,205,199,33,4,2,14,8,7,27,1,4,2,22,2,91,31,221,26,49,4,2,22,31,3,154,14,19,93,59,100,8,3,4,58,28,99,9,7,96,30,69,35,73,2,48,1267,7,41,56,31,47,318,46,147,5,36,63,139,16,8,288,7,28,27,4,24,3,106,28,350,127,319,4,2,22,2,29,3,67,63,4,2,16,6,2,285,3,60,1420,55,2,7,7,9,6,23,8,31,87,31,110,190,15,32,15,199,63,6,22,2,98,30,81,268,1,240,6,268,82,46,242,76,128,2,52,120,1310,30,122,344,5,1476,48,171,58,421,17,33,9,1546,4,44,12,18,478,1188,292,8,48,14,16,54,112,134,3387,31,300,47,137,8,4717,48,207,25,166,1,33,28,35,16,49,63,9,48,6,22,39,2,22,77,56,70,48,230,107,31,25,6,19,31,32,30,5,54,7,68,96,2,234,233,15,31,21,116,61,2,22,20,43,2,35,4,26,18,45,26,24,4,2,25,162,126,112,65,48,6,21,3,167,26,45,130,522,80,25,6,22,3,184,128,123,17,8,2,17,1,3,25,2,4,238,93,38,3,43,7,23,4,3,56,368,47,2,1,3,1,23,3,4,26,2,28,149,50,7,109,18,26,49,27,2,4,25,34,28,39,4,3,24,21,27,3,48,13,35,27,72,30,26,45,1,2,28,20,99,293,85,133,4,27,4,27,94,79,48,3,76,302,128,48,5,28,15,48,144,150,83,43,111,118,143,134,5,37,76,116,4,30,147,26,30,45,96,170,84,185,21,24,4,44,57,22,41,22,6,22,23,4,26,103,27,69,38,103,7,24,6,56,285,3,28,17,3,71,8,2,5,26,15,45,22,128,353,7,41,63,71,22,38,50,3,23,4,11,32,102,19,8,14,3,6,46,2,28,14,6,80,22,31,50,21,9,15,18,2,168,5,180,108,3,122,30,56,45,255,158,25,109,60,37,7,10,4,42,56,24,4,56,106,2,70,6,24,18,82,4,44,202,24,110,240,28,102,60,2,76,128,430,41,149,219,7,92,13,14,4,13,14,83,12,25,8,96,225,63,41,319,43,7,68,18,41,425,23,22,182,3,178,78,56,63,85,29,4,3,24,44,190,5,30,63,37,4,109,18,154,26,5,80,63,37,4,121,586,8,4,444,48,4,8,468,12,360,136,204,104,192,52,8,70,45,73,5,51,732,108,658,252,26,15,3,30,4,234,130,54,330,66,111,4,59,445,181,4,2,25,4,3,80,30,26,104,70,2,4,123,2,7,22,17,17,4,24,19,7,23,100,4,121,140,8,4,2,72,93,3,66,138,122,8,15,47,16,508,103,45,104,244,70,134,284,81,4,381,30,12,240,370,190,244,828,887,134,318,59,4,37,31,32,30,251,7,33,48,24,14,58,8,48,7,78,155,6,22,7,81,27,3,1,7,30,28,34,1,21,3,4,2,48,28,197,65,233,4,58,106,31,47,234,4,27,3,1,27,4,27,90,48,33,31,67,213,88,69,105,21,104,75,203,304,31,31,1,21,3,4,2,305,22,96,31,17,14,16,86,48,7,5,67,209,7,30,5,48,1,2,4,67,8,38,13,4,106,65,7,53,3,47,7,23,1,62,111,64,31,31,22,9,59,62,4,45,6,22,107,1,133,32,30,1,37,4,27,3,29,321,297,94,276,98,243,4,108,72,62,1,205,28,4,26,4,34,16,32,27,3,38,15,16,32,30,299,151,225,63,5,18,101,103,3,24,57,13,141,16,15,31,1,21,3,4,2,175,126,15,56,45,17,5,3,4,25,2,7,21,1,90,323,8,7,30,48,5,1,2,4,269,15,20,107,7,23,1,17,15,15,15,150,62,76,167,4,44,7,287,1,8,6,7,9,6,47,74,46,13,4,44,187,50,15,542,242,522,53,15,38,6,22,6,112,219,134,15,56,50,387,35,918,480,62,59,93,258,93,7,18,8,58,12,27,7,256,22,40,41,3,4,2,36,58,8,19,7,24,273,69,27,4,181,30,37,74,44,7,309,9,22,31,31,124,10,12,81,33,4,8,58,27,125,146,54,58,800,118,248,52,4,62,102,8,38,148,162,18,32,74,36,26,12,188,110,292,62,47,25,102,184,60,4,58,4,59,9,286,8,19,207,308,58,444,60,2,50,62,59,50,25,25,56,37,54,53,9,22,28,53,9,59,35,27,4,27,96,75,8,23,32,30,12,89,3,63,33,81,4,25,161,7,23,49,134,44,68,143,31,4,27,1,4,2,14,8,2,4,19,93,37,22,111,132,4,30,28,4,233,213,30,32,78,97,259,12,540,68,33,48,103,27,4,197,14,48,5,311,142,140,190,714,27,4,2100,50,56,6,1,127,42,91,2,43,30,1,25,4,2,22,2,4,3,19,15,13,3,31,1,21,3,4,2,35,24,39,23,4,3,46,2,22,31,109,56,25,31,14,48,66,56,184,28,27,7,22,33,30,18,7,23,1,51,4,17,10,17,1,28,2,46,2,225,184,238,26,1,21,10,17,3,30,18,49,2,22,2,35,67,72,149,286,92,117,3,13,4,27,4,27,96,77,48,3,249,48,200,82,6,22,2,1,4,58,4,39,31,32,30,5,96,1,2,126,2,49,1,3,1,24,6,25,7,102,12,44,318,4,56,113,17,288,6,221,125,323,100,248,1,290,4,480,121,454,226,133,8,35,113,2,22,37,69,22,2,185,22,9,103,9,121,4,243,42,61,30,33,67,4,57,2,211,16,15,4,58,4,297,116,4,1,2,10,12,6,17,1,14,12,464,60,177,229,12,6,24,20,621,48,421,6,125,121,170,5,303,163,30,1000,1019,632,43,7,12,27,4,3,59,7,86,96,67,7,24,29,33,4,15,14,17,4,27,4,3,24,35,7,8,22,5,7,44,12,33,1,290,48,112,256,54,10,46,2,128,211,60,25,12,21,8,14,3,4,27,4,11,58,5,18,7,268,11,45,33,17,97,30,7,300,140,300,5,303,215,93,33,247,56,67,7,12,30,44,285,7,56,148,448,48,458,30,68,33,370,3,27,63,162,1317,7,166,128,47,3,27,7,56,54,3,13,4,27,4,27,94,2,77,1,50,240,18,30,422,14,42,70,404,10,43,3,28,178,240,6,56,561,945,34,47,37,56,37,7,56,445,7,1340,2107,448,56,4,3,81,24,72,56,6,1,108,2,22,197,48,7,197,108,56,7,23,1,53,11,17,18,10,3,4,37,31,14,11,7,30,102,2,107,48,78,126,59,232,16,63,26,422,200,218,31,32,30,101,58,126,548,1,55,4,3,79,44,7,285,2,1,27,3,23,3,4,2,21,3,4,141,199,106,4,113,44,31,173,30,96,17,31,1,30,79,126,252,537,2,223,9,121,380,32,68,35,822,24,81,128,240,112,14,48,4,200,48,133,37,11,19,100,31,274,47,15,316,87,14,1,30,18,5,3,6,21,1,2,4,147,141,158,4,2,165,306,2,7,22,31,1,2,28,28,125,418,130,195,91,26,252,97,2,99,378,120,13,35,61,62,77,48,896,480,416,566,40,56,7,15,112,225,31,22,3,6,19,31,25,6,1,30,5,61,12,19,8,127,218,46,10,12,44,56,200,56,56,14,22,26,22,44,56,30,12,40,197,10,15,25,86,4,69,43,106,119,27,17,37,30,56,44,60,8,198,7,119,21,27,29,100,30,40,123,93,12,154,119,189,31,305,86,57,17,31,317,148,422,74,56,12,30,336,122,27,113,134,205,17,27,4,121,388,578,407,78,263,25,29,27,4,3,67,31,32,8,22,5,97,183,165,56,45,25,105,113,90,60,53,17,33,9,121,281,71,15,110,97,37,178,62,446,6,22,34,184,324,177,341,55,29,27,4,69,324,111,73,274,196,100,200,308,259,3,67,2030,4,114,8,199,53,137,2,79,2,22,6,100,22,48,93,77,60,46,6,1,127,234,4,2,22,2,4,3,56,4,21,1,21,3,4,2,25,4,69,23,4,3,101,173,123,110,126,118,2,22,24,102,100,17,35,236,252,51,167,27,3,26,6,31,8,28,22,453,141,177,7,142,19,8,14,3,6,48,28,25,75,22,31,50,2,28,7,56,77,481,30,5,51,45,240,292,397,26,85,63,37,288,1154,69,80,48,55,116,93,4,29,17,4,2,25,4,69,5,18,7,101,165,174,309,59,56,22,106,22,282,471,37,48,8,25,3,22,867,4,619,50,134,226,30,12,20,24,45,114,833,488,471,1744,25,12,356,103,37,112,228,89,4,3,375,37,77,4,3,68,536,414,134,263,25,12,77,4,378,1097,12,58,1926,1620,48,22,31,180,190,37,36,252,637,4,121,438,77,908,1140,397,3685,7,105,72,56,6,1,8,225,4,2,22,2,38,16,32,27,3,1,37,28,3,31,1,21,3,4,2,101,165,6,43,7,127,1,55,7,171,4,3,23,1,29,2,4,27,4,33,13,4,27,4,27,4,38,30,5,18,30,1,2,4,41,158,56,6,418,28,3,31,1,21,3,4,2,96,5,17,106,5,17,451,286,30,1,98,128,291,452,46,13,4,343,164,453,25,2,28,7,281,720,946,30,596,112,310,51,5,18,4,227,22,452,240,3,17,27,127,128,776,22,943,16,580,422,1022,2669,56,37,25,66,12,27,4,197,62,22,28,53,3,4,2,121,4,3,536,178,118,5,51,70,56,248,27,4,25,25,56,37,66,27,229,27,4,3,536,33,4,381,1094,5,1497,27,4,1990,63,8,22,5,96,370,30,96,361,27,29,996,959,1212,3958,118,8,389,2,79,2,22,6,63,37,22,2,67,445,247,22,6,75,30,63,35,2,4,24,7,56,776,29,4,24,104,762,2,4,24,7,56,941,1,21,3,4,2,23,2,4,72,128,754,30,1000,3,22,2051,19,48,925,1022,2057,22,3697,25,12,93,263,22,81,37,93,1443,1901,7,489,7,1529,2057,5,18,7,23,37,41,370,2,28,7,477,4,40561,81,30,98,2,22,6,686,4,2,22,2,4,1,34,22,6,19,27,3,1,27,28,7,37,1,21,3,4,2,25,4,72,743,203,30,720,91,22,106,22,836,3,8,171,28,25,50,675,4,27,204,779,28,20,85,128,1836,22,939,5,18,4,227,22,755,7,14,8,19,92,896,1041,211,1792,1767,103,25,12,228,103,128,37,206,6,87,25,105,4,250,9,22,81,3,6,121,4,3,604,714,81,37,93,257,589,25,471,3,6,960,5,562,37,925,4,1073,19,8,14,3,6,90,6,80,22,26,5,50,192,459,8,22,5,96,370,30,96,411,22,26,55,2,4,124,769,1279,892,900,4,3935,766,3,1,3063,4096,7,8683,25,471,3,6,5645,1002,2,7669,111,63,37,22,6,63,1785,64,896,1029,3,1,55,7,4005,22,2,1,4,7913,287,81,128,2,1793,1549,496,3,1533,2058,1,21,3,31,4,72,370,254,1288,2056,496,4217,111,905,6,57,48,73,55,7,769,957,3,56,2000,48,4041,4087,5618,496,3,7691,48,5618,115,3,8,114,3,3840,4095,7697,93,130,285,81,3,127,1406,130,3840,2057,131,370,30,484,4,1018,31746,4,90746,2,4,124,1790,1088,962,4,62458,2048,2,3600,496,57470,130,3840,372936,22,820,6,22,2,88,6,16,34,78,6,12,4,104,4852,128,768,1918,2,1918,1810,140,100,256,3602,4,56,6,64,44,4,200,1696,2384,1666,30,42604,22,106,22,2786,1032,6,16,34,4158,7572,6,22,88,30,26,2,28,44,56,1742,2098,14479,4781,5568,2725,677,46704,5976,13170,43576,44,6573,2039,11996,41007,643,66107,2688,5241,215,663,2088,11854,16480,30,471,22773,1377,861,1064,7148,2136,26990,1620,422,374,8420,348,74,17550,2945,2581,374,4837,4005,348,1208,6146,25184,368,52,476,348,19608,7160,54380,8114,4211,3609,27,73,496,422,5424,1896,148,3248,506,130,18892,476,2044,6864,5376,19444,548,3484,7308,27872,8536,3902,14250,3884,1810,359,1859,1988,15740,39048,532,420,476,348,1232,52997,6572,3410,6211,3562,14000,12512,13448,6770,342,15786,9318,172595,12030,6288,79511,152,3880,152,4976,16928,6675,99,4,27,99,3803,93,37,29571,152,30784,1000,8016,20464,6168,28984,4032,2192,28512,16128,48312,16128,16402,184,342,2993,10751,2042,374,1216,118222,29306,14984,49456,9216,21456,1620,422,374,8420,348,74,32886,896,21528,67307,293,3680,30872,98176,1406,833,416,576,48,104,442,69,35,17,92,816,4,100,30,450,801,395,740,1137,312,295,348,130,2125,70,63,185,816,343,201,147,301,784,933,59,1015,248,1796,100,30,118,200,148,392,4,26,58,46,318,48,104,396,664,1281,277,171,67,1605,63,89,48,115,279,73,31,13,96,300,100,30,50,368,4,429,667,576,842,218,352,96,478,238,184,381,645,22,992,508,185,168,278,4,65,31,666,580,104,78,65,203,195,81,22,395,46,103,119,111,168,365,153,99,31,444,265,152,379,552,99,18,35,259,54,27,73,35,265,31,109,108,174,1029,4,896,61,150,785,1903,748,481,737,448,27,450,889,374,678,53,1195,96,185,190,95,130,2402,30,904,248,316,280,148,118,1226,148,448,48,198,134,101,137,422,206,594,428,22,4448,956,1075,1133,576,204,29,45,127,159,30,100,459,63,531,2087,398,1144,48,35,348,22,78,48,261,620,126,406,548,30,540,690,548,570,326,422,206,152,35,857,542,2550,896,100,248,496,498,100,322,1340,4,26,252,992,998,4,27,561,404,844,996,1244,1792,4392,35,233,215,2532,1070,743,27,1391,981,415,355,415,27,1748,1840,7879,1840,1776,1840,1760,6693,2825,248,4099,709,283,816,248,200,513,31,1387,448,5084,470,1827,809,148,4,74,348,74,1223,1528,861,1016,30,48,2388,2552,1151,126,52,200,137,81,30,100,22,278,59,81,667,348,53,548,1348,195,103,1085,1148,81,22,2018,1544,22,645,440,904,448,3691,25,368,103,45,104,440,496,2544,2536,152,233,1391,1708,596,152,3867,63,477,252,843,531,63,37,955,1153,576,904,951,937,792,959,569,2104,1092,700,865,1052,1556,4032,532,1370,1714,2318,2758,4522,3706,27,4131,29,419,11816,496,3616,8794,3519,291,22,648,48,1840,570,954,979,607,222,1318,268,954,1270,6680,5794,44,948,1096,4355,1908,99,53,1694,63,131,58,342,199,2184,137,2599,6928,496,1592,1666,74,52,152,144,74,3616,27,2029,726,1592,3066,27,869,694,298,4026,1692,450,1427,2699,2128,2608,7370,6120,1204,31,4,69,501,30,1687,2504,4112,2784,11904,9182,531,69,35,509,482,318,548,570,700,48,470,4095,137,359,1543,22,1743,2131,93,481,30,1910,2802,2056,952,11085,4,759,800,866,126,2429,22,293,792,3020,471,93,676,316,3136,8072,1920,1696,1240,960,6041,4028,763,624,1048,216,992,784,296,152,1456,13376,944,6136,2040,992,901,6667,10224,3616,8590,1792,731,13,35,213,296,2712,148,300,378,1758,680,1392,2952,4,5306,3488,844,7270,8303,515,152,233,1187,53,695,1251,541,1460,148,448,48,992,837,8283,944,9960,696,485,67,400,392,184,368,418,27,515,152,324,252,168,532,252,219,473,22,81,130,411,104,651,167,27,147,200,448,196,81,171,1394,920,27,965,174,600,1792,952,5240,632,1096,992,1440,1528,152,1904,952,6480,792,2392,2088,3288,296,3688,2984,500,18268,2888,89,1135,2856,476,3096,471,1085,588,792,48,348,74,15022,8560,2056,21608,152,3332,100,152,801,1039,544,600,2124,2785,12811,880,2704,5272,33169,513,1375,2705,27,1811,3521,2797,3786,5513,3079,966,1370,674,4122,81,22,645,440,1616,1344,280,2336,496,3088,6128,4080,10135,252,855,1059,667,2306,2518,1736,954,1270,1667,541,2992,74,12070,10016,1973,3179,13712,1528,8616,168,3032,1248,528,96,1201,1135,1000,1144,912,4864,1792,3456,624,1296,4080,1792,6552,7792,8584,22136,152,744,2056,9216,4112,96,39614,3584,8060,248,383,513,4936,276,1960,4,31,961,2914,237,2753,27,221,1808,96,885,441,16288,1818,959,1391,2056,1840,8064,25762,1126,4840,14576,15136,4128,13450,6959,27343,5664,2056,3960,2040,24720,10992,60785,63,34736,55192,12136,16928,3699,30,159,7812,2094,1022,1168,10064,4264,16128,11336,27720,152,2832,21456,16996,285,3828,5916,20105,27,16395,496,3616,4032,3408,3754,4486,12968,2088,1072,7155,93,37,515,440,1850,14086,15782,31,4,69,501,30,1687,2504,3717,395,2784,11904,6016,4144,4984,4576,24075,1085,3136,8560,6672,5360,10032,37224,93824,28960,2784,1019,1085,5112,14536,8072,152,2832,3136,2554,740,152,452,1636,953,200,315,80,444,96,172,280,1074,314,184,268,100,1672,4,27,690,373,171,93,498,368,1676,130,2962,184,368,1688,2208,184,1936,152,1624,30,471,1085,548,120,50,2044,7724,896,100,130,3532,2388,1192,422,3918,10940,4163,103,412,152,628,1444,368,925,667,96,204,2588,281,48,347,30,412,59,1935,230,2214,1270,2478,130,1676,2226,1474,54,2088,7911,1340,17,605,45,5923,754,515,348,252,1440,1808,406,794,3442,211,7675,456,3128,900,2618,1171,173,727,17,3288,392,200,400,1688,1229,30,269,279,452,1373,848,5310,154,312,219,3221,2416,1792,4030,418,1274,2507,45,696,229,17,35,337,174,59,45,960,1476,4628,476,252,4448,3984,11248,896,830,179,2344,2395,3584,81,73,2044,126,344,100,348,1460,1644,896,2883,93,992,1808,2894,2466,15584,1000,152,3332,252,3184,4880,992,1096,844,1644,3584,2174,2144,1072,3456,1840,144,5,723,35,337,44,488,179,418,395,816,296,544,4,148,2088,452,1479,1524,4,3669,6168,3210,2289,996,515,344,37,933,27,667,1346,130,81,4,63,1160,1176,844,81,19,784,312,37,955,2499,130,515,440,448,856,2488,528,1328,1528,696,1244,103,45,104,2120,992,3456,2515,645,537,1042,93,1016,666,1233,839,152,542,587,93,992,448,507,93,803,541,419,99,31,4,463,48,888,1152,6672,3960,152,48,48,1792,1168,496,202,374,2874,130,412,152,576,416,565,4,511,148,22,81,130,331,184,2056,770,174,1731,30,63,992,2708,748,328,152,1312,576,1304,312,2224,400,496,464,1976,152,1788,22,81,93,37,331,576,48,2960,2224,1951,93,59,412,103,27,543,33,515,502,501,30,63,55,143,35,200,48,89,233,30,464,552,3725,31,4,511,480,3803,130,515,2699,93,170,822,448,536,1130,2673,93,37,955,855,93,81,4,69,98,33,400,96,63,148,4780,3992,152,403,45,600,2284,1053,195,1388,1048,152,624,900,3548,800,992,2192,784,2800,900,3212,368,880,2704,5158,31,99,416,6352,888,552,59,1533,864,4912,1216,1792,1976,264,624,922,174,59,93,692,300,1792,1344,6832,1512,1672,104,888,4480,648,152,2784,13344,96,896,5589,496,1911,4178,3752,1528,96,2096,542,59,93,862,130,354,698,428,960,59,189,896,4660,1592,1892,238,6046,496,3952,2520,12712,5104,10448,458,174,792,1940,422,174,152,1476,412,500,748,618,2166,2970,174,152,1904,1428,1692,2442,694,576,1416,1592,5584,2421,515,152,496,2432,784,168,824,1312,992,1152,2096,2784,896,1792,496,896,2720,992,1664,1792,4005,515,2056,1246,98,403,30,63,37,907,48,985,1772,515,1789,2107,2096,37,2187,496,248,152,96,668,1140,1200,228,348,1544,1277,415,1244,548,412,23488,14608,307,645,714,3758,1200,1072,2208,2240,896,12928,8072,9624,20126,731,1357,372,233,243,5307,1172,515,348,189,63,1440,3008,5850,1270,770,3438,456,314,134,3896,4675,645,7064,992,2592,992,3592,19400,3216,37,5691,3088,1080,3896,1940,1324,1216,576,1664,12056,1672,1912,2536,4864,6016,1152,8168,844,81,515,152,1904,952,1494,282,219,93,992,565,667,1360,992,80,5288,714,622,2512,4208,1344,1792,9120,5472,2688,14336,7176,152,2856,6616,11880,152,2784,48048,952,1462,2118,422,7472,1240,4876,148,130,38460,9144,2600,4042,2214,5080,48,848,2088,912,3120,4640,1016,3712,4080,2936,2192,952,714,5254,4328,896,4784,952,714,211,19,548,412,59,1085,2627,93,992,1400,576,786,130,103,30,511,544,352,1440,1241,1729,233,45,5923,645,624,1464,576,1232,1776,448,11936,9064,8056,1664,17928,6984,3216,37,2107,4032,39512,4045,19,2088,1466,3110,9012,81,19,54,5,526,63,496,954,126,3896,896,8320,18400,1152,992,30784,800,15040,3680,896,6992,2224,1984,10264,152,6512,37,19,624,770,1270,786,896,1078,2192,152,992,1080,712,184,786,1270,944,6272,1792,21696,1808,4208,14464,5128,2040,12096,9168,3184,896,5376,16128,4593,1892,6512,19,54,5,521,103,1415,126,792,3104,450,3329,93,992,2960,1072,3136,8176,896,960,2224,992,2336,1152,3432,152,3184,5872,1096,844,5228,3160,2224,2056,952,888,3272,216,680,960,59,93,944,48,896,896,3344,4080,1936,896,1328,896,912,944,5472,744,152,96,1808,1200,448,1672,2936,960,448,7824,3960,152,96,1792,896,5306,130,412,152,576,416,565,4,511,148,22,81,130,331,184,2056,770,174,1731,30,63,992,2708,748,328,152,1312,576,1304,312,2224,400,496,464,1976,152,1788,22,81,93,37,331,576,48,2960,2224,4040,1592,1808,880,6912,9216,12272,4032,4312,888,3008,5312,6016,43680,6568,152,992,1992,770,1270,2192,952,714,10478,9224,32576,18648,44880,2072,152,744,248,5128,11000,1048,2088,2240,1792,9216,5376,12048,4080,2299,387,605,152,2144,1438,265,698,3610,320,2236,800,706,471,3635,546,3900,15039,736,226,6137,148,2238,10418,1462,59,1605,392,13751,11853,45222,6746,4446,11752,157982,5043,8751,28369,16869,9436,12694,3530,16864,27628,14741,743,5528,992,5032,5705,36919,7164,981,12679,44841,7197,1522,1014,378,353,252,2601,3570,11729,13191,23728,3896,4249,5109,31750,25388,3632,4828,2844,248,4080,114936,3945,12435,103900,88312,10020,592,56820,6552,1545,143,42896,4212,77668,133265,152,266083,112756,131008,18884,447,312,4,100,30,96,22,428,63,30,219,134,22,96,30,506,368,76,448,100,264,180,97,271,104,30,318,100,440,515,152,981,576,67,30,999,1022,22,263,105,80,1000,1081,771,1243,2581,416,95,4,27,4,509,30,418,4,333,230,264,17,109,25,55,63,1397,411,37,93,4,858,130,632,375,95,992,979,117,30,992,2495,316,3832,63,227,22,104,324,93,59,96,4,26,4,63,166,53,99,4,31,95,259,48,82,96,22,311,400,33,78,74,189,151,45,52,37,22,442,22,226,285,104,26,4,347,30,165,4,249,63,30,37,4,63,402,163,22,368,322,50,67,30,37,22,489,22,46,50,333,156,96,415,181,174,15,7,52,30,117,31,196,22,63,37,19,15,63,96,3269,22,511,226,259,645,22,1722,127,476,348,163,35,61,4,130,118,30,904,96,276,471,149,956,4,580,1271,1085,50,134,466,496,459,563,59,45,3928,1018,130,1753,22,744,130,22,748,126,17,5,104,26,4,166,148,63,37,4,30,18,30,244,22,96,99,4,27,4,61,4,30,44,305,481,134,471,458,22,63,96,478,111,252,44,15,253,30,165,82,362,214,186,629,4,130,22,28,361,37,22,63,126,1431,4,194,22,676,63,34,786,29,52,45,37,22,26,22,215,27,206,292,49,248,733,22,448,63,96,30,37,63,255,195,1746,896,454,30,23,25,70,164,4,126,59,48,45,744,1214,444,582,570,200,44,530,1147,273,238,134,50,201,229,1162,352,96,448,448,912,134,48,266,496,736,294,1841,418,30,410,103,27,99,416,255,4,30,96,17,200,135,92,421,27,4,46,4,11,34,18,30,37,22,46,65,400,379,22,63,134,33,63,644,55,93,322,96,134,307,45,96,303,45,52,170,259,17,35,61,139,113,198,754,81,941,92,52,674,163,22,637,103,97,155,293,501,22,26,22,178,52,218,63,78,355,63,30,50,100,4,30,892,4,2196,118,353,1085,236,252,219,639,134,312,50,134,464,448,122,1281,1085,448,585,95,122,496,248,126,1418,481,511,548,348,150,48,1498,96,2237,955,37,63,30,471,30,350,200,34,18,211,204,74,107,63,85,26,22,56,93,33,13,35,15,153,50,100,15,52,30,44,327,26,4,122,126,70,67,33,30,185,229,95,4,27,199,22,31,70,67,30,96,411,126,73,27,54,63,131,22,111,134,251,121,5,54,193,75,143,100,437,48,52,30,159,448,22,233,63,67,22,41,22,81,293,59,141,159,730,92,67,133,22,199,27,69,30,123,63,531,117,100,148,57,44,34,44,156,292,50,67,30,100,470,126,237,22,992,415,230,559,193,353,539,422,285,100,63,67,118,198,113,426,50,50,152,170,126,48,74,396,30,23,448,63,30,104,888,439,171,244,252,1403,85,167,63,266,134,44,200,148,322,230,751,67,30,542,252,198,649,247,75,48,45,50,496,130,316,50,389,3378,770,96,541,355,126,17,1294,762,134,96,755,15,526,496,48,104,248,1296,1394,896,1042,471,506,22,230,281,46,7752,7168,1392,2675,1022,61,4,31,99,253,92,126,1344,58,22,149,96,48,218,134,338,163,22,63,574,103,67,30,29,126,63,448,30,237,22,26,22,245,203,63,433,93,28,22,100,4,30,1140,249,156,265,77,19,115,22,389,122,489,122,67,666,997,78,63,404,200,376,122,3866,348,123,895,400,496,126,248,586,130,4,448,888,754,150,48,1727,15,126,52,75,639,30,466,134,255,2123,180,316,7643,22,1085,937,1039,2288,3088,762,1030,6640,3616,9538,881,241,22,448,385,637,175,252,26,4,418,30,92,318,99,4,27,515,259,26,100,322,44,34,492,247,5,465,629,30,4,59,307,622,285,182,385,318,67,29,93,189,63,103,545,770,227,22,141,37,63,435,97,955,740,189,63,1263,1896,126,266,134,496,448,48,470,30,23,95,168,185,63,30,546,446,284,155,193,75,48,591,446,487,67,77,15,71,48,37,28,53,15,100,35,202,63,78,170,126,152,733,470,63,33,643,847,113,134,5,113,352,496,496,330,1462,5688,248,801,954,22,63,48,134,48,218,1718,2224,738,925,97,44,404,570,574,6642,134,2288,1920,2960,762,496,7030,1747,3080,229,312,954,1771,10045,6150,6086,126,152,316,676,775,1085,1496,498,1044,35,91,252,101,67,450,374,722,448,2286,1424,2196,2014,126,5890,8361,1085,799,93,104,249,99,100,22,233,59,4,59,667,644,671,229,818,44,156,227,63,332,103,49,18,30,44,111,541,398,46,22,37,34,282,73,22,130,100,792,407,95,104,249,67,126,152,294,30,1016,111,11,30,286,63,17,46,580,52,766,63,385,130,3658,134,444,1566,1888,400,496,496,537,189,59,259,126,252,200,1202,122,190,480,230,767,49,92,52,74,3977,130,22,933,152,685,22,230,762,93,50,230,721,95,122,744,1544,2551,511,650,896,997,19,30,203,45,248,4336,1792,1658,1926,2043,1085,3010,496,6680,2134,1976,5640,1524,26644,25467,1322,22,134,46,246,22,41,59,4,26,4,63,96,251,103,27,65,4,30,44,268,100,4,50,531,22,1085,418,234,33,22,26,22,52,316,80,149,48,244,55,63,30,100,222,230,351,96,30,4,248,70,67,33,30,33,15,52,17,5,41,22,229,95,4,27,199,22,31,70,63,4,30,96,122,30,50,683,22,617,59,411,100,305,100,59,71,22,263,27,4,46,15,52,30,105,261,30,50,50,152,344,389,22,448,41,22,96,480,100,346,4691,293,444,766,784,101,97,48,1542,30,23,195,30,4,123,96,130,17,1377,97,318,96,282,740,527,441,22,78,100,444,950,5170,4080,368,1572,96,22,353,2069,1641,385,30,632,11248,9440,448,2432,923,229,888,104,992,896,96,352,96,437,22,448,869,2304,474,448,126,866,2926,448,7792,1912,2284,7732,992,1029,22,1085,1976,1034,12774,10906,230,2693,22,1085,1033,65,353,30,513,27,515,587,992,415,230,401,385,1018,1646,3542,4028,1576,471,1085,3136,24456,11907,130,22,933,152,685,22,96,134,407,355,93,50,230,721,95,122,126,618,374,770,134,266,622,400,1529,143,368,784,96,666,997,49,48,155,1285,2603,189,37,67,448,1546,246,1658,3969,541,544,3136,370,36727,418,30,410,103,27,515,259,30,96,17,200,227,448,4,46,15,52,30,74,31,50,15,400,316,63,22,63,134,96,644,148,322,96,393,189,303,97,170,326,46,252,198,835,41,900,92,52,674,185,637,103,97,155,794,22,26,22,15,433,63,78,355,93,50,100,4,2040,887,65,27,73,30,23,95,353,30,513,96,446,236,103,63,37,45,52,44,127,639,496,405,193,59,63,30,418,574,707,1085,1124,52,59,63,78,101,269,248,174,74,126,1170,992,800,242,4,8705,7679,528,4232,104,16133,22,96,134,407,104,259,1085,80,1168,96,762,30,104,751,49,48,1192,803,226,67,344,448,184,1144,1730,78,100,5380,600,2210,126,2162,3616,2086,200,7976,31744,997,22,1085,937,1135,5280,2784,3240,2408,1546,2066,16388,90813,104,22,1087,885,126,1845,89,63,33,959,30,2379,226,22,1085,2789,206,1855,37,1944,63,89,63,4,29,4,30,63,249,73,27,413,37,63,4,30,96,607,100,44,34,11,89,22,448,63,63,63,307,143,817,30,100,65,1933,41,22,96,1803,22,100,19,59,467,3387,63,37,189,79,5413,11640,3144,925,67,59,541,1394,134,2026,30,1000,2960,122,25368,27,221,992,30,1064,4064,1840,2056,2194,30,14608,5760,3954,23027,2187,1659,30,1055,829,667,498,1808,96,885,97,170,4238,1667,63,78,100,16388,16128,21656,104,7064,49285,67,4080,8264,866,785,63,2255,3895,200,75506,18446,12552,858,885,97,1995,2413,1730,178,5980,2210,126,1696,466,1555,395,368,1298,2034,77828,27936,834,163,22,63,574,170,126,152,418,289,26,22,48,400,63,526,150,883,291,123,30,252,1394,226,733,997,141,352,52,200,498,1792,226,4,2992,218,400,496,960,134,448,1277,17,348,198,1627,100,15,34,92,52,75,30,513,96,885,97,29,1934,63,30,50,100,316,526,50,9174,976,6138,28726,25600,4028,2047,541,544,3136,21514,900,126,152,316,676,775,1085,1496,498,230,814,35,91,252,168,450,374,1170,2286,5760,5890,8358,1792,2011,1085,7122,230,12048,86552,5760,3954,149494,2933,54,938,648,22,426,63,22,1022,439,1085,1033,238,26,992,754,30,418,67,26,996,455,8777,1972,1863,2317,1962,6510,2240,1245,750,213,2900,992,22,2161,825,888,448,126,11906,6516,607,147,398,594,1042,666,130,100,55,167,27,849,4,31,367,18,522,54,168,144,30,732,48,368,646,398,602,26,4,740,22,130,422,490,574,174,118,1133,103,27,515,762,30,3314,5704,26,996,216,602,185,93,992,786,130,54,394,1398,694,1406,31,22,426,22,130,67,294,278,316,454,182,364,350,230,22,81,146,67,548,96,59,263,53,95,134,540,800,252,50,150,77,467,248,1176,692,1003,97,100,318,152,670,668,103,99,126,420,476,238,30,602,130,316,572,4,122,30,918,230,316,1476,248,1392,786,2074,2021,891,1266,30,100,1692,2784,1341,286,26,4,100,22,387,230,222,27,73,148,300,137,268,73,233,215,155,316,229,319,96,134,281,33,97,37,22,41,450,312,282,237,395,53,22,617,122,111,235,280,370,211,22,789,150,30,268,100,433,22,199,249,41,22,37,93,4,542,30,286,405,277,238,233,73,649,67,628,22,37,389,22,100,4,26,414,30,100,318,130,504,155,263,53,99,130,540,448,259,97,414,34,148,392,322,896,198,1977,63,4,1320,952,144,476,1000,22,227,63,4,728,786,211,385,126,896,448,448,4,152,2429,22,645,1247,277,1808,96,375,677,3312,1792,100,1808,103,645,896,3088,14915,130,22,389,37,22,491,148,294,152,1080,444,786,33,97,100,222,27,221,292,452,628,420,174,37,643,918,249,147,626,22,81,841,59,93,318,134,477,853,233,73,268,896,628,22,104,26,862,130,1074,100,446,1372,126,2400,1474,54,1993,95,446,594,398,1328,1544,264,1650,3126,896,2907,541,7896,896,1144,10008,7587,290,22,104,26,4,357,152,33,97,322,27,354,4,641,81,22,215,126,744,253,22,100,200,63,85,63,37,97,542,220,880,53,93,54,27,513,86,103,63,952,81,146,50,167,481,63,34,362,86,399,134,95,286,30,37,22,63,481,73,22,446,253,22,448,96,277,171,511,30,535,63,4,26,104,22,426,22,422,152,418,500,134,96,322,53,95,544,448,352,134,46,4,264,134,594,812,416,130,1403,95,446,594,981,97,322,27,513,252,448,628,4,26,4,412,580,782,156,81,93,120,872,770,30,100,318,130,4,2451,93,37,22,389,704,1763,541,446,35,95,100,249,67,736,1384,3716,1782,174,59,841,148,3640,5372,2047,541,8747,541,676,22,126,2663,97,2368,992,1840,152,764,22,126,58,992,342,684,22,744,3344,126,3896,322,1672,2222,762,1742,1394,134,2962,1048,182,810,30,968,448,1547,45,50,104,26,100,762,134,1044,396,1499,93,37,515,440,352,618,26,104,148,101,19,1524,22,10482,4,1840,696,1540,5102,552,352,81,45,54,31,22,73,716,150,30,118,150,218,300,31,22,426,22,491,148,130,100,216,454,31,4,13,33,67,26,56,103,93,120,50,30,122,244,300,126,322,680,146,81,22,130,19,540,54,168,96,78,458,27,4,99,316,155,30,361,130,148,101,315,222,148,26,59,93,4,29,137,5,30,63,154,26,100,148,148,18,130,318,389,93,4,418,30,540,700,500,552,1672,238,182,476,364,422,100,130,148,168,1498,230,362,130,396,1000,46,4,42,184,172,594,198,755,95,130,100,312,450,130,786,4,170,448,252,400,944,322,126,1656,448,1444,55,1169,4,264,518,230,249,67,480,1640,355,45,144,3020,1044,1064,844,11804,2520,6448,3803,541,5112,2554,230,770,126,152,11000,3058,2040,126,16288,20890,312,184,522,1534,1322,574,174,476,238,130,899,97,180,808,691,515,26,4,477,63,352,100,368,150,30,312,189,1291,471,93,37,63,480,412,1208,1888,180,548,168,548,281,137,53,95,134,1758,2420,26,1344,422,130,22,1118,220,328,238,178,4,1372,416,4,16956,6548,16902,594,546,130,3220,1678,546,524,1055,93,37,515,440,7498,5768,130,2540,7576,5004,1016,22940,892,2936,368,22,230,440,1381,67,572,252,2288,375,545,540,700,380,22,1022,100,3244,3828,420,1620,22,230,2288,152,740,2592,96,34932,448,1444,1224,268,518,230,249,67,2120,3564,22,1022,100,790,174,844,5516,3700,4212,38997,22,426,22,130,67,294,278,316,359,95,182,944,249,67,548,96,59,263,53,95,134,540,1052,50,146,81,715,80,922,174,692,126,877,97,100,318,152,670,668,103,99,546,266,210,238,632,26,104,22,866,1074,230,316,152,1324,22,134,77,1227,180,786,1626,2120,466,1529,2333,1762,130,2996,1892,2556,7792,19696,448,3302,53,95,446,2224,248,296,1266,624,230,900,22,1022,1064,714,9216,2118,50,2040,134,11024,15384,19444,3140,4028,100,152,740,252,952,2936,997,67,2120,119050,1961,2383,544,3029,134,533,574,1096,1693,2787,96,344,1180,22,992,1027,235,96,1524,126,448,14870,9112,31680,27720,2936,997,67,2120,14741,67,4160,3584,2410,230,1429,22,130,67,448,440,1829,67,966,53,95,134,249,63,1476,81,667,3434,152,2086,714,24582,27936,3896,2224,1810,53510,2088,1944,37,22,1085,1080,1682,27,221,1792,174,37,1810,147,2040,134,27400,48168,4312,16098,4110,4440,448,2336,966,53,95,446,2224,1525,285,1776,2086,7920,2010,2118,50,30,2144,792,997,19,744,8472,15384,77995,99,31,22,389,37,22,491,148,446,1080,171,1059,33,97,100,222,27,221,292,1080,252,168,174,37,643,918,396,198,450,96,885,93,318,134,410,130,4,816,203,73,142,30,96,448,1098,130,316,1750,100,446,1498,1118,1282,1474,4,50,1940,53,73,22,104,107,235,594,1726,1712,1620,4,122,30,992,2104,3803,541,7896,12048,13338,992,5406,14042,12350,4160,152,2304,22162,182,810,30,968,448,1547,45,50,104,26,100,762,1178,396,1499,93,37,515,440,352,618,26,104,148,101,19,1524,22,126,2196,8160,4,1840,696,1440,100,6036,892,1564,2520,30736,15384,53512,6120,1944,2936,997,67,2120,8160,114568,2798,11364,22418,8101,863,3132,20168,368,103,2007,1802,238,19922,422,6813,368,93,50,31,4,69,131,3795,4645,7683,152,15817,481,1144,2792,344,4891,2955,4187,93,17232,81,4,3995,21852,6803,4221,598,372,233,391,5463,5219,10656,4740,3933,2583,103,645,17176,6550,3336,2819,1898,59,481,515,833,1851,1633,546,8507,1858,10835,5042,130,22,692,93,4,46,31,4,69,131,137,174,59,30,14051,3616,8388,3906,27,515,651,645,1294,13786,3616,7132,81,22,130,2419,1529,370,30,12391,7549,515,7727,174,4,418,30,2026,1939,35,12243,103,8064,30,7819,368,22,81,93,37,114082,368,93,50,31,4,200,1507,1699,126,463,496,1566,184,27,2883,548,68,100,54,249,2465,12800,8316,6272,37608,12285,12315,20462,8346,3933,44711,368,22,81,93,37,15699,50,49181,368,30,63,50,31,4,69,35,3891,4034,31,4,7637,326,268,28,126,26,3336,344,127,93,13376,8064,7672,16524,372,4676,103,645,476,268,13840,15840,11880,152,16776,3933,3616,8183,22,81,93,37,115001,81,4193,37,3960,6413,1428,268,144,3532,635,63,50,1559,1840,99,412,59,3425,422,21274,3948,28728,15840,15732,22,81,93,37,515,16180,81,22,130,14451,1151,93,50,31,4,69,131,137,30,144,59,30,63,944,2388,422,374,7816,21144,32632,5424,30424,16506,130,103,93,74,2366,1346,8862,1362,4032,233,30,5794,9357,18552,48064,152,5824,8168,16476,422,1618,22,81,103,27,515,392,4917,515,5776,1899,30,19559,152,9064,152,24360,28632,28985,2369,1428,2089,143,41,63,131,137,233,30,361,152,4810,471,8257,3616,422,12826,1348,692,22,81,93,37,515,18168,11872,1144,1899,24677,3933,515,16376,3616,8220,81,22,130,2419,1529,370,30,12391,7549,515,8320,152,48488,152,49544,5824,2784,1019,1037,1976,3092,22,81,93,37,515,392,7027,93,19368,91168,16376,16384,510,8160,1777,667,1900,12032,9246,1981,4813,1022,1255,839,27,73,531,63,371,1091,174,1696,422,10252,14100,27,1994,63,131,137,233,30,3254,14665,2226,1528,5482,3786,3110,422,2592,27,18841,3936,4920,1263,2652,1102,63,531,11979,11272,4524,588,1856,70,130,81,515,2173,25812,861,1048,531,2505,27,515,30141,19483,28969,51962,27639,81,130,22,1085,2793,200,28430,330,418,30,329,33,130,48,1796,33819,422,511,29698,2056,32789,31486,69946,46504,31744,548,348,123,1037,48,115209,961,132518,10896,42096,16480,71761,1973,1844,59600,1070,15840,18712,10032,3960,37,22,1037,48,1792,15786,34054,358417,52007,27872,3803,1085,27642,81,130,22,885,152,48,1699,1094,200,65287,229360,958,2040,4,540,30,370,48,4,2882,22,37,63,30,862,130,680,1899,296,63,30,59,63,892,100,30,371,515,130,22,10082,1824,418,4,1836,4,130,888,126,912,130,5523,230,22,215,178,714,363,63,2266,27,17,134,238,233,45,294,30,416,1861,496,1309,134,345,67,59,489,368,103,45,104,324,22,130,81,331,5116,252,3848,3571,645,476,412,2240,10136,962,381,1143,501,99,35,2943,10360,1810,184,7307,67,2684,2673,667,96,1777,63,37,955,1976,1019,1085,837,543,3344,412,3584,322,174,1398,2218,4448,2398,53,30,1524,89,179,813,2688,531,48,100,1936,4,69,2055,361,152,349,563,35,69,30,397,1443,418,4066,496,5276,418,1703,667,1462,30,2262,3470,848,3584,696,229,667,96,1840,13792,496,3616,5427,541,1102,149,30,100,4,511,198,359,1301,1428,279,99,892,412,407,184,63,131,263,59,78,513,1249,576,645,414,35,511,59,189,228,222,30,368,48,206,30,471,3635,794,1072,2512,496,1810,1806,1988,1308,458,3470,848,844,81,515,152,464,448,992,784,168,728,96,1000,714,174,37,2307,1064,6752,496,2960,2816,496,1792,3584,1526,479,4,1309,605,30,261,452,2684,4,100,531,48,309,4,996,731,50,1037,48,259,991,542,59,563,35,362,134,1309,4,444,4,570,3514,5720,2072,152,31,7246,93,448,204,81,22,645,299,645,960,1428,252,219,325,344,37,885,1766,2688,992,200,248,1155,93,3192,496,1096,3584,496,1096,392,322,174,904,728,2856,4363,2973,2224,922,27,1043,5344,8712,1792,10640,56,893,126,93,992,2288,1624,152,1747,93,997,1339,4888,152,2400,1776,1840,600,3896,3931,26,2751,81,78,437,653,4,344,1055,721,1503,485,1459,1325,1033,315,216,2983,2699,93,37,955,496,1168,3397,389,233,93,944,48,1792,896,1696,2896,2832,1648,944,6568,381,1022,93,4784,4080,6912,3992,674,174,944,152,960,104,448,1325,347,168,476,252,1096,692,22,81,93,37,515,537,1826,325,1208,1480,3344,3896,496,3264,259,93,1440,3584,8224,6120,22380,7514,531,100,8607,368,3340,4356,422,2230,5620,8145,667,2856,20816,3565,331,184,712,928,1440,284,23,103,27,318,93,37,67,1595,93,368,624,448,4688,4080,448,5840,6216,152,3332,2684,2672,23452,471,93,37,955,5061,6091,6328,4112,3896,37200,1344,1440,48,2592,37,15,2436,152,1747,93,2088,1496,1440,6928,48,200,248,1488,184,1944,1952,1344,36245,67,1277,667,740,800,1873,73,531,63,96,202,948,597,30,63,37,4,261,690,1976,422,378,219,1037,48,358,4,27,991,7340,58,126,312,896,502,333,1085,800,37,1925,198,496,6512,4080,5376,2688,8416,1936,4080,3416,1792,152,1072,368,2640,1440,370,184,27,467,1325,515,576,1019,15,630,344,48,48,448,904,10056,496,5376,5216,2960,1488,1672,152,1792,1512,15880,8416,448,104,1277,395,1692,748,392,985,892,515,896,123,93,944,48,5320,440,3456,1624,152,3928,1944,992,11808,24200,2160,888,885,515,1824,3803,93,992,9664,49266,184,27,19,80,2021,22,1085,1792,37,567,312,54,27,19,54,5,1085,4390,315,48,629,3140,130,22,81,1085,1033,511,1246,4,27,73,53,541,298,694,474,312,11470,6016,8872,714,174,4064,104,960,844,252,496,17248,11880,59,22701,2832,5232,3928,1944,992,4832,3240,1714,4006,200,2936,885,67,2684,748,2592,96,1777,63,37,955,1976,1019,645,392,48,837,41347,13192,4080,1048,1840,2240,888,904,25592,16832,5128,352,3784,1896,9136,960,59,189,848,48,25352,76176,6024,6568,440,10112,1792,85192,20939,541,1102,149,645,198,3367,2901,694,1976,960,59,189,148,700,48,259,1533,3344,4080,1810,1806,3754,3470,848,944,3504,728,7912,11000,5376,3416,6168,3754,14446,10280,104,6896,1112,944,9216,13520,56,893,126,93,992,2288,3616,997,1339,4888,152,2400,1776,1840,600,3896,16864,1000,24664,944,2168,152,2856,12480,1792,2104,41240,448,1344,2768,3680,216,3920,2832,1168,3786,174,59,93,944,48,1792,1096,248,2688,30720,97288,9692,501,24547,24288,10390,27,1455,5613,1529,130,22,81,743,27,221,13122,3548,5228,2056,3697,2784,1564,743,7436,1776,2588,2784,548,6728,1096,960,1713,511,2543,3334,513,3840,6150,2021,2335,3456,38144,623,3277,780,840,1137,2030,14709,40945,243,2056,3697,452,181,2151,1285,279,569,174,3540,1248,471,121,152,944,960,1776,74,1950,416,148,2372,412,548,368,1976,4625,22,121,2056,4216,3848,81,6547,10344,12904,3933,12995,3896,4328,3302,30,564,5704,2936,3840,3332,12996,37,1455,2441,204,309,4194,997,152,2784,3239,390,174,37,3847,3586,30,564,2088,2936,8224,4709,16891,6584,10344,904,62084,8140,180,2056,1440,2772,2936,960,37,47963,570,63890,12148,46868,8145,55975,392,1664,3697,2784,1564,6279,5753,54884,61987,137164,68460,7105,57355,2056,8045,131200,104279,180,2056,2292,3712,8320,3896,108892,1697,22,121,1096,960,2224,1992,33,2899,37,879,81,604,609,5334,180,2056,6004,3484,5140,10344,29832,3896,53960,3302,30,564,5704,2936,3840,3332,22652,98440,11591,7818,15305,6750,925,15199,11508,1778,1944,81,645,1442,130,15848,2420,5362,2003,22,2423,440,1015,99,471,1420,93,59,515,440,130,3110,30,12018,626,1399,645,6890,1015,418,30,513,27,515,786,1144,469,498,48,539,422,477,134,318,63,37,93,347,103,412,152,2603,22,707,796,1248,5874,1376,600,1984,59,459,626,959,391,442,252,11593,2083,25823,1022,2023,985,2975,807,16628,12197,6020,21960,4989,6170,2751,12480,12287,64543,2976,2910,996,17406,8323,130,22,1085,1891,103,542,1246,15618,2270,1533,1085,5210,4112,130,100347,546,539,422,10786,238,233,1085,19785,64543,4448,28293,667,440,2892,471,1085,63939,53657,1044,997,3451,2427,130,1107,7224,2104,3834,4280,42774,107,45,73464,8416,121498,3640,104238,16928,13810,2025,1085,1002,370785,4030,777,184,19449,1085,109544,2976,2910,996,17406,2487,48,368,126,4,13,4,429,48,515,2056,1011,1498,312,184,63,5,25,5,961,48,3041,5657,123,325,22,26,518,244,204,48,1042,3523,496,93,496,448,48,707,7795,130,699,96,93,154,30,238,130,22,81,45,1064,476,675,373,268,524,422,278,348,748,692,22,130,81,19,3980,100,5660,120,118,130,4080,2188,3828,3919,541,454,4,27,4,385,126,666,230,1688,748,22,37,93,81,341,174,148,148,1994,27,199,22,198,535,93,59,67,448,27,2351,100,570,78,5232,896,3010,174,2468,364,954,130,2500,1396,3702,130,96,220,50,105,391,74,204,48,170,198,581,515,1151,126,17,4,42,184,142,126,48,104,292,54,278,368,48,380,252,101,22,373,266,130,100,216,1080,100,440,4,152,418,30,366,5,25,68,300,22,174,37,19,440,1850,3470,496,2056,1428,364,1572,104,148,168,50,2614,1364,252,3727,93,448,1251,93,59,126,168,50,68,84,15,4,31,95,48,198,46,22,130,33,63,222,48,56,74,52,518,30,471,30,63,992,191,45,18,30,155,213,22,33,48,45,37,17,4,42,54,30,266,48,82,144,142,126,487,230,17,5,198,65,130,81,22,244,93,252,74,27,69,152,96,78,685,543,23,541,37,63,4,351,19,27,247,75,93,50,4,27,19,54,5,25,68,50,244,30,18,30,368,54,198,755,1969,448,1528,138,100,130,22,81,45,544,244,204,48,500,1762,4,74,56,362,4,1572,46,59,126,190,73,22,130,48,52,444,318,48,82,406,2034,296,200,68,84,100,2684,4148,96,3484,96,500,5672,496,1896,10256,7076,1697,22,28,93,59,19,126,48,53,22,247,274,96,22,48,82,316,280,338,26,252,744,696,204,22,33,48,45,37,17,4,96,26,372,48,572,142,48,632,27,21,82,81,22,15,198,248,576,48,448,204,55,63,134,1711,93,54,27,19,54,30,68,50,120,248,15,63,298,394,559,541,3642,130,148,168,50,130,2056,1840,204,1546,26,48,52,312,58,126,1244,96,4,322,248,30,992,464,322,174,6520,96,152,3304,524,100,2088,4080,1892,4,17839,67,448,544,448,333,19,37,78,15,33,17,5,26,22,200,63,37,392,48,19,84,46,22,33,48,45,101,117,104,48,596,4,27,4,385,126,450,312,389,126,17,4,37,45,18,30,33,22,41,142,126,59,48,45,50,196,100,104,48,126,368,50,285,48,15,30,59,48,52,78,15,123,126,73,27,21,126,244,22,130,54,27,19,907,969,867,63,5,25,5,54,19,27,50,93,4,116,22,96,84,4,27,19,346,48,52,30,18,30,422,827,3689,46,59,93,33,63,307,19,126,48,266,130,318,48,130,1164,1350,4,26,48,238,126,54,4,126,1362,26,58,46,55,93,170,48,82,22,81,15,574,370,78,48,259,103,408,30,37,67,762,600,130,366,130,68,50,2240,4454,1778,278,1216,428,22,81,45,100,500,496,925,21,398,248,1394,134,960,944,152,496,1792,9988,364,1524,4,2056,8392,770,126,59,93,744,3090,185,2101,792,280,674,20750,1952,600,1251,1085,1128,48,3885,21,542,16328,4072,448,544,707,130,22,126,137,233,391,46,152,496,318,53,99,4,126,312,37,67,450,781,19,126,48,322,496,74,52,48,104,218,626,33,22,26,22,82,100,463,244,148,1850,248,294,455,45,48,55,46,103,267,229,266,48,48,78,56,312,1528,1896,1896,1436,1896,148,100,316,184,1572,364,48,104,1372,1960,48,52,152,218,278,1792,3976,368,1688,744,900,103,45,600,1840,624,1152,1804,52,48,648,744,12928,2056,10138,46,1072,1200,888,952,2056,184,12144,152,43621,829,3018,22,130,81,1561,30,312,159,30,63,992,191,93,471,103,440,949,93,422,130,22,81,93,244,748,1666,1363,67,1380,96,22,248,105,887,198,970,126,1524,316,104,992,476,368,103,45,992,2892,22,230,15216,2056,1428,10852,12842,130,6120,892,9368,4376,16960,1064,992,26144,5605,415,100,152,8064,1896,6168,38776,368,1410,1922,22,81,45,600,1392,50,130,268,1524,2056,48,52,152,218,278,1792,13810,37288,1792,130,81,22,213,50,46,59,391,74,252,170,198,970,126,314,837,93,33,17,4,31,11,88,96,142,126,48,59,45,292,748,285,22,28,45,48,59,145,101,22,247,126,266,48,82,48,52,216,439,515,126,100,344,96,4,322,248,30,366,5,25,68,37,117,26,120,22,174,37,19,440,370,963,67,3794,174,448,314,1494,152,1314,210,1910,130,22,174,120,180,2484,916,496,4,12784,4076,21588,50,130,268,1762,26,1766,74,100,322,522,1244,184,1666,2034,22,174,37,19,1840,25544,27816,992,152,2936,368,5652,516,5864,5920,4328,42744,6168,56074,126,48,762,56,1238,1946,1840,130,3803,345,5482,130,22,33,48,45,866,126,370,600,1840,278,866,922,22,37,93,50,4,27,19,322,440,130,54,3034,100,322,440,22726,2056,4112,29616,4112,3754,20750,5920,4328,6680,10016,5664,50,46,59,887,198,1096,1666,126,48,104,992,781,22,373,712,1080,100,1014,30,764,22,96,78,37,19,1840,53232,4050,61728,838,3240,48,762,1078,248,3754,248,78,1792,73896,6168,22410,2160,126,1666,174,59,45,992,48,944,184,2936,786,174,37,19,8216,7960,104519,152,19,126,48,322,392,48,56,74,52,48,168,618,185,93,866,126,652,22,81,45,37,17,4,126,368,48,392,370,632,27,21,82,103,15,198,824,48,770,134,1711,147,46,54,5,25,68,50,368,78,298,198,4938,130,148,218,3862,368,1572,48,52,312,58,126,1340,4,570,30,992,464,84,100,138,174,10696,2088,29800,16376,4112,12024,6168,22792,1952,600,1251,1085,1128,48,3885,21,542,16328,9848,55176,43034,6214,6312,4080,1840,96,152,3802,278,1762,30);
Ends[4][8]=new Array(582,1515,3629,5022,5116,5157,6412,6992,6992,7251,7421,7696,7696,7704,7709,7752,10342,10506,11345,12302,12337,12398,14175,15437,15437,15810,15949,16762,16762,16959,17124,18340);
Boards[4][9]=new Array(1915,1408,68,62,318,130,113,1357,2,446,128,324,700,114,266,62,120,62,2,68,106,26,4,34,16,11,35,13,14,72,17,64,1,21,3,1241,64,62,238,14,1,69,60,126,66,48,14,1404,4,54,60,15,51,30,30,133,45,74,70,34,1422,152,2,4,113,115,17,5,90,39,39,16,32,356,60,506,330,8,148,26,5,37,62,22,211,21,14,10,40,89,4,37,22,3476,38,22,44,78,8,64,36,70,60,2,65,16,5,38,66,86,7,3302,30,34,59,62,60,7,66,9,44,77,53,59,5,9,14,7,1,19,12,31,37,31,93,19,4,25,3238,7,33,45,15,26,12,100,4,12,5,33,86,7,101,132,16,3451,22,28,30,23,33,97,254,126,31,1694,253,2,889,135,64,512,185,85,352,466,126,2,1,117,328,563,205,576,66,48,78,32,80,43,19,85,344,167,48,8,54,128,2,8,4,49,63,114,266,721,135,510,112,80,20,15,24,4,2,87,31,353,127,109,124,2,46,11,97,4,16,2,9,37,26,1,3,28,17,57,31,32,15,73,31,73,13,14,26,7,63,59,4,134,16,45,59,15,4,66,8,6,1,27,1,3,13,4,8,36,19,130,3,37,86,128,47,106,187,62,58,4,68,30,2,22,6,50,70,200,248,138,58,1,4,49,10,4,49,37,28,3,8,4,20,7,4,3,7,7,8,25,30,40,23,101,88,4,169,6,9,206,14,48,8,54,70,60,9,4,28,3,16,1,59,33,85,26,33,19,48,125,112,62,137,22,14,1,51,60,68,5,56,183,10,14,32,684,897,63,222,802,30,30,69,47,6,40,24,2,4,48,392,97,163,1,3,97,65,18,1,7,230,26,4,63,33,16,533,159,89,66,256,128,30,447,1,319,91,365,24,64,60,7,37,17,32,5,6,46,30,13,31,1,30,43,2,28,96,31,93,4,120,19,4,25,1,201,10,16,128,44,65,62,73,24,7,89,128,23,8,32,302,61,50,80,48,9,37,2,91,123,6,221,27,37,3,165,31,1,61,26,102,24,3,23,12,1,11,15,53,47,153,52,4,98,15,44,4,14,16,261,9,4,59,4,48,50,18,1,7,24,22,78,139,26,19,48,114,11,60,112,14,94,40,4,49,14,24,48,7,37,36,18,14,1,15,64,108,22,6,29,11,23,64,97,56,1,281,83,8,6,17,6,6,10,68,6,15,26,4,49,11,4,12,35,8,19,55,3,48,35,7,27,6,125,3,1,12,11,7,14,3,1,30,30,4,7,140,22,38,76,12,63,37,4,1,12,43,19,61,7,101,12,24,33,63,23,98,7,55,262,5,19,37,15,11,1,35,68,1,23,30,14,1,22,27,93,57,24,7,17,31,41,17,31,80,16,7,90,163,1,32,6,5,56,24,7,106,78,96,69,4,8,17,31,7,185,1,62,3182,207,607,24,165,1029,30,738,543,252,315,701,229,62,192,810,992,151,4,155,167,2,448,153,415,4,180,96,142,115,8,3,27,18,14,741,245,223,15,13,146,374,229,78,53,109,181,2,96,28,128,340,25,35,192,172,216,36,48,71,222,62,189,509,2366,3727,14,64,287,355,374,970,30,738,278,424,348,182,32,30,8,170,30,513,27,4,58,270,114,2,28,554,192,24,62,40,1016,650,48,72,134,72,43,53,215,633,3779,105,3070,2,1016,4,1213,125,480,232,1082,4,178,240,26,4,155,343,494,546,2,309,63,291,126,227,4,1012,8,4,220,28,244,524,480,965,388,120,1185,195,24,743,3046,2,24,2056,54,483,192,317,184,843,3,24,40,138,6,240,24,273,201,26,67,64,361,522,26,67,185,7,48,1709,4,24,7,17,24,7,41,23,105,48,708,4,8,4394,2304,576,1018,4,178,240,26,4,834,3,504,263,64,126,48,210,514,252,48,8,70,244,461,49,14,116,12,63,57,714,192,51,5,3,4,433,322,62,2,128,8,5,62,189,4,210,304,56,56,62,66,56,262,460,48,12,52,126,2,4,9,217,14,12,12,88,136,621,1853,2,928,88,128,33,34,64,101,22,114,980,1476,48,8,54,2,128,68,7,163,30,281,257,2,54,8,130,284,778,3,53,70,42,6,82,544,26,38,26,22,80,26,230,157,359,78,76,160,16,64,132,68,154,63,120,161,2,4,9,27,12,10,14,98,18,12,48,7,163,26,44,215,278,53,118,52,48,6,6,24,26,30,40,104,33,15,64,492,16,105,98,19,181,485,48,12,50,86,44,29,27,4,208,498,8,25,37,31,25,24,100,254,14,16,925,533,416,480,611,62,370,272,240,3,981,53,6,61,59,896,965,62,112,585,1225,69,3,45,3,5,9,50,53,17,351,232,185,63,48,6,3,5,3,415,48,248,2,54,129,63,3,51,11,50,11,48,3,111,30,1,192,146,105,6,2,303,237,64,485,184,5,3,59,115,85,557,254,722,240,62,301,404,1177,56,165,89,322,511,413,192,171,252,496,105,161,2,63,53,136,63,838,224,62,370,215,1040,44,31,155,112,14,385,112,147,4,136,925,117,6,125,99,13,141,51,165,11,16,35,8,7,46,4,8,137,18,8,30,198,24,35,254,192,261,4,26,1,3,1,27,31,4,49,106,16,46,64,132,1,3,1,15,345,147,1,3,12,12,21,14,13,483,504,29,189,34,78,136,5,54,121,68,18,16,32,58,163,19,25,471,40,443,14,13,35,31,57,104,8,248,8,241,263,24,96,128,2771,1633,1544,120,1920,484,1572,504,159,1873,4,152,1388,8,472,2044,24,7,2803,78,692,22,158,208,890,1016,776,86,336,596,124,128,23,25,320,474,26,4,34,16,128,182,58,598,7,19,128,24,6,15,81,56,618,70,154,768,70,23,29,4,8,16,104,24,7,233,23,25,474,48,14,12,38,93,811,6,24,7,17,72,128,368,128,352,930,3,6,5,496,3154,240,6096,1792,30,91,901,4901,29,3,1760,29,192,307,5616,29,254,1732,1,48,189,14,48,208,3607,37487,37,985,3073,2118,1855,30,29,3,76,147,985,2869,203,1581,4855,2032,12,336,167,833,716,1001,27,56,1,161,22,152,82,30,32,456,24,2010,26,131,878,27,112,224,648,8,16,2713,27,73,958,982,47,1,52,111,5809,32,1024,15875,1016,5702,30,24220,2240,9364,23924,23802,5896,1270,770,6,504,560,970,27646,91317,280,448,16,1517,675,1032,1007,8,3361,496,395,69,496,11,262,22,9,35,64,122,126,132,4,24,485,507,1540,1644,20914,39906,28,57880,968,1088,4096,374596,788,2192,804,22,288,192,452,4,26,4,56,164,46,78,130,30,1540,1148,884,12,4074,26,4068,4082,14,4080,44052,22,486,536,3005,1014,1094,1788,104,513,348,27,73,2655,318,130,48,907,59,960,130,361,604,27,117,683,54,911,27,17,3222,185,3865,278,1529,1792,448,152,67,81,213,53,99,48,296,98,37,67,414,134,471,1321,448,23,121,152,8522,5,2566,3647,2473,8183,2991,2636,541,104,1420,372,10607,5178,961,9908,4176,830,13037,27901,4363,992,2835,1493,12663,1846,344,1022,172,5537,3611,16328,6244,8864,7521,620,10719,2514,1122,5510,83,243,862,2692,126,5246,548,6750,21620,3460,605,661,1727,317,644,344,12078,3460,544,298,146,3170,992,67,4878,368,178,509,1696,14118,1466,200,2056,174,3851,172,1022,298,15,48,485,268,976,100,1227,581,63,189,1935,100,585,411,925,315,1233,1059,3662,378,348,492,4,178,298,173,195,896,528,252,1908,1792,1844,2364,6041,252,16639,8823,43331,28450,104,531,2035,333,1312,1909,4476,6508,46,248,54,1212,126,14200,329,270,130,1809,35,91,109,1555,11507,126,63,184,172,540,700,628,896,786,174,4168,2040,21181,961,2629,415,248,3184,1144,7294,600,3744,4328,11459,48,67,130,103,115,31,17,126,307,189,184,2826,182,714,174,1729,3999,396,1048,844,2664,15358,477,99,27,73,30,118,26,75,97,155,143,1322,248,222,1064,396,80,46,58,4158,118,352,6933,96,30,63,154,30,712,1080,248,896,960,4286,1775,5580,65,53,180,49,44,57,22,126,163,202,374,48,172,535,15,182,714,174,920,50,694,1296,50,4,2114,59,189,4,892,3010,1022,3449,298,589,74,374,18,30,707,197,888,970,294,4019,93,7609,17,5,26,15,157,339,266,184,98,74,27,632,122,637,202,969,126,385,576,48,2044,1029,134,961,126,1914,960,134,714,4766,4080,1548,5124,4136,600,233,118,273,368,1528,960,848,744,452,844,2168,248,4,1792,14108,12518,3832,2240,9714,81,11799,22,211,1759,348,74,1666,152,1888,896,3140,1988,118,130,14797,8400,681,2670,233,659,252,5128,1792,1488,248,9043,2065,6350,126,1150,294,1262,500,230,2406,2270,1251,1217,1534,6096,25394,6754,126,305,117,5850,170,131,121,440,1026,7072,422,7194,16550,892,252,1026,1858,4520,516,15370,118,211,3503,496,3384,748,2364,5011,126,63,184,172,540,1080,1930,174,4168,118,4226,11857,1039,422,8794,14392,233,515,1792,152,244,748,548,412,1380,2040,196,37,411,104,296,144,3140,316,4816,800,144,1344,6720,1988,6521,96,6401,1529,4,26,217,205,30,14,282,614,3090,109,430,3333,355,3521,152,515,440,37,67,929,448,2073,180,1431,1107,685,17,179,911,9571,1218,315,206,30,23,99,31,17,126,105,22,48,63,67,63,4,50,274,22,130,48,33,4,133,131,17,46,58,464,2873,10941,406,235,313,1270,7514,130,103,3847,104,294,802,96,644,30,118,37,93,4,50,27,74,63,5,95,31,99,22,59,19,922,174,450,168,896,844,396,1896,10136,368,174,274,71,2813,748,4570,22,37,93,4,29,21,27,4,777,130,54,2708,53,273,422,440,885,63,33,30,63,4,54,96,168,31,4,113,200,15,181,30,422,44,252,236,96,1460,596,496,1430,22,1040,19605,4,130,22,28,63,30,5,466,30,317,196,2708,184,299,113,396,748,315,96,17,5,363,480,296,48,48,448,304,531,413,48,30,18,448,2449,30,4945,3734,2106,1976,7618,536,692,22,130,4,77,4,327,184,2260,103,45,600,203,273,238,581,4,122,151,101,167,96,107,45,198,35,91,4,44,305,4,59,4,50,482,48,48,375,1087,130,464,1855,93,11924,1792,5457,391,22,130,54,27,19,496,274,185,589,744,1366,148,178,238,184,1370,422,1470,102,46,103,199,26,238,30,152,454,316,200,15,159,202,379,1855,318,404,748,274,4,2984,274,7538,1598,446,4695,97,150,5,25,68,300,103,30,63,244,252,352,96,48,236,23,45,180,120,103,15,78,37,67,392,84,238,126,48,374,100,26,48,56,312,4,50,198,1250,211,331,1479,93,4,29,17,4,27,4,69,30,96,5,17,120,30,77,67,59,30,63,244,54,278,368,48,332,22,992,130,864,96,4,322,248,274,252,3220,238,1411,63,54,694,1988,1792,1824,238,174,1354,26,6970,85,1855,71,96,7477,5,134,392,56,557,1295,1480,22,41,103,30,104,264,3720,15007,888,37,770,30,67,50,27,19,59,93,33,959,80,4602,526,1266,130,22,248,27,221,374,1082,352,174,37,19,792,485,63,4,50,398,1851,1533,206,53,30,243,205,33,30,154,392,48,5080,130,22,81,30,431,624,770,130,766,1042,54,2486,3314,1030,594,2456,846,450,6398,1810,1304,729,159,67,117,846,59,1039,126,416,522,744,144,4064,2270,920,6650,624,398,9024,576,904,19353,929,415,481,84,496,4378,6627,685,848,17091,1891,31,69,183,196,67,1320,1808,904,1542,30,23,73,22,178,33,142,63,63,121,838,532,422,8262,13866,96,130,103,596,97,155,143,368,385,415,174,56,394,226,838,844,1594,2770,1918,1016,2936,2562,31630,2784,15831,130,11976,659,15837,1765,605,1291,374,74,53,30,243,696,22,96,1342,1350,48,1873,247,30,238,130,22,81,30,1055,110,2056,174,422,1722,3888,418,48,126,5856,238,130,1840,2240,1792,1627,248,4,139,4,368,259,22,195,35,46,172,159,184,300,278,268,59,372,667,1064,888,1476,1252,96,829,15,396,687,839,1019,1139,3412,476,348,198,298,1792,4680,844,748,7480,15362,118,211,16928,15506,126,217,531,211,9245,30963,8015,130,1809,126,109,313,448,3515,1614,273,170,68,184,2040,6498,422,1274,6268,7580,103,93,448,248,152,144,1603,63,574,468,54,694,4312,744,2314,4114,148,100,3980,100,4028,8246,104,501,30,1346,63,180,31,4,511,3654,5,63,1509,63,483,1257,236,235,2413,252,5910,6020,118,178,1346,139,244,63,5843,97,29,17,4,27,4,337,174,203,93,37,63,54,398,255,93,4,46,4,27,4,69,5,25,23,73,5,17,120,30,144,59,30,63,244,54,278,416,222,53,95,104,74,238,30,154,440,398,532,422,248,1022,370,81,103,27,15,54,379,19,48,203,273,238,762,22,744,26,1016,103,63,398,498,3470,322,174,1380,238,174,5524,4,50,198,496,1346,130,7192,22,81,45,48,627,2055,233,839,152,542,211,1039,226,316,1572,422,374,1248,448,1762,896,1022,3218,174,6864,3954,3459,67,448,170,96,134,2536,548,238,624,930,11100,1200,144,5957,315,196,2044,5754,329,596,97,155,143,368,1424,1064,844,748,3712,1153,7183,6652,131,121,279,609,23838,16274,81,789,152,770,81,197,448,1360,50,694,1346,446,450,126,1096,152,696,744,1792,522,126,122,6654,5394,174,896,11360,104,888,15488,1792,2027,3700,252,484,312,680,48,126,385,944,1148,829,247,808,30,459,416,143,433,93,59,563,829,63,104,281,544,63,134,1698,1996,27,21,116,1792,496,337,63,89,442,73,31,13,396,100,30,422,48,533,1307,880,740,30,222,348,401,546,13,189,337,418,4,152,26,507,293,992,1426,528,448,553,104,392,45,618,248,489,559,496,15,268,769,433,126,181,248,19,211,53,28,1066,4,130,113,46,22,740,156,317,557,22,67,63,594,448,357,130,264,54,11,89,474,337,27,184,274,326,215,53,50,104,26,996,1229,528,368,519,17,33,327,88,179,261,134,118,116,1144,104,4,27,713,296,304,96,184,168,35,217,48,244,80,35,137,244,252,285,148,130,50,15,35,70,148,100,4,93,46,46,285,117,268,615,54,15,30,53,50,305,93,48,96,165,204,48,126,668,118,37,93,54,27,142,73,22,31,17,37,45,48,366,130,54,312,130,211,63,4,26,54,27,103,219,15,4,26,22,185,93,244,50,4,130,22,1625,2083,926,81,2119,1981,1572,281,189,811,4,100,30,410,30,422,74,222,916,1315,414,63,30,454,538,184,1218,1200,333,844,126,52,367,2606,4080,1106,2404,574,744,1356,2477,544,1808,143,135,3302,143,139,709,1179,69,174,1682,532,248,783,213,235,4897,496,2340,1181,45,814,237,1022,1144,848,1033,44,1748,48,248,30,3099,2366,1558,171,496,1729,3243,667,28,327,93,1310,15,1611,1144,2648,96,613,2204,496,656,724,248,979,117,892,130,770,131,73,48,431,246,63,131,73,327,785,744,496,552,992,184,1109,30,50,46,17,5,200,100,30,113,297,4,99,144,30,368,22,81,30,404,96,17,246,22,37,78,15,50,31,4,461,48,398,459,63,15,133,185,11,89,63,296,81,15,134,249,269,467,4,14,30,96,4,70,63,35,113,52,48,30,481,914,34,54,46,50,15,157,126,33,26,207,274,17,104,126,357,48,317,48,35,150,97,70,131,48,52,17,31,4,11,250,374,157,474,174,52,48,15,207,107,204,215,14,15,1030,133,100,237,111,100,4,59,1585,50,15,4,27,4,13,268,37,4,63,26,33,17,4,27,4,15,524,368,289,69,27,73,83,28,22,15,26,5,118,45,54,27,15,58,35,63,50,31,261,108,174,718,168,30,170,196,37,15,4,74,328,38,496,130,211,4,89,50,4,27,4,11,88,219,15,4,74,96,63,93,33,165,46,84,168,244,252,285,50,15,48,5,84,19,27,4,13,48,4,131,85,28,35,48,73,27,217,196,86,44,268,439,111,48,30,41,15,22,26,55,30,63,70,4,27,4,200,17,31,291,4,248,718,164,30,37,63,54,30,169,17,458,38,496,467,21,27,15,50,34,100,53,259,189,265,2508,2240,19,281,916,532,48,735,448,1920,1051,322,448,482,266,274,141,229,2759,411,540,4194,130,830,3103,67,1003,1181,337,504,951,874,992,48,1031,2254,93,253,494,19,96,130,22,81,30,368,395,89,52,307,22,89,41,148,381,463,507,63,100,431,111,380,5,17,479,454,15,1070,759,92,134,63,133,116,17,204,559,15,81,337,126,289,48,463,100,381,117,126,268,968,746,196,1035,1643,466,5,199,620,198,5,731,234,126,111,589,496,474,44,30,418,4,1340,189,15,78,166,826,818,33,147,4,27,4,61,4,199,17,496,111,69,800,35,61,134,501,1425,178,766,6903,29,126,1403,1193,70,378,477,1766,291,383,148,63,206,496,5,163,328,141,453,100,1862,532,368,133,942,143,5754,496,1096,1022,1498,879,152,992,3797,1813,96,30,414,143,372,381,482,33,130,22,476,126,405,970,11,529,15,4,1759,1310,84,11,48,57,63,148,41,30,33,11,15,100,381,117,737,59,104,35,91,22,179,4,152,1388,22,130,33,185,63,100,31,58,15,15,11,18,63,448,752,4,29,267,170,311,1658,18,420,28,5,1321,18,89,15,35,13,37,264,130,17,35,509,30,882,88,164,196,204,496,496,304,180,4,27,4,61,203,17,1709,15,48,148,57,44,45,159,30,48,48,17,31,417,96,783,54,189,205,17,31,643,786,252,111,385,263,1144,69,4241,346,199,414,126,1810,587,365,748,838,88,914,27,73,892,48,67,133,831,445,98,418,78,100,1362,446,189,1855,50,5810,1999,45,1051,507,463,52,61,3008,4270,2492,1462,933,4158,444,400,156,340,14014,10834,6342,691,896,278,1808,1896,22,3412,352,2656,3616,2140,6121,11,294,22,130,535,900,594,1466,48,11,4,11,4,418,30,107,222,211,4,1048,96,1805,93,42,17,100,146,22,28,139,1357,683,48,261,1068,184,27,15,50,4,199,65,48,130,1237,109,635,387,1616,1602,4,44,30,418,4,1356,189,25,68,403,93,496,496,454,34,1810,81,59,71,22,46,946,93,707,230,825,979,21,27,4,200,63,1729,48,448,1948,829,26,104,22,296,784,27,663,248,318,30,48,52,648,22,729,457,1646,448,485,245,266,235,143,244,448,300,722,944,78,4806,2044,2036,1792,2188,378,5,17,1759,6228,515,1151,143,2149,453,385,247,707,137,748,385,909,398,22,126,48,332,5,466,189,389,4543,2444,7368,444,498,3386,5306,3452,996,892,389,143,2021,667,1729,1603,1035,961,31,17,7172,296,52,474,496,1862,4962,166,2237,63,30,471,30,1198,63,89,4,92,78,4,264,69,4,27,4,50,15,15,540,15,448,52,553,385,1228,81,63,89,19,27,17,63,33,87,22,41,22,81,15,15,69,4,27,4,11,54,148,196,398,687,63,15,48,63,123,84,11,31,17,41,15,48,78,22,277,15,383,269,467,4,44,96,74,63,126,22,37,93,37,296,213,446,305,50,15,104,30,81,22,41,22,53,4,59,80,46,63,25,5,113,31,1102,15,30,53,150,30,268,48,96,69,2100,81,45,1040,300,407,130,22,15,670,400,348,53,54,115,30,186,33,130,21,27,4,15,524,238,469,15,100,30,14,86,103,30,116,17,35,61,134,5,48,291,348,750,368,83,113,37,49,410,496,467,17,4,27,4,11,88,68,151,189,63,30,15,81,165,1016,179,147,170,126,156,1262,4,26,18,30,33,63,322,1753,152,100,411,4,81,30,213,233,15,35,196,22,41,59,30,113,35,1246,15,48,134,171,93,4,29,17,4,27,4,11,58,30,23,73,5,17,220,233,15,231,22,243,52,276,105,189,74,2040,174,411,143,105,143,4,353,339,137,96,93,322,35,907,237,1414,511,480,96,4430,184,68,358,592,4,274,22,211,263,152,930,134,480,408,63,45,1792,551,143,109,25,96,123,19,30,203,243,96,134,249,113,134,2874,858,3996,81,22,368,632,1022,63,771,844,143,35,74,25,268,144,59,448,82,17,126,1841,73,301,293,183,100,130,15,7,96,163,35,200,254,594,513,2023,195,5,1013,4062,174,194,702,1590,476,1068,2116,648,103,149,244,252,348,204,144,74,12052,2615,513,4143,4135,368,103,2537,471,243,230,1640,3473,411,5869,1944,96,167,118,130,81,19,1314,27,103,471,93,1198,30,81,22,115,253,30,63,96,84,4,96,344,855,126,48,4,333,4,31,50,30,100,22,278,140,515,152,302,35,466,30,63,37,4,1310,511,4,27,204,1276,148,368,17,31,3542,126,63,88,96,142,233,45,246,1794,992,270,30,48,96,252,74,1673,93,1488,454,30,4,100,118,30,101,1559,2040,3362,111,515,812,402,1264,126,728,368,103,30,100,1300,13,1344,126,238,1476,683,65,3223,2747,126,1476,174,622,278,862,2442,544,80,368,694,252,707,1167,3980,104,762,1204,4,31,99,81,22,309,776,368,206,78,48,137,96,4,168,343,201,195,771,4,89,50,4,27,4,15,84,238,233,93,48,196,252,496,206,30,149,69,30,4,219,30,63,48,48,896,587,130,15,940,152,96,589,1107,33,916,17,4,27,69,130,762,1030,2149,169,30,144,714,130,774,30,233,15,48,48,118,378,448,786,30,96,58,390,3468,103,93,56,496,1277,515,1608,184,1792,248,4281,740,252,1730,143,2023,247,3406,174,341,864,448,561,2023,2757,448,184,298,681,1029,996,783,444,1876,5087,955,1948,152,4,63,33,26,48,4,333,4,31,50,30,307,22,130,81,19,496,159,48,78,15,41,17,5,41,50,53,30,315,22,31,50,30,181,126,237,211,300,126,81,15,48,89,15,4,27,4,61,135,22,63,33,30,48,69,4,27,4,266,143,130,48,190,469,15,96,48,30,41,22,15,26,85,63,53,4,13,4,27,4,11,189,17,31,261,30,252,703,126,17,5,41,59,30,48,19,50,31,168,65,89,15,15,11,296,103,130,15,80,420,259,30,48,117,83,65,105,26,4,107,141,292,970,15,48,148,37,4,63,26,37,63,105,48,169,344,96,130,707,282,229,252,322,1015,159,67,22,41,22,33,30,18,30,15,166,187,387,126,30,292,126,126,141,85,63,48,52,4,13,4,27,4,61,30,168,5,65,448,30,276,694,27,69,26,18,108,31,17,48,244,134,566,783,65,48,330,248,1299,4,59,30,33,17,4,27,4,74,25,53,215,203,589,50,652,30,101,48,69,4,30,92,127,30,159,1370,30,14,78,111,15,15,33,30,992,722,30,3748,126,126,954,570,448,338,700,380,194,337,3121,324,267,481,404,174,205,63,84,1826,610,3358,882,1308,4660,152,1062,726,233,915,3000,184,896,892,1113,17,5,199,31,50,461,198,78,5,96,73,174,105,517,35,50,41,89,22,637,244,204,33,753,180,4,27,4,15,762,111,69,800,35,195,53,211,1624,5,343,123,1480,137,748,1418,4430,248,228,466,652,2434,252,3382,204,622,644,652,496,5754,130,55,26,22,692,93,154,5,25,368,103,30,763,22,211,67,148,103,593,52,271,143,134,48,22,401,78,63,102,230,2891,100,130,15,80,186,285,291,35,69,30,96,264,111,30,911,100,892,470,230,4432,22,104,26,992,2878,1202,4,2438,68,71,13,50,218,26,252,476,96,172,2836,5220,368,385,152,1884,22,149,496,244,103,93,552,385,122,45,592,1429,515,276,252,219,547,4,27,1992,22,557,435,93,3251,1085,737,159,84,412,1370,30,96,107,93,992,707,15,15,63,992,3272,312,3536,48,2166,31,4,69,83,418,30,361,694,206,53,25,5,43,22,31,99,81,67,105,159,385,195,316,2673,69,1966,104,22,81,146,395,244,300,448,2497,211,532,1001,48,463,48,1585,1057,130,800,466,2818,2889,65,130,316,1972,2588,3352,888,859,1022,15,1019,277,745,63,1328,1840,4184,264,5760,4080,1944,2536,8126,496,46,354,249,67,2288,580,2504,81,1399,542,777,204,648,18,30,15,1666,180,31,470,244,67,233,30,166,999,653,1091,501,163,469,1358,513,1026,103,448,2003,1576,237,59,482,297,511,426,111,122,211,35,513,263,813,187,233,81,543,100,268,1256,37,30,63,33,22,26,22,692,93,126,584,101,30,222,26,4,44,4,44,4,17,712,211,19,76,472,118,101,30,69,27,58,15,48,5,30,65,31,913,48,800,48,56,26,48,1429,444,48,1213,489,26,4,133,131,121,1297,226,22,126,48,89,27,17,82,85,22,15,48,215,311,685,22,63,111,69,35,196,22,15,211,363,276,979,84,11,31,17,339,33,507,117,264,130,289,54,46,54,15,48,35,91,22,87,248,48,244,65,19,281,448,157,148,100,4,59,126,157,169,344,967,29,252,15,96,385,358,918,81,15,48,93,46,50,30,11,22,168,63,48,15,37,21,27,465,19,155,711,41,22,67,22,15,48,63,137,231,143,166,983,22,63,33,30,48,52,4,13,4,27,4,61,203,17,182,314,30,184,749,17,35,61,187,215,233,2233,27,1565,101,247,5,95,31,3969,80,2947,1085,1808,163,48,499,496,274,3299,22,126,1666,373,3933,1229,828,131,400,370,400,245,440,2099,815,4866,81,2123,1528,2410,126,3748,2044,180,3536,141,5883,22,230,2090,7636,30,803,93,154,2056,4,570,904,103,2329,22,37,34,59,33,1913,126,22,3223,477,174,4240,4365,1296,544,165,3075,4836,22,1085,896,37,147,1682,126,85,22,141,944,685,22,15,126,48,37,19,624,216,1077,1743,170,131,63,58,30,1804,222,1306,5,466,1843,4,31,50,30,1055,722,130,22,31,50,30,63,368,324,300,605,22,63,33,30,48,69,4,27,4,777,30,933,4,13,4,27,4,11,189,17,31,15,496,1329,154,15,15,1007,48,733,111,141,15,48,96,104,1545,48,169,1788,4,248,3504,130,5228,1362,37,2318,1307,305,5219,126,126,322,632,1018,5070,448,624,783,400,1573,6762,2784,900,396,2288,1428,1904,204,4817,1063,696,3332,252,1888,448,3554,6110,502,5873,667,1557,545,3722,211,3609,690,5890,2224,9814,352,3586,126,48,714,130,985,22,1871,126,37,21,27,6086,30,2026,30,48,1744,2057,27,17,167,22,1007,763,22,111,30,100,1814,27,267,80,368,48,1233,7553,1840,130,1196,992,885,8172,1055,5024,37,859,96,88,1560,450,9362,1840,574,3843,2203,2144,2192,48,8544,866,30,100,892,5406,446,22,1118,484,190,280,522,48,3456,2188,1598,194,7904,6997,896,19,648,96,3332,126,2104,81,45,312,728,707,45,85,22,637,448,764,22,33,130,17,4,27,4,15,218,1507,17,35,195,5,48,511,1329,199,2025,607,896,522,1822,4202,2238,2240,1572,18,2011,159,7440,800,37,955,2099,45,996,1862,233,293,492,54,379,19,296,400,946,3486,2736,7027,2117,8840,1592,264,4034,126,48,584,892,15236,248,896,11498,2118,1262,2044,30,910,2186,984,370,3962,7557,840,2025,1622,1663,126,17,5,807,130,103,730,22,41,89,52,48,370,30,540,363,518,89,15,48,453,30,48,513,783,150,298,787,759,226,22,126,48,89,27,17,167,22,1133,289,48,52,4,48,196,22,111,1022,507,45,85,22,63,200,27,99,168,528,1201,63,1798,452,126,1403,25,5,359,107,15,30,1040,474,26,18,30,238,180,4,1322,4,14,189,15,78,166,826,733,22,63,33,30,33,15,52,17,4,27,4,11,50,4,199,17,182,344,950,35,61,134,5,48,448,1307,53,17,33,193,766,1215,3210,357,184,301,199,405,887,168,507,541,429,52,359,48,37,19,444,1080,249,19,846,231,22,178,265,30,344,122,5,63,63,63,58,30,896,105,63,372,452,122,1027,907,885,1870,839,30,100,22,81,30,1659,22,81,15,30,48,37,67,448,338,30,203,722,117,646,1524,866,235,835,111,30,2303,5552,1339,137,1967,2381,1988,687,293,248,866,130,6676,4080,3136,699,7624,463,524,35,1511,1462,5535,400,496,652,21449,2107,17,4,27,4,1777,81,130,22,992,93,866,71,1810,2035,131,48,352,159,1355,59,2011,4895,1496,496,1544,1984,88,992,766,4,2041,93,992,3760,37,955,1152,80,544,1682,126,1137,1835,5,466,141,580,1644,1808,8696,152,2854,204,1266,7084,4448,1792,1572,1492,1144,5784,4080,1792,2184,8746,27,73,1940,211,19,344,37,1159,501,63,1102,359,235,676,1096,85,233,11,119,22,174,944,48,341,459,37,19,936,916,252,1729,63,3716,6142,2224,7470,2651,45,496,544,707,45,496,2184,1498,379,315,1362,526,496,1648,1555,1085,737,2025,30,96,107,93,48,944,707,30,15,48,48,944,5376,6448,2240,544,954,2088,2022,496,1608,448,1344,496,450,30,1105,1057,130,9212,6280,1944,992,1312,1872,1692,148,152,714,126,48,352,1248,1808,1524,4236,6072,8523,93,200,1144,300,148,37,17,546,744,997,315,435,541,500,316,80,1399,93,33,121,131,137,126,152,725,267,48,354,1438,1344,1666,126,1752,1072,1048,368,1592,3835,589,632,9036,2292,4298,758,796,4,15328,9488,3896,2120,152,1936,352,544,1344,1792,2200,2040,5920,96,6875,243,30,270,130,2554,385,511,4,37,63,30,347,247,201,67,130,22,111,1029,4,892,385,368,147,37,93,862,152,2940,728,2886,471,99,992,1672,953,389,22,37,93,50,812,130,866,4,130,410,5640,152,328,635,2373,1440,363,877,1511,22,130,418,4,44,95,31,4,213,30,53,180,268,104,59,1594,168,35,328,189,30,81,337,296,328,30,368,22,174,37,10673,4,27,667,294,4,26,104,644,2856,844,2455,59,5928,1921,293,322,4,100,30,1440,2058,305,247,268,476,2424,5000,4028,104,26,418,4,372,2960,564,2181,247,8190,22,740,1619,2821,30,992,22,10130,5202,30,992,5850,1931,2382,1330,957,4,31,69,30,1282,126,866,537,511,4,31,446,63,30,154,264,4,26,10858,30,501,491,22,100,30,2856,103,345,22,992,741,511,4,130,81,22,692,93,154,2638,123,143,1901,2116,197,50,838,184,868,1495,645,1233,564,2187,8888,496,304,4448,628,1743,143,511,1511,22,1292,929,215,379,885,2896,35,1416,2253,326,722,4,31,957,30,1402,1556,900,1992,892,3616,27,873,378,1804,420,1476,22,81,645,266,174,448,567,67,180,31,22,211,4,27,4,69,30,81,22,244,93,154,398,103,30,63,63,422,448,4,211,22,81,134,11,50,450,271,143,182,123,93,50,31,4,69,53,78,309,398,784,2090,30,249,119,103,30,63,244,748,110,1045,1042,50,93,368,54,130,22,1570,2129,263,22,130,81,67,714,2818,3834,278,253,4065,130,1296,5043,1959,1296,252,4095,448,440,69,4,31,1312,1446,63,30,501,491,22,448,211,6513,448,3712,4,100,30,103,398,357,4,130,22,2789,63,4,26,50,368,4,570,1163,152,511,4,81,30,755,22,37,93,50,31,4,304,69,81,63,109,226,17,5,144,30,118,143,372,233,73,22,501,463,52,2684,174,985,22,130,100,13,4,27,911,358,27,73,549,30,15,1342,368,53,30,243,270,933,515,2240,233,1147,344,4,44,200,68,130,50,4,892,960,3568,252,1770,22,100,4,26,412,54,3434,418,1996,501,30,428,17,5,26,22,1411,1544,364,565,15,48,78,423,30,613,268,3153,2037,5246,4,1022,48,766,204,2932,4,3612,2334,2240,2759,26,4,418,30,63,244,189,13,31,4,511,2310,398,22,81,30,69,31,4,509,6091,5665,81,93,992,2758,12136,448,31,22,491,398,103,30,2678,143,104,12196,180,31,4,15888,318,143,31,4,476,4,29,398,84,3700,103,30,100,4,2453,233,461,54,570,4689,63,748,3168,6390,748,1426,1860,2040,448,528,1242,37,93,50,31,22,368,324,247,53,345,22,81,30,63,363,91,35,511,251,99,35,91,420,271,143,104,268,233,30,809,637,93,422,570,448,703,30,418,3847,396,3844,174,714,1326,1682,180,2044,1668,1931,7319,368,429,4,69,442,59,30,63,244,748,333,22,130,67,448,244,103,93,37,4,511,2939,30,100,643,9528,1992,152,992,3712,17718,4,100,30,410,30,418,4,26,104,1410,1401,63,30,50,400,542,921,481,480,953,115,7960,1076,960,1848,4570,7908,448,22,31,99,81,67,844,2908,1072,1352,714,211,4,547,68,74,96,30,100,53,50,93,332,238,174,59,189,300,368,103,1569,368,54,2088,130,1444,180,216,1592,468,4938,27,285,130,54,27,458,63,501,30,1462,1485,2627,511,31,4,198,63,531,1491,5384,48,238,130,55,48,243,230,907,511,35,491,48,544,1682,178,74,78,3386,496,248,408,6276,501,30,63,992,536,925,515,364,2644,476,1144,123,93,50,31,4,69,131,309,398,252,2436,685,63,4072,992,2340,390,81,93,37,955,5712,5798,31,4,509,3486,3930,774,370,3086,50,4103,22,1085,2247,15,252,244,31,4,69,470,5132,4050,3822,2856,4112,200,644,81,4,1063,2532,748,1696,1148,22,211,3351,648,892,500,4,2316,4448,1792,2264,22,37,93,50,31,4,509,30,368,2394,4313,263,198,54,444,126,674,683,309,1660,130,1380,3832,1896,548,471,417,668,9536,2100,748,2293,515,48,844,2705,19,349,395,244,748,1155,1185,368,624,1152,2196,496,1944,496,1456,1380,348,1840,496,4000,4247,247,480,3456,440,1848,252,342,1372,22,740,1384,378,1198,1480,30,103,398,491,22,174,37,1670,1081,1384,471,548,359,187,539,722,596,7564,4,1018,300,956,252,219,277,692,22,130,81,4,615,170,326,1660,103,2189,1605,263,233,67,844,385,17,31,4,11,184,420,48,96,1292,600,992,274,30,144,326,1954,238,130,103,93,992,408,50,168,174,37,1503,368,54,1674,48,3980,84,1308,548,422,3789,247,268,130,22,81,30,1413,33,67,26,1866,892,27,1533,130,3469,317,3866,888,1586,180,4,574,1214,252,2440,26,412,3616,1318,4858,956,233,67,171,93,37,147,244,22,130,81,4,327,184,600,744,59,189,448,220,50,53,345,22,81,30,63,37,67,888,1152,1605,515,396,2863,73,22,130,412,3546,130,22,81,30,63,448,544,448,2260,748,3397,315,352,3554,4021,247,264,4,27,4,69,30,81,22,1085,485,452,509,1169,93,50,31,4,69,440,398,784,2090,279,252,63,992,1233,1014,93,422,570,3096,22,37,143,31,4,444,67,396,80,238,2770,1714,2420,279,63,37,3517,448,3859,515,792,1776,1328,976,552,1592,398,98,300,22,81,30,63,37,955,2644,1792,2244,1224,2856,448,152,244,748,448,3264,6970,130,81,22,309,152,324,300,448,489,138,93,280,1167,93,50,31,4,69,268,174,59,30,63,244,448,300,722,174,1761,63,120,1461,22,2097,748,324,3222,174,448,3274,448,174,1602,14638,624,368,784,992,2821,3195,3096,152,2784,1144,152,992,7168,6750,8127,22,144,247,100,30,412,59,811,1529,63,448,4,540,452,326,6398,328,35,168,1741,1971,69,4,31,448,409,100,4,26,148,686,184,179,1659,22,81,99,4,542,266,184,3694,888,37,3184,1907,676,926,438,1176,468,103,785,904,103,1359,2881,95,542,896,3010,1473,645,1346,74,56,48,55,93,368,624,2708,1076,152,2760,3722,184,27,3187,1040,274,130,22,81,1389,1588,238,184,846,1224,1596,103,30,5943,1791,93,54,27,667,4584,714,1704,27,73,30,81,22,1085,722,1770,22,101,93,81,73,131,1759,546,130,1176,238,11,119,103,93,944,48,800,37,19,440,84,786,174,78,344,198,1842,400,1226,22,37,93,50,31,4,337,174,396,1470,174,1682,3644,198,54,168,111,63,37,3517,130,4443,63,30,59,174,4,988,1495,1019,93,218,1144,783,1641,233,511,31,4,491,48,238,130,488,393,19,59,391,130,22,542,2340,992,452,703,247,268,130,22,81,30,1777,5882,22,53,93,81,73,440,2960,748,4022,925,3155,844,81,267,1696,876,22,1518,274,130,2385,19,524,368,784,238,30,144,848,48,659,277,368,324,22,130,81,4,327,184,2040,220,103,645,714,174,408,2116,22,130,81,67,264,580,396,3684,3638,126,48,1396,22,81,146,2077,211,1413,600,1618,548,1344,59,143,294,59,1037,960,450,130,774,74,2166,130,22,81,30,4017,1840,10742,2768,168,997,147,1144,1266,5998,896,1296,1155,93,37,147,368,440,184,1048,992,668,22,81,30,63,37,67,264,184,440,1152,448,1672,3896,352,4314,37,93,81,22,911,485,595,496,1213,247,100,31,1809,37,3631,546,450,3896,30,1255,143,372,1672,368,576,48,12126,2696,500,22,744,130,22,81,1509,714,174,37,341,233,45,418,3542,2160,2536,2394,130,22,81,30,63,826,30,144,896,786,233,141,644,748,274,184,888,1078,296,3637,67,2040,3210,130,22,81,1045,400,2056,346,104,1000,4158,946,342,1714,526,2744,1666,233,30,3047,970,174,4682,278,1778,1078,2196,22,37,93,50,31,4,337,174,266,130,1007,73,22,2224,1476,11004,3510,59,30,63,992,11159,247,501,30,1365,48,33,93,2478,6400,3456,574,1339,30,63,234,180,578,1466,1264,81,30,100,4,10943,1504,301,147,244,22,130,81,4,511,178,226,22,81,93,744,59,960,541,37,67,714,174,404,54,1018,1348,168,280,3304,180,238,3720,130,22,81,30,63,368,624,448,2260,748,328,152,2917,315,352,3554,4241,93,1344,300,22,81,99,31,4,511,1362,694,376,152,448,370,944,4606,896,352,992,274,2374,1072,1464,576,968,714,174,3272,1914,1982,4328,992,2708,22,81,93,37,515,440,4964,8420,2552,1344,11031,143,2022,22,992,10356,4,988,3888,7531,3947,22,992,1256,130,81,22,692,93,154,268,130,22,81,30,63,63,143,68,37,4,48,41,50,4,27,4,337,30,144,148,103,99,35,91,420,271,143,182,22,31,137,233,785,458,126,200,238,126,58,888,130,600,55,48,245,296,244,1007,45,54,546,1741,67,1476,22,2966,714,830,74,422,7370,646,1410,130,1792,2466,31,4,511,480,48,301,322,143,104,100,31,137,233,30,1087,890,322,103,99,4,27,237,278,633,337,174,2024,2236,422,374,864,580,238,3518,528,1138,126,54,3130,1346,1281,93,2736,1018,4355,22,889,103,93,1833,782,93,50,31,4,69,131,137,174,59,30,63,244,748,11336,3722,174,3553,2403,6113,4,418,30,63,244,233,515,2310,398,22,81,30,69,31,4,509,11371,385,81,93,992,2758,11793,93,154,268,130,22,81,30,63,244,748,2708,561,4,511,152,816,1668,184,22,227,3473,174,1900,2658,130,4972,10938,81,93,368,80,244,22,130,81,4,63,448,507,93,744,59,637,220,22,81,99,31,4,233,174,37,67,714,174,458,130,22,542,324,1348,448,3896,3546,130,22,81,30,63,368,624,448,274,2734,3397,315,352,9468,103,93,37,515,440,1000,992,152,1312,1605,515,152,2336,2240,3984,1648,2432,3584,400,7402,37,93,50,31,22,345,81,22,311,130,22,33,48,541,363,95,892,35,782,143,104,100,31,70,67,107,73,53,30,561,826,22,37,93,422,440,130,1151,30,418,3847,2040,400,1248,37,143,31,4,337,174,396,1470,174,1682,180,3712,172,111,63,37,8243,624,3008,692,22,81,93,37,4,407,104,696,352,296,2368,3008,888,448,2648,1224,368,448,184,1856,1592,274,174,2272,368,624,2708,2044,4347,45,144,848,48,971,93,496,1266,3190,3906,374,2970,174,3722,2224,3843,8387,59,93,992,1000,992,2858,81,93,37,515,3896,3672,152,992,1792,1144,152,992,896,2688,9667,130,4,1858,93,37,22,389,544,152,2886,31,4,511,59,30,63,2338,5137,93,37,147,808,1648,576,690,81,30,63,37,515,440,3410,174,7912,992,2708,22,81,93,37,331,184,440,4064,4448,7424,4608,12168,152,4835,3325,3984,904,2104,184,888,1152,2832,3184,10120,6168,992,1917,1346,252,314,1032,640,1518,2,520,4,259,81,78,145,1427,1196,716,496,50,1564,4,318,67,2,31,178,22,1348,645,29,3414,91,61,172,144,126,104,60,83,1808,1375,99,25,2,103,25,50,69,75,252,114,3565,81,3723,57,67,2,128,22,4089,338,2750,208,2,624,196,1805,333,45,307,1346,70,176,40,327,1441,1082,909,48,185,3098,96,792,158,33,478,1291,448,22,678,180,264,393,55,184,13,105,293,1616,54,7,148,906,962,4,17,31,511,1238,24,87,246,213,208,40,206,105,545,154,197,43,83,91,37,3506,261,3389,445,216,30,1803,2032,261,1808,1949,139,335,513,2751,4101,688,1483,1960,370,15,2791,666,1107,9602,2619,8085,246,3933,3326,1301,501,11416,4224,1286,48,522,4,418,1672,1360,2728,2,22,106,22,1066,2187,596,29,143,299,2,1672,22,197,1203,546,200,91,157,22,69,518,7,38,333,51,545,23,2,446,2,147,402,27,21,35,950,192,3896,8712,5744,5125,1392,4062,252,1291,10774,4257,10100,3888,3328,429,46,79689,10540,1877,2092,4591,11429,15,26458,735749,9147,1085,2995,30472,32049,345,1556,13701,1531,50668,62432,20519,43158,5091,6198,10537,48944,22,368,79807,54883,5072,3168,26344,2056,64932,45016,5284,104,14320,392,16928,104,960,1144,1080,12096,1144,63132,1744,7068,51689,1776,4110,58833,41480,24984,1901,4859,960,1144,31568,86569,12022,72657,15212,4180,10336,18198,27,2551,15721,15483,49236,19244,46184,122,779,2153,12338,17768,51748,4320,23710,3456,35010,99100,12144,50932,68371,64365,11804,63364,22176,110560,3053,496,5646,2784,2056,3324,1574,422,2008,2018,147,4827,5388,300,180,398,33,111,22,282,126,448,159,877,4,45,503,268,576,44,86,282,4,139,134,1051,796,197,533,1105,989,164,297,725,22,748,511,377,511,4,30,59,41,22,753,58,2362,4,178,298,511,35,815,59,63,561,242,174,1929,59,49,403,2066,126,496,392,330,880,85,305,687,5653,4876,100,534,314,97,2021,1498,542,4,580,22,1556,1326,422,570,2957,534,1358,1440,1005,1039,86,1706,229,108,1407,130,414,563,733,300,526,1271,1980,1022,22,448,548,49,444,22,211,185,1048,345,4,30,100,22,496,25,471,551,992,1029,15,329,467,81,130,22,292,597,89,359,22,130,481,248,163,100,1444,1877,22,637,826,496,30,446,50,318,178,363,63,496,576,164,678,471,99,992,434,18,30,218,726,48,570,433,26,22,119,30,299,167,377,99,50,496,255,4,141,444,654,817,2224,1085,200,1507,496,496,30,500,670,448,692,1144,852,130,862,130,22,48,15,1481,292,748,800,44,30,63,4,100,825,1544,22,693,2694,501,496,25,471,186,365,1022,767,511,104,30,992,337,70,615,377,45,348,204,48,403,526,618,293,203,530,54,216,869,1434,576,246,152,3679,331,717,67,448,477,49,44,422,353,511,496,15,69,345,4,30,33,30,37,22,111,171,18,15,148,134,50,116,233,67,259,22,199,312,96,130,1446,37,15,848,683,113,26,248,744,246,525,45,385,1113,156,312,96,580,2196,30,466,30,627,63,306,518,400,96,1793,471,478,18,526,50,248,198,1605,22,119,496,352,29,19,48,829,145,44,108,248,1515,373,168,552,50,1144,1257,992,30,414,4,30,422,589,281,22,130,22,1016,392,100,4,30,107,339,246,265,35,274,570,63,126,820,34,659,588,45,4,1036,167,44,30,63,41,63,207,241,22,355,370,97,200,771,1269,355,152,242,63,2446,458,471,967,74,452,344,700,471,835,134,470,104,30,795,1096,82,70,870,15,59,48,45,200,533,22,111,134,203,141,100,303,1042,7381,960,925,4,63,30,37,22,111,400,448,8608,130,6046,992,134,304,3178,104,30,1762,30,218,1793,45,1044,4977,918,30,518,1996,992,1666,22,1322,400,111,22,37,30,63,4,725,200,1462,82,22,1818,22,1896,3484,511,1381,45,37,70,885,107,45,781,222,2425,3140,848,992,1891,63,1829,960,156,111,400,244,111,22,134,314,63,37,4,30,33,30,44,167,992,26,22,3179,35,511,202,244,30,104,614,2290,418,30,992,2446,1896,960,476,134,412,59,959,480,104,30,962,226,703,63,30,59,959,104,570,137,22,111,134,819,45,298,627,67,1018,214,3274,1026,855,1512,1055,785,141,37,63,1672,850,901,41,59,30,4,59,366,37,93,433,1282,1387,657,4031,400,1492,1840,348,2066,1392,400,604,476,1878,96,3256,29,515,1325,515,152,481,511,552,925,97,44,800,174,544,1244,574,70,37,45,22,26,450,412,982,1144,1810,530,466,30,496,1918,896,532,412,130,1614,400,496,496,2392,328,290,606,96,1294,1466,30,992,3351,659,1877,1444,100,163,426,303,130,22,448,889,22,130,233,659,1029,18,974,551,471,25,496,152,349,1466,444,3533,354,3108,392,104,30,446,50,496,400,444,174,480,1096,96,829,97,414,400,30,126,48,818,927,48,992,1489,2006,925,97,822,196,644,1016,581,63,37,67,377,99,4,542,255,15,448,52,122,126,480,1096,925,15,396,130,1888,2718,2688,496,496,1026,404,910,1964,80,416,526,50,1029,67,844,178,74,370,126,330,22,96,2888,30,1248,762,3290,59,93,1046,1923,22,889,2043,93,552,22,1377,30,63,41,139,190,182,1436,353,63,206,418,856,501,63,7352,570,2514,532,92,1022,398,280,1082,96,833,45,996,5390,912,130,862,885,3227,368,658,870,1560,992,9216,3616,992,6101,4,1524,1022,22,916,1629,293,462,49,494,134,297,174,428,1144,593,259,130,862,130,22,542,1590,750,422,570,3491,370,74,851,67,30,518,345,15,119,22,521,471,1321,70,278,123,2179,471,511,22,31,99,351,48,493,100,2815,1085,1869,22,511,1259,63,206,398,930,476,134,412,59,473,1462,104,477,4,511,130,381,414,4,63,26,4,37,22,300,78,22,247,398,725,85,997,4,45,431,511,35,313,352,305,121,22,104,30,229,22,2929,3854,104,30,1762,30,218,970,1918,78,498,30,3548,4762,2678,307,645,22,278,203,73,172,1314,888,210,461,214,78,513,34,100,496,982,37,67,211,22,785,215,537,594,34,3362,394,576,1086,1633,559,96,706,818,542,484,218,778,22,48,52,30,4,408,180,300,104,1162,242,750,150,507,243,298,544,50,130,2222,2789,67,600,422,570,896,506,22,104,992,844,81,97,74,496,1888,800,101,67,74,402,546,1481,1443,2262,152,992,912,130,766,532,1244,1440,496,496,530,496,6931,97,1466,992,331,22,511,134,347,99,546,402,844,81,97,74,496,96,333,667,74,281,22,52,396,100,97,44,293,507,485,507,953,22,521,471,325,657,543,48,1844,22,896,96,284,298,266,580,412,134,786,122,702,400,2488,496,476,50,318,1676,494,548,1362,252,304,992,6310,996,3086,1026,3422,30,996,3206,952,824,198,1114,992,1026,900,6138,3048,368,557,19,78,234,784,726,248,466,331,22,119,329,63,37,67,30,44,250,53,99,546,255,15,34,466,248,358,122,246,850,96,829,15,396,130,400,4,100,392,496,404,92,1168,1792,1935,63,448,544,448,456,264,306,1234,4,30,203,511,1233,143,100,316,576,1029,267,194,450,622,126,352,48,30,104,888,400,1762,3992,1944,2136,30,996,918,96,4480,1544,8312,134,11463,1022,22,448,548,49,466,233,1211,345,4,30,100,22,111,385,25,471,282,269,1022,171,828,344,548,82,48,22,292,597,448,22,130,281,470,141,100,960,3827,4,30,481,476,1068,496,152,30,203,259,234,323,1683,482,1310,789,185,207,693,751,78,63,4,400,1758,4,30,5186,368,352,306,1014,1771,22,119,392,104,30,322,29,67,448,130,251,15,82,92,326,248,1576,96,264,952,2136,1474,544,2846,1896,264,696,844,4,30,144,59,511,1792,2066,632,918,6507,22,511,456,925,67,30,44,190,629,4,130,22,111,337,63,324,35,99,23,211,34,203,463,478,100,303,1887,544,730,22,130,4,888,100,775,492,49,477,113,134,1316,1924,416,1398,152,992,448,548,412,3616,86,18,74,4,747,45,952,170,30,18,774,200,864,1172,1052,7042,104,30,1762,248,944,992,885,2571,1650,3214,1026,2062,992,1792,3584,7472,426,600,1462,368,557,97,74,96,400,426,22,1126,444,403,667,229,395,368,848,481,321,742,925,49,48,666,896,130,1622,1914,1198,801,63,104,30,314,678,770,74,174,774,1372,766,368,658,222,770,2430,530,6302,992,934,92,3086,1026,2430,992,9216,1698,2910,6448,2856,1102,122,6368,1792,896,130,7038,7072,96,896,1026,35811,4,988,756,148,996,26,22,764,30,2090,63,2133,1836,145,683,1060,1344,97,507,426,1518,744,1178,222,474,296,1530,1654,533,37,63,34,1887,49,603,1296,1770,1014,1437,37,5157,960,844,4,77,97,37,22,7807,1926,1218,925,4,30,63,418,1344,152,48,716,233,4,511,211,22,41,103,99,35,233,144,134,602,740,2588,456,925,97,2206,4,846,80,4674,37,1107,912,37,1739,101,3761,37,22,244,841,1466,1323,269,2129,63,992,785,100,78,437,2056,528,848,2021,97,59,511,1329,141,37,333,1792,96,2190,3298,4080,1792,6368,1792,856,3112,801,63,37,67,30,44,948,770,248,2912,1026,620,280,1530,1522,2918,925,2187,901,67,74,851,97,770,248,576,101,97,5346,476,1268,26,2927,1063,1789,4,30,100,22,111,337,63,278,203,1744,48,1124,992,667,378,22,100,30,144,268,84,255,141,100,775,2581,728,12570,896,4984,3976,104,30,866,130,766,248,1936,952,1022,1114,2018,7710,134,570,2120,2936,960,37,2307,2968,1712,1233,63,692,34,203,511,430,100,2190,1838,84,766,997,763,1326,41239,2120,1107,963,63,803,820,59,81,352,6908,960,100,4,30,107,1607,2412,45,4,412,54,381,1045,22,144,398,183,97,200,466,801,63,96,1426,8526,896,96,5920,8320,5998,3058,7392,5064,2056,1040,800,8398,4082,1808,1040,30,6338,960,37,67,30,992,770,1022,5594,5864,2552,1344,78,2194,96,398,498,1792,1042,6486,925,67,30,863,134,22,511,481,1792,1887,896,400,130,992,270,564,433,4013,416,54,1344,152,992,448,960,2126,1490,104,870,3456,498,1026,7294,104,30,1762,248,2966,152,7138,3088,992,1792,13616,1840,4264,12294,5920,6234,152,992,912,896,3216,130,862,3456,13824,6633,992,900,892,82,48,22,448,960,100,4,30,107,1633,96,2290,49,847,400,4,26,63,433,866,1841,1840,1914,1896,476,960,134,471,1439,86,18,870,104,48,899,104,48,789,203,800,589,100,303,4125,4298,960,925,67,30,37,22,511,448,104,3913,273,11486,134,3482,104,30,1762,30,2011,45,1044,3414,2941,955,885,745,2612,952,518,1586,1262,530,452,4860,1534,322,1518,1872,1744,78,18,82,48,2014,992,3248,896,96,848,37,93,422,440,134,786,696,528,2917,67,26,422,152,244,748,430,496,496,370,1042,750,5632,6016,130,270,3088,96,896,3477,93,803,944,515,633,73,438,552,360,565,97,44,800,2536,70,37,45,48,450,412,982,1144,1810,530,496,496,1918,896,532,412,130,1614,400,496,496,3010,606,96,1294,1466,30,992,4442,1000,26,1763,67,600,244,178,570,352,1440,1672,26,11742,3616,992,9370,3084,812,1198,1074,1747,67,78,152,7138,1026,2062,992,1792,3214,370,8720,3088,992,27440,4080,530,496,766,2766,2341,1261,1792,856,3112,801,63,37,67,30,44,948,770,248,2912,1026,620,3332,29678,17696,9056,134,6938,16384,992,23856,1840,78,3034,1178,766,997,67,2022,496,496,6146,1026,6638,5768,152,2800,3216,130,862,3456,13824,2557,1014,3066,1382,1698,422,1074,22,8213,992,5061,1107,733,2056,6568,96,448,22,130,1640,1070,146,22,1672,1466,67,37,22,874,1014,93,37,147,691,1672,645,795,11282,67,683,6244,515,2018,1314,1005,152,3912,100,564,30,294,97,570,3119,759,2420,3078,828,1098,3460,59,545,440,100,318,130,4,1406,1498,992,925,418,93,450,564,933,93,992,874,440,2100,30,2698,219,22,645,347,93,100,318,134,864,1947,93,184,808,1335,93,992,2762,5639,63,156,296,152,544,448,2488,2847,992,1878,2121,1396,30,100,2369,219,381,422,130,440,515,59,93,749,22,2018,147,37,22,866,219,1102,31,961,3896,1138,1573,470,1717,171,93,37,955,996,4,4853,511,2040,323,645,48,22,818,1000,337,1935,1014,282,471,2103,26,818,34,140,856,48,996,2420,1300,1556,2892,1420,1300,988,5459,452,63,477,515,30,1333,411,1558,30,368,103,103,27,819,925,946,515,878,355,93,59,1381,453,22,426,1107,485,147,368,46,1026,152,1196,1044,408,588,2336,879,2213,714,1233,93,37,63,318,134,624,264,2640,37,67,264,2908,238,152,632,992,26,238,533,197,238,80,130,440,422,404,174,448,22,104,26,414,448,130,1672,22,2986,714,34,140,574,282,1044,2420,368,2936,152,992,896,404,3186,3982,2999,543,501,282,992,470,2870,116,22,773,2939,130,422,440,130,318,197,80,275,1085,981,22,368,277,2143,543,1298,2006,1144,2477,2018,515,59,93,992,866,130,4,1547,389,2783,515,578,896,118,901,839,294,400,355,515,130,22,244,34,448,266,680,925,93,422,434,471,421,148,786,233,515,211,22,655,130,308,448,44,433,63,84,368,980,368,888,184,600,852,588,968,888,1152,207,541,1672,714,438,44,844,18,82,2308,507,541,544,80,104,264,911,93,1747,152,452,63,477,515,397,667,376,130,1051,67,26,744,1318,725,667,400,41,44,49,466,3337,30,481,480,1474,1792,58,412,130,1014,912,130,528,1566,1392,104,1384,534,59,93,418,48,974,2310,4,3325,147,2018,771,93,59,515,440,130,238,184,1026,440,5150,1878,992,1428,3896,368,54,130,8182,1326,992,1439,992,93,2811,134,318,63,37,93,347,103,412,152,874,1144,2477,552,409,31,103,1578,1211,22,992,93,418,917,515,570,422,2340,542,59,93,862,130,4468,100,892,152,1426,1363,63,452,1935,515,570,422,1026,22,1292,31,22,641,4,294,30,534,30,4568,4448,44,484,1892,3896,4,476,3988,1144,7420,838,2040,37,93,795,67,26,4,122,448,426,22,104,264,1882,992,22,2856,26,104,22,726,714,304,31,561,430,2420,368,1022,1618,422,888,130,1300,1340,54,264,528,1442,1792,448,1300,4242,130,862,1960,1074,422,574,1124,10360,6016,4448,14003,542,4,446,97,570,875,152,955,985,911,1335,93,1014,1000,844,1048,440,2096,1740,1274,59,545,410,30,100,318,134,2904,9396,3980,1544,1644,7168,1888,3838,2304,1926,2767,277,238,130,22,624,3304,1144,922,22,37,93,54,938,54,300,4,27,4,69,30,144,22,246,59,30,63,28,22,196,796,994,862,341,63,30,4,414,4,30,140,126,274,448,4,3020,238,1080,3130,2120,344,1248,74,644,130,1456,1422,30,418,1962,2784,1534,1474,696,766,661,515,130,366,74,422,530,496,22,130,396,100,1144,216,1996,992,7026,2314,152,1396,2284,4147,515,992,1026,1915,955,1026,206,1355,418,93,59,391,564,56,74,337,466,49,44,56,377,63,452,44,108,599,515,26,544,1105,63,450,30,3795,1955,130,862,3069,93,992,1548,1618,1274,7320,4484,4076,19331,515,992,1026,22,1986,862,30,822,34,140,7020,485,63,50,402,2420,1452,2444,4,152,1296,4178,1942,2040,7252,27977,418,93,1014,933,93,852,140,2223,426,22,3205,266,171,48,152,515,347,93,37,63,318,134,864,925,632,185,205,93,184,347,461,80,104,1151,93,4,992,304,1440,596,390,81,99,4,27,965,846,1194,433,197,2040,992,80,691,2165,152,6028,1592,1300,588,3092,398,546,2106,438,988,6768,4,152,1296,4178,1942,2040,1407,93,1014,3304,1022,122,30,1744,924,22,726,2410,564,34,714,726,507,93,150,268,1022,980,1444,3004,4,1296,3264,9220,766,1170,1144,238,578,54,26,992,1048,1992,422,574,2106,130,7046,26,2014,130,7934,3736,784,938,54,26,238,533,515,130,440,422,1026,22,104,26,414,448,1178,440,2414,1042,184,22,1274,296,748,1402,808,184,1026,22,1893,389,126,26,4,410,448,438,140,7020,1000,9212,1176,6488,22182,130,862,26,1000,22,104,26,862,5128,26,104,22,8168,26,8160,39481,3896,3816,22,866,126,541,749,22,306,1712,147,3573,22,645,5475,130,22,448,1440,130,147,368,557,3008,13299,2304,2040,3720,3008,925,67,2272,896,992,152,1763,541,17050,7168,1134,1036,1844,1248,1906,1144,1822,5706,2040,130,6142,2318,1402,808,184,1026,22,1986,422,440,852,34,140,574,6146,300,1000,3802,184,1026,1763,1107,852,81,93,2246,992,1326,466,1112,37,93,862,438,448,18,459,67,1335,93,1014,368,565,93,422,430,140,874,412,200,944,219,22,655,130,300,1594,226,300,266,886,362,496,134,492,372,414,34,140,337,67,955,93,184,234,574,80,368,11048,11244,1888,3092,3050,7848,5702,3784,6290,1022,122,30,996,748,3038,594,1496,266,726,1018,1022,15858,6672,13784,992,1042,22,248,37,1107,1000,26,3542,27,995,1578,1296,180,316,1865,63,992,1026,2430,1292,34,714,1672,878,2811,1085,1000,13528,10074,2170,3092,3050,21366,2210,1840,10592,992,3034,422,30,410,3272,2936,960,130,20555,93,1014,2892,412,30,37,22,1055,30,2668,22,1878,992,2904,466,1954,2644,1262,4,538,4,450,8990,7420,8030,130,7046,2040,130,7934,4392,992,2056,7168,1840,14288,37333,452,63,477,515,2340,1144,1298,1871,515,1326,37,22,933,59,93,296,122,2371,147,368,1878,542,1014,1026,1866,4276,1233,93,37,63,318,134,440,996,4,2456,2908,2014,994,888,422,578,1014,2250,22,1398,1458,130,714,34,140,574,896,430,2420,368,4080,1300,7168,2466,1840,37,93,862,152,912,104,26,2094,168,824,1888,1000,104,26,22,974,930,352,1574,4316,48,422,5672,992,896,134,1852,2044,6234,130,862,1026,6294,8194,13446,2789,93,59,515,440,130,238,184,1026,440,5150,1878,992,1428,3896,368,54,130,3734,4448,1326,992,1436,3896,4,418,2040,130,7934,1954,4448,5504,8366,2040,888,104,26,2958,1970,422,1792,26,238,624,130,6992,54,2040,130,1840,4302,16162,24774,37,93,264,54,544,152,1344,1802,2936,786,148,26,104,22,448,544,752,1022,1196,152,54,808,184,1026,22,1986,422,440,852,34,140,574,1618,54,3896,130,448,300,1000,16384,7164,31990,18176,28960,992,2056,1840,1128,130,1014,2882,422,7698,4360,4348,168182,61092,1316,27206,179640,21184,8081,4,26,63,50,31,4,69,131,8725,7403,5439,3702,138331,104,16139,75346,31750,348,123,325,266,124306,10130,12244,6311,33251,748,57809,511,1876,27189,189598,252,3843,9552,20086,248,4,101,22,91,5,134,3723,238,130,11589,444,63,4,7788,574,11998,74,27,347,3880,3484,6892,1476,15144,96,22,211,137,5,126,959,2652,471,10317,16334,1433,96,247,1208,2657,44521,8596,5648,81,19,4328,1714,174,56,429,3973,3910,1666,30,144,47967,30,63,81,22,56,74,115,3702,5,126,11654,4,26,113,104,131,104,63,233,17223,2056,1877,19,3693,2123,1850,4114,22,81,30,63,37,4,2567,13644,22,81,103,27,19,496,2056,1346,130,5942,126,10112,10064,1151,93,50,31,4,69,5,126,137,30,144,59,30,559,7866,126,916,103,959,20305,1339,335,22,144,30,104,509,7997,1059,35,6589,16814,81,4,511,2941,5694,141,1876,5724,27011,53848,26,113,235,8405,35,7688,16829,35,466,30,63,37,4,4839,3702,52,1007,6539,23159,3995,35,13879,70419,22641,12848,81,4,16887,47519,93,50,31,22,56,74,4,48,370,392,1059,1944,35,96,370,30,3712,12581,4347,8615,3933,4,511,16376,12448,6272,9460,748,5394,174,112480,41759,63,63,596,3373,18216,43029,26,217,131,896,16829,531,18597,14720,9741,3364,126,389,81,130,22,278,414,4,26,67,46,35,69,131,2756,17,235,56781,3865,126,48,73,131,137,81,30,100,22,2022,440,1368,13,31,4,200,309,11471,172224,5945,531,1362,592,30,69,31,4,509,15680,1663,135429,44827,3817,531,13087,60896,1420,390,81,93,37,3599,62380,10222,47394,6794,278,740,748,5376,1374,531,5619,47020,3786,233,30,63,992,31516,22,81,30,100,4,777,622,20805,7435,3960,152,68328,12248,19818,6822,11248,11411,199,27,17,52,30,3866,130,54,39438,19849,1954,30,56,13,31,4,511,266,10049,1085,3332,17283,4,26,113,104,131,137,233,30,496,27655,888,3224,692,22,81,30,100,4,511,507,1901,8832,37,52755,3803,30,63,992,173776,17674,233,30,63,992,73878,43868,118974,5698,211,1903,4,46,31,4,69,131,137,174,59,30,63,17856,159840,35735,1085,3058,75728,7742,47357,2242,93,4324,11656,103,10132,143,104,131,21853,8303,22,3414,429,605,1085,6604,4732,7812,22,81,93,37,3599,41058,4191,1850,1808,248,4,14831,2056,109899,16887,8031,1787,187,418,30,540,215,22,81,130,433,104,531,12391,1899,1085,2758,16899,61130,19453,5264,13108,103692,4088,7812,148,4976,2997,4,7877,48,398,22,81,30,69,31,4,3645,12544,9002,4448,2520,844,81,4,511,152,2856,824,4936,7608,15319,143,104,131,25028,4,2874,645,888,2476,81,22,645,48,246,398,22,81,30,100,4,1018,1433,423,5657,103,45,600,6016,3832,4563,1339,104,294,22,81,30,69,31,4,509,3136,26674,2769,1034,130,955,3005,22,130,2788,1029,131,400,12391,7957,1107,2758,35,69,4039,4,69,379,540,3969,11837,49585,81,4,511,152,8442,174,59,30,63,992,6464,42102,5857,10690,6201,9898,81,22,4325,2538,4448,174,3096,1151,4,122,17,182,53,137,30,203,45,3428,748,54016,32292,44388,200,12000,74,174,37,22,1085,2514,275,204,63,9795,30,1707,22,81,30,69,31,4,2567,10928,21272,8952,5573,1181,211,19405,31294,12448,5080,26573,2507,244,748,31749,781,34430,9018,6918,19216,11880,152,1904,47874,33217,1533,4570,27,1781,27,199,53,50,14781,1808,110023,126,16765,126,48,1380,6548,1747,130,22,1085,296,523,130,1403,406,35,200,14847,3601,1792,39292,22,1085,1644,22,81,130,515,397,73,1940,992,13886,3601,13263,18272,12056,3896,10040,1666,174,59,30,63,992,912,73553,310852,48066,119454,524144,175152,66496,216114,174,141730,23070,105798,116048,214132,234812,125072,62590,318,84600,65288,164088,107734,80918,27178,38294,105368,75738,15558,11334,15362,2056,208078,35612,7660,2634,318,1970,9888,44146,42942,2288,9888,10854,4524,6540,3746,42816,9334,4112,15362,268694,53960,2952,8112,38632,60632,37000,33408,146444,29420,65024,15362,59680,15078,61728,1279,1279,369,132,6,261,97,80,62,238,12,1256,488,48,7,8,169,214,54,28,18,10,3,4,389,48,56,30,314,104,4,59,4,2,22,2,131,112,7,200,4,25,2,4,3,22,378,102,2,4,1318,617,55,75,438,63,30,99,143,229,6,3,443,63,6,22,2,99,16,303,4,2,22,2,29,1,18,1395,64,31,4,27,4,12,4,8,3,226,132,49,77,12,243,511,4,2,22,209,425,358,113,15,2,1443,199,316,1532,128,49,316,119,45,31,35,1509,46,10,12,474,1482,4,16,8,19,15,14,108,14,112,8,51,201,3586,2,3826,128,1577,78,26,543,129,112,7,127,625,224,47,81,81,24,39,225,168,7,61,2,91,365,83,14,28,475,18,30,418,31,25,4,2,1,21,6,3,363,34,3,43,6,1,31,25,335,33,55,1,21,3,4,2,25,4,3,22,93,48,79,59,69,31,17,5,3,33,7,24,4,2,25,4,24,3,122,64,5,35,34,47,7,74,27,2,5,23,3,32,4,24,326,47,49,6,9,13,2,48,43,31,32,8,22,159,77,57,3,551,192,67,128,47,62,388,56,54,57,135,22,88,26,129,48,201,31,281,28,7,31,31,95,4,2,22,2,4,3,106,41,63,27,44,5,2,22,6,25,17,61,16,8,69,281,4,24,3,21,11,74,24,4,2,25,4,3,10,11,1,27,57,210,24,367,127,30,48,51,72,52,2,22,20,49,31,4,24,2,33,27,7,27,2,4,3,10,6,6,31,3,147,126,177,6,22,2,18,97,7,93,262,1,62,158,48,24,4,2,25,7,22,29,8,7,30,25,28,3,19,6,22,34,7,22,2,4,95,28,48,2,7,16,5,1,31,1,2,4,24,35,2,4,1,23,3,32,4,24,21,5,2,22,6,25,213,6,22,2,98,30,48,33,63,205,1,62,65,3,110,2,4,24,471,296,31,17,111,41,15,40,344,297,56,87,31,37,67,4,59,266,281,22,68,3,134,36,75,77,45,36,15,22,30,26,241,4,186,57,5,118,45,54,27,108,97,47,3,474,41,12,3,22,8,410,12,26,15,3,30,4,8,332,89,4,59,319,114,4,3,24,32,163,55,248,4,2,24,15,33,4,126,33,7,38,48,41,125,8,62,257,180,4,11,115,93,174,111,63,414,80,31,22,3,184,128,148,48,244,134,73,12,33,383,3,110,93,24,32,7,30,43,7,29,124,4,72,2,4,3,22,31,3,28,39,7,24,4,25,2,4,1,12,11,3,50,35,155,45,1,2,4,44,83,69,22,2,216,69,1,62,70,4,2,14,8,2,17,15,16,300,199,99,27,17,109,73,22,2,32,115,19,18,8,159,69,45,4,261,260,2,129,29,26,5,80,63,37,4,121,276,6,22,2,29,3,66,4,2,72,33,63,4,70,194,58,8,62,56,56,210,2,128,48,194,378,863,31,121,328,48,368,30,1,61,20,28,3,97,24,54,530,62,178,240,63,233,4,178,238,26,54,46,69,353,336,24,148,284,4,16,11,21,11,16,3,1,117,30,65,183,50,4,3,25,6,22,2,1,4,101,31,173,3,23,82,18,10,3,4,27,1,3,1,24,2,4,147,108,72,15,89,7,30,26,6,22,2,4,99,16,64,28,4,27,3,173,4,30,26,30,183,202,36,29,179,62,38,62,139,6,41,3,12,175,112,336,62,113,121,54,588,70,8,55,69,65,154,8,15,4,71,111,24,294,22,3,4,27,7,21,1,45,28,28,4,3,23,1,4,2,285,17,39,1,6,95,7,25,6,10,12,3,4,276,8,6,21,1,2,4,41,15,39,20,8,3,4,27,4,1,2,10,12,6,282,15,3,217,65,188,29,16,4,11,4,28,19,11,4,87,31,76,27,73,120,3,13,4,8,23,11,4,102,179,121,74,4,44,82,81,63,6,200,4,72,199,4,8,7,27,29,37,6,16,6,9,26,6,22,2,25,22,62,132,62,46,61,5,3,4,18,37,1,112,2,4,296,37,14,15,62,50,2,60,105,65,8,78,50,2,4,9,32,3,12,903,103,31,29,324,41,7,12,37,56,7,249,7,92,13,14,17,4,10,27,8,23,25,7,30,5,7,36,163,96,252,12,62,137,48,83,121,29,4,27,4,27,31,115,7,80,12,19,8,14,7,37,63,23,55,130,48,42,22,36,31,144,7,58,220,192,56,40,16,37,7,18,142,248,28,36,17,3,4,2,139,37,62,27,185,24,12,26,75,31,17,7,5,7,30,30,188,58,5,17,31,1,2,4,24,94,48,12,36,16,62,59,75,25,8,7,30,11,15,22,8,158,53,9,59,31,35,65,8,125,8,55,30,12,46,43,66,114,4,25,161,30,65,445,24,112,134,118,7,109,4,27,81,31,4,37,15,16,31,1,30,203,48,7,5,40,3,24,209,37,5,18,30,7,67,8,38,13,4,164,7,60,50,30,126,31,17,8,6,1,30,103,130,49,3,1,2,22,6,25,3,67,6,1,21,9,23,3,4,2,21,1,2,4,147,30,111,56,78,24,29,9,22,21,194,73,2,136,22,31,1,2,4,24,517,100,17,37,63,69,9,16,37,1,2,28,43,44,7,275,34,9,53,1,14,162,21,60,37,66,8,19,7,22,448,31,206,141,22,34,28,100,84,185,43,68,16,56,112,56,198,127,890,344,104,56,4,3,81,24,72,56,6,1,41,67,2,22,197,48,7,79,226,56,7,23,1,53,11,17,18,10,3,4,37,31,14,11,7,30,102,2,107,48,78,417,16,63,26,422,418,31,32,30,101,184,518,30,1,25,6,22,2,4,3,79,44,7,281,4,2,1,21,6,3,23,3,4,2,21,3,4,141,302,3,4,2,54,57,44,31,285,14,16,1,31,1,6,24,79,126,252,297,180,60,2,223,9,121,4,376,32,442,483,24,81,19,109,141,99,66,46,62,4,68,180,58,26,4,45,37,11,19,131,243,31,31,16,6,9,281,17,18,95,6,1,21,9,23,30,3,4,281,7,158,4,2,53,1,111,207,99,2,7,21,1,31,1,2,4,24,28,543,130,104,91,91,26,349,2,12,87,378,120,13,35,61,62,77,48,368,1,62,53,4,1,126,233,7,41,15,72,105,63,225,416,566,40,56,7,15,112,88,137,31,22,3,6,19,31,25,6,1,30,5,54,7,5,7,19,8,127,218,46,10,12,44,56,200,56,56,14,22,26,22,44,38,18,30,12,237,10,15,25,38,48,4,62,138,18,112,7,27,17,37,30,8,48,44,22,3,108,259,4,17,27,29,100,30,45,118,93,12,273,189,31,298,7,5,18,7,12,44,12,45,17,5,26,100,210,2,1,4,30,28,4,24,62,390,32,74,12,44,12,30,280,56,103,19,27,113,189,30,7,56,57,17,27,4,121,79,309,94,484,407,78,200,63,25,22,7,27,4,3,67,31,32,30,5,97,130,53,165,12,2,42,70,109,106,3,34,56,51,9,53,17,33,9,121,4,270,7,24,4,2,25,16,15,110,175,130,2,1,4,11,47,4,24,273,149,6,22,2,29,3,508,177,341,55,22,7,27,4,62,7,5,18,7,23,78,193,111,66,30,7,266,81,93,37,4,59,200,5,303,329,125,570,1855,112,232,294,252,70,56,7,81,31,121,7,75,1473,51,186,7,318,515,56,7,445,3,25,6,22,2,1,3,1,85,248,126,48,1,6,130,235,46,4,27,4,25,2,1,4,23,3,4,468,54,423,3,56,273,4,200,1,217,14,116,31,102,62,683,564,252,398,318,325,39,91,25,4,2,24,1,3,1,177,141,25,31,71,54,9,6,310,62,39,7,24,4,2,15,8,2,1,3,1,23,3,25,260,1,6,56,159,330,1,55,3,59,266,63,33,1,86,78,378,180,41,63,132,49,15,292,56,120,301,1,86,41,56,3,54,55,1,719,129,112,733,24,68,44,7,79,48,12,350,7,96,126,186,33,31,17,7,24,18,54,12,44,12,33,204,80,15,127,48,8,170,48,42,50,142,29,15,4,107,187,63,96,56,63,137,12,19,100,48,199,501,17,12,19,12,156,280,1,28,27,4,3,170,280,56,30,12,70,4,27,17,182,106,4,56,30,63,31,149,116,15,55,12,17,27,4,8,3,59,98,97,183,233,58,308,113,17,33,9,121,377,254,19,12,18,26,7,42,111,7,229,31,55,56,198,50,209,27,7,22,101,31,64,35,99,5,96,48,110,47,28,2,79,24,106,25,51,59,74,28,25,2,4,3,22,342,79,63,6,24,285,133,4,2,22,32,573,86,12,410,130,60,206,147,27,29,100,30,40,123,259,8,48,63,229,107,568,1,439,448,129,493,200,4,164,24,4,2,110,3,127,8,65,4,27,4,102,174,263,67,4,3,31,22,6,22,24,39,23,4,3,59,6,1,110,477,245,124,52,83,190,14,249,248,31,6,2,14,3,6,27,567,183,50,7,53,3,6,51,63,9,54,22,41,22,37,4,26,63,25,1,21,3,4,2,23,2,4,476,7,56,67,7,68,98,128,47,3,6,21,7,56,454,143,18,45,81,96,103,5,17,31,1213,105,80,48,78,48,89,31,22,28,15,9,39,28,2,59,15,35,17,2,31,178,252,229,24,81,69,22,2,35,63,30,211,7,62,49,129,239,1,21,3,4,2,17,8,4,3,7,36,30,407,466,5,3,6,21,1,6,56,81,69,545,130,8,118,7,5,20,43,51,129,4,27,15,50,11,48,108,71,407,26,30,3,42,177,262,7,501,3,235,17,863,604,10,12,137,96,123,4,33,62,19,8,14,3,6,103,25,12,36,22,31,102,96,7,15,71,41,256,22,3,6,29,46,6,1,30,5,51,12,29,8,326,114,15,7,178,137,45,78,25,31,54,49,77,152,10,15,35,76,116,106,146,17,18,17,88,104,8,51,12,300,281,7,48,123,12,25,8,96,177,7,60,581,559,93,25,31,180,142,85,29,4,509,134,249,4,121,485,48,4,193,50,5,18,7,23,37,78,4,19,8,14,9,27,19,18,12,18,2,5,75,22,26,55,30,124,183,177,4,3,130,8,22,5,51,46,50,12,72,168,93,22,38,3,73,225,150,22,6,32,73,100,363,50,6,91,37,240,542,88,8,45,3,34,52,48,268,50,23,107,266,111,4,59,334,111,459,441,7,118,134,251,3,514,743,336,62,1,81,28,3,97,24,117,22,77,56,7,63,48,1,65,56,7,208,31,1,24,4,2,19,31,29,2,1,21,6,3,59,4,3,25,6,22,2,1,4,741,24,96,128,288,126,326,28,28,3,4,33,26,175,297,305,55,1,105,31,285,31,27,1,3,25,6,71,56,318,1,105,28,34,1,21,3,4,2,279,2,1,3,24,7,28,28,742,3,125,225,511,35,248,254,62,112,322,12,51,8,209,557,155,15,48,23,19,89,58,307,55,1,421,31,13,14,1,3,3,22,6,446,47,422,8,3,3,24,63,209,238,1270,263,56,513,1441,62,675,7,12,37,63,15,234,7,105,31,4,37,31,25,6,1,30,5,97,227,30,19,6,12,37,17,12,27,7,10,12,228,6,22,21,7,53,3,30,4,37,1,28,27,7,22,189,78,6,112,7,37,71,15,170,31,25,6,1,30,5,154,291,68,33,30,18,37,45,4,17,27,29,36,136,62,5,17,63,104,364,69,27,4,181,62,5,74,44,7,371,109,12,27,7,10,452,8,19,1,6,451,63,131,400,96,361,27,15,14,426,603,7,119,326,59,4,421,56,7,5,18,7,281,29,136,25,2,28,7,281,157,28,25,2,4,3,22,25,86,129,6,233,453,6,22,143,66,286,674,134,8,496,324,4,25,356,573,6,504,1590,6,50,190,8,170,24,6,61,2,47,3,7,22,2,22,2,4,50,18,1,29,2,22,2,4,48,158,112,128,6,234,4,2,22,2,39,22,2,4,19,27,3,1,25,2,4,24,7,37,1,21,3,4,2,25,4,72,172,240,238,26,4,18,2,22,6,9,28,30,181,684,1,21,3,4,2,23,2,4,67,22,31,69,6,22,31,718,24,36,3,23,1,3,3,48,22,31,75,53,50,2,4,24,632,13,4,27,1,3,25,2,285,646,69,309,656,48,3,611,128,246,17,5,26,22,48,30,100,21,2,265,473,5,18,4,71,156,22,755,4,3,10,4,2,6,19,4,957,6,22,997,69,22,287,707,2649,10,12,3,4,27,4,19,50,23,7,48,12,36,22,101,37,32,28,21,8,14,3,4,2,23,2,4,69,5,18,7,23,37,41,165,93,25,56,49,4,259,22,34,47,3,6,121,4,3,304,60,21,8,4,10,15,115,19,48,29,142,37,48,29,4,25,134,237,4,25,81,37,93,256,4,3,523,7,53,25,281,7,123,7,8,22,5,7,11,3,6,69,240,211,440,5,509,5,18,7,23,37,411,30,7,477,4,1054,7,31,8,14,3,6,48,21,21,6,80,22,26,55,2,28,7,101,1,21,3,4,2,23,2,4,67,5,123,5,17,236,8,22,5,21,75,370,30,96,408,3,22,6,20,185,260,3,22,484,1149,3,27,7,93,7,261,624,904,25,35389,28,2,113,125,3,101,30,558,30,1,25,4,2,22,2,4,3,19,28,3,31,1,21,3,4,2,35,24,39,5,18,4,3,48,22,31,652,22,126,58,59,4,33,30,629,24,48,3,8,22,69,22,37,820,51,110,65,22,41,22,25,27,3,1,7,18,2,4,24,7,551,31,32,30,5,276,1,28,6,629,22,2,18,95,3,125,6,96,5,660,1078,18,8,69,27,17,6,80,48,5,28,22,651,8,31,4,115,59,69,22,685,8,7,23,5,2,18,5,2,23,5,7,21,22,6,124,108,644,1,6,10,12,6,42,949,126,21,27,73,5,18,60,48,1661,23,4,1621,93,12,118,10,12,3,96,129,4,31,64,17,3,7,17,84,19,8,14,3,6,203,69,43,7,12,27,4,69,15,234,4,3,24,29,6,31,15,31,4,27,4,3,59,6,1,30,5,325,4,81,99,31,22,48,6,181,78,42,108,26,57,4,202,25,12,43,7,27,4,77,15,4,229,53,3,6,5,493,41,145,62,93,25,23,3,6,110,13,14,4,13,285,3,271,4,243,5,118,7,371,181,4,19,8,14,3,70,109,25,31,50,153,103,3,127,4,261,131,117,283,96,414,63,9,18,78,43,37,4,44,70,8,14,3,4,27,134,27,3,8,88,8,17,100,11,214,7,68,51,252,133,4,27,4,200,262,4,2,22,9,11,12,9,28,21,22,3,104,131,17,116,28,20,61,128,30,96,146,2,7,22,31,80,129,239,525,119,4,17,27,4,122,3,34,41,400,354,134,504,400,370,30,96,448,448,1269,3,1,100,30,766,111,100,22,6,742,28,3,132,833,48,1043,949,59,3,1,178,28,105,833,1943,112,137,697,8,26,15,7,2,1,4,311,721,6,954,1076,3,1180,2551,471,9,125,403,103,25,240,22,81,103,25,2,35,255,7,12,92,240,6,123,31,4,460,48,480,1046,466,37,25,454,17,3,6,525,109,893,1081,112,359,9,103,134,31,167,39,23,1,21,3,6,101,75,103,2,4,186,9,245,274,3,115,845,51,248,197,614,215,256,9,517,180,4,312,3038,28,2,61,2,50,31,22,6,66,3,31,22,2,4,777,6,57,48,73,27,28,7,707,14,45,3,1,956,3,1,55,7,963,3,53,3,4,2,281,28,656,48,1,2989,30,1,55,4,3,5,953,56,963,4,8,3056,2589,93,12,69,49,10,12,34,4,190,35,34,22,6,19,3,7,17,4,25,2,4,31,37,1,21,3,4,27,4,1315,31,130,12,10,99,136,53,9,5,81,103,266,25,471,3,545,7,39,4,61,237,3,27,102,31,4,27,4,3,197,112,1164,22,34,4,456,1534,24,39,23,4,3,45,152,214,4,27,3,26,2,4,24,7,33,153,243,4,44,1,973,3,27,32,112,448,400,48,448,548,100,122,30,96,1696,96,896,1770,3,901,2,5,49,11,3,45,3,1,65,56,3,4,2,770,957,3,53,3,6,1983,11,45,3,315,1,1791,1940,48,1,67,1928,1,2039,3661,56,37,25,105,7,256,103,3,6,22,1349,7,39,4,106,130,12,80,102,31,4,27,4,200,48,1261,46,10,486,1481,48,700,3338,8,3,115,248,5308,1,53,2,4,3,47,3,53,3,6,59,62,4,3,823,128,2,4,780,1,48,195,765,1032,62,954,1023,2057,8,45,3,6,953,12,6731,43,7,39,4,62,7,249,7,24,29,52,14,17,4,27,4,3,59,7,8,27,96,388,4,281,81,2,4,124,4,270,60,58,8,14,3,31,4,69,23,364,17,97,30,738,14,518,60,66,370,7,53,318,148,4,492,4,517,131,373,27,484,4,1054,7,31,22,291,27,117,3,13,4,27,4,200,253,23,4,29,445,2,4,24,500,17,43,960,112,976,50,130,508,4916,113,128,7935,7697,93,130,4,250,112,3,127,4,1402,387,2059,1524,2057,8,27,18,78,370,30,96,1413,2171,21394,496,3,1549,496,2,3592,22,2,480,510,2,4,1032,2544,53450,2,9,13,106,22,324,6,362,6,22,90,1,21,3,31,4,69,11,12,4,426,376,120,130,226,348,136,10,17,29,6,542,348,138,8,14,3,235,50,154,360,137,35,96,413,597,2,4,124,1858,12,240,243,471,148,104,778,114,4,509,383,4,1565,22536,485,48,2048,27720,2,22,106,22,2,1266,16,110,128,140,164,4,60,4,136,528,226,2,4,542,350,28,108,1,21,34,4,200,1784,1550,496,7,35,96,114,30,96,1188,508,2048,96,52774,368,118,8,14,34,4,69,5,18,108,1666,114,4,892,4,1029,131,884,4,1018,61440,6146,57534,128,720,2,28,84,126,30,3812,3134,962,56576,28,7908,28,172094,28,96,16,10,228,222,128,6,90,6,22,136,34,22,6,22,68,6,12,4,112,1076,22,2,738,258,586,496,494,466,30,630,6,22,2,24,22,42,6,16,34,78,6,12,4,104,500,136,6,16,34,76,1542,4,26,104,22,2,144,194,128,124,456,722,22,216,30,346,1428,174,108,96,148,4,248,802,2586,50,98,354,112,30,1450,26,480,1790,6,1724,4,200,48,3794,48,38364,24,6,94,16,34,22,2,4,50,18,56,4,42,770,48,128,728,22,26,22,48,134,16,604,136,6,16,34,76,128,294,342,22,108,12,30,32,12,4,104,178,658,48,962,124,1572,230,22,6,110,174,4,74,1786,6,16,32,706,932,56,44,22,228,1022,2586,30,26,4,2,22,2,4,22,28,34,22,44,24,62,4,180,22,6,138,30,42,30,26,2,4,24,244,62,78,52,48,726,58,20,30,128,830,970,98,466,30,4012,12,44,42056,22,6,128,996,768,22,1066,22,950,16,6106,4810,22,6,100,22,692,6,22,6,84,22,34,100,346,128,6,1312,1060,8,14,480,960,19318,22915,16323,13621,8821,10800,1432,374,2078,1822,7384,44,6573,2039,11996,12089,1107,5061,2510,7865,392,3690,13174,19712,896,3108,7024,4498,2588,15610,12907,30928,4819,248,379,722,2066,8701,6102,1929,11654,546,509,3270,22,1022,11500,3836,2038,479,22,2165,944,738,1620,6155,942,667,548,448,4880,52,2688,1940,1492,4176,5655,511,2945,13,2568,374,4837,4005,348,1208,6146,10319,2870,1160,5456,2688,3653,348,6220,374,709,8235,15864,348,123,45,20387,6711,4262,322,37518,12727,5117,5413,2253,3192,496,35,513,100,496,2327,2385,1945,99,27,1959,840,1107,955,4474,11596,1396,471,1573,925,6415,1896,148,23198,126,471,6989,3754,3694,3902,14250,3884,1810,359,3847,4658,31,22,2883,1094,8362,1888,3692,184,27,2508,1339,59,93,548,1542,98,614,526,1576,1019,1085,904,148,3544,14280,3872,116,22352,8016,927,25,471,473,1112,992,954,1270,914,6006,22012,2056,6800,17532,1445,4131,1748,2193,200,2945,178,989,63,324,1421,247,96,712,184,770,11019,9982,1605,476,1148,6768,6003,643,6399,21,27,10303,9102,624,5075,48135,700,398,4478,252,38880,25360,54110,3048,55324,126,11248,618,126,152,20816,6675,99,4,27,99,3803,93,37,5643,15521,6633,844,4,37,126,22,446,513,2915,4,195,22,383,639,11622,3714,10034,2222,795,93,37,3995,22776,1840,152,1144,666,126,58,27,1022,1117,890,792,174,5043,645,16016,368,3332,103,93,552,3928,680,893,2011,26995,1976,30,929,1097,959,1233,4910,7929,215,1016,6179,7260,1003,93,200,4576,11259,22773,8160,6120,10012,22,992,184,342,2993,10751,2042,374,9177,448,5953,63,913,27,19,328,4206,531,4727,2945,9447,14608,14320,34320,12848,9216,17681,2688,5241,215,663,466,148,594,880,105,7667,4082,4211,12269,30,471,24150,861,1064,7148,2136,26990,1620,422,374,8420,348,74,17550,2945,13,2568,374,4837,2159,1846,348,1208,6146,9176,22,15986,368,52,476,348,9872,9736,1572,471,5117,54549,5641,2040,35,218,3680,16510,7961,2262,184,2208,1514,174,37,14651,24152,7112,20512,48640,9920,3328,9216,2431,888,500,100,45,867,152,391,1233,1307,1525,152,448,159,30,2995,296,152,544,63,3000,992,385,152,296,219,372,105,411,37,711,352,440,552,585,96,991,416,130,818,37,440,277,238,130,22,1557,63,448,353,645,118,740,4,1085,955,130,1019,96,855,1089,130,44,265,248,57,959,283,165,281,63,4,444,4,31,69,30,507,174,170,63,139,198,296,99,27,385,617,1085,75,67,359,900,1362,546,99,81,22,574,622,448,63,1044,541,374,137,96,185,93,202,248,35,670,96,30,169,30,18,168,33,182,65,35,265,100,30,118,168,180,464,30,418,574,470,100,30,259,96,67,130,80,142,27,199,53,50,93,55,93,184,96,142,724,105,99,475,21,27,4,213,78,59,115,74,205,63,41,13,35,61,356,100,348,27,73,30,347,63,4,600,1418,218,1246,2962,1352,48,392,89,95,268,27,206,920,59,1281,511,96,189,506,201,30,1350,540,30,370,52,1011,22,1085,409,166,776,427,119,11,755,99,477,63,1752,1075,269,30,126,444,548,76,420,74,2108,362,27,65,220,680,122,370,496,41,63,30,501,96,757,1152,480,912,48,86,48,234,4,476,1078,118,100,448,1026,2422,1211,14,30,2508,317,248,96,4,581,63,35,448,48,1109,763,348,604,166,63,189,291,283,816,150,98,200,296,217,31,1013,148,383,680,3025,84,408,139,1039,470,1022,100,705,809,148,4,26,48,348,74,1223,580,948,861,4,27,4,981,30,48,248,422,1340,4520,779,54,975,896,696,685,596,247,179,85,35,17,1807,259,344,1402,279,4,470,426,181,385,326,268,276,1115,233,99,219,1367,1424,248,726,122,4,312,184,27,433,134,1762,148,180,168,248,130,148,302,168,959,137,63,513,130,286,1263,291,418,553,48,115,352,31,13,235,261,30,50,372,326,302,468,576,100,1687,22,1226,50,15,353,30,113,135,4,48,48,309,420,111,100,370,446,4,96,69,30,53,328,948,65,105,515,15,261,131,117,46,253,860,138,126,48,73,131,1524,4,229,667,908,48,15,407,30,100,22,418,73,35,248,311,237,448,315,572,2851,15,35,99,219,97,29,17,35,74,25,101,339,309,59,1096,22,31,99,1377,247,168,96,156,1420,53,418,130,147,745,1528,311,668,80,368,22,81,93,37,396,559,1728,1247,791,126,127,43,1052,27,73,344,96,30,252,170,548,187,805,152,379,33,919,465,31,17,48,78,37,181,146,252,846,715,211,222,11,617,1271,315,222,531,217,196,63,68,243,74,83,48,63,954,183,198,63,826,1270,348,196,156,1440,630,470,30,762,96,30,222,30,652,48,218,130,596,22,96,130,803,67,276,168,35,248,265,76,134,101,1787,22,100,4,860,700,496,374,452,22,448,544,448,2104,578,233,48,404,440,920,248,805,635,254,63,35,154,93,96,105,48,2383,137,1044,448,22,126,1555,748,481,1792,1367,1792,152,496,3258,74,348,74,1870,496,1250,27,515,3832,3198,1249,730,377,130,1066,1185,344,648,48,546,845,496,2044,540,448,4,816,100,111,68,261,30,748,1350,35,377,130,2554,48,268,706,834,96,152,1729,67,248,33,48,150,13,500,26,422,48,1263,513,144,1183,61,452,727,222,63,531,513,180,801,1243,3085,2056,546,480,766,396,30,74,46,180,22,326,48,400,848,540,1744,4,61,515,412,800,4,6097,27,95,4,186,184,27,643,686,378,300,22,31,639,606,101,130,117,168,506,348,749,100,99,23,30,713,479,502,63,189,26,316,199,1263,247,30,68,296,107,93,198,235,559,206,1022,22,2301,63,531,302,667,27,391,22,130,50,372,174,374,1075,607,611,491,564,30,1575,282,63,74,27,395,485,1344,437,631,361,694,1461,2581,896,822,1992,4346,6732,531,69,35,509,2618,48,470,1744,431,1920,17,120,359,1500,233,1575,1946,278,2421,2802,2056,952,10358,1075,300,417,416,63,513,594,2562,100,200,378,1758,126,154,712,30,189,96,317,185,415,130,1774,134,1958,30,37,63,285,3573,813,2775,233,15,622,3238,2539,1528,2959,729,104,402,59,71,33,268,59,156,18,243,1001,278,63,1729,48,4,48,152,18,200,30,540,317,879,184,1662,130,59,104,85,63,70,4,27,4,635,604,401,18,30,56,139,420,233,5879,1778,248,1306,68,280,123,93,680,312,835,93,992,589,315,792,1012,54,130,118,446,4784,448,237,152,100,511,344,37,2619,206,248,111,67,105,159,896,491,344,30,137,27,99,385,59,285,137,107,267,437,200,118,93,992,1105,63,6656,5890,126,1648,576,4893,22,130,1888,4,511,152,233,759,270,531,1687,3432,96,885,67,728,1408,4088,2040,944,848,3717,3179,7870,624,268,100,179,2214,515,63,185,33,295,100,312,1176,400,96,600,4,1524,179,137,92,552,139,166,63,248,774,202,801,991,4,92,187,1117,1792,3910,5877,202,2877,552,2733,515,385,592,1127,992,141,65,30,53,418,30,63,37,147,148,118,1029,446,4,65,31,99,53,28,22,278,381,426,141,65,479,22,104,26,1330,99,31,444,21,27,4,167,372,309,59,506,63,385,30,992,4232,2892,74,27,495,844,849,7972,515,229,22,645,29,4,517,83,137,81,130,22,78,166,99,27,103,81,22,183,185,189,207,63,30,471,30,73,27,295,281,4,186,95,130,307,19,81,130,22,259,235,198,143,35,69,30,264,81,126,30,596,65,35,70,63,30,81,22,56,78,44,348,73,27,147,166,35,100,1365,29,197,723,63,531,541,53,86,143,349,1313,479,974,3013,186,126,1444,348,74,122,559,1037,1002,27,415,576,252,164,332,1251,130,381,2497,3191,542,2128,1389,315,74,126,152,96,536,644,252,219,1237,89,740,147,422,2270,471,93,181,811,2428,471,773,312,588,840,348,74,3710,2088,3104,1976,152,744,5302,794,1881,1453,1703,1248,1159,471,3572,511,35,539,1059,689,102,164,130,54,2086,3584,2520,2300,4633,22,645,6016,1877,22,2034,147,992,6580,2540,9878,1022,471,130,356,448,513,170,4,1963,63,67,1813,27,515,1296,461,427,532,1692,721,445,131,243,157,1509,1139,195,1556,236,1556,1792,448,2377,987,252,244,1596,966,2044,4122,81,22,645,440,1368,1872,649,2183,2536,552,10208,10486,1022,1699,63,263,65,203,1096,509,4,790,158,248,37,644,63,126,405,2005,3123,465,31,143,696,548,448,200,470,1148,696,452,352,122,1962,152,4,31,961,844,189,63,692,4,174,2142,546,1246,4,27,65,156,794,103,46,865,96,130,755,441,2552,1151,126,52,200,137,81,30,100,22,141,137,59,81,667,253,95,53,548,859,458,27,4,91,104,103,1085,1148,81,22,1141,333,1087,973,28,22,130,515,440,1000,152,200,1618,959,1114,277,264,992,2547,93,368,1672,833,1607,1744,1840,2270,253,63,477,99,153,230,613,531,63,37,955,1153,576,904,787,164,307,630,792,169,81,15,694,954,1345,374,648,200,244,1543,1074,348,1208,584,1318,1808,448,406,348,150,2290,838,50,134,696,74,1022,2558,4522,168,3538,27,715,1825,1776,359,1144,912,4864,1792,3456,1920,1651,93,2336,1792,3640,248,204,281,1764,1436,851,96,829,1707,644,81,1022,1085,470,778,3640,448,1185,1499,4735,3309,5560,2784,548,348,123,1085,469,515,1920,3803,645,3984,1680,96,1208,500,252,96,1696,96,496,1576,2040,7440,3689,311,1080,2832,48,104,851,93,37,411,104,251,93,544,800,992,1792,1304,1792,152,496,496,2936,248,2832,885,315,200,248,3584,3896,4080,24536,2814,1144,100,2340,248,387,61,448,452,2751,961,475,2314,219,375,117,396,37,411,885,441,1918,1281,843,327,69,35,17,92,816,4,37,63,30,418,83,361,152,2821,295,531,1055,1087,63,185,346,470,343,268,233,15,15,118,395,368,848,13848,1766,458,27,1818,278,4,65,31,666,1030,195,81,22,663,279,1092,796,104,859,54,27,73,35,559,2268,3436,1666,27,1339,3068,1636,3906,5174,1483,3899,85,134,921,30,100,1053,1792,295,1973,22,78,48,881,126,954,30,1682,96,896,422,674,1118,12362,6959,33,215,7159,770,27,4795,3221,2044,4893,3723,588,2107,102,4171,1096,4887,1369,1856,200,1135,996,670,7558,6020,238,233,93,992,488,312,1880,1666,81,30,100,22,1085,949,515,3364,81,22,645,1373,763,1448,312,1480,248,5648,3728,6288,184,1048,1307,63,959,1144,63,37,955,1153,4160,959,954,2811,12075,1528,4440,11688,344,1808,10568,322,624,948,6562,3546,2175,1840,5463,1808,954,1270,11808,11457,199,2184,992,1744,18784,5040,7893,3195,19539,30,159,22458,342,37,1903,81,73,131,1809,104,126,792,657,340,3692,104,991,866,30,664,624,4702,378,153,159,1528,570,1423,63,1976,152,7946,27,1339,2947,293,1792,5224,800,866,126,6020,1007,93,992,1344,1792,3312,3754,374,4112,9136,5920,96,896,954,30,6251,93,37,515,440,1850,5502,2936,5648,3584,1792,2320,96,1696,8858,3519,291,22,648,48,1492,348,940,1115,448,292,315,222,496,248,1796,3759,96,4095,153,513,1159,2536,1433,31,13,944,4,1096,4355,1908,99,53,1694,63,131,58,342,199,2321,507,2092,6928,496,1592,1666,74,52,152,144,74,1950,1666,27,99,1930,126,48,552,440,837,315,200,2866,27,869,694,298,4026,1692,450,130,81,1189,27,2699,1976,152,2192,416,536,944,960,152,96,648,1003,1117,104,818,27,147,844,81,171,496,96,3488,1792,1174,31,4,69,501,30,1687,2504,3717,395,2784,3008,8648,2088,3288,4054,531,69,35,509,482,598,1538,48,470,2175,1920,137,359,3308,413,1170,641,2421,2802,2056,952,2025,1135,7925,4,759,1792,2429,22,1085,3020,471,93,4128,8072,1920,1696,2056,144,6041,4028,763,624,1048,216,992,784,296,152,1456,5064,152,8160,944,6136,2040,992,901,2291,4376,10224,13728,1840,2792,1995,93,74,126,1144,1840,570,526,105,2479,2937,16543,5224,3168,8072,2056,3960,15272,6352,5136,4824,3384,2784,3352,3803,1085,5112,14536,8075,130,22,1085,1699,1059,35,343,2784,48,1137,311,824,120,3336,2784,2648,3032,3073,1135,1000,248,896,5011,93,37,515,1672,618,126,2056,1648,6016,448,3792,3336,6248,21376,25648,2527,352,687,268,37,63,1145,995,981,712,395,285,448,248,744,63,721,992,93,1019,2784,3696,687,368,30,648,3835,511,134,50,808,184,537,515,570,422,717,373,6173,465,2530,922,326,96,22,37,515,2516,448,31,22,2388,373,264,1200,3984,450,3552,48,848,4806,1224,120,3810,185,416,130,421,1889,667,572,168,85,100,599,96,172,676,396,949,343,35,13,248,501,99,4,31,628,865,126,219,252,363,368,185,93,81,663,650,4,130,1214,1740,552,148,452,592,300,184,27,1301,2372,148,1096,925,645,402,248,35,511,1366,2118,170,1140,130,1082,1171,269,531,100,17,3288,592,400,1723,1194,30,269,279,452,1325,35,13,848,1078,1177,3055,154,531,3221,546,1870,1792,4030,418,1274,1022,1144,1480,31,561,1003,1409,100,792,280,172,140,86,133,600,1440,13,35,800,69,179,261,731,933,278,50,790,1250,4,27,1585,1896,278,298,1560,1478,50,368,1998,714,104,944,30,418,83,69,1122,364,184,138,96,48,848,662,416,55,673,412,2589,17,5,600,45,29,169,179,363,103,82,17,35,881,27,865,1363,63,446,34,2884,471,706,1825,1594,2524,1564,476,466,2642,2584,1528,696,896,2436,896,1242,992,1531,597,547,781,480,344,1400,296,48,182,22,174,1118,144,1144,488,179,418,291,4,27,4,69,442,89,63,348,605,109,182,614,1474,422,1300,179,543,418,563,4,907,54,312,130,370,996,442,252,206,148,1070,368,1002,540,30,422,2214,470,156,174,170,474,48,300,4081,765,1144,1395,1776,3243,81,521,501,93,37,955,2629,1403,3872,2789,67,1940,103,2269,992,2760,2870,992,1115,1009,847,69,544,1392,219,181,248,84,368,44,1840,100,532,635,96,261,600,4,31,877,134,314,4,180,268,392,1384,27,285,1148,1776,35,496,213,104,3088,268,540,1128,296,205,643,1496,179,165,378,668,50,68,180,35,85,296,1380,100,30,471,391,694,693,4,511,198,1200,48,501,30,63,229,156,511,270,33,63,531,73,27,1346,151,96,268,152,111,544,1048,163,81,22,939,5,762,22,263,27,73,30,629,63,1862,931,69,501,30,1055,659,541,929,599,925,4,875,422,1577,45,104,314,1477,99,27,17,182,53,648,1295,29,4,63,348,100,2584,3926,4,130,471,299,333,398,593,27,4,1034,644,347,31,137,780,929,515,596,80,31,22,398,261,310,23,30,315,103,547,35,511,102,248,35,91,834,104,35,233,126,59,48,30,639,170,452,1492,230,1744,1401,1135,1370,312,484,1170,152,418,1222,148,22,81,103,27,69,1079,511,202,152,126,1064,318,300,96,2670,415,93,59,412,103,27,543,33,419,96,502,501,30,63,55,143,35,104,96,48,89,233,30,464,552,2664,1092,4,511,480,2726,1077,130,4,511,2699,93,170,822,448,536,1130,2673,93,37,955,855,93,81,4,69,98,33,400,96,63,148,4780,2551,511,4,37,63,30,450,96,501,30,317,696,31,4,509,339,13,35,1160,896,269,1072,1344,352,149,30,317,111,2044,216,981,659,69,264,4,126,107,30,269,179,552,261,179,1021,248,31,4,1757,35,202,1085,166,1099,1413,30,50,31,4,167,433,1453,35,100,396,165,448,578,537,1925,1792,731,391,152,1657,291,471,130,448,156,511,2369,1059,748,89,391,1096,171,30,63,37,624,4,511,352,925,983,1636,358,35,444,67,1646,546,728,770,211,811,3104,976,1940,81,4,167,592,3584,800,100,892,2353,685,85,416,30,1792,709,3762,37,22,491,294,148,152,355,99,35,511,1789,643,1089,855,544,856,2110,130,776,2856,59,1085,796,22,81,99,31,4,1853,3034,96,1152,2552,440,1829,395,120,548,471,93,992,565,4,215,296,152,544,448,680,3803,30,63,37,515,440,352,96,3248,2784,648,152,992,1392,1576,248,744,152,896,1893,67,696,5854,496,35,843,960,59,1085,355,415,100,84,149,243,1544,992,296,989,491,216,315,63,668,50,248,1796,100,30,410,452,789,312,103,179,261,230,322,478,570,31,450,960,134,65,216,2044,428,870,1576,368,103,299,896,348,812,896,230,848,418,822,3748,429,496,3027,324,564,184,2373,22,645,6964,152,1148,896,960,332,96,248,800,748,1788,252,48,1792,2388,1544,100,152,3256,3484,422,532,149,743,27,515,152,1246,542,22,81,103,27,2409,727,169,516,174,1476,1868,744,152,380,368,22,81,130,1091,364,422,1428,46,748,476,412,3616,552,548,412,59,93,944,48,458,1334,2917,515,2056,1246,98,403,30,63,37,643,312,985,1287,485,515,1789,67,476,1564,2096,37,2187,148,596,152,96,668,1140,1200,228,1892,1277,67,348,1244,548,412,2624,3246,264,35,180,22,1085,949,1344,415,37,13,31,4,69,98,342,730,670,179,180,67,745,701,531,63,929,63,718,400,774,418,352,2196,27,73,30,1140,622,359,4,211,80,248,120,22,81,130,663,123,93,576,416,1480,248,48,1128,471,30,63,992,206,531,643,960,1444,152,1440,4592,4080,7168,3088,1048,476,10716,3353,539,818,372,233,243,426,1086,722,100,1792,54,278,416,433,100,1072,515,537,63,740,2460,1185,63,1398,4452,1018,2092,2368,456,314,134,440,448,522,278,2208,4675,645,1064,3960,648,1392,1893,1691,992,3096,496,1960,12558,440,731,173,744,278,1530,680,979,73,140,200,526,122,78,548,1001,1042,30,269,279,452,1373,848,3840,670,452,814,430,418,4,548,344,926,286,126,362,274,218,748,248,374,302,547,723,286,484,35,69,30,412,59,837,248,222,126,22,348,1622,4199,45,942,35,337,174,59,1005,4545,63,1400,29,67,728,2760,29,4,663,992,2476,368,103,149,440,1248,1644,748,3712,896,1408,1592,1344,1009,813,1531,1373,1022,422,1802,100,1260,81,73,1659,511,344,100,348,1414,1179,511,354,542,1754,1129,93,170,2056,134,314,448,1078,1494,874,170,1744,574,448,548,100,312,896,4602,6116,282,219,93,992,80,485,667,1360,992,5368,714,3134,1072,1940,1196,1344,1792,5069,22,645,294,398,22,81,30,100,916,1962,1754,281,31,4,509,282,798,531,63,37,513,847,1072,667,385,1503,793,1729,622,152,1214,3562,248,1672,4344,704,200,4768,3037,515,152,744,2088,880,168,2136,992,1152,2096,2520,3848,496,928,2784,3456,3944,795,130,515,2363,2661,2936,997,795,7984,3123,93,37,1859,12352,896,3584,1688,28306,1207,1861,31,22,1403,1640,900,4207,513,1208,1581,315,80,712,280,1074,766,100,2937,93,326,226,22,292,13714,448,896,3000,104,476,412,10792,4002,694,3066,27,4099,3216,496,352,944,37,22,1085,912,554,174,3858,152,2072,1712,248,96,1696,1096,281,48,789,59,1935,230,938,174,368,5216,952,714,211,19,548,412,59,1085,2627,93,992,1400,576,786,130,103,30,511,544,352,1440,1241,1962,45,5923,645,624,1464,576,1232,576,1200,2651,30,63,992,674,211,22,473,118,101,247,5,489,59,263,149,99,35,539,422,2716,31,4,511,976,452,471,391,185,30,63,200,248,270,46,59,93,50,35,907,348,85,19,398,2200,1171,900,17,1227,2653,1274,1297,63,59,624,30,1000,511,2041,1855,5224,1904,3864,981,515,792,104,960,1096,4768,618,174,59,45,960,4760,1344,1592,548,238,174,848,1776,5720,792,3253,19,1840,248,2488,944,59,30,263,1240,2585,2817,3162,81,73,531,63,944,632,792,3104,896,5488,2832,1496,2984,500,252,344,152,1792,992,9888,1000,152,992,8792,548,471,3986,19,37,17,5,1085,954,27,643,352,697,511,848,1048,450,342,1754,2852,2224,1840,144,5,415,111,56,44,469,44,1085,837,1214,4,30,2658,4566,2360,1096,244,54,694,4064,6776,2008,1888,896,1176,844,81,19,648,448,37,67,448,440,3144,888,10976,4584,3088,6120,1810,184,126,3008,6032,152,6512,37,19,624,770,1270,786,896,1078,2192,152,992,1080,712,184,786,1270,944,2688,3584,1792,2481,813,594,355,130,515,80,3722,2214,59,521,103,1445,2026,174,848,307,541,546,134,971,103,27,1091,1003,30,63,570,233,30,1016,2599,576,1944,1003,1838,343,896,5288,744,152,960,552,3712,1288,552,600,3432,152,744,2192,152,1048,3848,1072,1048,152,5072,800,992,2264,2224,3008,888,3272,216,680,960,59,93,944,48,896,896,3096,4328,2024,888,2144,864,992,5472,744,152,96,1808,1648,5568,448,7576,4208,2936,5374,2675,541,2960,496,35,1949,5,99,35,589,35,337,532,179,418,395,816,296,2240,4,540,452,1479,1524,4,3669,6168,2125,1085,2289,996,515,344,37,933,27,667,1346,130,81,4,63,1160,1176,925,19,784,312,37,955,2499,130,515,888,856,2488,528,1328,1528,696,400,844,103,45,104,888,1232,992,3456,2168,347,645,537,1042,93,1016,666,1233,541,298,152,542,587,93,992,448,507,93,803,541,419,99,31,4,463,48,888,1152,3720,2952,954,2832,174,152,96,1792,1248,416,202,2166,1082,130,412,152,576,416,565,4,511,148,22,81,130,331,184,2056,770,174,1731,30,63,992,2708,748,328,152,1888,1304,312,2224,400,496,464,1976,152,992,796,22,81,93,37,331,576,48,2960,1072,1152,1951,93,59,412,103,27,543,33,515,1003,30,63,55,143,35,200,48,89,233,30,464,552,3725,31,4,511,480,2726,1077,130,515,2699,93,170,822,448,536,1130,2673,30,63,37,955,855,93,37,44,4,69,98,33,400,96,63,148,3373,1407,3992,152,403,45,600,888,1396,1053,195,1388,1048,152,624,900,3548,800,992,2192,784,2800,900,3212,368,880,7862,31,99,416,7240,552,59,1533,5776,952,264,450,3582,624,1940,2092,2240,5936,1512,1672,992,4480,648,152,2784,7424,1840,4080,96,7602,211,620,5970,130,515,576,1049,866,541,1792,889,1729,233,5963,1274,1464,576,3008,4144,2088,1792,48,59,93,4904,152,1512,1344,448,4864,7064,992,1664,1344,4392,1904,896,1003,1221,2088,48,1000,4032,6984,3216,37,6139,4888,1112,2072,152,744,248,5128,12048,2088,2240,1792,2296,992,1232,896,96,690,27,515,576,152,851,93,37,4,511,251,541,3816,960,59,30,63,296,696,448,3096,2416,152,1328,576,952,248,448,1299,93,280,712,3184,7264,1808,3416,3896,8272,3960,152,96,2688,11528,3928,2240,16128,3931,80,17,1598,1637,395,4513,2756,728,4151,30,471,97,3750,7816,4444,55,54,175,1380,503,195,1281,361,335,1805,2871,117,740,459,145,1792,2,25,7789,100,174,224,252,954,662,226,1521,99,100,255,611,128,471,45,298,442,1646,354,3281,1009,2897,2883,2025,426,10671,564,5738,3016,9658,22,962,11294,2498,1670,542,1164,1964,675,10336,2120,130,2408,920,6429,414,3902,546,1913,359,26,2536,27,621,7665,6008,833,15391,2056,8715,7631,1531,5980,1422,14147,6318,1792,8693,65509,22,22059,768555,13767,56340,511,10480,130,10306,5,4343,6314,8961,7263,5032,5705,15506,11678,959,817,41233,6653,9705,7164,50994,2439,4516,511,25624,23024,5198,6742,426,279,4283,3896,5830,6606,3739,689,8460,2844,248,4080,13176,2945,6438,759,478,1742,4,312,2581,373,4200,992,20496,7672,248,4080,4380,10780,8145,70246,1217,960,1833,3493,2945,2021,61440,1904,444,50257,8553,55064,379,5675,1096,960,4301,3700,143,104,49248,12233,263,2088,3232,37304,8145,44927,32008,1840,5128,2040,184624,60254,184,900,342,73708,15968,53404,1014,80842,25640,960,452,18009,3923,18892,87821,7675,3041,6171,24920,23728,3896,4249,57819,3739,689,11304,248,4080,17628,4776,844,14324,76852,7382,826,126944,1527,4,448,63,2003,1830,100,1676,2284,252,6676,30,418,93,992,22,885,100,892,912,134,3175,1055,992,6588,96,30,762,134,96,22,196,4,63,37,93,33,22,63,733,45,111,244,278,54,42,21,227,22,56,78,111,455,312,4,130,22,126,302,189,22,227,126,30,96,254,667,33,63,259,22,489,22,37,67,533,126,270,100,392,30,154,312,19,15,100,15,7,96,2855,226,699,1115,37,1744,4,448,63,30,644,96,59,126,4,63,707,48,82,118,276,230,281,35,74,25,68,50,817,580,442,1017,1022,59,722,285,977,82,117,30,1018,2785,3416,30,450,416,30,454,48,264,4,92,4,30,550,126,22,41,22,135,248,518,4,637,385,448,33,59,678,274,22,576,164,267,617,48,264,130,54,42,1302,759,233,130,285,96,89,41,22,253,126,22,130,366,56,48,274,22,226,270,1000,122,543,4,1300,471,425,118,353,484,48,48,63,248,5,103,27,4,13,278,252,96,123,195,130,44,786,134,480,471,691,653,195,626,971,95,296,67,85,96,400,78,407,411,134,762,1142,59,48,291,498,687,316,543,1245,955,37,63,30,33,22,416,30,350,108,48,44,34,186,43,30,174,181,63,85,26,22,56,26,52,111,153,50,100,4,11,19,33,30,44,327,26,4,122,126,70,67,33,30,185,229,95,31,4,99,149,70,67,30,96,59,352,126,154,194,22,245,276,96,5,54,97,171,48,95,100,34,403,48,15,37,30,159,448,22,233,63,67,22,41,22,81,293,59,141,159,637,22,71,92,67,133,22,448,63,501,30,117,100,148,57,44,19,15,44,156,292,50,4,63,30,37,22,41,470,363,22,41,448,22,100,30,296,470,789,193,353,539,422,126,159,100,130,63,253,113,426,50,50,59,25,68,170,126,48,59,45,366,30,23,448,93,104,888,439,171,244,252,496,244,663,85,167,63,266,134,44,200,55,93,322,230,751,67,30,92,450,252,198,649,322,48,45,50,942,50,134,255,189,448,1911,740,152,448,4,63,385,496,100,100,41,22,233,26,121,5,126,70,67,33,48,11,19,11,89,22,348,252,63,101,30,222,26,298,93,155,97,101,22,96,30,199,307,52,48,30,238,76,202,246,100,130,118,196,97,59,41,929,126,44,30,63,4,351,30,117,227,78,63,15,44,722,295,385,148,164,282,366,667,355,22,100,348,100,67,833,1081,63,634,381,37,211,744,130,507,452,440,25,105,50,268,48,99,50,46,305,515,27,4,122,126,261,30,418,4,248,315,415,55,46,17,134,542,879,422,48,152,244,126,221,101,252,143,552,131,639,59,316,95,801,146,117,30,992,4835,15,227,22,104,372,252,93,322,401,63,163,766,26,67,59,126,63,74,248,237,541,81,22,104,337,103,82,117,131,22,111,134,48,851,130,22,376,241,316,152,287,667,229,789,100,175,148,398,17,576,248,101,97,44,4229,643,766,446,50,594,700,251,511,30,104,2720,762,230,266,134,866,30,544,322,1734,307,3740,152,67,33,26,4,381,35,65,30,307,178,63,22,448,233,78,74,41,299,45,89,22,141,175,278,422,30,92,200,22,126,322,96,130,4,348,422,44,4,522,50,63,30,63,41,448,22,585,44,30,63,307,248,189,22,67,33,63,248,22,100,34,766,96,93,189,63,103,1315,227,22,141,37,63,335,100,63,268,180,126,2670,105,476,348,163,35,65,130,148,426,126,266,134,324,471,149,571,95,168,185,93,428,316,687,268,48,1087,581,15,119,37,81,15,337,63,78,103,126,121,68,433,45,18,800,992,644,134,118,1344,2489,130,766,1278,1399,875,30,513,27,221,896,859,22,46,17,48,134,48,218,726,992,2224,738,33,130,22,740,97,44,204,200,485,22,637,2200,3332,118,230,123,639,130,4,312,1976,533,22,1085,280,2730,230,266,230,266,496,3933,1052,92,404,44,93,4,925,426,312,4,96,580,93,471,30,506,444,548,264,180,97,629,218,48,134,111,22,677,182,770,126,248,454,89,127,648,100,390,632,22,263,185,1000,1744,415,992,122,759,152,496,25,423,48,500,96,67,30,322,27,4,509,30,100,318,4,333,96,134,65,405,63,1277,278,263,103,56,26,22,30,44,4,59,255,130,113,737,416,130,643,470,549,411,104,30,992,5040,435,63,178,22,905,63,677,252,26,67,96,659,111,26,126,248,477,145,107,196,67,30,170,1698,420,402,896,448,122,252,175,141,152,729,22,199,227,22,63,78,100,881,2861,1896,126,266,134,434,130,892,59,263,248,30,418,896,433,63,1605,15,119,37,81,15,400,1344,230,218,568,185,311,572,134,68,50,198,602,104,312,30,3851,242,824,838,130,22,744,2313,1081,855,41,22,41,1203,921,186,627,913,1189,981,2196,1022,992,1542,1498,2021,97,858,134,448,303,4,195,1861,195,1840,252,2041,1085,770,29,197,249,99,100,22,292,4,59,667,644,671,229,818,44,52,726,103,4,63,30,44,652,398,46,93,259,23,95,230,792,407,95,353,97,96,446,30,353,663,111,41,349,17,130,496,52,829,515,3792,444,1566,1888,400,496,496,537,185,4,318,126,252,200,1003,195,126,670,997,49,92,52,848,1640,1885,470,296,130,22,448,426,470,41,22,37,30,63,4,498,44,30,48,57,148,100,117,30,564,470,200,163,22,637,159,141,59,34,14,245,218,52,59,67,107,26,22,182,48,218,226,15,451,229,219,97,59,41,22,33,339,139,43,848,185,286,103,27,454,122,385,30,279,48,44,30,4,29,30,307,96,93,78,174,59,122,467,580,416,22,33,677,408,1115,1085,602,290,606,96,400,401,63,134,96,444,900,259,391,168,30,446,50,298,150,48,651,195,30,52,166,453,195,34,92,52,674,92,4,185,259,282,103,67,30,155,385,409,48,37,81,15,71,266,63,78,100,348,150,130,1662,252,1143,418,30,513,27,95,420,255,4,30,61,52,178,157,159,381,50,15,30,22,82,316,202,379,22,63,167,385,322,566,734,151,45,502,92,398,300,506,81,785,22,353,599,544,130,22,229,515,126,405,22,226,17,231,22,63,676,126,142,126,532,866,1334,118,353,1321,252,96,123,639,496,1046,152,1251,2118,65,30,122,496,248,126,1396,22,670,322,548,96,402,624,900,22,96,4790,314,1992,27,69,278,900,316,413,22,241,1033,888,667,380,126,866,22,446,700,888,404,733,4651,1640,896,312,706,1022,248,848,792,280,770,278,1908,52,2236,3700,992,3036,992,1033,22,1085,954,126,2056,992,7076,2014,126,11113,1350,126,48,238,30,100,413,37,63,30,33,22,41,249,126,30,50,598,418,26,4,33,30,450,27,515,285,422,48,30,52,48,22,43,30,171,126,4,99,219,67,30,155,93,50,285,252,164,30,218,30,117,181,93,155,97,101,22,96,30,100,17,33,15,82,259,130,762,100,130,314,97,59,41,305,96,152,344,22,56,465,105,285,81,1476,97,349,221,3473,293,444,357,385,248,324,252,168,126,484,300,101,22,43,5,721,418,433,230,220,96,195,22,292,282,166,182,100,285,415,55,41,22,130,33,513,198,22,896,101,78,63,450,4,492,156,874,918,3729,489,252,3317,22,368,277,403,63,353,476,96,30,252,137,31,65,15,115,22,1777,690,389,26,546,383,117,30,105,402,1407,96,5910,1216,1668,951,4473,22,4793,130,22,426,22,1733,448,229,22,41,22,230,352,96,259,130,85,374,429,67,152,50,398,429,22,448,426,22,73,353,22,96,134,63,80,675,30,635,4,448,122,401,693,266,58,368,70,33,45,152,255,448,97,29,647,22,2897,199,27,147,264,37,1755,322,870,474,230,244,200,892,1992,628,156,29,263,126,26,548,344,1168,544,850,5270,96,864,1829,22,992,93,1033,65,353,30,513,27,99,416,587,874,22,511,631,385,78,2490,96,3542,728,3300,1576,471,1085,3136,1524,4151,130,858,97,570,897,1478,418,30,159,354,27,65,34,416,487,378,385,229,63,30,118,353,30,43,589,385,572,35,99,118,101,67,30,155,494,385,167,387,22,31,385,80,935,446,511,126,126,1944,1026,22,130,444,448,100,775,1085,1994,230,303,546,91,448,422,122,5132,13848,4736,1792,1888,123,1085,7100,22,230,3697,418,30,410,103,27,99,416,259,126,17,178,22,227,448,50,15,52,185,213,80,122,316,63,85,134,29,67,448,196,470,96,30,104,448,303,97,170,372,30,222,131,15,252,635,45,644,81,22,241,127,277,322,163,22,359,278,103,1046,22,26,22,15,433,63,78,380,96,22,100,253,2743,27,73,53,95,353,30,513,96,30,755,63,134,48,123,1135,405,193,122,30,96,322,1792,1698,52,59,63,78,101,117,152,248,126,48,74,126,1170,992,800,242,4,620,8085,8207,4232,104,15399,955,37,63,501,30,350,108,92,52,211,204,74,281,22,56,93,81,15,203,100,15,52,30,44,327,26,4,122,126,70,67,33,215,229,126,199,22,101,67,30,96,754,131,22,111,134,251,25,155,316,95,100,485,241,448,22,200,33,152,144,293,59,141,159,822,67,155,1042,117,100,148,57,44,4,74,448,50,67,130,470,2429,63,89,67,33,30,59,4,249,104,409,37,67,26,4,96,607,100,44,34,100,70,198,61,134,22,48,181,143,46,4,59,143,290,78,331,118,30,100,222,159,1461,63,252,146,50,1607,22,100,19,59,67,196,22,48,378,103,367,1048,1018,670,37,268,143,4759,770,96,541,355,93,33,17,1294,614,148,134,96,755,15,526,496,48,352,1296,2290,1042,252,219,506,22,15,496,2774,925,67,59,1935,134,1904,122,30,1000,2960,122,2934,4067,1022,61,35,99,345,126,677,667,58,22,193,37,15,48,218,134,338,163,22,63,126,448,103,67,30,29,126,63,326,152,96,141,22,26,22,43,187,15,203,63,554,122,34,1140,22,227,156,292,184,22,141,248,700,33,67,1663,78,63,404,200,292,206,3866,348,123,551,27,206,111,400,496,30,96,248,586,130,4,1842,152,992,944,85,15,82,171,93,1431,189,1919,15,126,54,4,312,7643,22,1085,937,1039,2288,3088,762,5262,2408,1546,2066,5076,3251,130,955,955,134,740,22,373,264,875,30,513,27,99,248,168,602,896,31,50,15,130,4,266,126,104,307,189,896,96,352,628,1144,4,96,771,41,89,22,309,446,126,52,152,707,637,355,1304,30,1055,829,67,448,650,126,120,548,248,100,123,543,96,446,484,52,170,2314,1546,230,22,126,168,1499,63,48,30,100,270,622,9224,1925,22,4095,12774,3584,6432,888,875,1085,1496,498,230,944,4000,1072,900,22,126,104,792,2192,104,5128,1936,104,5872,35511,248,4,892,67,29,97,751,134,1062,548,67,249,100,4,26,100,892,1047,118,1803,122,19,59,318,226,3410,67,122,1251,2096,104,30,96,22,200,63,37,148,63,229,134,22,96,30,322,63,565,316,56,44,34,11,81,270,180,97,1387,95,31,1398,2288,100,78,100,22,141,250,185,1511,570,771,604,63,4947,67,37,22,3943,152,1030,5568,925,2061,1083,22,104,541,294,53,99,4,31,95,249,63,37,67,402,925,45,52,37,22,511,126,338,104,26,4,795,63,30,37,67,955,1017,22,46,50,1000,803,22,63,37,19,78,96,352,3450,226,904,22,4435,1213,1094,1762,185,7005,1202,3325,211,37,4,48,30,264,676,1086,1117,675,195,82,762,1211,85,126,1629,2056,206,1951,30,37,63,14545,2187,1659,30,1055,829,667,498,1808,96,134,751,45,52,170,822,3416,1667,63,78,100,4647,1085,829,896,2173,885,115,11,141,2118,1972,1519,511,26,1044,829,669,294,1803,30,813,204,74,253,63,37,398,100,15,52,30,44,675,67,33,215,574,103,67,126,570,315,22,111,134,203,63,576,100,1174,22,822,59,141,981,67,666,448,549,78,63,307,97,200,498,15345,293,1872,3888,4080,896,1296,3803,1039,46,4840,6653,67,4028,52,840,4069,126,541,1394,134,1160,866,30,755,63,2099,156,511,376,122,2886,200,42498,1011,1488,104,22,1087,885,1089,719,67,211,22,6223,1022,875,122,963,751,267,976,1029,494,413,182,703,67,29,67,26,189,63,1645,22,141,37,63,13284,4080,9978,6150,1144,9154,19400,10510,858,885,97,1995,2413,1730,178,5980,2210,126,2162,1555,395,1666,2782,6712,834,163,22,63,744,126,152,418,289,26,22,43,5,463,526,150,883,291,22,101,30,891,818,130,33,733,997,141,352,100,650,1792,226,1174,1723,199,22,344,152,526,96,834,1859,63,302,30,896,892,22,85,15,30,81,142,93,1431,67,122,156,1440,338,80,100,316,126,1350,9250,6138,9216,6150,13360,3288,26340,2047,541,544,1080,2056,21738,881,241,352,118,385,637,175,252,26,4,418,30,92,318,99,4,27,515,259,26,100,318,4,44,34,11,481,247,5,465,629,30,4,59,105,95,107,126,496,285,182,385,318,67,29,93,355,545,770,227,22,676,97,314,641,740,189,63,511,689,63,1707,22,104,26,163,266,134,392,104,448,48,470,53,263,185,63,30,546,446,284,55,100,97,171,48,1037,487,67,33,44,15,19,52,48,37,81,115,35,202,63,78,103,67,126,152,50,683,470,63,576,100,847,50,63,4,30,100,5,113,335,17,422,570,330,470,992,5688,248,801,954,22,63,448,4680,925,97,44,404,570,7216,134,2288,1920,2960,762,496,7030,1747,541,2539,229,312,2725,6179,6264,648,96,907,3173,922,126,100,766,3100,126,152,316,676,775,1085,1496,498,1044,35,91,252,168,450,374,1170,2286,1424,4336,5890,8361,1085,799,93,353,99,355,59,4,59,667,644,671,229,818,44,778,103,49,18,30,44,111,541,398,46,93,259,23,95,230,792,502,353,97,96,446,30,353,663,111,41,349,17,46,84,496,52,829,515,4236,1566,1888,400,496,496,537,30,159,318,126,252,200,1324,670,230,767,141,52,844,3207,130,22,933,837,22,230,905,951,95,122,744,1544,2551,511,650,1893,49,248,248,4336,1792,1658,1926,2043,4095,496,6680,2134,1976,5640,1524,4236,3954,1022,6120,11312,27392,9700,1799,226,2070,30,1055,829,667,498,1808,96,885,97,170,822,1296,2120,1667,63,78,100,270,32246,21656,104,7064,45930,1026,2588,544,1232,1804,100,152,992,9216,2336,3554,126,12163,2317,4067,1016,26,992,6126,9232,1972,2118,2040,8176,67,251,2240,511,1697,373,1509,238,780,67,448,477,515,26,2467,389,126,888,130,3988,2240,3835,825,448,3896,3097,22,130,602,398,22,491,644,501,774,22,100,130,70,211,134,535,93,305,196,261,230,22,53,67,30,77,171,50,533,48,368,4,143,477,150,148,100,117,419,118,200,289,251,545,1034,896,669,564,770,221,1722,1022,496,274,248,1762,416,130,780,418,478,268,876,22,426,48,300,100,222,27,365,488,27,511,454,312,30,100,912,156,624,1322,440,130,1145,286,26,4,100,22,387,230,222,27,73,148,330,107,364,99,35,76,215,155,97,46,35,138,95,134,319,96,134,281,33,97,37,22,41,350,100,126,22,164,282,237,221,27,147,53,22,41,22,481,195,115,63,168,861,22,789,150,30,268,100,433,22,199,249,100,93,4,542,4,26,4,282,682,96,168,100,107,73,22,274,353,67,328,359,316,199,377,63,30,100,318,130,4,500,155,263,53,99,130,540,448,259,97,414,34,148,392,322,252,644,198,1977,63,1672,604,144,476,1000,22,227,67,728,786,211,63,4,318,126,270,130,496,900,152,1503,448,822,170,63,185,4,93,389,314,4,130,33,281,641,59,938,22,100,391,604,27,65,567,168,54,311,458,169,302,348,30,448,189,81,30,244,22,180,268,130,602,30,33,249,134,95,544,22,426,22,331,122,574,686,628,30,418,63,4,26,104,22,870,122,437,230,415,33,22,491,312,282,237,448,22,41,22,67,18,49,33,509,48,150,148,748,123,229,118,1697,849,1171,189,4,37,113,53,473,316,152,28,507,316,225,4,477,63,448,522,446,85,63,692,1100,37,1526,1022,418,26,4,63,37,22,300,1022,65,78,59,268,189,875,476,96,134,316,95,100,385,22,41,604,440,1544,450,211,22,1541,229,22,41,448,22,134,464,318,481,178,99,238,174,59,425,471,521,22,542,2003,2169,1808,1148,892,2420,1788,4,1064,992,1524,1335,290,22,104,26,4,387,155,97,219,103,27,354,4,130,511,81,22,215,126,997,22,100,200,148,63,37,97,762,126,754,53,93,54,27,517,152,33,213,802,81,146,50,282,366,459,230,255,134,95,286,30,37,22,41,22,554,22,168,1097,277,292,22,305,628,63,4,26,104,22,426,22,866,126,500,134,96,375,95,1344,180,4,264,130,4,1822,130,1944,594,981,446,1841,4,26,416,576,1023,1855,130,318,130,2455,93,37,22,389,485,22,1960,474,67,446,35,95,100,249,67,736,1384,2572,252,740,152,790,992,174,59,841,148,322,230,440,2648,2436,2040,896,2047,541,628,4448,1915,448,670,22,263,37,148,841,59,4,170,4,118,148,104,26,113,309,63,30,77,786,134,22,391,226,123,347,537,196,156,635,35,281,230,307,100,30,318,59,71,414,130,22,126,214,49,59,41,22,565,4,63,249,100,95,481,97,349,370,182,238,26,54,46,202,41,649,754,30,359,22,37,63,4,26,351,645,559,96,30,385,37,93,446,416,130,259,130,50,264,4,130,22,639,48,120,126,152,396,218,253,99,1377,277,169,765,907,322,345,542,220,230,46,519,63,22,426,22,481,63,448,552,27,142,823,827,511,156,1563,866,22,134,292,22,104,26,4,63,485,22,744,195,1149,93,101,22,325,196,33,22,41,22,37,263,53,95,134,318,37,130,22,41,348,48,648,50,146,81,600,667,450,81,93,53,847,795,93,41,381,30,122,553,785,103,134,511,255,95,4,27,103,286,30,96,152,294,4,26,104,22,1940,134,96,316,59,1439,2404,130,452,248,80,368,4,1347,541,925,695,1592,464,604,1524,412,450,130,3123,4,312,491,185,545,1856,485,17,5,247,264,624,52,178,1003,992,341,74,537,541,347,103,27,515,271,4,143,37,45,48,268,446,148,26,104,22,200,27,19,628,22,37,93,4,740,22,3092,100,130,55,93,322,992,126,2314,446,698,1222,448,444,1007,95,992,446,500,48,238,126,58,522,4,44,774,126,59,93,418,574,1970,552,433,45,54,31,22,73,623,93,150,30,118,150,218,300,31,22,426,22,491,148,130,100,216,454,31,4,46,93,56,196,120,50,30,122,244,34,203,63,126,322,378,302,227,22,130,19,48,492,54,168,96,78,458,27,4,99,471,30,361,130,148,416,222,148,26,59,93,4,29,137,5,30,63,154,126,148,148,18,130,318,389,93,4,418,30,540,700,500,552,1672,238,182,476,364,422,100,130,148,168,1498,230,362,130,396,1000,46,4,226,172,594,198,850,130,100,312,450,130,4,782,4,170,448,252,400,944,322,1785,130,318,130,410,229,286,30,122,237,148,130,4,46,67,335,18,30,65,179,22,126,54,63,33,4,63,105,648,130,286,26,4,509,33,97,100,55,167,27,221,96,234,50,252,27,142,30,28,22,63,37,30,19,44,4,446,46,50,4,30,138,144,30,537,150,93,75,100,30,44,4,52,143,503,41,22,53,147,27,171,50,237,152,130,164,22,126,104,261,126,22,37,93,318,104,30,96,319,4,45,54,31,95,142,27,4,113,30,100,55,211,34,46,134,282,252,267,22,426,22,617,22,130,316,858,290,59,93,4,546,26,286,130,536,33,331,54,53,73,22,148,126,104,148,168,180,118,250,96,59,126,63,74,53,95,134,410,130,318,130,356,50,100,264,34,14,126,454,198,781,50,171,77,30,63,57,22,230,113,26,122,148,48,56,126,44,172,535,93,4,100,148,70,100,130,22,670,448,220,50,248,30,4,234,178,4,266,210,364,502,4,26,4,100,22,290,4,1654,31,22,426,22,130,67,294,594,489,147,268,450,81,45,44,4,37,22,189,53,395,220,96,59,97,166,53,95,134,229,22,289,222,489,48,41,4,46,35,195,22,120,30,77,67,104,229,17,35,11,54,26,372,48,2623,134,411,481,415,1012,22,602,5,17,130,4,264,602,30,100,792,1400,792,1000,248,1392,4,464,318,1022,4,780,268,992,728,52,249,639,1518,30,100,255,637,800,740,4119,93,37,22,389,2467,541,481,95,100,22,227,67,1232,314,448,126,2040,406,31,347,123,769,916,370,477,252,841,55,93,322,230,762,30,2296,348,2214,888,930,300,692,1302,745,247,294,732,22,744,122,156,786,96,896,48,448,1278,3896,8684,100,916,2025,515,10256,3580,4,2536,3999,312,30,154,93,518,426,22,48,949,93,1603,293,892,122,907,22,180,1037,48,711,226,63,22,458,471,63,305,180,515,31,509,452,285,542,543,1527,130,22,1087,801,134,46,93,152,281,17,173,95,134,140,179,544,97,37,22,41,85,365,312,282,707,41,1044,280,814,278,870,96,885,97,572,286,130,4,271,373,168,4,96,54,126,22,694,50,578,375,95,130,862,130,4014,6150,4076,552,1592,2100,1888,1915,4253,1524,2656,4,1788,3316,676,22,2756,100,130,222,27,513,700,1126,372,1185,22,1085,170,278,220,418,53,95,130,296,1098,4,27,4,69,30,412,59,30,63,298,442,252,3050,3848,992,48,858,22,1970,100,448,314,578,464,4,318,1070,736,286,126,3832,762,130,2936,368,22,230,440,352,1029,67,572,2915,545,540,448,4,628,22,1022,100,3244,3828,420,1620,22,230,2288,152,740,2592,4473,1107,448,2295,19,349,30,67,50,130,366,26,48,368,54,198,335,30,416,639,185,137,148,130,100,781,67,676,249,920,17,5,41,80,648,316,535,515,26,4,100,22,355,63,352,100,152,2492,185,467,810,998,1446,78,348,123,45,28,22,104,26,366,30,466,533,97,318,670,252,732,471,93,37,639,316,470,500,26,104,148,244,1400,22,1118,19480,13893,22,426,22,130,67,294,594,359,95,182,1193,395,220,96,59,316,95,134,1425,99,68,50,146,81,1717,174,692,22,981,97,100,348,100,22,355,389,278,316,103,645,714,632,26,104,22,866,1304,316,152,1324,22,85,126,781,626,786,1026,2720,1995,393,3702,130,2996,1892,2556,7168,624,19765,286,26,4,100,22,617,222,27,73,148,437,130,138,73,233,370,316,548,96,134,314,97,37,22,41,762,282,485,147,925,822,63,37,30,33,111,22,759,30,100,22,28,30,368,433,22,199,249,41,22,37,93,4,542,4,26,286,405,515,233,73,716,628,22,37,389,22,100,4,26,414,130,318,130,504,155,316,103,27,99,1247,134,559,148,400,1260,252,1277,695,22,1403,667,440,1180,22,101,891,1027,235,28,152,1440,126,2907,22,645,1247,277,1808,96,375,677,1144,2168,770,1022,100,1808,103,461,184,896,3088,152,14763,130,22,389,37,22,639,294,152,1080,400,863,97,100,222,27,221,292,700,800,174,37,270,93,50,104,1044,249,147,477,149,22,81,415,385,41,22,37,97,314,134,314,163,853,80,153,73,268,137,1387,22,104,26,862,130,1074,546,1476,22,2878,996,2047,373,714,48,82,848,100,59,4095,3126,3803,541,4664,3232,796,100,152,992,952,2936,997,67,2120,2936,10388,1417,67,572,952,204,740,2558,532,31,347,123,617,22,920,174,818,622,452,148,37,285,230,440,989,22,130,67,448,440,1152,677,67,76,943,73,22,134,249,63,1431,126,911,496,2694,922,100,122,1094,196,518,1078,12384,1908,9212,7164,5284,1892,22,1094,448,992,11040,3896,4012,22,43653,252,5672,541,1431,93,448,566,448,2789,93,126,992,2611,54,327,37,574,1096,63,1044,2821,552,118,322,667,535,67,26,2161,395,1762,130,14740,59,9090,667,7008,1524,126,18422,1152,992,1789,1269,888,30,1148,1044,1946,3896,5619,67,4160,3584,416,1994,230,1429,22,130,67,448,440,1000,829,67,966,53,95,134,249,63,1557,667,3434,152,1904,182,714,1078,2677,2107,59,837,829,67,101,22,325,2336,570,907,22,2039,1144,379,22,130,67,166,148,182,392,322,96,536,130,219,97,96,59,93,298,694,411,26,4,100,22,326,63,37,22,391,27,73,148,446,259,73,233,515,171,1059,33,97,37,22,41,222,27,199,22,292,282,1218,111,63,37,1457,383,743,903,41,22,37,93,4,418,440,920,233,73,268,1524,22,100,4,26,862,130,6452,6816,5216,3803,541,7168,728,896,12452,2060,2088,1944,37,22,933,152,1080,1682,27,221,1792,174,37,1810,147,2040,134,1904,16384,9112,12045,2107,1789,1513,730,544,1247,1969,1808,37,22,511,574,954,27,1944,22,104,26,4,448,63,477,999,81,22,1085,575,148,63,37,97,249,513,933,93,54,27,604,63,496,781,50,167,253,247,46,394,1030,37,22,63,448,574,819,645,314,1210,22,542,450,7726,296,8392,1944,3008,925,67,2120,18640,23560,448,2336,966,53,95,446,2224,1525,285,1776,2086,7920,2010,2118,50,30,2144,792,997,19,48,4243,99,31,22,389,37,22,639,1697,95,630,334,33,97,100,222,27,221,292,730,300,22,1302,1264,50,135,513,96,785,100,97,858,130,4,749,63,4,96,54,53,73,22,120,11,19,233,63,248,50,1048,130,4,2062,546,450,2040,779,22,41,566,448,30,1000,50,30,100,22,992,826,23,58,22,130,19,144,322,30,96,170,96,48,30,904,185,740,67,248,718,5,93,154,26,238,15,63,496,50,904,3374,3803,541,552,3160,4184,2992,2144,792,997,67,2120,2936,13338,992,3350,11016,17432,4312,2304,20379,290,22,104,26,4,357,152,33,97,322,27,354,4,722,22,215,126,570,174,253,22,100,200,63,85,63,37,97,542,220,858,22,120,80,27,171,50,292,86,103,63,448,30,318,237,196,98,73,27,450,63,34,362,485,134,95,286,30,37,22,544,73,22,446,253,22,73,353,22,41,22,33,277,171,511,565,93,353,643,152,918,134,96,322,53,95,544,448,352,134,46,4,264,134,594,812,134,96,22,164,130,1403,199,174,168,546,48,82,899,67,30,100,50,172,27,99,233,181,126,126,448,628,4,26,4,412,580,782,267,116,67,328,1314,30,37,63,318,130,4,2451,93,37,22,389,704,1763,541,446,35,95,100,249,67,736,312,676,396,2192,1524,1956,59,841,148,1344,2296,5372,2047,541,8747,541,676,22,126,2663,97,2368,992,1840,152,764,22,126,58,992,342,684,22,744,3344,3896,30,418,1672,130,2854,1046,696,1394,134,2962,1048,182,810,30,968,448,1547,45,50,104,26,100,762,134,1044,396,1499,93,37,515,440,352,618,26,104,148,101,19,1524,22,2322,8160,4,1840,696,1440,100,5102,552,433,45,54,31,22,73,142,574,150,30,118,150,218,300,31,22,426,22,491,148,130,100,216,454,31,4,13,33,93,56,196,120,50,30,122,244,300,126,322,680,227,22,130,19,48,492,54,168,96,78,458,27,4,99,471,30,361,130,148,416,222,148,26,59,93,4,29,142,30,63,154,126,148,148,18,130,318,389,93,4,418,30,540,700,500,552,1672,238,182,476,364,422,100,130,148,168,1498,230,362,130,396,933,67,46,4,42,184,172,594,198,850,130,100,312,450,30,100,786,4,30,77,63,448,252,400,944,322,126,1656,448,1444,55,1169,4,264,518,230,249,67,480,1640,355,45,3164,1044,13712,8968,3803,541,5112,2554,230,770,126,152,1944,2936,997,67,2120,2936,5224,16288,22587,474,67,698,3051,22,2039,126,866,942,2088,322,230,314,1115,22,130,67,448,440,1829,67,966,53,95,134,249,63,1476,81,667,3434,152,2086,714,1774,7728,6120,8960,17496,10440,3896,2224,1810,22486,21608,3010,992,30,1096,6027,93,992,11210,278,12072,4160,2456,57724,17634,100952,10202,16376,9948,4131,4649,130,81,22,368,22932,693,9150,476,6550,152,1904,2224,5070,5531,481,1144,2792,5235,2955,4187,93,19216,4034,35,3965,30,422,21907,481,16162,244,3584,5614,130,5786,1195,861,35,3153,1588,2603,685,4,31,113,30,10060,592,4,1854,1510,8592,81,22,130,3817,131,2581,35,337,233,13089,4065,12393,3649,2223,8512,6726,3456,4629,448,4139,285,365,605,274,113,35,363,103,30,69,35,3645,2179,3635,6730,9718,81,22,130,2419,1335,194,184,186,30,661,605,11125,3906,3132,484,27,515,6639,174,4,418,30,2026,1974,8640,3603,103,8064,30,8220,2169,14320,35,15838,368,143,31,4,69,131,276,4,3515,933,11395,152,16885,10096,25500,36303,8875,78,200,3485,732,131,1857,285,1107,1354,471,548,46,500,761,1130,21512,81,4,1707,1888,400,1348,714,174,37,3599,15506,996,9242,1212,6604,471,12299,8346,3933,21569,7158,81,22,130,3948,44566,368,30,63,50,31,4,69,1638,2288,1498,4454,4,5750,326,296,126,26,3336,248,96,6588,7008,15736,15573,481,1144,2655,137,344,30,1546,896,1312,1107,1016,513,296,30,1100,3842,268,27,50,4,3484,111,78,252,101,1876,11419,81,4,3995,4065,4,811,7152,268,4080,12275,4680,139,235,137,233,391,26,422,3008,6782,3906,11934,3933,3616,8183,103,93,37,16695,81,22,130,3817,11785,174,4,69,531,33151,16896,8817,12343,30424,17046,31,7237,4564,305,63,4211,69,2747,1266,134,2569,10590,11828,422,4230,3449,511,3484,4804,15732,103,645,1362,2040,11771,22,130,14451,1151,93,50,31,4,69,131,137,30,144,59,30,63,3332,422,8190,4143,100,74,4,69,4211,211,5725,4290,1339,335,22,41,22,81,30,56,13,31,4,509,1364,1428,344,268,4623,1016,1939,471,21041,81,4,511,152,3332,3684,9136,2658,2766,1346,9065,4221,970,233,839,694,4321,13439,7176,3933,515,2816,9825,1873,1474,298,31,4,70,2155,211,22,1324,6439,546,1185,481,233,2007,1703,137,374,1387,59,996,833,4030,511,9048,368,2072,1440,8768,3896,1498,174,59,30,12153,2174,8008,23556,422,1721,103,27,515,392,4917,515,5776,1899,30,16397,2089,143,41,63,131,370,30,361,152,963,2341,1977,3720,30,2026,1974,507,12388,4476,1348,692,22,81,93,37,515,896,3000,4572,22,81,93,37,21339,48,1096,1899,24677,3933,515,27054,3336,2819,1898,59,481,515,833,3484,9053,1858,10835,5042,130,22,692,93,4,46,31,4,69,131,137,174,59,30,14051,3616,8388,3906,27,515,651,645,1294,13786,10748,81,22,130,2419,1529,370,30,12391,7549,515,7727,174,4,418,30,2026,1974,12243,103,8064,30,7819,471,93,37,32675,15754,81,93,37,49566,134,1456,2224,1777,81,130,22,885,1899,1059,37,198,761,78,1899,3092,30,63,50,31,4,69,35,233,30,144,59,30,63,7366,31,4,511,15072,3803,93,6208,8064,3552,13912,7104,5424,744,13304,16376,16365,22,8190,4231,3933,515,11936,3933,515,16376,11087,6287,3062,13802,1083,6782,295,216,1561,63,531,73,27,1425,448,187,6208,4813,824,198,6120,7883,594,1309,685,5439,12480,27,5273,448,3488,4920,1263,2652,1102,12573,7850,6313,448,63,1713,4411,992,5332,5641,1085,422,5780,594,2444,888,3573,907,81,610,1022,834,295,172,329,30,992,63,1102,531,63,11436,8869,3008,2827,233,3754,564,12243,819,10728,1524,1988,944,1909,531,63,833,10127,7893,42284,20440,14274,4230,10351,16991,330,418,30,329,211,31542,1118,117,531,30941,1259,2821,1556,27225,4030,32692,22,2022,26315,65772,7274,27,14851,31204,348,123,1085,27723,1037,152,1276,471,548,115,233,30,168,200,291,48,348,31472,15321,58645,30,501,2435,3573,513,7303,2025,3780,2307,3817,17343,18407,1102,2652,1776,1334,22858,6822,2768,9264,10896,970,11134,9741,6028,359,4482,34054,248,7821,667,15776,49898,9904,10256,1776,1900,19850,11969,63,3754,10032,1070,15602,233,30,11791,2072,1888,37,22,1037,48,1792,15786,6059,1543,1208,1249,3179,781,22,56,74,4,940,48,19,1746,27,10964,6312,1696,7887,3960,15928,3056,184,30425,3047,15840,161064,14779,30,16895,3896,15786,96575,51962,27639,81,130,22,1085,2793,200,28430,330,418,30,329,33,130,48,1796,19416,14403,422,511,29698,2056,32789,163811,1037,27920,3803,2038,937,63,30,992,22,2789,1824,511,4,925,848,992,1168,5760,541,6120,22,1877,7480,374,137,33,200,789,248,37,44,567,1699,63,30,107,311,83,73,27,17,822,22,100,30,1672,501,922,417,59,359,30,23,99,35,414,368,99,27,17,433,93,422,130,22,826,4187,252,45,428,2904,422,1018,1824,818,134,471,417,418,4,130,960,966,130,4262,548,4348,476,4,601,1572,1455,4,100,30,2402,501,103,5232,474,4502,1388,548,152,1048,6281,30,1524,89,992,2688,48,483,48,100,1936,73,2055,361,152,349,134,533,30,397,1861,2022,2044,496,5276,418,1703,667,1462,30,2262,2540,1792,184,496,216,184,131,781,248,1792,4,100,30,103,307,30,370,48,4,326,766,896,1159,647,314,4,31,69,30,434,30,59,511,4,31,957,30,307,448,63,992,30,3394,31,3999,1299,295,30,186,184,808,1236,27,961,464,134,318,74,56,22,81,2751,2385,30,715,81,22,706,268,2507,103,393,200,52,29,796,100,695,1149,92,4,2558,841,185,496,1443,4980,2856,2420,2121,5489,448,4,27,4,1309,104,283,218,30,541,168,4,359,63,474,1018,770,4,31,69,30,81,22,398,48,96,213,30,470,278,222,96,501,88,46,13,37,444,82,259,237,352,381,37,673,471,459,35,213,253,134,339,22,100,30,81,389,126,159,63,4,444,4,31,987,2648,50,198,170,179,3653,4,244,1640,310,238,1070,454,152,4,27,991,886,74,56,362,134,766,374,652,2951,93,448,285,22,645,294,35,104,259,22,81,30,63,37,464,4,444,67,152,1557,190,325,381,1096,363,48,303,93,4,77,73,131,263,48,89,63,1699,989,53,628,311,200,248,4936,104,740,1212,1380,748,496,496,496,448,544,496,1632,5822,1185,448,63,248,376,200,4,101,63,800,96,792,937,63,30,501,69,4,418,22,130,81,237,100,52,676,368,624,501,904,324,93,471,563,4,130,81,1277,389,448,63,30,2410,1480,216,315,677,1348,1340,4,26,418,4,1620,200,35,133,1672,4,100,30,318,183,357,452,716,30,418,4,174,1662,4,1018,919,987,31,4,444,4,63,159,126,199,53,137,81,30,100,22,339,35,511,59,30,930,673,755,230,22,259,182,53,50,93,229,604,63,96,159,278,69,431,213,53,511,167,44,1350,1338,4,511,233,104,59,303,134,322,987,4,27,4,2951,259,393,103,45,992,2940,252,392,496,922,233,45,198,542,536,471,669,37,1301,422,1155,1533,2870,2884,27,2143,81,515,407,859,211,22,1448,2351,1545,4757,152,2400,1354,870,922,470,600,6739,26,2751,81,78,437,653,4,344,1055,721,1503,485,814,130,515,1325,4,1344,216,2983,2699,93,37,955,496,1168,3397,389,233,93,944,48,1792,896,1696,5086,542,103,30,637,379,152,809,715,548,2954,2766,170,822,2114,2770,604,1603,2573,1213,564,211,4,5372,2896,2751,1729,4,940,667,2501,870,2552,926,548,4335,412,3136,770,174,1398,1770,448,4448,2899,652,93,81,22,56,74,515,299,645,418,27,4,122,389,59,93,1246,35,96,184,186,30,295,344,37,885,81,130,22,692,143,31,4,570,30,448,1881,44,37,198,50,93,896,170,374,1155,3285,59,263,174,152,944,960,1776,448,644,252,1096,714,174,389,4,696,291,8324,1168,888,104,1773,515,1824,3803,93,9168,992,496,3616,1512,6550,3926,2242,1840,4,100,30,888,1168,3720,2114,670,152,170,2688,78,570,31,2901,48,2644,30,936,5144,1592,6968,546,531,63,37,2407,471,4261,5176,11379,93,744,2742,501,30,63,148,422,955,515,476,755,63,41,63,344,31,4,69,53,30,1636,4,511,5586,6614,3332,422,422,5372,471,93,37,955,4032,1029,2672,2203,1216,4912,1416,2664,1448,3896,944,4775,542,73,470,5546,1607,4448,5275,56,548,471,93,992,236,2558,211,22,1085,1792,896,101,1339,33416,2445,67,1277,604,63,740,2673,73,531,63,96,1747,30,63,37,4,261,1544,31,4,1509,96,501,1085,358,4,27,991,3660,3680,58,126,123,93,96,1398,333,1085,352,448,37,2123,724,348,5936,3456,624,368,4112,896,2688,8416,1936,4080,3422,30,418,53,30,1524,89,179,69,31,543,54,116,2688,30,501,48,56,13,31,99,266,48,100,452,879,61,31,4,69,344,452,96,183,532,809,30,122,349,563,4,31,69,30,81,22,294,104,144,165,48,30,859,63,30,418,83,513,3344,111,85,544,778,2362,130,22,81,737,348,700,298,35,511,1250,27,965,994,170,4,74,100,5584,848,429,667,1540,948,368,328,229,667,96,1840,48,588,1926,211,235,280,2173,4795,2696,840,48,448,3616,1064,1096,496,2771,1792,30,100,4,511,198,359,2729,248,31,99,1711,130,54,63,394,59,78,213,300,246,502,501,30,546,645,414,35,511,59,189,106,27,69,26,222,30,168,200,48,206,30,471,3635,1866,3008,576,1234,9030,848,844,81,515,152,464,552,888,389,395,168,728,796,300,448,244,103,93,37,515,385,892,515,896,123,93,944,48,5320,440,448,3008,1624,48,104,992,496,2440,1944,992,3381,1451,501,103,345,67,59,30,63,992,236,233,96,172,1542,126,389,81,93,37,22,337,33,563,104,48,937,440,322,30,896,63,57,13,31,4,200,687,448,4995,337,748,2340,348,1777,63,37,955,2995,645,440,837,4755,152,2432,900,2684,1877,3099,9216,11804,81,22,130,515,440,1016,59,93,296,1144,254,501,30,63,576,368,48,506,81,93,37,22,1085,2758,31,4,511,6208,1144,3584,1544,440,2960,184,312,576,16288,10208,12918,2822,219,99,85,15,30,18,5,58,22,959,1081,30,1036,19,781,965,27,73,494,59,63,281,63,5,99,4,31,539,3146,2040,4,31,909,48,4,216,2666,22,37,63,30,422,440,130,1181,233,233,495,733,63,30,59,63,379,69,4,27,413,100,30,422,464,130,22,3280,7462,714,174,37,19,5072,844,81,19,4642,178,714,363,63,2682,233,45,740,748,1609,511,1277,67,59,541,316,103,45,104,496,392,322,174,904,16354,27,9877,2025,99,35,511,2432,74,6606,4954,4006,200,2936,885,67,2684,748,2592,96,1777,63,37,955,1976,1019,645,440,837,5824,19,3243,93,1498,101,93,285,729,2688,211,200,22,293,792,837,992,921,53,30,448,63,992,110,179,813,564,2655,48,100,1844,92,4,69,283,248,63,202,790,469,862,645,449,511,59,189,848,48,206,531,1055,14176,4088,848,4280,896,96,1048,792,1648,11772,103,93,120,1224,4776,168,184,888,2896,1896,496,1362,3110,1048,59,78,1762,1221,960,59,189,848,48,448,259,9357,400,7712,4168,152,912,992,952,5056,1064,6538,3933,689,266,130,3982,1016,233,119,174,37,1107,2677,4,1914,30,713,3319,48,2040,50,1037,48,1851,960,134,961,796,4,5510,3256,4856,2088,4136,952,944,960,1899,325,3032,3880,248,35928,6024,6568,440,10112,9619,1643,992,3367,2901,2670,960,59,337,748,1792,3720,1001,1055,3458,3599,5431,848,1592,2688,168,728,3136,2088,4136,2392,440,3456,1672,1592,2440,6352,6168,3754,1070,7376,1840,3264,11176,104,4112,2784,1019,93,944,48,19894,479,4,961,348,605,291,452,2684,4,679,309,4,996,781,1037,48,259,991,542,59,563,35,362,99,35,1309,4,1018,3514,5720,2072,83,69,31,7246,93,448,204,81,22,645,299,645,960,1428,252,219,325,344,37,885,1766,2688,1192,248,1155,93,3192,496,1096,4080,1096,714,174,904,728,2856,4363,2973,2224,922,27,1043,5344,8000,712,1792,576,755,2253,1072,5984,56,893,126,93,992,2288,1624,152,1747,93,997,1339,4888,152,2400,1776,1840,600,3896,3931,26,2751,81,78,437,653,4,344,1055,721,1503,485,1459,1325,1348,216,2983,2699,93,37,955,496,1168,3397,389,233,93,944,48,1792,896,1696,2896,4480,944,6568,381,1022,93,4784,4080,6912,3992,674,174,944,152,496,464,104,448,1325,347,168,476,252,1096,448,244,22,81,93,37,515,537,1826,325,216,992,1480,1448,2392,392,48,1168,1792,496,1498,174,59,93,992,448,259,93,1440,648,248,2688,8224,6120,16376,5496,496,496,448,571,389,59,30,63,992,259,821,1888,37,22,1085,2595,93,101,469,174,3277,67,448,1496,1440,48,2529,63,96,448,1244,22,63,18,86,13,31,4,511,266,2102,1019,1037,48,8280,848,944,6664,7920,3960,152,1000,1856,200,10360,13192,4080,1048,1840,2056,184,888,904,25592,5128,8368,2984,13392,104,4112,2784,1019,93,944,48,7280,104,8008,10160,4112,19432,9216,7160,58612,9687,59704,63,30,101,1955,2694,1003,2930,824,68,180,97,249,119,6082,3896,1756,690,3258,74,670,4970,2056,1713,3054,3334,513,130,22,81,93,3514,6150,2021,2335,3456,10645,513,44,3830,22,479,5116,1029,3251,3879,3348,5868,2056,28928,511,1329,3937,854,1866,2030,273,6454,5753,441,840,3310,9898,2816,2937,16891,10564,2442,101,3847,130,22,81,3607,1181,1755,5235,1895,9216,2056,3512,185,4069,279,6002,121,152,1904,1776,2440,148,3332,368,6484,3302,30,3321,2030,917,6776,3332,3272,412,3484,4777,1455,2441,204,309,4194,997,152,2784,3239,390,174,37,3847,3586,30,564,2088,2936,2003,682,511,81,152,3817,30,101,1756,2936,960,452,618,143,368,4501,368,93,4,77,103,1904,126,1866,4065,1091,548,2936,3848,892,3933,928,4348,7167,2788,2588,3332,7033,22,10241,81,6547,10344,904,8224,16376,19382,452,3896,3306,1697,143,6305,2899,37,437,523,1213,32542,11034,3184,27,1237,18246,12236,12148,32741,167,6268,2936,29824,6284,2056,3697,3199,623,7693,48204,1096,960,4767,1241,8316,37,50199,4680,840,3167,7245,6564,45864,4065,1688,6547,4080,5753,109355,16376,27120,34678,27,7068,24651,2056,8045,10327,12276,1096,960,2224,62336,3900,48252,12432,2056,4149,3896,71575,180,2030,26,2292,3712,8320,3896,10588,1697,22,121,1070,960,2355,581,1306,1825,3317,682,4284,37,331,180,3385,13299,20456,77401,243,2056,550,3147,452,181,2151,1564,565,4,174,3540,1248,471,121,152,944,960,1776,74,2366,1376,4448,4625,22,121,2056,4216,3848,81,6547,23248,3933,13339,7880,3302,30,564,5704,2936,3840,3332,13033,1455,2441,204,309,4194,997,152,2784,3239,390,174,37,3847,3586,30,564,17957,16891,6584,11248,4084,53328,5308,960,37,2899,3276,3896,6205,2407,126496,41459,4591,992,4114,7027,45,8838,2003,22,3947,30,471,1420,152,515,16354,1399,645,5802,1015,418,30,1841,1144,469,498,48,1438,134,318,63,37,93,347,103,412,152,2603,22,707,796,1248,5874,1376,466,134,1984,59,459,626,959,833,6576,1435,63,30,471,30,3952,894,152,391,501,100,1443,1697,63,2173,7872,45,1040,899,134,903,58,3896,5987,2289,2159,1438,134,381,130,2926,152,9186,3960,3008,8942,27,3960,22,645,770,2562,25633,22,645,481,4894,515,570,422,12958,2404,2044,3562,21343,1135,1940,46564,24336,5206,594,1435,130,22,2976,645,16864,2270,1533,4520,2859,30,959,182,418,30,513,27,1270,724,93,238,233,16712,130,1107,166,3588,1456,7893,93,59,515,440,15314,600,3896,9927,1022,77442,3484,546,777,184,20479,27567,540,8564,2928,8082,2086,14109,667,3332,471,28808,30,100,413,27,515,152,2247,1085,422,6824,3606,2910,996,54654,5442,4280,38963,515,477,63,452,1112,2516,268,1572,1559,570,5269,2070,992,496,5002,392,28862,3834,9473,3848,93,37,515,15928,3064,770,278,20168,8416,16276,1044,7005,1107,3096,2210,1918,107,45,992,48,1002,1918,1144,56088,48066,1955,2104,3053,563,1407,3091,16443,20952,38830,15840,13810,2025,2087,12816,2003,15,7,1085,1994,8801,30,1055,786,1144,1015,961,929,63,37,93,862,152,4128,107560,131438,18992,106668,4989,6170,2751,12480,12287,64543,2976,2910,996,17406,8323,130,22,1085,1891,103,542,1246,15618,2270,1533,1085,5210,4112,130,96223,17413,120632,3023,6168,992,9168,48,14389,1251,152,515,33,48,476,309,22,37,126,17,4,31,1034,1524,268,273,4,892,33,63,307,515,130,81,22,692,93,154,5,25,68,2940,888,159,93,4620,238,130,699,189,184,2056,952,888,1048,252,972,8241,458,93,471,30,265,130,219,147,105,95,1544,27,515,255,645,22,81,148,126,21,82,412,1479,93,155,97,123,373,255,104,448,2525,601,4783,418,1074,2826,130,892,1572,252,218,200,826,59,93,2800,252,2639,93,448,1251,152,126,168,50,152,19,126,48,198,46,22,130,33,4,17,27,15,270,56,74,52,48,470,30,471,30,63,992,191,45,48,155,268,48,45,37,17,4,42,54,30,244,22,48,82,48,33,63,142,126,58,126,303,230,17,5,198,65,130,81,22,244,93,252,74,27,69,152,96,78,685,543,23,103,27,411,37,63,4,351,19,27,322,143,4,27,73,5,25,68,294,48,30,368,54,198,3172,1528,138,100,130,22,81,45,544,244,204,48,500,1762,4,74,56,366,1270,302,105,126,190,73,22,130,48,52,444,318,48,82,406,992,694,348,496,68,84,100,2684,1011,448,4,63,477,515,285,184,312,19,37,78,15,33,48,22,244,229,219,48,19,130,22,33,93,455,515,27,4,509,452,285,48,368,126,4,13,4,37,63,30,33,63,203,48,515,104,48,96,563,170,93,59,100,74,496,74,189,22,37,63,30,54,27,19,755,476,542,126,348,296,30,170,63,5,25,5,54,46,50,93,4,714,48,100,30,3192,1483,19,27,167,50,105,126,21,31,465,26,48,170,198,54,1042,1344,59,389,22,26,518,130,318,48,82,451,448,252,25,5,63,246,746,191,1107,426,152,371,496,589,496,3832,1792,353,118,134,143,2056,285,463,22,476,30,368,22,81,45,48,52,2968,2060,48,52,377,247,168,81,19,152,1747,1969,7912,375,273,3680,3123,67,1773,19,37,78,15,81,22,120,26,54,63,37,93,203,96,48,229,169,117,30,52,22,48,33,594,389,26,100,251,645,255,126,17,4,37,63,30,96,142,126,59,48,45,50,992,285,48,45,59,48,126,4,15,123,126,69,4,27,21,126,450,27,237,130,81,19,207,100,152,1836,93,59,46,50,213,22,96,15,69,4,27,19,972,801,2391,1344,59,126,63,127,121,59,93,52,48,476,120,118,130,960,1680,96,142,126,54,4,1018,470,26,104,148,218,82,22,81,15,78,896,48,48,259,393,55,63,30,37,67,1804,252,820,5300,229,22,96,25,68,37,147,368,418,130,862,26,252,652,48,48,375,93,428,22,81,45,48,52,316,184,1421,21,398,248,1276,118,134,912,48,448,396,81,19,152,496,748,503,93,418,30,3192,524,372,248,548,1892,496,892,1824,238,126,1428,96,4,916,148,992,496,2911,30,418,93,1251,152,126,4,214,152,19,33,48,396,126,4,17,249,52,48,145,455,93,471,30,513,733,104,48,96,30,238,130,4,13,4,29,4,63,30,303,48,944,184,68,248,15,37,48,45,81,22,244,184,45,48,142,233,48,78,900,450,67,893,56,196,116,143,4,37,63,5,25,5,113,181,48,619,48,3125,93,1251,229,48,219,15,4,84,31,15,22,28,5,48,45,246,552,194,548,418,1478,362,4,82,22,26,55,93,614,204,48,533,80,19,27,263,22,37,48,45,50,4,31,15,398,52,26,48,238,184,389,438,126,391,152,426,464,59,437,5,54,93,96,270,130,318,48,82,48,707,2995,705,96,972,19,115,15,81,22,213,50,594,1177,4,385,126,226,81,45,180,142,27,450,93,33,17,4,31,11,58,30,96,142,126,48,59,45,451,924,15,30,107,130,15,123,126,63,37,21,126,1344,59,857,81,22,15,134,50,398,48,294,5,25,68,37,143,4,116,22,96,78,37,19,1773,67,2724,620,324,152,96,500,2056,1428,238,126,732,364,450,26,48,56,148,168,50,1529,511,30,104,364,100,496,1096,4714,33,93,896,2011,541,355,99,4,27,4,50,93,368,251,95,182,914,130,892,855,148,134,2796,21,178,22,81,652,93,8932,1572,2262,185,93,2800,954,2030,448,544,707,130,22,126,137,233,391,46,152,496,371,99,4,126,349,67,450,781,19,126,48,322,496,74,52,48,104,48,170,659,22,26,22,82,100,707,148,58,1788,4,248,294,455,45,48,55,46,103,267,229,266,48,48,78,56,312,1528,1896,1896,1436,1896,148,100,316,184,1572,364,48,104,1372,1960,48,52,152,218,278,1792,544,1459,426,1107,191,368,196,56,126,246,63,5,25,74,4,27,4,95,48,138,184,27,19,351,63,4,37,93,33,22,263,27,73,30,23,391,152,126,559,78,48,48,22,82,218,543,46,22,33,48,45,37,143,190,48,134,48,303,126,58,194,137,81,130,22,244,95,4,27,21,82,118,31,167,96,1335,93,55,197,219,500,48,52,78,52,22,248,59,4,163,22,46,198,48,45,54,27,19,152,218,126,152,1228,23,1874,67,1250,100,30,96,270,105,93,33,265,74,368,54,198,966,30,100,1151,126,63,88,96,123,19,126,48,59,45,48,244,496,204,48,350,30,48,59,145,164,55,30,18,45,37,17,4,126,396,48,238,126,58,285,515,126,414,30,96,4,322,248,30,270,101,93,37,63,54,146,22,26,55,93,37,19,440,322,48,126,362,475,2995,770,130,81,22,263,105,887,779,515,251,93,448,104,255,126,21,130,316,48,107,421,1044,252,101,22,373,148,81,22,461,184,507,1834,22,43,5,25,68,184,312,37,19,246,30,471,93,458,4958,3848,1824,168,50,1022,507,645,1804,52,200,276,5460,820,252,916,888,859,68,25,70,134,48,692,22,81,45,600,496,59,837,50,130,268,555,1221,782,31,21,126,37,22,15,294,524,4,48,152,344,152,259,63,4366,3754,74,52,152,218,1673,93,37,515,524,364,406,4,542,576,1168,312,184,392,948,4,8176,48,944,4112,2056,22412,3803,1824,515,27,4,1294,448,104,440,515,152,890,22,37,174,911,3199,1380,96,248,152,19,126,48,198,294,270,56,74,52,48,500,286,185,93,1431,316,45,37,21,126,396,144,268,535,245,123,99,27,17,4,82,48,55,46,291,748,2615,143,4,105,25,68,740,252,12132,252,1276,471,1109,476,748,4088,5872,1572,368,103,9017,1460,2343,93,4,180,238,130,22,870,1824,312,506,130,318,130,888,568,22,37,93,4,50,398,347,93,100,80,238,130,4,818,26,4340,3450,30,37,63,54,264,134,1984,1428,471,2255,10142,2816,1747,93,448,104,397,415,100,152,992,1840,5232,1896,5104,1064,6282,130,862,3067,1824,263,252,1647,1085,570,30,233,238,30,63,37,147,808,858,4366,1885,67,1476,375,277,808,1128,48,3536,100,249,21,26718,10034,1792,130,81,22,213,50,46,59,417,470,1168,1277,93,33,17,4,42,184,142,126,48,59,45,1325,22,28,45,48,59,246,22,247,126,314,398,439,515,1118,548,68,37,263,22,174,37,19,810,78,885,67,3794,174,352,410,1494,152,1314,2120,130,22,174,120,180,892,2508,496,4,12784,4076,19835,541,566,685,63,30,59,294,50,68,84,19,31,50,30,63,244,22,211,237,48,56,74,100,786,185,959,317,63,30,59,96,213,22,33,48,45,37,21,31,11,54,712,613,48,134,48,190,26,54,15,48,37,45,48,33,22,244,48,297,101,117,104,48,48,78,559,126,152,414,415,126,37,63,4,351,46,247,75,93,50,4,27,19,54,5,25,68,50,292,30,368,54,198,50,705,3735,130,80,23,263,89,96,463,374,122,378,471,93,37,1461,352,792,922,22,37,147,27,142,121,59,93,4,492,54,3130,127,639,6518,96,3484,85,11,500,1429,22,121,3008,1092,496,1896,3968,3722,2446,120,3580,496,4,2996,1697,22,28,93,59,19,174,53,22,247,274,96,22,48,82,316,280,338,26,996,152,748,22,81,103,542,572,142,48,30,602,27,21,82,81,22,213,248,376,248,448,111,93,1963,93,81,19,54,30,68,50,120,248,78,692,559,541,4088,180,3896,1750,74,10068,896,96,152,2936,368,524,100,1962,126,1400,1540,516,624,1892,4,3344,5920,4328,6013,667,347,93,37,515,418,1892,111,22,368,93,184,440,368,1128,992,1398,30,564,455,145,100,249,21,126,396,48,52,152,218,1026,1014,30,2698,130,862,198,2762,174,152,170,1555,22,373,712,2988,22,174,37,19,16280,2392,24075,25,68,184,2832,3037,21,126,368,498,26,9190,26,45782,37,93,81,22,740,19,152,126,2810,1973,93,59,174,781,184,2987,117,30,762,4336,389,126,17,4,368,126,498,2056,1011,389,126,1295,184,63,5,25,368,22,111,513,368,2673,263,1144,6246,2056,8064,5482,130,22,81,45,1064,1792,946,278,1096,692,22,130,81,19,3980,100,9704,10880,874,126,666,3240,174,3938,27,3099,5592,15680,50,105,887,198,1096,1666,126,48,104,992,48,733,22,373,712,1080,100,1014,30,764,22,174,37,19,6661,909,198,2620,142,126,48,818,278,781,248,955,2444,302,146,23,210,19,3716,1697,50,68,84,15,4,31,95,48,322,46,346,48,56,74,52,216,154,649,30,63,992,652,22,33,48,45,37,17,4,42,54,30,368,48,266,126,370,632,130,81,22,213,477,69,152,96,78,685,667,440,37,63,4,719,93,50,4,27,19,54,5,25,68,50,120,248,15,63,244,54,198,755,541,14544,744,5664,96,4080,6168,1896,7714,11763,22,247,838,280,2056,904,48,714,48,1078,248,1072,2682,248,15,63,692,1100,24504,16602,67,63,4,496,762,2824,2034,22,433,3735,992,785,63,37,838,117,104,48,1016,126,762,904,126,59,48,45,50,992,753,126,73,27,21,126,3700,22,96,84,4,27,19,496,1277,8339,16280,1176,1840,248,4080,1792,8488,6168,21322,2286,1666,174,59,45,992,48,944,184,2936,786,174,37,19,8216,14175,152,19,81,45,48,322,440,130,52,48,168,803,93,1747,45,37,17,4,31,95,123,293,392,58,312,30,602,27,21,82,81,22,1085,1792,37,786,147,27,78,25,68,248,744,3176,1666,233,1085,912,37,67,448,1294,4,542,450,1370,4,3803,229,11104,6168,9320,1840,4328,744,9488,8008,24504,6168,20871,67,448,544,781,19,37,78,15,33,17,5,26,22,200,63,37,392,48,19,84,46,22,33,48,45,101,117,152,596,4,27,4,385,126,762,389,126,17,4,37,45,18,30,33,22,309,59,48,291,100,104,48,126,368,335,48,45,59,48,52,78,15,123,247,126,244,22,130,54,27,19,907,969,867,63,5,25,5,54,19,27,50,93,4,234,88,27,19,346,48,82,18,30,422,4516,46,59,93,33,63,307,19,126,48,266,130,318,48,130,1164,1228,22,100,30,48,33,205,126,54,4,126,1388,58,101,25,5,63,170,48,82,22,81,15,78,496,370,78,48,259,103,345,63,30,37,67,476,286,126,474,74,56,22,81,93,116,54,130,68,50,574,1666,4454,1778,278,1644,22,81,45,600,496,925,21,398,1642,134,960,944,152,496,11780,364,1524,4,2056,496,7896,770,126,59,93,744,3090,185,2101,792,280,674,4462,3896,4112,37,67,448,3896,3832,1952,600,1251,1085,1128,48,3885,21,542,16328,4072,448,544,707,130,22,126,370,391,46,152,496,318,53,99,4,126,312,37,67,450,781,19,126,48,322,496,74,52,48,104,218,626,33,22,26,22,82,100,707,148,1850,248,294,455,45,48,55,46,103,267,229,266,48,48,78,56,312,1528,1896,1896,1436,1896,148,100,316,184,1572,364,48,104,1372,1960,48,52,152,218,126,152,1792,992,2984,368,1688,744,900,103,45,600,1840,624,1152,1804,52,48,648,744,12928,2056,10138,46,1072,1200,888,952,2056,184,888,5240,4080,1840,96,152,3802,278,1762,30,39066,130,862,885,297,48,448,266,48,182,48,944,1144,2762,27,21,185,15,248,46,728,48,770,4118,50,46,59,833,54,198,970,26,100,1666,126,48,59,45,218,822,733,22,96,93,37,21,126,368,344,96,58,800,126,100,766,248,30,764,22,96,78,37,19,312,184,314,963,63,4,15336,37896,4050,55342,48,448,9712,6168,10216,6168);
Ends[4][9]=new Array(1466,2848,6206,8423,8651,8736,10820,12210,12211,12460,12648,12950,12950,12960,12970,13014,17222,17628,19741,21842,21949,22080,25142,28017,28020,28613,28864,30623,30624,30967,31263,33860);
Boards[4][10]=new Array(3837,126,1666,382,1136,148,64,300,84,189,59,52,122,7,1551,386,1346,300,196,60,1620,48,96,30,202,36,16,192,452,256,512,64,32,429,43,38,152,3354,192,32,124,18,238,26,104,22,73,41,1782,285,1151,64,183,119,149,21,8,35,27,103,17,62,2,22,65,3275,8,152,126,22,232,14,12,228,3214,16,64,67,130,345,1846,1908,12,496,644,782,382,3,221,546,448,48,210,172,100,31,2057,116,3,381,528,99,256,15,137,88,5,280,142,474,3,423,496,233,277,100,8,37,47,56,138,8,54,128,40,18,5,213,300,196,167,87,328,54,63,353,26,166,755,383,62,51,496,16,207,161,24,115,404,256,62,130,60,64,134,126,30,19,128,8,53,200,58,185,3,64,41,523,1,255,22,75,29,3,21,67,48,272,41,30,32,1,79,41,223,60,7,86,35,1,96,109,126,32,66,63,15,8,1,67,1,17,10,1,4,11,1,87,56,40,126,26,37,16,7,7,19,24,2,1,3,32,1,148,64,15,56,12,68,24,8,1,4,11,1,14,49,33,3,84,17,5,26,8,28,26,38,55,8,27,2,8,4,1,9,2,33,4,30,33,31,341,114,12,52,14,49,5,250,78,48,2,1,69,6,48,118,92,32,84,14,33,15,1,7,7,50,32,5,136,30,1,81,30,106,7,9,14,1,111,220,48,66,71,96,19,78,52,107,128,64,48,167,96,104,33,15,1,4,196,32,21,64,104,26,37,8,15,7,215,120,54,8,42,24,24,31,8,55,33,23,12,74,3,31,25,4,33,33,15,14,16,8,30,14,25,23,12,10,15,25,63,23,1,147,69,19,8,16,1,56,15,32,24,40,1,21,3,29,2,4,9,73,26,32,1,4,30,19,14,10,39,65,3,12,11,12,18,7,8,30,49,33,6,135,39,4,51,69,91,9,4,9,98,74,14,48,29,33,86,44,22,2,1,4,31,1,212,41,37,33,22,47,15,68,5,27,1,230,5,18,14,1,16,14,154,30,26,2171,1,1343,192,2097,783,448,49,397,2,190,256,115,135,112,3080,146,300,64,176,26,54,250,63,1175,2,62,130,254,115,463,112,192,192,120,7,385,62,128,2,96,22,2,168,24,199,2895,2,2113,251,246,974,252,106,186,22,3,62,4,149,12,19,175,26,38,16,198,170,16,127,111,136,852,392,62,128,2,770,126,46,384,66,370,24,100,26,36,66,26,22,24,6,8,40,24,122,46,24,67,89,24,344,241,12,49,140,133,221,150,44,26,222,7,18,5,170,374,278,4,17,113,94,160,32,24,54,75,53,143,177,24,26,70,58,70,23,29,144,252,23,5825,1730,14,114,393,714,504,263,238,210,514,252,126,244,446,78,1202,3,767,62,2,126,62,1,203,630,62,66,256,10,512,4,44,196,252,100,757,1853,2,281,16,147,241,7,426,30,29,34,301,980,249,1227,48,8,54,2,128,8,60,7,163,30,540,54,128,14,12,131,113,802,3,53,70,48,82,155,389,26,68,18,80,18,8,230,594,76,160,16,64,132,222,290,54,2,4,48,10,104,26,12,48,170,26,4,518,75,81,30,52,48,1,11,10,14,26,174,48,64,396,100,12,105,23,44,112,88,31,233,7,245,48,62,24,2,60,44,24,36,208,24,500,124,128,240,16,4426,1554,64,190,880,596,62,238,126,197,125,1616,1984,48,8,7,112,1025,644,12,112,80,50,1,5,58,12,48,130,192,2,446,836,60,248,6,418,1744,931,253,192,51,389,6,100,64,14,8,198,50,10,132,48,405,191,60,384,64,33,15,460,421,18,76,135,287,28,51,12,130,114,60,66,126,57,61,60,18,8,86,14,12,73,7,48,46,6,24,18,88,86,7,19,128,38,88,24,346,224,384,31,197,32,142,129,5,3,55,8,134,122,4,48,98,15,532,61,416,228,108,26,152,1,11,17,193,32,26,4,48,116,368,192,33,15,8,5,81,24,3,73,44,192,18,33,12,15,8,56,33,147,1,16,8,37,51,23,81,4,27,1,67,12,7,53,7,75,26,36,26,26,12,48,44,75,16,57,7,205,54,100,30,33,23,13,169,30,18,38,56,98,63,23,1,197,19,27,4,17,33,26,36,24,7,62,31,4,25,183,48,8,52,35,97,24,39,1174,24,385,127,357,27,96,16,405,631,380,14,474,549,64,50,9,3,325,152,30,138,189,44,15,3,434,528,50,9,437,185,392,191,844,71,48,144,221,27,112,14,135,3,117,72,3,41,14,4,109,141,3,192,21,11,3,290,363,144,96,155,1,252,189,8,48,3,912,69,44,6,62,14,48,132,192,12,155,16,75,71,6,178,5,3,3,44,1,197,587,112,325,62,201,143,165,1303,65,48,11,130,3,123,69,56,40,27,21,12,15,11,137,120,1,3,68,1,149,30,136,186,6,26,33,94,15,156,1,63,1,59,66,32,24,56,43,16,3,82,3,53,103,15,9,65,6,93,4,15,43,16,90,47,12,3,50,37,90,8,4,1,27,1,27,3,4,78,144,28,183,29,3,24,7,341,48,81,62,34,23,30,3,34,70,29,27,96,72,16,8,24,5,6,19,42,27,21,11,19,4,179,19,31,24,80,39,55,162,279,5,1,64,172,48,5,3,55,1,7,4,56,42,27,4,27,1,3,31,22,7,17,11,7,14,3,11,16,4,75,48,14,97,57,11,16,12,6,14,3,8,23,30,3,24,125,16,7,48,62,32,6,24,69,11,35,16,167,26,12,225,15,346,2,62,48,11,3,54,47,15,1,7,7,34,21,38,10,3,11,74,59,3,58,6,48,50,19,11,18,3,5,7,9,6,8,7,106,147,1,53,43,93,41,16,5,1,49,6,29,11,100,33,4,24,6,78,12,15,80,18,6,3,5,3,4,9,1,14,82,155,1,21,171,13,10,4,3,23,19,3,45,13,3,3,29,136,27,9,153,8,6,1,12,3,8,24,1,60,4,55,106,35,21,7,2,5,1,111,56,12,33,3,11,16,37,168,48,169,62,58,181,6,33,15,8,1,37,2,24,22,14,68,1,23,7,48,5,50,3,6,29,25,57,26,5,17,3,8,3,1,16,7,7,19,14,12,33,4,24,43,6,7,9,6,8,1,6,11,15,22,57,141,5,26,24,15,49,12,24,68,6,6,24,35,28,33,23,25,74,15,9,2,33,3,1,14,16,57,104,59,12,16,190,16,7,24,22,14,50,14,100,1,15,1,11,24,31,30,34,99,3,12,23,33,15,64,32,1,68,3,1,23,7,230,7,4,17,25,6,3,5,16,64,100,63,197,24,32,1,6,24,33,191,1851,1602,496,281,1512,141,122,217,351,449,399,48,64,128,8,4464,4,1954,78,12,4,1660,254,982,322,323,63,161,61,928,256,570,4,60,33,69,18,8,148,82,26,4,96,16,468,94,128,27,3,85,279,129,3,268,100,24,98,6,109,11,19,55,122,52,432,34,16,58,70,70,112,74,127,425,18,12,26,10,16,1,32,3,25,41,24,2,44,23,27,6,24,1,31,88,24,7,48,41,23,25,96,7,25,64,190,62,110,128,64,63,383,244,17,45,26,102,24,24,14,10,40,30,32,31,189,4,1442,2,22,2,38,14,72,44,12,24,18,30,64,106,2,28,120,7,97,294,44,18,118,130,1,229,192,86,188,22,7,27,28,52,12,18,30,52,4,12,1,4,27,7,22,36,34,101,12,48,72,23,25,80,48,292,12,154,86,170,93,429,16,1,35,60,4,31,97,24,228,4,248,1141,93,19,1409,271,240,76,802,3010,1989,151,41,27,59,1768,13,203,48,1778,2035,1592,224,21,3,96,160,96,96,48,11,1,203,1025,53,168,24,3,32,3,13,45,3,16,32,256,80,16,12,20,64,167,252,818,123,120,5,738,1025,24,35,56,98,11,16,18,14,3,8,53,384,287,12,240,96,167,531,35,24,64,32,69,3,21,27,27,42,19,60,135,93,99,242,26,4,63,297,637,15,8,4,213,5,19,3,32,61,28,31,161,463,1020,8,33,192,48,208,48,27,165,27,234,14,12,131,217,652,22,2,4,8,213,795,34717,1785,63,252,684,56,192,2727,281,2024,144,14,1874,5,35,1920,220,1657,1022,917,536,6,22,388,96,223,1185,261,24,58,12,149,5,342,184,284,192,601,48,119,94,26,102,59,335,408,48,12,180,6,2,4,48,72,668,8,16,64,158,30,170,24,102,500,193,59,64,48,181,155,29,279,6,2,54,2,126,40,3,19,834,62,448,386,43,15,64,161,27,196,33,501,50,46,24,104,2,24,97,27,24,24,208,104,258,18,56,52,10,130,230,26,67,461,46,2,4,48,12,12,128,48,64,1,31,74,2,22,102,386,14,12,12,48,48,144,32,2398,56,7,16,7,73,96,48,23,1,753,247,624,56,33,48,31,6,162,752,344,616,143,24,80,97,19,832,845,1208,896,64,247,4,1683,106,1312,795,72,2645,112,992,208,296,1240,2061,294,272,56,1344,24,29,125,379,1461,2016,24,350,1674,16,374,1642,8,270,96,1649,1660,57,1022,13009,344,248,3472,4096,16,480,1267,992,24,3048,296,3453,1919,4204,4096,2044,1920,4112,3558,26,348,148,3590,70,3996,12,1637,15989,131,112,144,704,829,99,96,24,120,352,245,26,30,3,240,11,805,165,75,256,192,32,231,1032,348,660,12,1036,54,6,109,69,43,19,34,203,192,317,30,96,58,62,8,730,2,41,205,6,240,296,232,29,251,730,24,2,4,29,19,170,6,24,88,56,642,30,952,24,48,96,80,5412,1,16043,72,32,253,1519,100,12,39,5,328,1548,12,112,128,96,160,1556,4,168,1848,24,48,1962,26,228,24,1764,4,8,16,32,1652,16001,352,1536,384,48,5837,3,16,29,211,1536,48,192,256,1611,53421,192,32,272,80,53,6,53,32,239,57,325,310,269,64,56,165,27,32,16,88,96,152,29,19,48,16,184,61,130,25,85,14,24,18,144,19,224,311,65,53,6,69,96,21,48,3,147,165,27,21,21,6,48,13,11,196,1,55,8,129,155,100,270,30,253,23,184,9,32,63,4,16,192,120,53,19,29,288,63,113,15,33,64,147,24,48,224,380,129,32,64,16,40,101,62,93,72,16,32,5,6,53,35,21,213,30,29,87,132,106,26,30,3,112,139,206,63,15,42,4,18,1,7,4,42,6,52,24,1,17,15,3,13,47,1,3,24,21,3,85,69,14,37,117,30,29,3,8,220,56,124,53,16,11,144,74,26,30,14,181,343,17,72,48,56,112,83,60,57,16,40,56,72,67,64,156,9,31,1,77,2,113,15,230,38,18,3,27,192,252,49,85,2,4,157,63,136,8,4,24,96,48,80,48,228,124,101,267,16,20050,2,4,37,13,254,114,24,146,156,1340,553,1367,22,474,252,56,3306,58,12,28,22,190,229,123,23088,357,3611,2776,1306,3,11,64,384,992,1077,491,240,1264,50908,193,5,139,53,91,11,69,9,50,736,218,22,29,247,1,47,70,130,292,10,14,96,58,14,10,34,4,228,1,7,48,422,38,32,64,240,189,55,56,366,59,3,10,171,11,10,266,504,222,838,8,112,72,8,276,540,564,422,3,53,126,54,7,5,22,268,124,600,773,27,8,32,112,66,798,96,128,300,120,128,244,24,24,24,40,56,128,720,48,22530,126,128,1808,6128,21776,1730,30,24,8,192,5890,48,192,1792,14,4080,51320,192,48,1744,240,8,1856,216,72,3746,126,86,4,62,8,1732,4,16,92,140,16,96,896,816,224,784,52368,1892,63758,7950,112,108376,414,518,158,1666,252,772,160,118,30,74,406,360,304,1746,256,548,24,6,96,28,164,60,24,106,30,96,16,334,118,12,154,30,64,122,42,4,80,1426,34,388,652,104,156,112,848,1866,2,2222,14,348,1446,174,1892,22,168,26,60,194,102,3490,40,510,3528,56,36008,836,124,128,368,3720,232,830,1736,30,56,4,30,134,250,90,22,546,368,56,3538,6,1646,2032,12,1010,4,434,992,1042,992,22,1048,280,1736,30,536,952,548,252,1764,28,37674,7400,56,424,30,28,4085,2762,992,63,156,3961,104,26,54,916,955,37,800,992,63,133,3226,6238,1554,238,26,104,143,270,100,30,314,4,27,103,23,548,511,1281,448,63,81,941,4999,1470,322,1018,184,238,3616,178,1808,118,6601,122,3462,466,5,273,4069,879,446,35,99,345,67,59,473,848,471,121,152,15041,422,211,748,126,4654,7344,3386,7630,8190,1493,12048,615,2190,1022,172,7309,252,48,509,335,4680,448,657,687,298,198,348,476,2625,4471,2588,709,2719,667,1620,172,46,35,195,22,148,48,431,67,328,4693,2039,5,1096,1968,1744,7487,4676,1936,5,1895,48,840,1064,1380,471,93,1072,5326,559,1100,448,266,247,2319,2562,130,955,54,126,657,48,961,6272,1278,1260,846,600,496,2638,50,252,398,14,232,101,93,154,26,372,398,35,69,30,268,233,361,26,372,4158,1296,11832,22365,448,130,955,59,3464,163,531,648,496,714,732,172,48,374,365,126,22,120,30,233,65,7059,113,3784,748,322,575,691,1344,335,196,104,213,53,373,70,98,4342,3651,5061,21117,844,96,4,44,1648,2303,1873,1096,6387,2229,295,216,1809,415,568,4112,2915,6506,15875,30203,392,961,14914,16325,511,8616,6920,48,19439,2413,205,1477,184,11561,373,266,104,342,189,1344,691,1645,10956,65,233,150,22,126,365,374,48,172,732,714,496,648,694,3464,59,1085,21665,233,189,211,874,11654,3478,252,55,541,3203,8242,3779,1493,2270,248,263,591,218,415,35,925,134,1499,839,546,1992,880,1808,925,151,268,651,195,1022,172,2119,15336,252,139,4,181,63,89,144,150,22,126,104,1390,2007,152,3636,477,2933,866,2070,1609,298,589,74,374,18,30,707,197,888,970,294,4019,93,7609,17,5,26,15,157,339,266,184,172,27,632,122,839,969,126,385,576,48,3073,134,961,2040,1094,714,4040,15,1914,839,2056,48,8412,1026,1307,248,30,4,462,495,4,27,17,57,63,2688,3969,1135,185,3008,4533,833,2287,960,1192,356,925,667,4524,400,101,247,1696,96,844,707,4,641,80,301,180,15,496,604,677,63,59,637,323,848,126,904,166,2313,470,229,134,163,1792,1560,446,134,1792,118,30,13382,435,461,378,3588,1533,843,68,28,190,63,122,693,366,422,152,726,1036,30,5332,788,3696,233,3817,30,2040,9715,247,531,1165,1556,581,49,100,1840,6075,189,896,9335,130,955,54,126,4333,548,300,448,513,1153,589,1846,1483,544,165,48,1349,891,816,15,48,17,135,117,199,199,81,165,194,37,143,372,44,885,2088,56,1039,96,405,143,964,296,122,267,17,179,843,68,180,223,15,48,30,5489,3533,83,1792,1440,5380,17,1400,627,17,196,1790,4,1388,2646,27,1991,22,1540,412,86,1792,7072,1792,8145,1317,5340,152,748,248,130,666,1440,480,194,52,2462,546,46,134,762,4,122,5344,862,2692,126,2310,892,252,2884,4520,25432,7825,5258,63,1977,1257,2227,515,233,3739,123,96,30,222,25,712,884,196,2104,1400,2869,17,1322,1592,464,3977,65,233,150,22,126,365,594,535,2055,420,1574,744,1420,59,389,252,15574,21156,3724,398,133,63,244,748,604,196,37,955,548,56,312,54,3616,27,73,30,96,249,156,63,181,63,54,694,2340,96,326,26,5617,117,922,3104,2120,1918,11187,3003,5061,5760,2108,1788,326,96,30,100,196,217,27,73,53,478,63,1579,930,366,1738,54,911,27,117,683,54,398,513,27,17,4311,5305,1192,600,552,53,324,4,26,63,154,249,282,438,2818,448,109,4118,8182,48,130,3421,8125,30,155,97,219,229,551,596,196,96,30,104,17,5,28,45,186,33,4,248,78,785,71,48,261,200,81,2304,803,690,298,4338,1595,1989,2319,1994,2055,218,911,663,298,198,2703,4,130,22,28,63,35,496,317,196,2892,299,113,396,748,315,96,17,368,480,252,44,48,48,448,835,413,48,48,448,2449,30,20914,759,233,515,2227,1257,2040,13083,4160,992,6491,985,22,692,4,89,4,59,121,5,466,30,2234,122,151,101,370,243,35,448,846,48,198,22,96,30,100,232,63,50,5,363,53,532,52,44,645,5,324,2108,900,4,448,10547,714,1078,6418,85,292,184,68,25,471,30,469,822,471,1459,33,97,54,1792,194,1747,243,182,96,5,370,299,96,516,15,443,22,26,185,4,281,1064,844,52,1031,450,8753,1994,374,1670,4819,22,180,15,4,27,4,448,17,27,4,15,198,278,18,335,63,54,285,15,31,151,201,117,27,4,122,78,165,100,26,48,368,4,50,498,50,46,59,93,223,769,366,588,531,1309,31,22,28,63,30,5,54,96,150,22,126,18,30,56,17,27,4,213,126,70,100,30,33,63,142,30,154,381,1085,322,552,149,99,1308,2906,496,1170,83,243,205,63,154,26,414,578,786,3616,174,372,50,130,1140,1218,8111,961,6150,1945,17,731,33,315,1218,448,30,4384,7648,992,63,801,3279,1579,866,73,831,22,28,68,130,4,857,48,5291,22,1085,311,248,194,17,37,391,5,134,329,1096,27,19,59,63,63,644,521,30,23,30,418,30,491,133,104,327,2598,452,27,513,67,681,3023,1542,178,5255,954,2416,126,762,37,30,963,59,2103,925,867,200,174,55,97,696,3834,374,442,478,251,1589,248,248,1059,1320,15,48,335,418,976,100,145,370,712,581,63,189,1870,165,996,925,667,1526,960,59,63,1792,15,1187,4,1705,929,415,1061,3356,1022,6627,526,21655,3193,5104,2360,139,189,63,57,539,4,466,30,248,2333,11355,1914,15,3318,316,30,576,481,2945,1572,63,33,30,121,295,4,328,1165,4374,318,1022,1178,15685,248,4,143,627,22,195,35,46,172,643,278,268,59,372,667,1934,2746,925,1098,839,1019,415,724,298,2881,233,476,546,15842,2662,12700,329,23987,4726,2044,988,172,15247,663,298,146,1378,1792,929,93,37,1281,3597,268,100,178,16323,1466,200,2056,174,3851,172,1022,313,48,485,268,1076,1227,644,2224,585,411,925,1548,1059,4040,348,492,4,178,471,195,896,2688,3636,2364,5919,122,252,15132,126,217,531,211,422,8823,22508,961,392,15379,4091,400,7416,13094,3286,4254,104,531,2035,333,1312,1909,200,1640,4624,252,4268,1560,126,6272,7782,27,4,115,329,270,130,63,54,1692,35,91,109,1107,422,26,414,3921,273,3870,3029,126,63,184,172,540,1328,896,786,111,63,3984,54,130,2040,6770,996,415,714,30,3704,4856,7490,243,5840,1659,317,5837,130,22,28,93,5,466,30,213,31,4,69,148,48,246,59,30,269,31,22,28,93,5,54,50,46,150,22,144,30,56,13,4,27,4,213,148,48,130,33,4,231,154,126,238,479,513,2492,585,180,15,78,101,322,48,30,213,35,113,335,63,687,1986,122,4183,74,422,1196,174,372,50,130,118,1808,178,1792,1498,53,273,238,30,154,440,398,180,322,700,770,4982,81,844,143,4,27,4,511,174,2288,4,840,48,37,93,238,184,300,977,93,422,1470,102,5,369,1670,1312,1240,1248,3262,274,5424,2114,2044,4666,306,23,448,30,118,97,155,143,368,1424,130,238,696,844,748,3712,7202,1134,515,117,2682,3338,131,121,279,609,7133,395,627,22,195,35,46,172,1620,667,1064,1655,709,2588,935,3536,2625,476,348,198,298,1792,4680,335,509,48,252,7928,3415,137,11810,118,211,16371,46,35,511,203,645,398,35,99,23,95,294,59,543,126,691,95,178,238,184,1344,26,670,1392,81,103,542,203,273,1792,1119,63,4688,1554,238,5752,694,202,11387,67,59,93,296,152,248,296,448,1792,9096,1792,152,992,960,448,3616,104,888,3008,3711,1792,4576,1424,696,968,392,600,4720,992,48,415,131,1929,896,37,196,244,667,1773,880,792,515,130,1904,59,848,992,4454,1234,2383,105,67,211,148,1014,743,1049,1896,300,692,63,80,31,610,264,174,961,104,737,1022,337,144,541,394,54,322,122,1464,470,600,274,541,624,570,35,502,174,368,22,73,318,37,1048,67,107,372,17,33,26,517,27,690,280,264,821,22,196,35,454,152,67,264,211,391,22,37,4782,4,29,30,1962,1048,35,976,11,1858,184,753,93,59,578,355,22,100,30,2251,992,174,4688,22,126,1821,152,504,531,1994,1977,665,22,305,2403,546,13,189,244,2404,2366,1558,171,496,844,885,3910,296,1059,111,155,137,15,219,1277,115,448,459,2885,709,333,1871,496,135,417,89,511,228,231,17,35,944,117,892,130,5,765,131,121,431,440,121,1064,744,210,286,552,81,103,27,268,475,38,184,3823,2802,100,1578,50,494,2853,944,48,1627,54,331,122,89,865,1179,61,1652,353,143,3332,1152,131,200,513,48,82,48,1891,152,19,496,437,1107,111,368,270,395,722,622,448,992,130,218,1752,233,368,30,617,249,247,1545,791,601,911,599,33,283,1262,95,827,213,519,337,907,468,448,281,19,1346,130,264,300,1502,63,33,63,15,234,184,68,30,445,46,22,474,22,93,159,15,141,59,18,19,11,341,27,113,4,296,167,17,27,816,600,15,22,309,15,35,13,86,282,80,35,99,305,50,152,63,63,137,68,111,56,17,27,295,33,85,56,526,503,211,185,100,440,34,15,54,131,164,536,170,48,30,69,27,4,70,211,332,31,100,121,27,790,95,211,316,350,63,52,152,144,30,57,143,359,126,122,4,289,518,48,126,2766,1296,479,311,970,433,30,111,22,135,165,896,926,53,28,152,33,34,92,1498,48,30,305,148,63,685,185,328,296,235,63,100,407,1455,115,785,30,81,22,1055,30,41,59,2070,1609,305,659,311,700,492,4,304,233,246,202,311,233,259,126,689,318,104,126,344,73,44,4,48,44,4,26,909,757,4,48,44,30,104,22,96,383,222,1107,1474,594,134,22,1853,248,1344,197,50,448,1097,404,107,433,19,11,1748,296,1277,126,59,34,109,431,65,52,1026,201,1700,525,30,1237,48,2062,343,294,385,343,5,118,19,359,269,89,100,446,509,30,970,408,156,324,134,38,496,304,184,27,19,873,103,999,163,135,14,282,96,395,5,17,96,383,454,442,643,1149,648,1144,848,4013,992,864,1133,626,17,5,196,247,5,696,107,219,1096,740,217,4,27,804,180,777,4,27,4,69,111,1516,1214,178,877,30,81,2313,752,2736,896,200,35,266,86,159,150,204,48,74,1947,268,1091,263,448,422,1585,408,662,292,448,30,3819,143,1022,3540,1062,249,88,164,1258,33,233,367,48,100,775,966,4,243,1185,2440,511,1040,241,1551,552,616,232,296,783,154,211,383,217,296,183,802,48,107,104,237,107,30,18,30,122,233,19,892,341,155,419,48,152,311,523,73,157,218,491,83,448,63,539,152,246,839,1686,996,963,513,383,148,63,1910,852,100,440,30,422,115,148,33,733,543,542,22,67,33,30,37,770,539,4,27,184,285,27,19,54,35,3395,466,30,3879,45,2318,645,633,337,52,1157,1379,365,1586,3672,1670,2023,1873,4469,691,4931,2209,226,1298,104,2552,4549,8923,4078,800,4034,134,144,22,215,507,2045,104,766,63,30,50,389,226,2209,4931,117,48,526,496,2910,1063,1873,2023,1670,3309,363,63,992,531,2557,249,143,104,126,22,89,651,627,1101,864,56,48,126,22,116,130,137,15,50,1322,22,100,1370,100,663,63,433,2007,526,862,35,54,19,27,4,281,184,27,4,539,770,37,63,67,22,46,496,217,326,766,189,48,15,11,100,322,30,33,296,211,804,48,152,48,15,81,961,653,63,5,30,113,56,74,205,48,513,963,37,215,33,30,681,1968,414,143,246,22,104,26,539,63,531,261,104,126,22,196,31,73,126,5,17,501,930,29,126,341,911,233,122,30,18,30,107,237,85,19,107,48,802,183,269,27,217,383,211,100,54,783,296,232,616,552,229,296,892,130,245,1040,507,4,902,1538,254,700,444,30,970,1556,1258,164,88,1311,891,3719,3413,501,30,63,385,954,305,1688,870,233,30,1061,30,268,100,1795,52,74,17,31,73,131,150,159,86,266,35,200,848,48,2736,752,3301,1392,2688,1792,1096,189,137,52,644,5,247,196,5,17,489,137,1133,1033,823,4510,1948,2595,848,200,35,246,667,74,1847,100,1578,50,2224,91,393,992,48,126,385,6428,400,226,22,196,811,3288,59,485,17,185,2708,546,539,422,989,452,1081,443,268,100,30,159,22,476,235,296,474,63,1340,35,454,78,234,34,50,59,41,63,148,215,14,371,27,4,61,204,892,185,82,629,233,141,293,213,249,45,154,1201,159,89,144,30,120,17,48,137,15,4,31,276,204,229,537,546,76,104,348,477,873,368,126,22,569,238,233,236,579,67,22,30,392,596,370,4,100,78,15,33,281,89,68,30,445,46,118,30,559,78,48,122,30,48,65,35,168,150,459,84,100,26,1101,300,22,174,261,339,565,33,45,53,54,19,27,80,268,48,52,4,457,431,1014,4,41,89,22,374,463,248,302,451,593,1357,268,100,30,624,337,1707,85,31,50,15,48,89,63,33,34,59,379,991,31,629,871,261,31,148,73,126,48,53,148,213,489,96,926,65,1264,1318,309,322,574,243,205,1620,2407,170,237,11,4,74,1203,511,30,4,14,30,189,934,4,11,465,111,248,135,17,35,1357,383,850,96,172,91,152,96,4,333,1441,540,927,969,218,111,724,202,755,4,174,152,296,152,1559,100,78,333,35,50,30,63,1251,248,668,143,605,274,143,5,54,50,196,22,41,103,99,35,413,56,1873,742,280,233,19,96,322,800,2630,150,5636,1633,5,355,111,243,592,134,526,30,588,1351,844,178,74,25,219,49,203,530,411,914,2688,7224,578,96,322,7564,311,3590,546,2462,82,277,585,963,4539,1148,5258,30,1340,169,15,138,96,30,63,154,30,5,63,1199,63,501,30,73,27,1250,159,15,199,138,4,27,4,50,30,11,48,41,22,15,81,93,202,27,515,152,285,50,368,30,296,52,309,398,133,100,488,312,52,13,31,4,69,148,1427,218,63,1044,467,4,44,433,48,963,1233,1411,17,48,83,54,96,19,379,1829,81,130,409,650,254,96,35,33,184,312,926,602,27,1039,309,628,37,26,185,268,591,823,500,45,494,483,1048,96,3340,1233,63,17,31,263,157,243,4,33,933,377,67,331,113,35,69,30,1296,81,63,89,159,268,1513,29,1600,174,1205,1440,4027,322,448,482,418,76,46,206,46,118,126,252,718,700,390,536,301,117,183,217,107,315,70,4,126,152,1390,531,33,4547,126,1948,93,233,341,81,30,307,22,130,81,19,496,285,169,398,133,181,126,237,211,300,207,63,89,111,220,111,69,4,27,4,266,143,52,78,48,190,469,111,48,30,41,63,218,4,27,4,11,206,292,30,252,892,470,119,307,103,30,69,46,80,173,247,844,433,700,270,15,48,531,491,22,96,130,253,965,574,1174,67,148,63,166,4,726,292,126,415,48,52,21,27,263,518,30,970,27,69,44,108,96,244,1548,48,578,1299,143,4,27,4,363,148,446,202,50,682,252,249,1529,30,92,1196,752,3403,1914,121,131,170,30,1558,171,496,1229,343,53,30,85,35,109,34,185,2869,915,107,1403,126,420,247,3347,1374,196,17,496,141,155,200,98,150,4,364,900,588,541,3979,48,237,838,937,111,368,513,122,111,30,65,748,1144,1113,80,268,59,41,30,113,297,4,243,30,264,104,22,81,30,517,246,22,37,78,15,50,35,461,48,398,459,63,15,111,207,11,89,63,296,81,15,134,518,485,30,96,4,70,63,148,52,559,914,88,46,50,172,92,34,33,130,50,53,291,104,126,405,365,282,249,365,531,474,174,322,107,204,215,14,15,1774,1555,84,42,263,22,41,570,117,683,54,100,63,35,65,31,17,101,45,237,96,148,65,48,857,707,37,4,337,22,180,757,174,137,181,4,669,412,587,152,50,50,63,83,196,584,155,611,63,48,48,71,37,111,168,248,295,949,85,63,33,15,73,27,4,95,682,30,154,779,21,92,34,153,3192,29,200,300,1740,19,281,916,328,48,152,4,48,327,656,200,213,922,1525,265,46,322,19,429,482,266,274,370,1496,111,22,398,247,866,30,540,2159,126,481,423,229,776,130,412,418,1642,289,65,977,130,67,998,131,48,85,35,202,387,35,69,30,53,43,5,63,370,126,110,348,30,123,96,589,370,126,378,992,74,100,59,93,700,22,31,50,1085,1119,93,55,198,61,433,19,96,26,104,22,81,30,368,536,307,22,89,122,67,381,463,507,63,78,22,431,48,63,380,5,17,479,454,1085,803,245,80,53,133,285,478,96,211,1052,100,892,1714,196,2796,348,5,73,22,104,26,594,198,5,965,1840,448,1344,448,1644,28,139,13,96,172,26,5,17,607,69,3134,3995,282,466,526,381,30,50,35,718,247,683,155,111,548,48,463,48,4,276,294,741,992,1805,35,539,322,35,844,2225,2259,1662,93,104,50,838,184,2349,525,434,180,408,63,395,979,1157,230,123,495,144,139,196,117,2479,48,3231,1189,911,81,22,846,184,1503,275,63,11,56,366,30,100,22,244,34,109,31,4,99,412,59,93,337,18,82,17,130,169,184,543,1014,126,175,41,435,100,30,100,281,35,454,594,1525,437,30,33,74,433,199,1018,1997,103,81,30,1055,737,59,78,290,1481,22,63,33,30,48,73,27,19,392,370,30,937,13,4,27,204,17,46,728,1266,1007,63,196,252,348,204,144,74,30,1545,63,154,1018,770,4,30,218,2012,531,69,35,387,93,29,30,422,174,159,15,33,93,104,50,53,30,315,22,31,80,63,89,18,11,34,81,11,237,211,300,126,344,34,725,152,19,44,4,448,366,48,398,237,291,4,92,4,152,96,796,22,37,178,85,126,22,130,81,67,148,248,54,394,389,2489,443,22,126,33,1348,1589,603,156,31,143,244,126,322,300,454,4,146,22,26,5,513,126,88,926,93,359,396,130,107,45,466,289,737,300,1062,252,711,143,1049,69,1338,504,14,452,126,381,19,1048,2155,93,37,888,4,63,89,63,702,642,355,25,5,18,78,247,264,422,4,31,50,130,22,309,624,152,937,11,396,481,1044,3958,137,52,696,200,185,63,1729,1170,926,1063,328,992,1232,3616,929,63,448,532,348,1682,526,6583,34,513,101,148,134,96,13,920,977,926,252,961,2836,187,594,26,4,70,63,896,5,1022,70,67,211,274,143,448,1144,96,1637,398,965,96,30,303,563,133,1212,1048,448,63,237,43,448,944,237,211,700,829,247,249,19,100,30,81,22,307,30,422,233,93,127,143,368,30,103,104,78,13,35,15,402,829,63,104,201,147,100,377,63,134,470,31,926,152,100,26,866,30,117,341,96,30,316,54,63,5,28,15,78,400,219,30,217,5,73,53,17,405,96,30,74,96,63,89,4,59,33,4,940,141,674,33,48,19,130,22,111,1498,244,46,156,50,63,844,81,93,215,130,366,63,37,30,63,629,315,655,59,57,30,33,63,85,37,4,26,4,14,30,270,226,54,30,15,48,201,452,54,59,305,4,26,63,454,27,184,1233,531,445,657,392,45,311,46,113,148,248,19,264,165,174,426,205,248,159,1369,46,80,427,232,53,28,22,197,448,399,4,130,113,68,101,30,54,15,27,58,63,100,31,261,19,137,196,115,281,282,22,67,63,155,163,31,17,41,41,22,26,33,4,509,220,531,54,11,89,268,30,14,45,159,30,48,48,17,31,121,27,147,37,22,246,547,53,50,104,26,238,30,144,69,515,1686,63,863,144,37,485,415,33,1043,1586,22,248,100,131,421,253,195,81,63,4,859,1144,85,755,56,17,46,85,63,393,109,353,99,400,438,37,834,199,48,131,332,17,412,67,22,252,196,104,294,1105,30,100,567,607,863,613,531,33,167,195,81,942,1177,674,1307,400,977,476,93,96,231,111,56,413,4,31,69,30,103,309,59,30,113,248,74,222,398,518,283,1446,63,30,422,570,184,1490,30,1114,30,803,247,1638,218,200,4,1474,103,398,1931,59,34,92,17,1842,54,126,22,3223,59,237,181,174,3687,4870,1062,143,139,166,67,180,131,165,1179,1896,29,2011,3005,992,1000,992,48,2296,296,200,139,261,378,1311,199,48,480,451,861,185,434,525,2296,378,697,247,3921,2225,1227,513,35,1605,48,252,892,852,11,19,429,4,107,93,311,1097,448,247,803,30,511,248,385,1490,134,50,938,147,722,27,103,53,28,22,785,300,575,30,96,22,104,74,4,44,4,729,211,19,703,4,26,4,44,4,11,33,4,44,19,54,5,30,48,443,103,194,1113,30,111,881,152,52,333,4,59,58,349,130,15,7,1486,184,229,1433,126,385,35,61,187,835,567,100,30,113,942,22,81,30,763,22,37,78,15,50,31,4,907,448,407,11,89,63,235,296,244,84,185,685,63,35,113,52,48,30,205,33,15,1498,126,33,26,207,463,415,48,717,131,48,52,17,31,4,11,185,22,111,30,148,285,970,155,156,1744,31,80,104,59,205,2444,762,93,126,126,502,335,117,712,126,180,1038,644,348,900,111,463,899,667,1118,854,35,95,808,918,467,155,337,411,1384,92,2512,1148,198,19,281,448,468,1244,519,1135,1545,33,580,19,911,601,2583,249,647,368,4192,29,3999,81,1839,2784,1174,27,463,285,1507,1637,1240,843,22,89,41,148,264,1681,111,881,2836,17,204,227,765,926,100,1860,744,198,1035,3910,126,21,933,30,929,1097,1447,253,243,496,992,601,1623,479,22,378,707,857,951,807,147,633,263,3440,15,29,400,19,107,1501,1666,574,247,1973,148,63,702,501,149,440,100,207,648,446,561,137,763,133,104,541,297,143,368,3291,635,1069,330,22,833,285,469,100,335,1505,37,30,63,33,22,26,22,146,184,362,93,574,489,30,44,200,252,92,1234,30,4,92,58,98,244,252,513,937,2096,96,30,929,863,33,89,63,544,463,970,11,1011,2806,63,85,63,41,30,33,11,15,50,203,184,159,714,515,4,63,89,48,200,233,30,1247,63,100,31,58,15,15,11,18,30,33,205,15,111,58,1281,311,448,2788,372,1650,22,1368,27,1013,1031,261,184,594,602,27,1013,800,100,531,740,221,1982,2144,2192,488,2752,185,1113,838,1002,27,73,531,63,202,27,69,115,211,368,1424,37,63,1766,42,4,50,248,3100,446,1624,48,944,48,1286,200,1907,2205,1644,148,1022,2930,2370,50,1578,6997,896,67,600,6199,143,1649,373,2462,844,252,26,268,54,148,526,2421,463,1085,277,82,2104,4805,137,148,148,3978,3153,365,5,243,30,238,78,37,19,377,1059,748,1148,22,144,398,50,130,1526,37,93,33,22,263,27,103,440,104,103,345,385,17,5,130,22,30,48,13,357,189,148,233,786,95,48,41,15,48,5,196,174,73,83,513,783,150,67,26,318,104,570,448,311,226,22,144,30,133,63,1259,289,48,56,377,1022,570,130,5,17,1707,22,557,1698,100,30,2029,311,122,1529,30,29,78,190,180,1344,448,1644,28,139,109,172,31,17,126,1446,139,48,448,1360,113,130,1981,3210,357,37,421,27,199,22,792,646,507,970,17,35,407,104,1292,1298,231,22,443,374,122,5,63,63,63,58,800,126,105,435,452,122,1027,829,78,904,2690,1167,873,78,4002,996,82,153,143,1699,959,126,352,618,926,5347,1897,207,215,1318,2836,687,293,248,400,596,8316,1856,3568,100,52,699,1537,3584,4793,1148,1558,1193,70,96,30,233,19,477,1766,633,189,269,496,5,632,355,1638,954,501,6839,496,367,729,1022,1498,2023,448,2851,81,417,4,1809,96,30,557,753,247,235,100,457,230,405,533,437,11,48,481,1778,1394,11,48,57,30,181,41,74,15,100,1235,59,139,296,1540,22,130,218,45,18,63,22,46,58,30,540,752,4,296,170,1969,18,35,385,28,5,1339,35,54,15,35,13,37,30,234,130,17,35,509,30,882,88,68,96,196,204,992,219,22,63,111,69,4,27,4,61,203,17,526,1033,50,100,15,48,148,57,30,14,45,159,30,48,48,17,31,148,269,933,189,205,17,31,643,727,59,34,46,139,144,119,266,215,48,1000,48,96,69,34,3474,27,73,30,81,522,346,199,540,104,81,37,115,96,968,22,387,335,96,21,27,73,35,33,63,269,926,466,5,126,63,84,823,95,27,4,180,296,385,100,26,22,67,133,763,22,46,445,30,68,403,15,78,100,816,54,27,73,392,30,4,412,50,139,1855,50,756,4,81,30,692,22,100,30,148,367,1247,97,29,21,27,4,11,88,23,73,5,167,203,30,316,22,243,696,531,1543,1299,507,515,61,2175,833,4270,422,2070,1462,933,541,3617,196,22,226,400,156,340,6798,3877,144,59,2888,987,35,200,848,9012,5983,359,691,8312,352,2656,9427,2450,305,22,665,900,594,1277,263,4,418,30,540,4,1048,1901,93,355,139,2040,48,1808,17,1463,744,2003,1680,418,4,1356,189,25,68,403,93,992,241,213,34,282,1528,81,30,29,4,67,22,1085,707,126,1929,27,1996,496,1948,285,27,73,444,26,104,318,784,27,237,211,215,566,182,596,22,479,250,457,1646,448,485,245,266,63,172,143,244,448,300,722,1022,4806,1106,2974,829,30,100,833,2188,378,5,17,1759,6228,515,792,502,546,1603,453,385,247,707,137,748,385,909,546,48,332,5,466,189,6680,696,448,737,2025,233,93,992,707,30,63,992,1492,498,7833,791,48,398,458,592,5,322,17,182,1019,311,200,4,570,370,337,247,268,11,19,18,522,1002,296,183,63,22,37,174,811,37,117,304,479,17,46,59,887,135,781,1563,481,30,329,4051,6205,3240,4799,925,662,1904,130,22,389,85,22,141,170,233,589,141,22,230,244,22,141,48,848,1125,647,644,274,89,30,360,121,1575,48,211,81,141,770,541,481,1022,810,31,50,30,1055,905,80,755,905,22,63,33,30,48,69,4,27,4,777,963,4,13,4,27,4,200,17,31,215,1625,65,89,30,11,1044,707,26,4,107,141,263,1545,33,15,165,4,1788,2868,126,544,218,130,489,63,222,27,184,1107,912,37,502,15,944,379,204,63,728,714,37,93,548,196,1148,59,30,407,59,391,30,616,48,1362,383,551,496,477,63,2192,126,126,954,1018,1038,911,3121,448,1407,400,1573,4429,293,1144,300,148,37,17,546,744,997,1791,396,1399,93,33,17,104,131,137,126,48,104,48,677,267,48,3136,1792,1752,729,1391,368,5427,589,48,7926,35,196,22,130,163,435,357,37,147,301,17,498,107,722,395,270,157,211,811,444,400,496,19,152,1438,453,130,17,544,200,131,151,866,135,1009,912,1411,143,353,2507,332,103,30,785,211,331,54,578,1019,78,3797,1181,30,911,100,366,6810,1007,1897,6041,22,607,3471,48,3287,3088,992,3835,1537,6452,888,611,293,2104,992,1232,296,1099,645,624,168,602,278,416,202,1160,446,80,544,448,1152,1555,30,1055,737,159,896,5061,395,368,624,11032,152,992,5008,1960,2815,3295,289,744,248,152,1544,576,1312,152,992,147,997,1792,152,992,2992,743,30,1530,1281,645,862,130,2138,4,797,1992,93,59,955,130,6021,1792,870,1583,30,2451,174,264,450,511,4,31,69,30,81,242,1533,298,4,31,174,511,4,211,346,368,63,30,54,27,4,99,3954,3008,2173,1476,63,30,448,53,69,4,27,147,244,22,37,389,22,31,99,81,879,1896,103,7339,4465,152,511,4,925,3151,4,274,466,6824,4,130,3931,511,4,130,22,324,4,100,30,3322,4,540,30,418,4,5332,1931,2382,1330,448,509,4,31,69,30,81,420,781,992,537,515,31,446,63,30,154,264,4,263,10621,30,126,375,491,22,100,4,26,2856,448,22,992,8268,252,2405,992,63,30,59,389,53,69,4,31,862,959,937,63,30,103,491,398,22,111,69,4,27,7537,104,2969,67,444,4,31,13,86,103,244,63,4,26,104,314,4,26,104,22,1388,953,448,93,992,1163,152,4358,561,968,115,2288,1788,532,1630,358,68,300,600,1072,372,143,1348,5328,2336,833,1407,22,26,5,99,628,249,3451,103,2411,479,1018,882,1906,163,304,252,740,811,1640,904,835,53,180,372,48,548,318,907,4,31,143,311,63,30,81,152,268,571,368,22,31,180,1761,3304,1448,448,670,1055,645,279,594,165,304,4,31,69,30,81,22,398,357,30,104,22,174,448,691,73,22,130,296,614,130,211,63,4,26,54,364,4,174,59,93,244,448,48,667,448,63,89,148,26,4,509,246,122,30,50,31,4,517,531,118,373,375,126,781,480,664,2657,515,27,4,509,398,837,461,544,139,864,113,37,2322,1662,247,53,8137,22,292,1483,1959,140,852,6369,2662,4064,888,67,37,93,81,367,18,2345,511,4,211,266,448,3687,3552,30,698,2921,63,30,59,67,375,69,4,31,387,22,37,63,30,318,31,69,4,26,834,126,450,104,974,368,22,81,99,812,1293,888,247,1977,1842,117,1296,31,221,1621,1296,594,73,27,484,960,322,59,515,448,1509,30,53,28,152,268,3205,35,69,4376,35,1757,81,1296,515,152,31,1853,430,1018,4,27,4,957,4,26,148,448,152,1242,959,18,30,3906,8523,4,3394,466,5,48,2955,480,5128,35,3865,2428,479,22,491,398,103,30,2678,247,10467,1909,31,4,957,28915,957,4,31,1909,10714,2678,30,103,398,491,22,2907,3865,35,1163,202,531,3232,480,1064,415,1446,30,53,413,35,63,154,3195,4,6639,1873,11,2292,1614,4,26,48,100,829,15,1227,152,511,4,81,30,814,143,4,27,4,869,149,430,466,30,1029,328,31,152,515,1296,81,1757,35,4376,69,35,511,2962,152,28,53,1539,448,515,381,960,1178,1296,1842,31,1296,117,1842,2224,888,1293,812,99,81,22,368,944,30,100,4,450,59,67,834,26,4,69,31,22,296,30,63,37,22,387,31,4,69,442,59,30,63,2921,698,30,3552,4135,992,2730,81,93,37,67,888,6726,14745,63,30,59,933,22,37,63,30,1862,100,30,944,400,5746,5609,991,4,100,30,3322,4,44,189,307,448,3015,5209,174,2577,418,197,829,59,1000,1914,4,27,113,34,814,30,81,4,1137,211,22,458,481,487,50,19,27,74,126,17,5,100,4,143,27,4,291,59,115,297,548,368,378,332,1281,574,1424,1714,233,167,194,428,22,997,415,4,27,99,494,950,448,22,506,564,1855,63,249,30,154,63,30,5,1013,774,2114,3232,733,563,600,4328,30,1403,48,368,95,35,446,415,81,97,389,961,96,249,1637,471,103,27,1265,546,1622,248,353,3945,150,304,4,2940,31,4,509,1015,961,501,30,979,3930,774,370,67,3019,50,4103,22,521,368,103,93,1833,414,15,252,244,31,4,69,470,4264,868,2006,4918,10402,531,2925,30,992,1481,4,988,2344,13067,925,4,2851,1144,1888,1000,81,22,178,761,1031,528,2671,800,977,1170,1085,536,3048,322,111,4,467,148,2716,4628,1168,2215,247,480,2044,538,1314,479,1369,196,100,298,1372,22,740,1035,1925,624,856,30,81,22,130,268,247,888,1259,1018,4,59,4,2340,59,546,961,26,1266,300,1078,3112,2304,374,4,174,152,692,1441,563,692,22,130,81,4,1111,1214,446,55,30,18,3546,17,368,126,233,911,632,762,1094,600,992,448,2280,368,103,93,244,748,93,365,342,37,639,864,368,54,30,100,3465,151,345,3003,548,422,7406,37,113,864,1144,519,318,559,130,22,200,27,1394,1778,509,4,31,69,30,81,22,398,781,126,418,448,537,511,4,31,50,30,122,244,63,30,50,4,27,4,69,30,234,4,26,148,89,63,1155,939,1326,107,546,548,377,1430,748,546,168,144,567,2040,73,866,22,100,4,174,1049,85,178,1396,22,81,103,808,184,1005,230,285,130,81,22,692,247,583,496,1682,143,2174,1810,1118,184,274,233,34,133,131,63,37,17,31,4,11,624,771,645,1766,31,1878,368,147,27,4,539,368,632,222,27,765,748,105,263,282,372,605,333,34,492,2772,996,48,55,737,970,1556,1606,152,1591,143,511,1511,22,726,1495,667,812,3379,968,2283,1018,4,31,50,93,37,22,755,30,81,515,152,1699,30,481,30,870,1992,53,391,26,3272,766,27,2243,1678,1330,714,1189,67,180,31,22,215,27,4,69,30,81,22,244,247,398,103,30,63,485,452,211,103,134,61,450,271,143,305,93,50,31,4,69,53,387,398,784,2090,279,252,63,992,1233,981,33,93,422,3725,143,31,4,444,67,396,318,2770,1444,270,2420,279,100,3517,448,4125,63,30,59,174,4,509,246,233,521,531,491,501,781,1144,1778,694,727,513,2240,139,3479,1071,247,30,471,30,3405,349,93,59,387,368,178,1089,1980,4,728,7165,531,63,677,4,1772,1379,844,81,4,615,600,1421,322,143,31,4,69,98,342,398,1085,2288,3687,448,244,22,211,4,511,2260,80,23,448,130,543,412,404,50,402,48,1920,1240,6655,93,59,174,4,234,103,27,54,30,63,477,215,22,130,81,4,685,31,4,298,1355,398,22,81,30,69,31,4,213,296,452,1407,1340,142,30,4819,448,2518,130,22,81,30,418,3251,174,418,578,152,296,152,418,6239,4503,992,152,1792,629,67,301,147,396,81,4,511,152,485,1403,1824,120,502,531,2547,748,2544,37,147,808,184,2708,22,81,30,63,37,67,344,104,440,448,704,2120,3896,7861,2762,1307,2405,668,80,244,63,30,59,67,345,30,69,4,31,143,719,959,937,63,30,103,911,184,27,5236,1557,30,142,2303,357,152,379,517,4,37,63,30,103,398,294,67,130,22,81,30,315,22,31,661,4,892,753,147,37,93,234,4,233,30,361,152,3579,148,740,73,5077,1476,67,37,93,318,27,103,1095,1307,383,570,4,987,542,84,2614,152,379,3458,195,744,363,168,709,605,1476,4,44,95,31,4,337,407,104,59,84,1678,35,328,637,296,34,234,458,22,81,93,37,331,184,2164,103,3700,184,619,3186,75,396,404,452,1085,80,1230,1000,30,471,277,266,448,211,1702,59,5828,100,5,1916,293,374,27,556,481,458,22,812,748,476,820,233,30,713,1653,152,174,4,988,1495,1019,1455,752,31,1641,233,542,4,491,48,238,130,488,393,78,391,130,22,542,3332,452,703,247,268,130,22,81,30,7659,22,227,513,3708,2502,1519,5991,2712,1030,59,412,134,387,59,93,349,3405,30,471,30,1318,143,3336,139,2240,513,1421,3703,126,375,491,531,517,4,31,202,246,509,4,26,148,152,448,957,961,30,233,4,2771,81,22,721,218,1002,248,677,67,1357,992,4,270,1537,548,471,1443,4,475,63,480,48,1170,4,130,81,22,368,324,93,154,268,130,22,81,30,63,1000,714,453,143,372,233,785,511,1533,583,197,50,531,307,184,168,81,619,2140,748,1560,2218,37,93,81,22,1396,263,315,1726,247,131,791,1018,37,2188,521,518,305,99,35,46,34,282,86,63,394,2390,218,330,1044,1255,143,372,888,184,600,368,358,2089,73,5159,561,4358,152,1405,22,130,955,184,1396,22,81,146,395,638,30,81,22,130,67,888,37,2787,714,130,596,2826,182,3438,4,27,4,69,30,81,22,309,59,30,63,428,103,30,63,368,565,4,959,264,455,93,50,31,4,69,53,78,137,174,59,30,63,244,748,722,1683,119,103,30,63,200,792,2708,54,130,22,227,4314,152,1606,1556,17,953,855,981,1193,2438,605,391,30,100,22,374,1153,65,400,881,911,27,515,3675,1211,205,1592,184,126,368,4112,544,95,1682,1079,247,714,211,2485,130,81,22,471,29,52,844,178,1201,211,22,692,174,73,556,27,1357,2603,22,82,1507,571,226,67,2010,1828,4,81,30,755,22,37,93,50,31,4,337,174,115,226,17,149,30,633,233,95,368,596,52,1208,1510,1125,152,100,17,27,341,30,540,959,93,1710,53,30,448,63,1450,3389,147,1001,167,211,22,1559,5552,126,427,3295,211,19,322,2425,30,1377,532,1908,1129,30,433,448,1206,1947,159,841,3896,991,1205,748,30,1365,81,8971,3534,496,1339,30,63,992,2730,81,30,100,4,10943,7792,1320,3954,960,1380,4,44,498,446,4,1481,992,30,2925,531,5560,1821,35,2986,1482,22,426,22,244,247,501,30,63,63,252,143,27,4,762,99,35,91,420,649,370,78,707,458,1170,1276,471,1389,552,1310,31,1991,22,1022,1255,143,31,4,511,396,84,234,3569,30,100,4,3147,54,279,100,3603,1792,296,2166,4,27,4,511,528,448,175,143,104,501,30,513,126,448,968,244,103,103,27,237,211,700,337,774,1424,1914,322,422,374,864,56,344,418,78,96,2707,969,22,81,30,63,1138,180,578,786,233,30,809,694,2627,1855,6347,22,889,103,93,1833,782,143,31,4,69,131,311,59,30,63,244,12084,400,944,59,30,63,992,1000,234,758,2969,11046,1959,1296,4347,448,387,53,69,4,31,1312,1446,93,501,491,22,7172,448,3712,4,31,69,30,103,246,152,357,4,26,104,22,2789,63,30,50,35,333,4,570,1163,152,515,81,30,755,22,37,93,50,31,4,304,69,81,172,243,5,144,30,866,73,22,501,3373,985,152,100,13,4,27,1269,27,622,30,1277,80,421,30,243,1203,2755,233,1147,126,218,4,44,200,68,130,50,4,892,960,3568,252,1770,22,31,69,30,412,54,3434,418,654,1342,501,30,428,17,5,26,22,448,963,829,715,364,565,15,48,78,123,252,48,30,613,268,976,1281,896,2037,5246,4,344,180,4,27,515,537,229,204,276,252,2404,4,1292,1424,31,4,792,69,2334,4999,26,4,418,30,63,244,189,13,31,4,511,2310,398,22,81,30,69,31,4,509,6091,5280,385,81,93,992,2758,12136,448,31,22,491,398,103,30,2678,143,12300,180,31,4,16206,174,4,476,4,511,3700,103,30,100,4,2453,233,5774,52,511,3416,6390,2174,4348,528,1242,37,93,50,31,22,345,23,58,22,244,247,53,345,103,30,63,363,91,35,511,251,99,35,91,120,571,143,104,201,67,107,73,53,30,809,637,93,422,570,448,703,30,418,3847,396,3292,37,143,31,4,337,174,396,318,1326,1682,180,474,3238,172,111,63,37,1548,7319,368,429,4,570,30,307,748,333,22,130,67,448,244,103,93,37,4,407,104,2939,30,100,643,8216,368,944,1544,448,152,992,3712,7007,152,448,148,26,4,366,622,458,93,992,22,1412,1377,645,300,714,1124,35,1448,6237,268,152,28,53,30,1777,1076,552,408,2474,1447,174,221,31,1413,3819,2796,22,391,130,81,22,461,1080,355,93,786,81,99,31,22,215,174,303,93,50,31,4,69,131,137,107,67,59,30,63,206,294,433,318,73,22,130,2143,30,3763,3199,99,178,368,346,211,4,327,184,274,130,22,81,93,992,448,323,645,714,174,2524,126,107,67,1240,6907,589,1350,5,63,81,848,48,1011,31,4,281,211,499,48,1466,2465,645,602,4726,1218,130,22,81,30,1329,4528,3264,900,8125,130,4,1858,93,37,22,389,544,59,93,448,2469,4,570,30,2401,5137,93,37,147,808,184,1464,576,690,81,30,63,37,67,448,440,3410,8089,1085,1401,1388,22,130,4,292,22,104,26,4,63,244,103,99,31,411,104,2939,30,100,4,7533,4,27,4,69,111,22,398,687,937,1821,31,4,69,442,59,30,63,992,2405,252,229,7943,22,992,93,1833,782,143,31,4,69,442,59,30,63,244,84,664,3397,4,511,152,7272,296,3426,174,480,3073,167,1336,7976,2915,93,448,244,22,81,93,37,4,63,344,104,2040,2342,35,2303,3984,152,1072,368,259,93,280,1682,174,59,30,63,992,448,274,174,1944,4328,6120,992,2811,93,992,1128,992,152,2789,515,7720,992,7664,2045,1730,302,3410,616,2116,2,3282,416,24,304,1920,1750,1762,472,2086,22,1452,128,24,150,292,104,24,119,3586,3933,291,6163,190,1138,209,685,2,61,1673,248,1550,2642,1284,150,128,2390,1200,1930,104,385,597,1048,212,174,248,117,2,81,22,174,922,515,5,363,87,102,93,1394,37,93,57,168,228,18,648,287,80,322,248,54,144,25,149,59,874,22,435,84,27,389,87,191,2973,3134,834,127,171,3910,975,1019,180,878,1436,4,418,3228,700,2922,350,158,138,64,400,3082,1368,822,1022,684,245,177,30,175,338,27,238,208,4258,3584,384,100,1572,2536,966,522,2096,372,139,847,1896,834,22,362,832,2806,149,329,247,1547,69,957,246,546,64,36,348,22,69,518,7,38,384,568,2,23,161,411,450,35,950,285,4445,1790,194,222,1376,48,698,1750,192,48,1792,2,1490,870,776,1144,1624,1792,94,158,444,3064,266,150,22,112,262,60,14,69,128,1395,130,62,86,130,192,2,822,515,93,38,73,81,93,123,66,116,10,14,270,622,370,24,150,6,240,150,52,22,69,61,250,48,1059,81,5292,460,48,514,15,493,522,2665,2698,235,3187,1335,1208,1000,706,24,302,120,56,648,1090,896,46,225,247,231,195,6,33,54,254,101,22,47,1768,993,1351,2545,8730,990,3618,5454,2350,618,928,874,271,177,22,174,900,469,27,184,516,1466,106,24,2262,959,129,554,246,174,247,5163,5920,319,1818,22,111,10504,95,891,986,3285,3398,38324,4689,1477,12459,22,630,370,30,744,148,100,463,1523,4082,43,209,89,129,4313,3041,1039,993,2058,247,13477,10820,303,2044,33491,3968,4208,11640,22,27363,1840,1517,1000,1270,3074,1802,46,1984,19630,5972,96062,1022,5380,86,362,22,2038,628,60086,57328,2832,64512,328298,64400,11238,10227,4080,67461,10637,18376,47598,15888,4448,9208,27488,27606,32242,1085,22610,10857,4738,126,25748,16591,300,71803,300,1477,15114,30612,1792,18000,12824,851,1085,920,64961,22,24734,24547,1064,1144,1080,13240,14488,3906,4112,20056,8470,9116,5204,2104,23409,4981,27,1744,34863,5960,11855,15623,17617,7168,40217,30656,960,1144,28808,3906,564,30,211,3823,3562,7696,14320,2432,21976,49568,26071,56777,13519,369,711,12365,4034,27,2551,15721,14231,211,30,564,34221,1518,27488,4748,4460,4448,20852,3933,1135,28397,961,31083,667,3896,37620,7142,15480,25783,28074,16095,32386,64036,405,1525,31,12634,19085,18,1774,30612,22,368,36165,16928,26714,59955,3168,2145,24199,2056,25144,15721,43287,21432,9240,22280,36845,34557,126,2018,2058,900,992,152,2066,54,946,80,2870,100,3702,286,180,93,753,22,104,2036,844,44,86,13466,3878,3082,534,992,7424,4891,37,2502,948,97,3132,4,3251,496,496,30,500,670,448,692,1100,44,852,130,992,1566,292,574,174,800,44,97,100,335,490,990,554,22,130,470,93,896,803,122,873,501,496,25,471,186,365,974,48,767,511,104,30,992,337,70,494,450,48,45,1003,526,618,293,203,584,216,1221,908,174,576,246,1899,2028,1996,194,896,370,396,100,348,226,848,126,370,152,422,48,1572,78,1312,528,1534,992,152,3716,2044,120,674,466,152,145,847,430,422,570,574,48,1818,347,1547,293,1963,130,3750,496,63,485,448,348,82,96,63,496,22,283,466,480,267,131,33,111,22,634,222,311,259,54,412,4,11,34,1281,342,15,589,63,122,722,278,22,585,107,30,4,100,1863,747,249,15,30,4,590,2781,967,29,593,266,86,140,775,45,1046,783,939,123,45,154,1425,26,37,496,389,163,134,925,248,22,690,1198,146,269,448,104,888,2105,578,96,478,570,296,622,30,15,503,268,576,130,425,1981,1048,226,792,52,15,485,400,111,22,37,30,63,4,725,22,178,2062,1000,26,2214,178,298,511,35,1740,867,1258,37,49,403,130,2062,496,392,130,200,1070,74,63,6871,63,1829,960,108,559,48,26,281,22,56,93,299,100,4,30,33,30,44,167,48,141,100,344,359,26,22,3905,22,137,107,30,104,614,187,2040,481,30,144,848,1352,1094,1896,960,30,992,59,282,581,526,50,104,992,226,703,63,30,59,911,859,22,111,134,819,45,540,385,67,1232,7251,637,389,496,496,1440,248,996,766,30,104,398,1042,622,370,1544,870,932,2044,992,45,901,466,1422,152,422,93,347,130,1128,1840,1659,912,1051,1840,1932,1948,1408,100,141,22,137,180,63,205,140,4,30,100,22,282,1198,557,1542,926,63,385,23,180,278,63,337,111,22,100,30,4,1341,54,163,231,758,305,22,2424,496,433,63,30,2915,417,59,145,267,99,35,274,143,305,624,63,30,37,22,1188,515,281,56,26,67,755,74,37,26,126,292,30,407,141,444,457,298,4,712,725,485,85,242,2407,540,1541,22,3014,797,206,441,496,651,1792,30,4,100,362,1125,817,1498,546,4475,2958,534,46,946,1051,1135,300,901,93,37,4,59,484,496,1082,1744,4373,1444,100,589,303,130,22,448,889,22,26,74,30,892,100,899,48,974,551,471,25,496,152,349,1466,444,1093,2794,3108,392,104,30,446,50,496,400,444,654,1096,925,97,414,400,30,992,927,48,992,1489,2499,532,1489,1967,992,30,400,414,97,925,1096,654,444,400,496,50,446,30,104,3500,3887,444,1466,349,152,496,25,471,551,974,48,899,100,892,104,26,22,889,59,389,22,130,303,589,100,4795,1022,22,996,726,667,911,484,63,37,93,471,551,2021,344,992,93,441,2125,583,250,4475,50,496,363,63,870,202,817,1095,30,362,100,4,30,400,266,1126,218,433,496,544,99,4,797,4,1239,943,828,22,1248,293,2947,242,570,645,22,770,4,755,992,30,418,137,822,82,281,515,1188,22,37,30,63,624,305,143,274,35,99,267,145,59,417,1582,37,1296,30,63,929,2751,758,394,580,1082,400,458,408,63,304,2479,242,439,152,607,282,22,100,30,4,140,205,63,180,137,22,141,100,823,585,385,1563,1932,1014,826,1051,912,515,152,992,848,1672,448,396,81,93,422,152,1422,1367,45,22,26,2988,932,2414,496,496,912,130,1298,348,896,1440,496,496,389,637,1566,896,96,3453,3510,22,2738,96,650,246,1298,1070,352,496,496,152,422,2514,2814,992,530,370,543,349,130,22,1540,1394,398,115,30,203,2866,418,4,93,925,1063,1148,1840,1426,925,4,93,259,1172,361,37,1082,4,417,59,412,488,44,515,925,67,67,962,108,44,4,274,50,398,144,22,684,220,178,398,130,282,552,516,126,150,4,274,152,311,101,243,707,156,63,5064,960,925,15,52,30,37,22,937,22,104,707,22,696,492,1996,273,233,11962,300,226,222,293,1379,130,655,367,385,481,22,41,604,323,588,1430,1094,645,2451,807,278,714,5106,233,22,645,140,211,4,89,4,37,377,134,22,111,244,67,152,292,156,960,803,725,301,63,2883,97,1466,992,864,481,99,546,402,490,435,67,578,22,96,333,667,74,281,22,52,496,97,44,293,507,637,355,1496,471,982,2435,22,896,96,284,298,266,992,920,824,400,552,1022,914,496,26,450,50,318,1676,494,548,1362,252,304,2507,992,470,996,97,431,1332,673,471,380,667,355,22,115,433,97,899,100,141,751,30,100,22,889,533,552,1225,133,295,298,389,992,22,542,1350,896,1487,134,471,73,590,30,1295,97,400,2038,997,595,452,970,4,48,74,1386,22,48,82,892,900,992,4494,1275,533,134,351,515,130,2419,667,381,515,2915,22,996,4,1081,2398,534,466,574,352,863,67,974,48,4034,530,3302,3149,974,48,470,548,34,15,466,459,1330,4,30,100,22,111,410,471,282,269,825,368,121,156,895,526,52,414,93,441,63,448,22,130,4,725,22,141,100,960,980,2847,4,45,466,430,803,311,496,726,152,301,1583,122,850,1194,537,392,1037,485,63,4,1325,5940,113,368,658,1014,1771,22,119,392,104,30,351,515,130,251,49,48,92,326,248,1576,96,264,5106,2846,1896,264,696,844,4,30,144,59,511,800,992,2066,632,918,6089,496,352,144,30,404,96,670,1140,398,746,246,654,1144,448,2088,800,44,30,63,4,100,777,48,2062,4570,763,229,696,2103,385,2588,15,603,293,1003,1770,5186,331,717,67,925,34,15,44,422,353,511,178,22,296,15,69,131,214,4,30,33,30,37,22,111,171,18,163,134,50,116,233,67,211,48,22,199,312,96,130,1446,37,1546,139,248,744,472,299,45,385,533,467,63,518,96,1832,925,4,45,48,1075,63,624,152,48,496,453,145,581,166,641,4,770,526,2320,44,726,29,67,26,803,141,4,44,356,1758,850,2451,970,22,30,414,4,30,15,407,589,281,22,82,48,22,1016,392,100,4,30,107,339,246,22,243,35,844,63,126,820,693,122,466,34,11,4,381,344,311,167,44,30,63,4,37,63,448,22,111,244,667,749,22,1085,933,63,2446,1337,44,515,526,2058,78,214,134,604,1936,37,211,677,67,152,733,22,111,30,37,63,4,747,1042,269,866,1052,37,4055,600,502,960,925,4,63,30,37,22,111,400,448,1973,667,992,848,802,1232,2094,130,1496,126,1466,1646,801,63,104,30,314,678,770,74,48,126,2146,766,226,172,628,222,678,3052,2918,557,368,989,104,1072,323,667,355,22,52,97,299,100,97,44,167,140,49,100,344,152,22,185,93,203,385,1048,22,37,528,96,541,552,123,325,22,244,30,4,100,614,205,789,185,22,26,22,1459,30,144,848,1935,1063,1018,775,263,400,481,1045,699,48,1522,67,527,49,248,748,22,881,111,30,100,4,771,93,3112,4092,1019,667,376,905,737,4,372,22,2021,93,4,570,378,648,1763,543,4,542,1476,2318,926,466,152,278,92,4,2058,104,264,1528,248,1936,496,456,78,1915,143,2918,1394,888,37,926,515,355,2184,100,141,190,80,682,22,296,526,152,248,785,63,2068,22,246,776,938,26,318,1396,30,4,140,352,96,126,274,496,1304,646,2018,990,48,194,206,622,3090,694,298,1026,4,1760,44,4,44,108,1762,48,974,6154,6152,11250,12137,1022,1666,5494,632,242,2192,1014,3096,1650,238,26,2307,1743,134,1840,96,22,728,5370,3298,4,1855,37,163,797,152,4,692,30,63,81,22,134,1853,3703,266,145,1743,93,1172,624,59,1196,748,130,33,111,22,448,63,345,159,833,44,4,45,466,305,511,233,244,4,139,134,171,63,4,30,203,580,515,792,100,726,270,925,49,407,297,725,22,448,811,888,4,130,22,753,58,533,130,4,888,3119,152,974,18,912,1776,402,1035,851,134,1440,22,130,50,198,200,544,1466,211,896,485,478,1714,2148,296,2432,100,848,97,570,31,113,1307,22,548,97,1373,370,297,1395,100,4,792,511,3352,925,2187,901,67,925,97,770,122,126,576,101,5469,450,1294,2927,1041,22,1789,4,30,100,22,448,63,278,203,1407,130,207,277,895,741,251,49,618,378,22,100,30,144,222,130,233,22,141,100,496,279,507,174,1870,48,606,368,1359,3112,93,771,4,100,30,111,22,859,22,647,101,248,576,67,105,26,22,2116,1045,481,126,537,775,1018,1063,583,645,707,848,144,30,1714,994,614,100,4,30,107,137,22,325,123,552,448,717,59,1048,633,359,48,344,100,141,48,167,44,30,33,30,4,100,299,93,56,22,355,559,108,960,435,1394,63,687,2615,4080,896,130,766,248,1936,952,925,3229,222,2392,1232,992,864,925,4,63,30,37,22,111,400,252,233,67,448,344,96,130,3029,113,1018,268,503,15,30,622,96,1248,96,578,5848,1195,134,22,141,407,363,1757,2070,866,515,305,59,81,352,145,1403,511,1022,1879,4,30,15,996,1863,100,4,30,107,585,22,243,35,377,345,122,63,604,342,1281,34,11,4,412,54,259,311,222,393,241,22,144,131,267,183,63,34,200,466,305,496,63,96,82,796,485,63,496,8030,896,96,5920,6258,2062,5502,100,396,3058,130,268,6443,44,4,1037,1947,724,448,544,352,400,645,166,581,598,496,200,318,1139,353,45,4,3901,533,385,816,744,1970,318,1128,130,96,312,221,48,278,555,159,171,111,22,37,30,33,30,4,414,15,296,22,178,864,422,44,15,34,2040,7930,29,896,15,4238,838,844,81,1563,3770,2062,825,63,37,4,63,30,44,1518,2962,654,992,398,1810,96,404,30,992,6451,545,4519,2019,37,1355,485,4118,2262,1085,755,141,37,63,2964,1018,37,93,1715,97,973,1533,3880,925,67,30,863,134,22,511,481,1792,2783,400,130,992,270,997,145,3868,48,422,1344,152,992,78,370,960,130,1996,1420,22,48,82,22,870,2640,786,528,996,30,2503,992,900,892,82,48,22,1508,4,970,452,595,997,939,203,30,866,400,97,59,1236,30,1811,1840,1350,564,992,389,593,44,89,2310,889,22,130,751,141,1029,67,59,374,492,667,380,471,1938,498,97,1466,3344,1528,960,448,477,67,30,37,22,511,426,22,4017,130,143,2430,244,3270,1592,2447,63,37,67,1022,314,404,52,122,126,2912,3456,226,7699,1840,1221,2092,44,870,82,22,1022,960,100,1792,4420,370,522,1534,322,1148,370,1776,774,92,156,818,678,1293,63,206,1792,542,480,1426,896,944,37,45,1044,2010,2917,93,422,152,244,748,926,496,370,1294,498,11648,130,270,3088,96,398,498,6037,30,63,855,30,44,474,1996,174,116,702,1688,1322,400,992,1662,82,22,1818,22,1896,3484,511,1333,93,37,888,126,48,45,448,333,992,347,123,1122,63,532,2608,848,477,515,1891,63,1829,960,156,511,244,111,22,134,314,63,37,4,30,33,30,44,167,655,337,26,22,3179,35,511,476,2704,304,496,3390,1430,466,960,476,134,412,59,959,480,104,30,962,226,703,63,30,59,959,674,137,22,1060,4,343,627,147,4426,1026,855,489,22,1834,1148,37,63,1672,850,564,337,41,59,30,4,59,366,37,30,63,433,1282,1387,186,471,521,2240,1270,400,428,546,1636,974,96,770,1296,1392,337,63,604,476,982,37,67,1770,2403,1840,1148,511,552,925,97,44,800,2536,70,37,45,498,412,982,1144,1810,530,496,496,1918,896,532,412,130,1614,400,496,496,3010,606,96,1294,1466,1022,7331,100,589,303,130,22,448,889,22,26,104,233,659,100,899,48,974,551,471,25,496,152,349,1466,444,3533,354,3500,104,30,446,50,496,400,444,654,1096,825,100,97,414,400,30,992,975,992,1489,2931,97,2826,433,63,37,444,99,4,408,134,255,515,122,3038,130,7294,992,1026,1314,2044,992,1029,911,178,444,456,22,2984,30,5300,59,93,1046,1923,22,389,500,174,474,1395,93,552,22,1377,30,63,41,139,190,182,1436,353,63,624,856,501,63,1802,888,1026,900,298,801,63,37,67,30,44,948,448,322,248,2514,624,1022,398,280,3052,5390,1042,862,885,3227,1026,2430,992,9216,3616,992,6896,37,1173,712,302,457,137,307,141,407,444,97,396,322,81,93,56,303,444,1326,63,54,522,48,856,936,56,2470,341,4,26,63,433,496,2446,1063,448,1341,4,30,100,22,111,337,63,278,203,1374,370,1172,992,667,378,22,100,30,144,268,84,255,141,100,775,2581,11954,130,844,370,2818,286,2776,3976,104,30,996,766,248,1936,952,2136,2018,7710,134,570,2120,1990,946,960,37,45,1840,3390,1712,1233,63,692,34,203,941,100,2190,1838,84,1763,49,714,1326,6402,1840,78,3034,1178,766,997,67,2022,496,496,7172,6638,5994,1963,93,1747,347,168,706,1566,570,422,430,44,803,145,152,218,922,120,70,1974,2842,874,152,992,838,696,528,1312,78,628,944,416,54,152,370,126,848,574,100,396,370,896,896,1294,3794,37,3099,2917,667,16224,130,3358,96,896,17430,14332,2044,13298,4059,15362,1014,3066,2088,992,8998,130,888,2240,2888,126,866,22,1000,1018,206,2856,152,4858,7022,264,7420,556,4448,770,3734,130,422,3896,2420,5004,2464,1448,130,440,515,59,93,2789,2450,992,1878,2121,883,450,63,30,59,41,22,2566,381,422,130,440,88,427,59,93,749,2040,184,22,1085,1102,31,961,3896,534,604,992,581,470,1570,147,171,93,37,691,264,1000,1144,4286,783,765,227,2592,1014,100,1444,130,992,22,1026,54,808,130,80,67,901,392,422,1074,152,3672,4411,37,955,152,781,118,1754,264,1992,152,955,4279,534,559,1915,48,97,988,755,878,1394,67,211,714,304,134,381,31,99,103,274,2430,996,1022,63,1865,496,1067,229,1578,1996,3109,485,63,1044,5855,480,564,282,574,322,566,130,1458,515,37,93,607,146,22,184,1488,130,448,1014,174,274,130,54,368,888,277,691,26,992,654,368,277,795,1348,995,27,278,130,411,59,2969,152,2425,2040,515,59,93,531,2882,126,2489,126,557,331,37,147,485,541,566,120,306,22,331,122,296,93,59,685,270,130,355,448,67,26,104,22,244,34,448,140,126,1605,93,422,1326,148,1408,337,22,655,130,756,477,63,84,368,980,448,808,184,1048,404,588,771,93,104,888,1359,541,1672,714,282,156,888,18,82,2908,448,544,80,104,264,3307,130,766,226,2958,496,152,1544,576,1074,238,658,486,80,1360,130,422,944,152,2187,1775,22,4310,911,1051,73,1551,264,130,147,1293,418,4,130,955,152,733,1954,1022,418,93,507,515,211,126,140,3456,300,426,22,924,541,207,130,655,22,341,546,346,130,838,1202,238,59,34,485,22,426,646,368,93,184,703,368,1072,93,1000,22,185,93,37,411,148,1019,839,1002,925,67,1605,22,645,140,215,93,37,63,348,100,377,63,156,296,152,1763,725,301,67,557,126,1268,2292,100,1956,100,376,152,515,1144,2917,404,152,969,53,418,2344,988,97,1892,22,506,770,601,543,912,1492,130,1594,1612,1281,103,27,381,134,346,100,30,1860,996,501,543,418,845,80,992,93,2811,134,318,63,37,93,347,103,412,152,1211,807,2477,552,409,31,103,2789,22,992,93,418,917,515,570,422,2340,542,59,93,862,130,4468,100,501,391,152,1426,1363,63,452,3023,452,63,1363,655,771,152,391,501,100,4468,130,862,93,59,542,2340,422,570,515,917,418,93,992,22,2789,103,31,409,552,2477,807,1211,152,412,103,347,93,37,63,318,134,2811,93,992,925,418,93,450,501,63,933,1860,30,100,22,324,63,71,381,27,73,30,753,528,579,28,1005,1594,130,1240,1164,543,1371,277,229,22,1892,97,988,2344,418,53,969,152,3321,1144,515,152,376,2056,2392,1951,67,1026,1763,152,452,63,377,100,348,63,37,67,26,215,140,645,22,1605,67,925,1002,839,1019,148,515,26,185,22,1000,93,1072,368,980,368,1072,22,578,238,1202,838,130,346,546,1018,130,207,143,398,924,448,300,3596,126,726,507,93,418,1022,2687,152,515,440,130,4,418,368,925,147,130,1815,73,438,613,645,2902,1674,22,1775,3283,422,130,1440,1144,238,1074,2120,152,496,3184,896,11961,2358,1538,992,1918,1428,992,1878,7168,440,515,59,93,771,2018,147,5069,3255,2865,1022,26,67,925,1566,4857,2014,1838,44,1108,906,2272,552,1374,1904,152,1747,3044,368,147,477,515,1042,22,3813,184,93,1014,189,93,59,144,268,30,73,27,4,46,67,26,696,22,100,30,1860,507,426,63,22,929,93,3420,896,2860,2319,93,766,500,4,130,22,479,839,1019,1474,515,1887,515,992,1026,528,368,1019,955,1232,1355,418,93,59,391,564,56,74,337,466,49,44,56,377,4,59,452,44,108,599,515,26,544,1105,63,450,30,4,3791,1955,130,862,1592,578,899,1085,1548,1618,1274,1014,30,1903,1107,2018,771,134,2090,1888,134,858,982,152,391,471,93,37,63,1144,2662,2424,797,1992,93,59,955,130,1748,2134,556,27,452,509,4,130,2811,545,540,452,9877,368,143,2040,4,1012,1044,7224,5052,6985,418,93,1014,933,34,59,2758,883,22,3205,437,200,2371,925,817,205,93,2327,97,1296,37,2389,81,103,27,861,435,4082,297,248,1515,8345,1592,1888,4036,1114,992,930,496,6768,4,152,748,548,4178,1942,2040,2007,992,308,448,130,1014,2882,1672,448,126,418,448,22,130,67,381,184,238,130,440,515,59,93,381,368,22,306,1344,368,147,37,888,126,684,542,543,471,282,652,96,714,596,515,37,93,862,905,1672,130,2040,147,101,824,3008,3176,511,1022,1018,323,645,888,1000,2272,1014,282,471,247,163,1693,26,818,34,140,856,48,996,2394,26,4,996,300,1556,870,81,63,30,37,819,477,515,2690,30,1144,1763,541,548,2451,452,63,477,545,3332,368,103,130,278,541,925,946,34,481,233,645,355,400,988,97,48,453,22,1440,578,515,46,2374,480,471,501,2036,1767,3264,8345,238,152,632,938,54,26,238,533,197,238,80,130,440,422,578,448,22,104,26,414,448,130,1048,440,184,22,1697,511,778,448,22,278,140,574,282,296,205,543,1402,808,184,26,1000,22,1893,389,126,26,4,410,448,130,308,992,6168,1000,3802,184,485,541,566,448,331,418,93,59,955,130,441,362,67,26,1118,1128,938,54,783,1444,655,22,37,955,130,241,515,477,63,452,887,541,566,448,485,945,911,134,314,67,26,41,63,1233,1107,2386,886,2781,67,1048,184,808,5706,3597,515,130,862,1026,22,1770,216,1996,4864,2906,248,770,6142,4392,1026,1014,749,93,59,515,440,578,355,67,26,552,22,866,126,680,2208,1666,22,37,515,26,862,2858,3870,578,566,322,704,2120,4022,25296,14059,6142,130,888,1152,992,80,2856,152,4088,22,6120,1650,390,13026,67,3712,59,2304,2018,67,3653,22,130,515,2341,1014,541,1579,26,67,37,22,874,667,347,93,37,515,323,541,925,67,1048,12011,541,1906,526,4338,905,1113,1964,466,467,955,152,1003,770,1270,917,2652,1281,2733,184,1026,1763,1107,933,2339,992,1326,466,1112,37,955,438,448,477,67,1335,93,1014,368,565,93,422,430,140,874,412,200,944,219,22,1085,1594,792,886,858,134,864,448,477,67,955,93,184,808,1887,808,184,1048,67,2781,886,2386,93,1014,1233,63,67,67,314,134,911,945,485,22,426,22,544,541,887,452,63,477,515,241,130,655,22,278,37,22,655,1444,783,54,427,34,477,1128,714,93,185,22,130,67,362,86,355,130,955,59,93,296,122,331,22,426,566,541,485,147,37,331,557,8735,2644,37,22,389,3050,130,820,480,466,1954,2040,968,48,22,818,422,578,1462,130,1694,753,645,1458,844,174,448,126,282,48,996,3514,2056,248,37,1107,1000,26,2686,856,27,143,848,4,1578,1211,85,496,944,921,63,992,30,996,2430,274,103,130,515,270,34,714,211,67,1394,878,1888,901,1014,93,1000,7642,5734,152,466,674,896,238,1030,2690,152,1888,968,80,130,862,1026,22,104,26,862,130,6142,5325,541,1515,248,297,847,2676,559,526,707,63,37,30,63,81,870,1556,526,770,30,2394,996,48,856,140,852,93,1626,1163,3286,1000,888,645,323,1018,1022,511,180,6806,22,248,652,1518,2447,197,888,37,2573,1296,496,1928,2018,2008,422,448,130,22,692,174,126,448,1672,3008,888,130,756,44,948,7514,5056,2886,4091,184,63,992,1064,1488,534,3082,1030,6183,93,1014,2892,442,37,22,1055,30,2668,22,1878,992,2904,5064,1262,4,542,450,8990,2495,452,63,477,545,2310,479,22,130,4,509,452,27,556,2134,1748,130,955,59,93,771,2018,147,2277,511,2151,1144,59,4,37,93,418,53,391,152,982,992,1888,1003,1221,771,311,246,1461,1107,2380,3008,888,422,30,3812,22,3734,140,2366,936,992,26,1000,22,1986,4,418,440,30,548,4,304,714,278,4112,2056,1044,4262,37,93,1926,130,2094,168,2712,1130,22,1904,1106,820,4364,3006,2018,1940,4202,7080,130,862,1026,6294,8194,1766,11205,543,501,282,992,470,3008,773,2939,130,422,440,130,318,197,355,694,391,981,22,368,2420,543,1298,2006,1144,1426,1051,2018,515,59,93,992,80,253,152,359,22,130,4,440,1496,2783,515,578,896,1019,839,294,400,355,645,22,278,448,946,925,93,422,434,471,421,1167,726,22,1093,925,147,368,980,368,888,184,600,1440,968,888,1152,207,541,1672,714,438,44,844,100,2308,507,541,992,911,93,1747,152,452,63,477,912,667,376,130,1051,67,26,744,1318,725,1067,41,44,49,466,3337,30,481,480,1474,1792,58,412,130,1014,912,130,528,1566,1392,104,80,1304,534,59,30,63,418,48,974,1458,578,274,4,30,988,4,2303,147,2018,771,93,59,515,440,130,238,184,1026,440,5150,1878,992,1428,3896,368,54,130,3734,4448,1326,992,1439,992,93,2811,134,318,63,37,93,347,103,412,152,2018,2477,552,409,31,103,2789,22,992,93,418,917,515,570,422,2340,542,59,93,862,130,4468,100,892,152,771,655,1363,63,452,1935,515,570,422,1026,22,1292,31,22,645,294,30,564,4568,4448,528,1892,3896,4,476,3988,1144,7420,390,448,2040,37,93,264,54,477,67,26,4,122,448,426,22,368,80,1802,992,22,2856,26,104,22,448,278,714,304,31,561,430,1196,152,54,992,26,368,632,22,368,1618,422,440,448,130,308,140,574,278,1340,54,264,528,1442,1662,130,448,300,1000,4242,130,862,1064,896,1074,422,574,1124,1382,1528,7450,2800,3216,4448,4344,126,624,448,2341,152,296,156,63,477,411,104,241,807,1605,67,992,1774,122,1045,411,37,67,26,1300,992,448,703,184,93,368,646,368,565,93,852,140,1286,130,70,944,219,22,655,130,1672,22,146,280,300,266,886,362,496,134,492,372,414,34,140,126,211,67,955,93,184,234,574,80,104,264,5786,130,264,854,4014,2154,744,26,104,22,753,93,3116,152,2856,1224,816,54,1018,2192,900,152,2898,130,1022,6696,8504,1000,6272,1022,122,30,418,578,748,3632,450,1312,726,1018,1022,3354,992,2056,1840,1128,130,1014,2882,422,7698,1014,3346,4348,5834,37,955,152,912,330,750,264,1872,781,93,59,955,37,4411,3672,1226,422,392,901,147,130,808,54,1026,22,992,1122,452,100,1014,578,2014,227,63,7782,130,862,1026,6294,770,7424,33520,6126,168822,23904,127488,257952,135451,62170,130,103,124201,2415,12067,4208,16128,200,35,3275,720,418,4,174,72454,4280,21504,10917,115625,10917,123886,348,345,103,32179,57856,35,24539,4191,11989,1476,11173,3405,174,357,15849,74,100,73518,4765,93,3937,16375,93937,33007,31480,77463,252,198,96,3549,542,806,11353,20105,22,211,74,163,3642,471,12367,14629,96,247,1208,2657,29983,61174,248,223,3857,2163,174,78,13591,4191,40430,100,248,16032,3579,13774,81,22,130,3817,5,6461,5319,4,26,4,59,50,31,4,69,131,167,233,14519,1151,184,68,73,22,401,30,3847,5620,103,10112,10064,1674,22,144,30,104,509,7997,1059,35,31709,35,24517,501,134,9600,22623,7075,3995,35,5312,74109,8085,26,113,31,4,200,4676,4049,7403,5439,3702,138331,104,16139,47715,596,3995,235,8440,3653,2056,1979,4208,8571,81,22,130,4,3813,35,96,370,30,3712,29407,1944,8312,1666,30,114296,3933,4,16887,59345,66933,46361,278,744,32977,28200,3273,326,513,2523,781,131,896,17360,72381,531,119325,531,143741,86991,961,26116,211,1442,542,4,65931,748,5376,3950,496,30,370,131,781,2584,30,422,326,19818,29680,27,3020,11157,35,713,274,470,278,49473,100,4,777,31749,778,21677,531,6831,3916,22,81,30,100,22276,1448,2751,4050,126,6024,27872,3803,30,63,992,7030,4,3896,100,30,81,26640,999,6073,4149,27,11610,63,63,468,3501,10954,28587,1085,3332,17287,26,217,131,370,30,496,14157,18120,3680,24461,3879,81,130,22,692,4,26,67,46,35,69,131,137,233,30,2356,17,235,8580,73,1971,1039,49498,81,30,100,22,2022,1808,13,31,4,200,311,137609,961,51599,1984,69,31,4,237708,5945,531,1362,592,30,100,4,16189,1663,76881,66524,10367,39774,3601,14477,3432,1904,42058,33848,5024,28895,3721,576,531,104,10702,368,4805,9898,17908,2471,1904,1913,2385,3995,3960,235,8186,3843,3969,93,50,31,204,14285,22392,14995,2056,15301,35544,102921,178,13514,1787,152,35,1869,14995,64973,10482,14146,27,1429,130,888,100178,14175,11799,123,126,4976,11346,143,104,15995,9164,4,4407,2557,667,294,398,103,30,100,4,2451,5428,800,10448,11430,235,3960,1277,2718,21743,1918,1446,515,81,130,22,692,143,35,69,131,2773,5617,126,17,605,6016,3629,154,674,348,5327,143,104,1107,5389,235,17,23539,3436,429,104,4039,73,379,4509,11837,9042,3969,3960,152,379,28088,4108,24820,7925,398,103,30,100,4,8553,81,30,69,31,4,961,6042,372,4076,4,248,14629,8435,22935,2119,7387,3969,3960,6962,123,4,96,26,961,2870,471,2516,93,4389,59,3199,1476,198,22,226,17,52,570,2845,213,268,3264,50514,19773,24696,4112,28200,370,45,96,2409,9628,74,93,81,22,130,115,877,2825,1226,10559,143,104,131,400,4671,28521,1034,1085,14599,30,154,2919,7348,8647,69,35,857,43299,4869,233,29058,781,68170,6294,23926,3933,11014,785,22,81,130,1068,1503,55782,30745,1808,248,4,2862,11969,2056,27010,82889,16887,8031,1787,187,418,570,318,563,104,18664,1755,15144,26092,992,921,745,247,131,137,233,411,33719,2507,14384,3601,9799,59,13936,1759,81,30,69,31,4,2567,10928,29217,28808,46087,859,1533,701106,674194,20772,98108,175458,119454,173293,464729,272580,32730,557094,422792,178088,76031,70217,137759,13485,1899,1507,235422,49034,3810,2288,9888,53296,11288,65472,9486,7893,15384,50571,8746,94028,8768,73848,9464,57002,4392,19432,61465,3773,49012,30126,142584,66118,139932,11334,65509,80717,1198,11064,98242,3327,1776,848,144,31,465,496,40,456,56,35,2,363,103,5,1548,535,513,480,7,28,477,448,52,15,2,22,1453,16,77,235,236,772,656,2424,2047,152,126,1507,496,7,8,4,1461,8,63,6,22,2,218,200,4,48,7,1,15,3565,516,3832,2,22,1949,895,960,31,22,316,110,22,6,962,2,94,12,4,3,5,388,118,264,154,24,32,7,23,1,3,3,274,128,33,24,39,28,2,225,22,106,22,6,37,24,4,2,23,2,4,3,21,1,260,57,77,27,63,6,22,117,7,229,67,4,2,22,2,30,553,448,2,306,399,49,190,48,91,135,288,84,2,4,3,67,56,7,109,128,2,42,4,2,1,23,7,53,134,295,30,48,5,46,24,32,7,24,4,2,50,59,69,53,48,2,4,3,21,1,31,3,28,207,248,48,4,132,79,31,126,2,22,36,7,9,15,4,2,29,27,187,232,63,19,11,418,4,2,22,2,32,203,24,32,7,24,4,2,35,24,24,15,30,75,6,22,2,137,41,7,9,19,2,23,2,5,23,45,24,4,2,23,2,4,3,21,1,21,4,2,22,2,33,4,2,22,2,4,175,63,30,418,4,2,22,31,3,66,6,22,2,29,50,2,61,2,28,1813,742,163,297,7,5,515,32,3,12,12,158,311,14,4,527,21,417,17,12,19,6,16,9,6,325,126,293,127,3,43,6,1,30,5,21,30,12,266,157,54,15,7,108,79,24,6,29,69,48,8,68,2,22,20,28,2,494,2,16,208,98,47,69,23,33,2,535,2,161,252,52,74,351,143,244,53,38,39,259,24,119,128,41,7,24,4,2,25,4,1,23,3,43,63,24,4,2,50,53,75,29,72,2,4,1,23,3,36,24,103,319,4,2,22,2,32,16,43,8,69,22,2,278,7,3,267,248,69,139,127,109,73,16,6,2,24,5,289,226,115,45,54,27,205,2,259,63,4,2,24,35,69,24,79,139,72,4,2,22,31,1,18,50,4,2,22,31,3,14,33,2,63,4,24,244,128,318,2,46,82,48,1210,641,240,15,833,448,448,152,7,15,8,129,633,15,383,65,17,28,3,337,63,49,14,18,30,142,195,81,31,25,4,2,1,21,6,3,147,112,200,32,28,2,1,4,417,2,29,27,1,4,2,22,125,110,16,137,33,7,24,4,2,56,4,55,248,108,3,4,23,39,24,895,111,23,505,143,298,15,4,27,170,288,28,2,26,7,23,1,4,2,67,32,16,8,247,33,12,56,7,23,110,31,111,1,169,28,3,4,27,35,39,56,7,21,6,3,43,194,51,14,8,31,7,391,64,30,48,6,2,4,3,163,63,177,8,4,51,5,3,6,22,2,247,11,89,14,81,5,9,53,109,27,46,53,22,92,8,30,31,50,218,56,30,66,32,30,54,132,108,59,4,65,48,11,4,2,22,81,243,4,27,28,1,37,31,4,2,25,16,4,1,7,3,19,62,35,190,4,27,19,51,3,5,51,18,105,829,481,415,33,31,17,31,73,4,44,7,5,7,388,128,49,63,205,212,31,241,48,38,58,15,287,22,7,29,4,27,21,30,8,58,34,22,85,326,233,7,12,101,31,316,13,31,4,141,7,33,215,63,18,7,5,7,11,1,6,12,70,31,17,5,43,83,150,4,3,24,4,25,2,1,4,26,4,255,7,127,48,17,8,4,25,2,4,17,7,106,95,13,31,56,180,6,95,38,10,15,4,180,89,7,5,3,4,2,21,1,2,15,15,15,7,8,67,38,17,29,31,128,43,65,48,189,316,192,84,15,16,121,248,95,183,50,4,34,22,7,101,31,173,26,4,29,67,10,38,174,184,62,42,6,1,30,26,4,2,22,2,67,7,25,4,2,24,1,3,1,111,66,3,101,3,4,30,25,1,30,103,7,24,4,2,43,60,176,2,7,22,31,3,28,39,7,24,4,25,2,1,4,11,15,47,238,1,2,4,56,111,144,200,7,9,19,2,25,1,3,12,15,122,48,141,8,39,12,4,29,19,16,14,17,11,4,24,190,31,22,7,37,56,7,23,48,1,16,14,18,14,74,133,104,63,23,7,48,44,211,7,28,27,17,56,30,18,57,6,22,240,7,16,27,13,30,35,9,16,38,2,28,19,62,213,28,23,11,66,6,22,81,65,28,102,64,74,66,15,47,50,6,56,703,112,232,31,263,322,56,7,81,31,121,7,654,250,221,31,443,186,7,781,52,56,4,3,441,4,3,25,4,2,22,2,1,3,1,85,336,24,62,1,6,79,51,281,4,27,3,1,25,2,1,3,1,23,3,4,270,134,55,9,286,121,66,4,3,22,34,161,5,107,4,68,132,1,2,4,99,112,263,62,423,637,75,112,805,163,294,22,2,7,39,9,75,7,29,2,24,1,3,1,281,30,7,11,14,31,47,24,54,9,4,2,281,28,1,62,39,7,24,4,2,15,8,2,1,3,1,23,3,25,260,1,6,56,159,327,3,1,2,25,21,7,3,59,111,23,63,69,63,30,3,1,23,63,78,252,27,84,11,4,129,51,41,63,85,47,49,11,4,44,246,2,46,82,48,55,2,196,42,6,1,18,5,63,35,2,4,3,21,1,17,17,28,26,55,241,128,2,46,126,177,63,65,1,62,50,2,4,56,671,24,68,44,7,79,48,12,350,7,96,312,33,31,17,7,24,18,37,17,12,44,12,317,15,127,226,48,92,142,44,4,45,62,187,63,215,137,31,100,48,533,167,10,7,5,7,19,12,19,137,229,51,1,21,3,4,2,23,2,4,3,114,56,280,5,25,26,30,12,70,4,27,17,204,81,3,4,2,54,30,63,31,280,55,8,4,3,7,7,8,6,13,4,11,59,98,7,90,68,48,67,8,7,162,56,58,215,6,87,130,33,9,125,627,19,30,6,20,4,24,21,111,7,108,121,9,22,55,56,86,112,252,7,27,4,3,22,101,18,13,64,18,17,68,31,149,94,16,8,39,28,2,103,104,74,1,3,24,21,14,16,12,46,24,4,2,23,2,4,3,21,1,177,99,18,48,79,63,6,22,2,207,78,3,130,4,2,22,2,29,1,573,86,12,54,63,48,6,22,31,137,49,59,71,22,110,1,62,218,27,4,25,100,30,45,3,115,315,63,277,6,22,100,6,22,20,30,33,268,1,48,14,57,1,7,51,68,268,2858,2015,482,508,52,32,30,1,449,15,41,7,417,28,3,31,1,21,3,4,2,465,42,19,117,132,104,27,40,30,26,4,23,190,62,198,3,4,58,418,4,2,22,31,3,4,423,575,704,123,188,33,30,139,374,74,32,31,237,2,46,2,28,1,27,4,13,137,8,319,4,2,53,3,43,24,39,24,4,2,50,128,29,30,42,3,3,1,23,39,24,461,63,194,31,28,69,31,22,71,25,2,7,21,1,394,55,2,7,53,106,12,7,11,37,75,106,30,34,3,6,16,6,31,19,280,107,126,137,76,25,2,4,3,21,1,44,28,27,1,3,27,23,2,61,2,22,2,4,268,128,290,4,2,22,31,1,18,50,4,2,22,24,7,3,47,2,61,30,671,639,185,263,31,17,5,130,100,797,57,15,96,62,22,204,56,72,32,23,57,428,23,7,21,31,577,82,311,25,56,7,23,7,450,8,4,27,17,12,45,31,62,155,143,4,27,1,6,8,14,2,427,14,1,48,171,181,68,88,23,149,49,7,231,21,39,3,14,14,106,111,99,101,1,6,56,423,102,17,11,133,248,53,275,209,56,7,5,18,137,48,137,100,212,24,119,176,28,27,7,16,5,1,45,56,31,4,2,178,53,54,42,148,319,6,22,31,70,63,4,2,22,2,82,203,1,62,223,62,233,6,22,2,74,17,38,54,3,183,52,1,55,17,173,31,62,169,1,62,74,252,12,114,318,6,22,106,103,2,213,44,4,130,346,46,58,70,318,128,48,126,567,4,2,130,112,128,48,30,572,70,62,50,56,6,1,127,111,22,395,1,126,211,260,18,524,74,2,33,9,15,839,42,136,78,1,25,184,24,36,3,23,1,3,3,443,7,56,135,233,49,6,22,2,1,3,1,14,13,1,3,3,22,2,345,49,69,2,7,41,329,89,12,3,28,31,16,459,185,83,217,813,17,24,104,24,724,2,138,15,99,45,48,225,6,319,99,24,4,2,26,4,3,23,4,1,2,279,2,4,3,21,1,34,28,71,62,56,128,118,116,4,2,24,1,3,1,27,1,3,3,24,4,233,48,222,206,120,246,100,63,75,3,28,20,22,211,252,162,19,82,113,15,42,267,72,1,127,7,112,233,4,3,22,6,25,3,14,49,3,6,21,32,50,2,4,24,1,322,72,225,91,169,48,64,254,96,30,122,96,4,26,130,88,24,14,114,12,36,4,291,31,322,24,69,43,7,31,8,29,59,167,155,104,30,184,30,38,125,200,35,31,45,122,142,267,17,70,14,22,2,4,51,5,165,15,63,275,288,37,11,37,123,55,24,159,50,7,30,12,11,9,449,8,4,59,160,68,128,77,4,3,5,51,12,103,100,130,63,58,45,115,35,113,254,203,31,26,5,54,15,111,12,51,205,1,47,662,80,7,31,8,23,51,72,52,12,7,25,80,48,99,25,2,121,31,124,27,72,75,7,42,44,67,7,11,159,59,31,111,126,56,30,4,3,49,1,60,67,30,74,7,22,6,95,4,2,24,7,23,9,7,17,81,96,108,17,124,28,2,25,7,47,2,22,69,37,25,237,2,4,3,22,31,31,184,96,244,50,31,22,3,49,48,49,29,7,22,132,29,71,30,48,31,21,109,8,48,155,50,7,4,87,37,248,71,68,42,389,4,3,71,7,10,6,6,23,8,91,89,7,22,31,70,67,72,54,59,69,222,6,101,370,1388,104,280,368,24,6,96,10,4,3,65,32,30,1,107,3,659,111,465,263,48,105,31,76,27,184,43,20,483,62,1,336,81,31,25,4,2,1,21,6,3,12,431,6,162,24,206,67,21,8,14,3,4,2,23,2,4,3,8,13,1,348,442,128,446,111,137,70,33,52,66,38,48,15,33,48,698,2,767,57,122,15,31,10,7,5,325,135,63,239,178,56,4,3,21,2,4,3,175,166,94,8,511,4,2,23,2,4,3,21,1,114,41,63,22,650,396,50,39,598,7,96,135,124,722,6,65,39,240,613,4,2,25,4,200,877,64,17,31,121,7,377,7,5,7,37,56,30,97,6,22,45,56,7,80,31,1,21,3,4,2,35,38,4,14,7,23,1,6,451,201,111,7,607,8,4,3,7,7,8,29,63,69,2,60,118,7,12,12,14,88,5,96,25,23,96,3,123,96,296,12,18,7,130,131,154,3,12,16,25,2,1,3,31,55,56,7,315,13,4,27,7,67,31,25,7,30,5,7,92,177,1,3,3,5,17,31,173,48,181,56,70,23,130,95,137,189,15,41,7,30,96,5,61,30,89,130,90,65,476,111,174,72,21,87,31,5,444,56,141,128,31,18,106,28,34,1,21,7,2,102,72,55,80,126,56,7,24,4,2,50,29,2,126,2,22,110,77,28,25,2,1,3,24,154,268,63,6,22,2,26,152,4,27,76,133,6,22,31,180,462,2,21,7,128,368,437,76,307,60,80,104,25,324,107,128,763,22,448,605,112,128,208,32,24,4,2,50,62,1,65,44,16,3,131,140,50,190,208,1,25,4,2,22,2,4,3,19,28,3,31,1,21,3,4,2,35,24,39,5,18,1,3,3,42,6,22,31,646,4,16,3,48,9,132,63,103,574,24,36,3,23,1,3,3,27,63,6,59,69,603,6,130,56,6,1,41,69,128,22,25,3,23,1,3,1,2,23,2,4,24,7,551,31,25,7,30,104,128,49,1,3,25,6,25,646,325,5,760,606,80,62,248,8,65,29,2,17,4,2,35,15,9,36,27,6,209,497,8,31,4,13,48,54,24,35,69,22,213,6,466,8,4,3,9,14,4,1,2,15,3,7,21,2,12,46,235,630,14,1,3,3,22,6,20,5,3,14,2,995,43,282,22,31,1744,128,112,679,631,60,12,6,8,4,62,7,31,10,48,160,7,25,6,22,7,21,15,9,14,4,18,3,23,1,3,3,59,7,31,8,14,9,48,22,202,43,7,12,27,4,25,44,15,41,30,96,67,7,53,37,15,31,4,27,4,3,22,2,35,6,1,30,5,21,30,211,38,29,33,3,15,30,26,4,52,17,31,65,143,22,26,6,16,9,6,25,30,8,92,22,41,231,2,30,25,8,4,43,7,27,4,8,69,15,226,6,1,30,5,18,3,30,505,10,15,63,210,7,8,15,7,5,7,11,3,6,91,7,5,7,13,6,8,17,285,3,6,21,7,174,63,4,243,5,51,67,7,56,315,166,38,22,3,75,104,25,81,30,7,101,22,3,227,8,17,236,56,75,400,96,444,42,6,90,43,37,48,42,28,22,7,27,74,24,36,3,23,1,6,27,69,5,17,37,21,22,26,5,214,7,56,63,175,210,4,14,13,1,3,25,437,6,22,9,11,7,14,21,7,147,252,7,5,9,21,1,6,20,5,450,2,4,3,22,31,3,77,129,6,233,48,588,22,7,14,13,4,62,30,19,11,37,41,248,159,347,6,128,8,496,400,240,167,89,386,6,56,448,34158,76,2,57,4,581,56,4,3,81,24,72,56,6,1,8,33,69,735,2,128,18,95,655,49,89,1142,26,56,28,3,31,1,21,3,4,2,635,7,281,4,2,1,21,6,3,26,6,21,1,6,645,186,110,4,3,48,22,726,128,775,63,33,63,9,80,4,44,52,18,8,48,600,33,233,4,724,24,4,2,1,31,10,12,3,4,51,230,6,31,607,4,3,21,2,4,3,11,15,6,21,1,6,281,685,81,15,23,48,70,3,8,93,30,21,11,660,300,800,7,93,4,3,753,626,112,368,31,33,48,31,49,48,24,14,4,198,56,6,97,15,204,102,31,31,22,3,6,19,31,25,6,1,30,5,54,7,31,8,29,265,67,45,194,6,404,70,22,9,187,14,1,111,4,125,82,14,87,42,14,17,631,22,180,7,25,18,13,57,31,17,207,105,14,4,13,4,27,4,3,22,6,142,273,7,23,7,130,31,37,63,210,2,1,3,31,119,136,75,41,122,7,7,7,8,19,4,8,152,30,14,17,35,68,132,225,161,57,5,80,7,130,27,252,302,12,114,137,40,157,51,45,44,86,22,63,55,8,48,457,14,13,29,45,31,32,8,22,5,454,7,25,4,2,24,1,3,1,45,134,61,41,3,6,21,1,20,11,70,4,2,22,2,1,3,1,27,1,3,3,22,6,22,24,235,134,7,24,4,2,25,4,24,28,150,110,130,2,1,3,24,606,60,38,7,54,53,3,18,29,4,133,195,129,244,84,31,25,79,400,358,36,72,2,1,125,2,4,25,31,53,160,35,200,112,400,1486,152,744,28,2,124,114,3,904,4,100,111,31,639,14,120,73,27,1172,594,20,28,3,175,137,4,7,20,28,7,657,78,31,908,1162,114,705,32,8,22,207,96,7,15,705,3,4,917,8,78,4,3,5,7,43,233,22,716,1184,8,15,125,1792,597,134,346,31,4,99,31,258,93,12,118,10,12,7,221,35,64,17,3,7,17,4,37,62,1,21,3,4,2,48,343,134,78,136,31,347,31,86,60,81,130,12,10,99,136,251,675,107,35,329,123,41,7,12,306,23,3,6,21,54,48,31,4,178,103,3,28,31,269,30,471,9,22,363,22,288,6,200,16,65,469,112,134,94,140,116,31,99,22,9,227,24,52,62,180,8,14,164,4,27,3,96,66,338,1,24,4,2,471,6,3,443,7,30,23,3,6,21,53,101,264,3,28,20,11,112,422,100,152,228,35,507,34,66,104,18,30,48,122,8,240,30,96,226,932,90,96,1438,24,116,3,65,62,1,745,6,22,2,5,49,11,3,45,3,1,37,28,17,17,22,3,4,2,817,265,645,3,53,3,4,2,1019,79,215,22,3,4,55,586,11,45,3,4,311,1,1791,910,56,7,8,252,21,42,606,38,4,44,1,67,884,17,5,7,55,304,656,1,6,1070,75,100,788,1144,1550,56,6,50,63,15,8,4,166,31,25,4,2,22,9,19,31,31,22,3,4,2,35,24,18,21,23,4,3,266,56,14,23,25,66,39,7,194,62,22,33,9,22,17,3,6,22,51,4,17,27,1,6,22,189,60,12,14,54,130,60,178,44,4,3,8,16,195,152,102,7,39,4,106,130,12,80,102,31,4,27,4,248,222,63,15,200,82,18,12,1,31,4,3,67,31,25,6,1,30,5,276,1,3,25,31,109,46,10,424,14,22,26,22,429,86,4,48,152,96,122,30,29,67,396,4,44,204,496,302,12,44,6,1,63,38,99,85,30,130,3,31,1,21,3,4,2,246,173,31,14,11,7,30,101,184,138,30,18,30,34,14,48,68,4,270,4,2,24,1,31,4,3,10,67,232,132,4,25,31,450,2,1,15,100,152,960,66,34,4,448,392,48,66,256,782,112,2302,112,848,62,1,109,3,121,1792,79,953,378,1,644,309,3,4,3717,56,7,1036,953,3,4,44,315,3840,1558,48,7,105,7,249,112,18,13,4,1333,78,118,44,12,26,25,23,52,118,14,17,31,1,30,5,154,126,1230,7,304,62,5,118,7,42,329,1102,63,131,84,100,168,48,96,3421,53,2,4,3,49,84,104,264,3648,1454,56,4,108,4,68,15,41,4,2,1,713,62,1,6,47,3,55,1,71,1,55,4,3,770,63,185,712,62,1019,7,309,6,638,62,1,6,3067,6,313,641,7,56,973,2,4,4076,1618,40,78,112,88,137,31,22,7,2,19,31,25,4,2,1,21,9,5,54,7,5,26,8,7,7,324,6,1,39,7,10,56,15,8,4,29,193,4,2,1,21,35,34,21,1,21,3,4,27,4,3,22,44,23,4,29,279,25,25,38,48,4,62,138,18,112,24,27,48,19,8,48,326,69,89,100,222,4,27,29,6,31,281,189,31,10,12,276,7,5,3,15,30,90,17,5,7,19,22,78,210,2,1,152,23,336,4,126,6,1,35,21,315,204,22,438,632,970,18,260,28,22,108,31,25,4,2,1,21,6,218,228,6,1,56,288,135,22,3,4,27,4,8,17,175,262,7,24,31,4,24,154,134,130,2,1,15,12,485,15,36,456,240,396,22,34,73,23,30,67,381,30,384,100,4,904,117,2536,128,719,1,55,57,121,62,1,6,5817,2057,8,6728,477,112,3,28,100,233,63,6,43,7,43,84,1,37,25,175,3,24,29,6,46,31,31,1,3,3,59,6,1,35,18,31,361,387,480,5,57,55,38,92,233,53,1552,19,47,252,118,7,53,2,1,315,1218,78,117,379,970,466,10,7,5,48,2,1,63,33,139,80,133,31,4,200,48,1234,2,60,80,368,48,1552,50,446,192,1792,1324,7930,6,7790,130,22,344,2,22,106,22,2,494,6,362,128,2,4,286,15,35,234,67,27,102,31,31,4,60,140,528,228,4,532,10,12,34,4,298,2,28,108,1,21,3,29,2,4,200,754,3,519,12,10,486,248,258,1048,18,1,5,24,2,22,2,4,414,4,2,1,21,6,104,240,140,22,3,31,4,61,381,30,96,128,276,4,16,8,144,66,30,752,1056,21,189,30,96,656,496,51950,368,24,4,112,10,120,8,96,28,252,80,118,132,7,31,22,6,22,24,39,23,4,62,6,1,321,120,228,140,23,103,17,41,63,63,22,2,4,40,78,16,56,6,200,97,16,35,101,8,23,8,14,14,742,30,50,38,82,72,14,162,4,114,8,14,32,2,4,237,209,6,1,35,118,7,341,3,27,262,6,113,249,4,44,15,55,22,3,35,69,23,108,48,93,233,126,204,112,438,7,233,108,107,41,12,3,40,75,108,50,303,35,600,262,511,29,2,4,46,282,118,370,133,179,477,56,623,322,134,628,229,48,429,198,888,18506,2,22,1364,32,16,110,142,126,54,48,18,13,99,248,1190,239,111,28,108,1,2043,3534,7,41,14,21594,368,24,116,3,7,24,22,2,4,50,18,1,55,4,812,4,42,2,128,280,16,64,136,32,17,3,30,136,14,17,29,2,1,21,110,88,254,6,180,100,200,1,21,3,31,124,428,200,88,22,108,24,39,23,4,200,82,2,4,24,141,371,120,44,1,487,516,144,480,368,48,540,88,252,118,7,5,26,8,84,869,56,471,234,262,1,5,2,4,10,32,14,184,792,96,548,372,1004,4,664,51350,126,130,38,50,15,9,14,48,4,69,131,253,368,111,22,2,4,28,96,274,118,416,58,4,3,127,768,1,21,158,500,370,7,5,26,310,30,621,11,24,21,481,1626,557,1375,8,1010,12,1022,1392,20781,184,240,56,53,2,4,124,1734,58,4,2042,4098,12,23618,48,82,46,242,478,2,28,84,4,122,30,748,8,14,34,1992,22,2,990,2,4,1032,1572,496,108,884,4,3066,30,96,53206,4,2,22,90,8,14,14,90,38,96,610,32,2,4,46,4,2,22,62,44,22,2,4,28,4,848,110,126,28,880,822,6,22,290,648,22,34,1088,156,1836,8,14,36,12,62,68,110,30,614,6,1172,100,4,1944,1892,51218,6,22,6,84,8,14,62,68,4,28,28,932,2846,62,4012,22,1022,56450,130,1020,7168,105950,128,96,24,4,764,6,128,62,34,22,6,182,232,776,28,2,18,24,80,4,44,52,74,456,38,106,110,280,548,18,222,244,30,446,46,382,52,6,22,2,4,28,4,238,128,6,90,6,22,2,24,22,120,16,36,74,128,58,30,134,96,6,24,104,22,2,94,2,28,20,74,74,12,52,56,54,74,16,48,1354,2,22,2,126,6,22,24,62,88,138,100,34,22,96,6,178,344,2,246,396,4,2,22,6,46,166,22,48,62,70,4,2,22,2,4,20,22,102,122,78,1278,14,24,104,118,2,4,186,2,140,390,48,6,22,2,4,14,140,58,56,268,452,28,98,2,242,6,124,136,112,1270,112,134,234,4,30,344,1428,184,22,216,26,1398,242,56,4,504,1102,386,178,30,3572,4,24,28,438,3662,33838,128,120,136,56,4,2,50,62,66,166,4,638,30,26,14,22,26,6,16,44,38,4,26,18,338,134,96,22,26,22,88,32,16,10,50,50,122,30,198,96,30,104,22,220,74,12,4,30,14,60,54,74,16,34,188,62,118,156,24,18,44,4,70,232,116,30,26,2,4,24,436,122,56,12,30,276,290,258,288,122,834,538,78,74,116,58,4,116,22,28,152,44,6,572,28,48,172,22,130,4,270,32,16,230,22,6,178,30,26,2,4,446,28,2,4,462,14,606,56,100,86,4,30,192,196,30,392,48,300,6,16,582,448,1558,56,4,84,24,72,56,6,206,28,4,2,22,2,4,50,32,10,20,38,28,34,22,110,78,56,30,54,28,28,44,56,270,28,162,48,30,332,26,396,30,28,22,100,264,564,30,518,288,4,2,22,6,56,74,46,248,112,134,1730,1332,138,128,200,12,62,12,4,434,26,4,112,412,12,178,276,6,22,62,932,1104,422,126,36962,2,128,48,666,4,2,112,56,4,176,646,28,2,46,176,78,48,522,120,16,34,22,6,48,172,670,138,8,100,24,128,28,176,838,1920,624,114,4,178,50,22,2,456,252,116,22,230,586,186,46,250,226,252,6,234,848,1188,2648,24,4,2,110,130,8,96,246,30,98,2,22,6,206,4,34,22,6,22,24,62,4,62,6,234,4,2,22,6,82,30,26,2,4,24,44,22,34,4,1284,8,14,36,396,48,476,72,350,134,30,446,498,44,4,510,126,1944,22,28,446,22,40,62,128,318,128,274,16,548,8,14,480,1540,514,36962,994,22,106,22,6,1764,22,6,1060,22,6,932,22,34,10714,140,34,22,6,100,22,6,290,396,6,22,118,28,72,22,34,446,330,22,6,932,22,34,1060,4068,22,966,106030,6,22,6,112,100,22,1792,960,1088,6,4096,7780,22,106,3840,45724,842,240,72123,1203,6151,348,1691,7525,613,1096,859,13,448,5380,27,7384,1107,3321,1740,2510,4085,3780,4082,13223,6585,4971,6381,8211,5589,231,252,63,17300,1000,8210,4661,2203,131,1576,4076,3729,2472,594,614,1474,1066,148,84,368,74,100,152,1372,2414,27,1609,594,15942,29267,12909,5224,1349,13658,574,2491,1185,97,448,477,1137,7564,6657,4704,944,611,105,2187,100,233,546,1309,4660,249,100,145,948,381,1685,1676,644,348,4200,1096,925,1906,281,801,739,6637,2870,1160,5456,248,2440,3653,348,6220,1083,11117,1083,6220,348,2253,678,722,2440,248,5456,1160,2870,11557,5376,2320,3014,494,4660,4480,6259,14221,1137,576,27,73,249,97,3676,574,2751,10907,1349,14383,3750,4,130,13682,9023,1556,4005,1624,3587,2533,48,937,989,897,122,511,6865,11596,1396,511,1511,961,496,35,4875,471,2361,59,126,18273,230,3118,1725,511,35,248,1929,1972,148,296,130,566,1244,332,27,3847,152,318,3100,31,22,2883,1094,13172,770,184,27,2508,1398,93,548,1542,712,526,2595,1085,4658,1015,1930,4407,4030,4173,925,30,385,154,594,513,431,548,1810,103,31,95,68,403,1618,1009,104,2688,31,961,953,99,27,452,3092,22,1093,2884,2125,2088,2287,1660,1642,3542,809,3847,2836,14915,843,7688,422,907,511,126,2362,148,1396,35,4803,1317,687,552,21771,25,471,941,644,1148,6101,17554,4231,446,22,126,841,1636,281,187,639,1148,101,961,1572,104,442,54,98,981,1825,37,130,68,50,241,184,234,4,48,126,59,93,11345,6864,3311,233,587,472,471,769,833,17,104,126,142,126,152,48,681,1255,184,2936,764,22,211,1859,6894,4313,63,252,1307,1281,3232,2728,2476,278,2964,4,11113,14827,470,628,4478,252,11100,15358,477,199,30,316,155,974,2007,1114,30,981,265,6710,1480,18148,4032,3438,4358,268,48,12750,12294,3290,50384,29911,4729,1069,23548,99,27,21,8064,126,886,2151,766,103,27,20076,6633,848,37,126,22,446,513,2884,31,4,195,22,383,639,15336,4147,6710,265,981,30,248,326,540,2007,1129,97,249,199,477,3412,11946,10012,93,2129,857,4,27,4,4028,4,5959,13833,1039,786,1177,1737,22,81,103,27,1166,347,297,99,27,21,37,63,298,233,517,1570,1167,143,4,27,73,5637,2943,3768,264,8808,130,81,22,309,59,1085,2247,93,54,27,4,99,471,1698,1011,1170,27,702,907,531,1417,27,99,22217,3817,924,996,400,833,959,753,91,35,461,50,9860,4741,7195,59,126,389,126,6619,1043,31,4,218,1689,2887,23543,2814,7653,22,2165,1682,4313,2165,2906,996,4179,448,1951,3487,247,331,913,27,19,328,2730,1476,5258,2945,48,9399,2166,1531,961,31,2688,104,2627,403,68,126,1913,548,248,696,594,154,385,30,385,27,4,509,448,3725,4030,4407,1930,5670,481,2851,564,1827,1022,137,8794,285,16200,861,1064,3562,22328,7448,2936,1620,422,8794,422,20369,211,3210,1398,627,722,1159,27,880,14803,13583,546,3653,126,22,383,639,105,9160,2235,3836,2038,5968,6155,942,6543,52,15951,511,2945,13,2568,374,4837,2159,1846,348,1208,6146,10319,1059,1811,1160,5456,2688,722,678,2253,348,6220,374,709,7824,318,143,1746,2284,828,105,991,8912,948,348,123,45,6848,5968,3749,3822,1572,247,299,4593,4114,470,7146,43282,427,5028,1257,1283,3680,12861,3515,4217,27,2110,93,3786,27,103,81,22,461,1276,471,710,782,147,27,604,13635,422,11855,12346,7042,21,27,53341,100,11556,8518,7699,737,422,8794,348,74,1023,896,5968,1824,9216,368,888,247,1068,740,152,1624,30,471,1572,368,143,4,2018,22,901,992,3000,1274,950,400,159,400,401,992,448,63,30,59,67,92,4,469,264,728,1264,872,120,391,841,2056,2832,888,1085,448,259,48,200,67,244,433,63,89,144,19,244,35,73,445,104,411,130,347,199,249,63,30,611,80,120,211,37,147,27,354,96,235,813,496,344,267,200,27,17,134,96,22,237,448,152,544,411,1477,645,118,31,4414,1440,93,111,3939,93,96,948,96,1085,22,1972,31,378,312,758,377,393,544,152,933,22,130,1681,233,248,289,104,407,4,130,498,131,229,184,1608,30,418,4,389,189,22,101,1824,511,1118,2344,59,48,463,35,261,30,651,352,96,511,156,324,104,30,471,3574,1029,896,696,452,100,133,596,511,35,17,1044,96,667,259,850,1175,4,470,426,566,326,268,598,415,4,96,130,22,511,166,1367,1424,135,233,606,126,31,13,268,167,17,27,567,1762,252,76,168,378,148,302,168,31,893,35,137,63,544,99,286,215,96,569,196,187,198,63,30,418,83,470,48,467,31,13,235,261,30,50,372,326,302,468,576,31,69,4025,1664,1085,259,1488,45,237,1494,607,848,763,70,2056,159,1263,354,3096,655,233,67,37,93,349,17,37,464,152,359,896,910,142,329,148,325,22,101,247,179,254,48,267,677,152,442,104,502,792,515,949,1107,211,869,477,63,30,418,134,22,31,2558,496,63,131,445,199,217,753,248,67,324,1137,427,11,15,154,53,291,587,48,846,63,189,570,1281,71,33,888,489,694,15,346,420,111,73,27,800,295,1044,604,353,95,866,385,152,294,50,15,30,18,35,54,141,355,143,817,448,1026,517,48,185,198,65,35,100,147,614,30,218,433,67,379,100,99,81,22,663,174,248,1833,334,80,368,93,50,4,27,103,410,30,322,235,913,896,1948,564,685,591,189,15,27,263,22,100,30,459,951,448,134,259,48,944,48,126,15,7,15,100,15,437,48,126,998,649,159,184,1052,292,30,418,83,69,96,4,816,100,111,329,30,370,4,33,11,48,4,248,30,1644,22,541,855,232,283,381,126,410,268,576,130,48,33,201,237,411,89,515,31,291,118,163,63,322,30,259,48,267,81,163,433,315,781,541,546,137,394,104,13,35,95,1247,67,600,960,458,38,433,452,2993,551,784,331,507,748,1496,477,419,148,222,344,226,4,448,1162,226,1744,4,165,1623,544,67,281,1322,30,1240,1907,710,27,263,206,27,643,249,667,148,105,248,1245,348,199,475,218,130,216,533,4,96,600,265,479,248,254,345,96,153,1592,117,30,68,248,248,198,2022,22,4044,745,247,305,1751,1185,2927,937,1085,22,531,170,252,707,148,100,30,81,1447,2610,1433,67,479,17,912,1381,1387,885,48,559,385,594,1246,1512,67,477,247,30,1947,63,448,4,1257,1787,200,3573,59,383,4,261,374,1418,48,30,53,1598,63,96,896,219,29,489,264,130,944,248,365,600,3577,63,15,48,370,98,357,88,46,22,81,119,827,69,349,391,152,35,448,448,117,35,166,282,144,102,63,204,81,163,35,502,248,126,48,372,13,37,148,541,237,444,169,53,30,170,130,22,870,485,96,89,19,345,147,4,27,4,291,218,452,352,448,279,198,63,4,2801,691,205,100,440,103,144,298,100,22,81,30,1181,248,96,30,422,1244,184,96,172,27,117,278,955,30,309,200,4,27,74,63,30,55,134,109,4,27,19,2247,698,387,22,67,4,59,218,131,58,63,1403,156,448,1565,408,1732,312,130,50,920,629,63,30,353,65,2572,979,544,63,1524,1238,570,237,511,2558,2208,215,3369,2864,1027,410,2315,2603,4386,2775,233,2627,1979,1808,1528,3949,904,144,480,268,27,1281,232,1049,247,264,156,33,48,182,507,285,861,200,792,230,18,804,100,30,55,1849,59,93,81,1666,126,103,2162,1075,425,81,1022,2315,410,348,26,600,5629,513,144,2423,925,30,471,1132,63,96,589,307,263,1238,159,1365,63,96,152,96,4,196,448,78,22,100,174,157,295,370,233,211,187,709,126,441,65,53,226,74,30,33,282,294,83,511,37,63,275,34,50,11,89,30,301,11,15,50,104,53,73,53,1165,219,355,22,31,69,30,744,118,604,448,156,1440,26,58,349,59,4,67,22,387,368,330,470,130,416,1231,19,27,4,109,189,30,63,74,27,4,200,113,196,30,159,15,174,448,159,211,67,117,27,172,96,184,1244,422,30,96,248,165,4,27,985,30,203,442,103,266,144,130,205,691,2868,198,248,31,4,444,67,285,452,100,118,291,4,27,4,69,78,364,89,63,1388,22,130,170,83,169,444,184,53,119,422,118,30,37,13,372,48,126,248,502,35,70,174,204,63,102,144,282,116,22,28,35,117,448,448,35,152,391,349,69,827,268,88,357,98,370,48,78,4742,48,900,174,264,518,926,222,126,1666,310,1171,374,169,92,4,383,59,3773,1787,1257,4,448,63,59,1717,171,30,100,147,366,111,67,1512,166,1080,594,385,559,48,1877,395,622,759,912,17,104,375,219,1281,2610,2513,348,74,846,4313,343,2936,6655,1440,63,737,1055,737,48,368,395,148,33,63,263,268,73,174,855,955,37,63,30,1747,752,1304,147,130,1529,170,93,96,59,4,59,2222,1385,2173,2192,4343,96,3301,4,27,73,30,471,2682,544,348,1729,27,1250,67,100,279,69,27,4,69,30,53,28,22,148,159,604,174,159,448,96,152,126,48,663,50,279,362,126,312,252,1292,418,63,480,564,52,463,322,67,925,3285,137,52,1377,479,99,766,578,118,184,27,74,63,131,58,93,96,1325,1444,565,383,65,926,3126,63,63,1759,542,22,744,30,100,22,43,337,252,116,143,400,33,78,74,48,111,157,73,53,69,35,50,15,11,338,452,59,4,37,63,30,251,130,165,30,219,282,63,111,278,113,357,30,446,189,170,139,13,35,95,407,312,295,385,63,111,172,109,139,380,385,481,95,631,33,912,184,511,22,305,58,1822,2440,774,570,126,296,800,770,222,312,130,402,948,74,78,290,50,134,403,63,352,31,148,165,230,281,4,59,74,30,96,53,99,81,833,480,35,69,531,381,330,692,564,1846,1689,93,185,286,103,126,1444,85,137,81,93,37,22,411,252,542,102,126,471,30,100,632,190,230,246,100,130,22,189,70,35,200,461,400,285,426,100,13,4,146,48,33,156,159,1151,30,1218,515,27,4,387,152,205,144,69,448,2033,511,35,539,159,900,689,102,164,130,1992,1895,1837,48,181,415,506,348,3833,130,766,7918,3229,1185,1208,2887,179,1052,2144,1762,607,478,281,804,1139,1641,2542,30,33,605,594,2224,3962,30,100,3195,285,2536,22,130,3817,30,81,22,992,93,837,3188,1048,1414,1507,910,101,22,4105,6795,63,448,35,99,866,385,326,65,546,470,283,248,261,35,99,349,152,96,63,158,248,37,644,63,30,418,30,23,30,48,1957,100,3980,235,1787,22,789,67,292,1148,285,67,479,961,326,401,73,96,896,312,784,1566,302,446,614,67,17,1253,539,4,27,65,156,794,103,911,5251,389,81,30,100,163,137,59,81,667,222,31,448,22,1085,632,52,253,935,2392,785,1636,22,398,247,440,305,2665,959,1391,264,3539,197,344,104,1488,833,3351,1840,2718,633,607,30,506,833,264,67,581,252,740,93,218,283,69,96,4,1744,226,1840,344,789,1366,48,559,385,196,130,544,1115,551,2255,393,1170,69,35,17,126,786,988,4,26,126,96,196,1141,59,381,2217,471,395,833,63,126,59,346,470,992,3430,544,22,395,831,50,63,5,130,170,30,113,135,4,48,44,4,309,420,111,100,370,446,4,96,69,83,740,536,65,105,346,184,159,102,248,46,253,680,180,138,126,48,1354,607,53,1522,48,104,318,30,100,22,418,73,594,385,100,200,315,572,731,278,69,896,801,91,35,180,22,242,67,354,122,357,729,104,322,22,31,480,104,859,54,27,865,252,542,403,2391,27,1744,67,825,948,1339,1247,576,63,152,37,89,127,295,800,27,73,111,233,96,30,58,131,63,155,15,800,383,387,53,165,283,33,71,1294,67,33,15,115,181,30,70,35,11,189,63,846,48,337,541,53,154,15,11,617,792,35,444,67,248,222,531,217,327,243,74,131,63,1398,30,1722,344,100,67,181,30,166,4,452,627,513,30,100,54,264,48,687,805,4,26,416,488,266,205,521,496,68,487,343,172,570,418,4,174,59,1321,96,22,100,253,93,518,52,944,374,652,22,992,2552,578,233,48,404,440,920,248,805,635,254,63,35,154,11,82,96,153,2383,137,1192,418,1085,470,778,107,374,2811,348,448,1185,33,215,48,1203,4735,197,496,1250,27,4,696,639,5752,198,479,22,130,96,4,1214,34,109,134,723,63,1022,1233,566,226,169,30,501,96,1044,348,165,248,1048,35,69,2056,111,67,4043,1495,242,480,53,165,868,248,231,887,74,696,71,1131,853,957,3227,757,378,705,961,1657,130,22,391,542,152,317,620,394,916,126,389,31,343,196,954,479,22,1085,96,717,420,1276,33,826,1197,117,601,93,324,252,2844,471,773,674,81,15,115,15,103,30,63,305,339,252,96,74,126,653,1792,143,4,1940,81,22,1922,96,4,2207,1304,736,2264,448,477,1759,37,13,546,1618,438,691,150,391,170,822,1329,18,45,37,147,264,152,259,30,61,31,4,69,83,196,4,92,67,59,30,63,229,1068,276,67,201,959,569,152,803,700,378,1366,707,30,63,37,4,63,80,312,37,955,657,961,831,50,2222,1055,1203,189,1792,1792,896,448,2589,1107,1344,1629,22,1085,981,763,2416,920,2025,511,96,896,6928,3864,96,152,992,912,496,4351,639,1153,824,496,472,448,955,37,63,148,3068,433,511,48,800,1081,568,888,448,1326,2100,513,1149,280,63,385,45,471,143,253,152,359,152,4,92,30,355,511,4,1424,1744,381,159,30,422,1744,829,515,477,63,268,130,755,2104,378,709,1263,964,1092,265,248,387,96,844,2772,2726,278,4,496,465,312,180,4,27,458,63,279,65,187,387,700,415,96,220,635,552,83,454,130,44,452,118,1242,165,83,233,215,261,4,31,69,30,53,448,350,63,156,264,111,56,17,27,513,1427,350,67,359,900,452,1456,99,81,22,1644,63,531,513,448,2264,100,537,200,63,285,855,130,81,3906,19,174,933,1029,569,290,1711,318,27,126,743,174,248,1896,1585,896,69,48,268,185,391,27,156,50,431,30,518,1888,189,707,30,1350,383,48,509,52,1011,733,374,575,763,440,119,11,755,99,601,93,992,2133,741,1303,3058,1835,53,1922,1748,109,479,67,2142,4171,184,912,1144,1840,1655,248,317,770,63,189,30,312,295,1249,200,48,311,233,63,1185,607,354,1979,865,96,1083,757,1648,96,594,1846,1048,936,1480,248,231,248,441,48,379,165,483,50,242,758,26,485,226,796,2966,281,67,111,2056,69,1083,248,513,1836,4,226,344,222,567,1144,607,222,748,507,331,784,551,511,2482,755,130,1677,379,67,96,1380,81,22,1085,1229,222,1085,733,1666,309,22,184,27,4,539,807,30,100,22,263,27,1339,541,22,1644,30,113,135,4,48,48,370,30,329,111,100,816,4,96,69,30,53,418,30,1513,15,808,998,126,48,73,131,137,111,100,22,141,992,48,206,531,959,96,459,30,100,22,263,27,15,252,528,685,248,67,4593,988,1116,639,170,1776,879,548,1107,981,547,1656,332,238,233,778,211,37,955,415,1044,43,1052,27,73,531,361,694,489,888,33,71,1851,252,846,635,291,222,11,427,1461,315,753,217,199,445,83,48,63,496,458,183,448,639,7448,2173,955,573,22,637,1682,126,1524,353,2613,1263,2663,385,800,48,2383,1629,22,126,615,1688,368,5290,3933,700,1772,542,602,63,4,1492,959,729,479,421,427,944,896,347,2303,667,440,130,1066,979,3133,253,46,69,179,198,763,536,479,509,4,816,100,111,420,313,374,368,1394,130,4740,1064,992,443,1037,3025,444,1429,2155,4,1399,856,3480,48,409,1746,46,180,22,46,2116,67,448,1229,4,61,546,381,763,9502,378,4034,1227,613,278,1778,130,4125,969,27,965,174,2056,1666,2168,4726,11160,54,131,2039,1449,655,3377,104,3175,6794,7316,278,954,992,594,605,348,1248,213,148,600,48,1740,1040,488,442,155,478,292,315,718,248,1696,1244,1563,833,63,22,615,30,377,63,418,1216,1228,30,348,123,93,992,646,30,159,163,4,144,200,196,30,154,35,96,511,307,99,130,123,293,792,566,134,22,174,116,189,63,1298,33,93,37,63,452,3677,452,777,679,152,448,1246,63,131,58,189,153,295,792,1433,507,81,574,99,35,196,22,189,104,792,555,130,22,1085,3192,729,104,800,33,59,156,18,1485,2299,30,855,1244,1588,48,358,4,27,4,511,576,152,882,182,840,1648,2618,27,1861,1342,3432,1276,118,130,81,67,168,280,600,101,643,2056,88,4232,416,488,3096,737,217,126,712,1002,27,184,579,202,107,67,89,63,96,448,141,22,1085,1760,3446,31,4,69,442,59,30,63,2784,1248,3712,101,395,544,2240,4888,312,1480,152,992,801,159,448,1528,152,96,1692,22,174,37,331,480,96,48,837,2619,4990,1979,1573,1185,344,648,48,546,845,496,4131,2389,35,2992,69,48,268,63,513,183,96,685,96,152,67,1729,248,33,198,13,433,67,448,48,1263,440,73,144,1183,513,727,222,63,531,491,22,180,268,533,1087,156,31,3054,2056,546,480,766,343,53,30,74,46,180,22,189,137,48,296,104,407,441,259,2025,4,61,515,412,800,4,92,2144,3861,27,95,4,186,184,27,643,686,378,300,22,31,639,606,101,30,100,117,30,138,506,1097,100,99,53,28,22,663,111,311,57,502,63,63,22,104,26,316,199,1263,126,21,27,4,69,30,68,296,107,93,198,46,189,559,206,30,471,30,491,22,2301,63,531,302,1085,22,130,50,372,174,374,690,332,53,607,611,491,564,30,184,845,450,96,247,35,63,74,27,4,76,252,63,485,74,1107,163,437,631,361,263,431,1331,130,1267,896,29,4,385,352,81,152,78,233,448,185,189,771,30,73,27,69,697,95,130,1053,739,81,126,30,511,255,93,81,22,56,78,264,247,329,100,263,118,15,100,15,2397,1172,1792,515,726,531,69,35,509,1080,594,944,48,470,2175,1920,17,120,359,67,1433,1808,413,1533,278,2421,578,2128,1778,126,152,96,1651,1326,740,147,3163,93,992,3198,1075,300,1048,113,544,6507,96,2725,1022,81,1500,4386,2742,248,3156,3276,1528,3688,104,402,59,71,516,1262,278,1792,48,4,48,152,218,30,540,1196,184,1662,130,59,189,133,4,27,4,65,1575,48,848,5879,1778,1554,68,280,123,93,680,312,835,93,1581,2056,63,54,30,100,5348,448,237,152,100,511,344,37,411,48,2160,454,111,67,105,159,896,491,344,30,263,385,59,285,137,26,81,267,437,200,118,93,992,1000,105,63,4419,130,804,5135,2184,1648,576,721,976,3196,22,130,1888,4,511,385,759,801,1687,1144,2288,96,885,795,1408,4088,1680,360,944,504,344,6896,5941,67,925,456,861,523,19,54,35,96,1825,785,478,63,570,78,344,502,4,27,4,70,93,50,5,26,204,63,1294,1375,99,657,113,27,119,81,22,46,73,470,418,78,393,696,159,581,3692,607,489,1303,1681,1903,102,3123,1335,996,670,3249,645,624,2708,1324,2088,1496,344,448,1016,48,152,944,307,30,2391,1666,81,30,100,22,141,944,949,515,344,3020,81,22,557,88,2136,1448,312,1480,5296,152,2304,458,226,766,174,248,1048,333,19,440,37,147,953,511,1297,511,184,440,37,67,264,80,641,807,448,563,63,959,1144,63,37,955,1153,2738,1422,959,3765,3222,93,37,22,1085,2793,343,2784,48,1137,311,824,120,2088,1096,152,2784,2648,6105,2135,248,896,5054,31,156,418,30,63,477,869,211,716,391,949,515,792,502,104,442,1096,48,680,101,22,325,148,329,142,910,896,359,152,501,17,442,37,67,840,48,3576,248,1048,2056,70,511,3201,237,45,644,81,667,96,259,1085,1664,3446,31,4,511,59,30,639,770,211,515,148,103,645,1297,759,1792,48,1524,500,2136,1544,152,1312,1784,2632,152,1019,1085,984,6368,5907,189,3936,96,3032,981,1091,152,960,37,907,952,448,11928,104,888,3008,6136,2040,992,1029,515,2664,3456,10256,3584,3807,152,648,448,992,2088,1840,1776,9232,4328,152,2072,2104,6616,594,1033,925,1248,96,515,130,22,1357,2599,1016,30,683,5647,326,2240,2208,1627,511,35,99,914,1545,1344,373,5874,1149,100,1792,332,59,4,148,96,433,98,69,4,44,130,407,637,699,67,37,63,30,1579,546,782,896,632,152,1192,248,1267,892,33,967,561,15,579,2925,329,419,1344,1620,30,471,291,452,100,464,496,108,1936,130,892,152,926,1144,900,100,480,31,561,1003,2301,184,96,172,140,219,600,1440,13,35,869,179,261,731,285,30,570,35,13,278,50,646,81,226,1087,4,27,4,99,1482,2044,130,298,152,1408,1478,50,368,53,1945,714,4,100,944,30,501,69,611,511,334,4,26,104,80,138,96,896,662,416,55,673,412,1215,2431,635,2021,385,352,315,81,291,305,391,4,3643,385,1297,1080,992,93,4554,4,100,30,960,1403,448,687,368,30,883,215,48,200,35,261,30,570,4,429,515,130,546,30,186,285,30,63,455,213,96,22,130,50,35,659,50,537,416,229,862,1387,713,1183,65,697,34,109,409,544,63,926,189,628,268,513,100,111,564,1528,814,1722,781,574,570,927,2546,511,134,448,471,25,252,566,179,99,960,680,1216,148,1990,4,27,727,264,952,281,4,261,30,601,1455,466,282,748,152,744,2282,4,100,2971,446,167,348,31,195,22,31,765,430,155,174,2024,201,111,521,731,198,564,103,27,370,511,35,99,251,592,45,157,2957,728,4,27,263,22,130,100,502,35,496,213,48,204,294,54,494,570,422,152,170,148,485,419,570,81,337,1033,395,322,516,1054,179,709,4,616,211,911,200,22,3724,1405,683,435,485,448,992,179,869,35,13,859,813,398,103,939,1079,4,509,219,3304,152,2192,992,532,67,166,759,4,381,816,1574,103,478,1462,578,448,1324,4,1821,1274,3423,2624,63,96,400,33,98,1925,4,1557,63,172,96,130,22,111,3849,37,93,275,448,189,59,174,122,448,784,955,37,312,2680,1055,30,570,4,956,1833,839,268,1159,69,440,4,100,30,1362,189,30,509,4,27,4,511,175,343,30,322,440,368,4,180,385,152,515,440,130,1115,542,865,1133,15,27,4,165,727,870,100,63,411,381,1000,185,34,109,331,213,34,166,815,186,100,26,1148,632,166,152,100,30,261,279,452,581,926,301,469,448,283,2161,27,4,709,815,22,345,18,100,476,35,416,80,701,278,328,1018,4,27,73,30,1891,63,185,346,693,935,314,252,30,544,448,285,330,714,31,180,4,381,3545,152,130,381,4,1557,1960,96,4,446,517,1470,7,1096,15,81,30,446,4,368,174,421,597,1808,147,4,244,80,5,274,74,98,732,281,4,706,219,252,1744,263,152,748,728,178,418,1260,100,600,300,30,714,381,99,4,27,1609,53,148,184,15,48,100,31,133,267,43,22,31,173,96,152,96,448,511,137,374,242,4,588,139,198,247,800,149,99,35,511,346,130,979,515,37,63,30,450,96,83,300,118,30,1044,4,509,339,13,35,533,627,896,1341,1696,149,30,317,111,420,1624,216,1640,69,35,229,4,126,107,30,269,179,552,261,179,1021,248,31,4,1757,35,202,1085,166,139,960,1413,30,50,31,4,167,433,1453,35,100,285,111,613,578,537,992,933,1792,731,391,152,1471,152,391,731,1792,933,992,537,511,4,63,117,496,111,285,100,35,1453,433,167,4,31,13,37,30,1413,960,139,166,63,30,992,202,35,1757,4,31,248,1021,179,261,552,448,30,107,126,4,229,35,69,1640,216,1624,420,111,317,1875,1341,896,1160,35,13,189,659,1048,30,118,300,83,96,450,93,37,515,1455,511,35,99,149,621,179,100,345,139,592,242,374,648,448,344,173,96,267,63,70,131,48,15,184,148,53,276,1096,237,27,4,69,30,381,714,30,300,600,100,792,468,418,178,728,120,59,536,33,152,263,23,30,1691,471,99,607,4,281,732,98,74,274,5,80,244,4,147,1808,597,421,174,368,4,446,30,81,15,1096,7,195,546,233,63,37,396,517,446,4,96,728,716,516,428,1066,63,4,381,130,152,3545,381,1544,992,30,252,314,935,693,346,185,63,796,103,130,862,30,73,27,4,1018,328,278,701,80,353,63,35,476,100,18,345,22,815,709,4,27,1422,739,731,506,264,754,753,731,391,152,166,685,99,35,961,26,286,533,143,104,35,496,248,143,1185,281,100,474,100,970,179,613,4,27,15,54,248,30,801,865,542,1115,130,440,515,152,385,180,4,368,440,322,30,343,175,511,4,27,4,539,189,1044,318,30,100,4,440,69,1159,268,839,200,1633,956,4,511,59,30,740,315,2680,312,37,643,312,1232,992,275,93,37,955,984,992,918,111,22,130,67,29,235,428,103,93,37,4,892,4,1925,53,45,33,400,96,63,2624,2812,707,315,770,1019,134,2010,421,570,48,1936,2224,4,27,552,138,343,30,762,937,152,955,130,1651,263,537,104,407,4,130,1042,35,2726,995,1092,809,546,1048,261,552,464,30,322,144,104,35,143,118,30,155,848,96,419,1118,152,3181,22,443,496,35,63,1740,1018,481,515,130,103,3018,1951,848,3392,795,93,189,996,295,564,37,4,929,27,354,96,415,35,1043,48,22,130,81,4,659,22,1125,277,23,1321,448,23,229,2159,541,632,416,55,130,391,2416,448,23,984,570,515,1678,100,26,874,328,233,63,30,122,349,30,73,27,680,1130,184,15,48,131,2557,168,1076,27,252,173,96,352,248,744,1452,27,295,471,103,27,402,15,353,143,104,526,80,138,333,93,638,278,744,22,762,471,126,165,182,366,152,1129,93,714,278,1250,27,103,286,26,100,59,93,396,59,359,53,99,4,27,4,361,130,144,74,252,26,322,1022,422,2980,264,35,180,22,1085,949,1344,415,37,13,31,4,69,98,342,189,1211,179,180,67,745,180,521,531,63,929,63,300,418,53,99,248,1544,2196,27,73,30,1140,622,359,4,211,80,368,22,81,130,663,123,93,576,416,1480,1424,68,403,30,1055,206,531,1603,1444,152,448,992,3614,30,233,4,509,150,329,985,1840,30,105,713,30,149,117,63,1096,681,310,770,279,513,104,96,152,96,816,48,848,4,140,904,30,55,63,428,531,63,37,922,63,30,59,933,185,536,682,80,15,230,48,75,63,80,35,248,222,248,346,491,322,278,307,182,281,35,446,143,104,1177,542,217,326,448,4,1444,934,874,80,471,130,1413,130,4489,4,3151,844,81,2339,4829,4,2159,925,551,519,45,428,22,997,1437,632,564,5056,1540,1000,3909,173,744,607,119,1082,580,27,73,312,30,100,152,385,73,140,34,166,526,22,100,111,389,26,100,1001,372,515,155,30,548,452,261,531,63,100,870,896,27,15,1133,1595,1014,426,22,130,914,337,511,178,470,926,96,468,732,966,274,1197,543,180,316,454,35,99,412,59,391,26,890,126,22,211,137,282,244,166,837,63,30,2900,2286,35,337,174,59,1005,37,1424,2455,81,22,130,396,63,37,1363,29,4,791,1134,98,33,1524,667,992,952,1524,368,103,589,1349,1543,196,4264,896,1408,1592,1344,2270,152,1281,373,1421,357,604,448,37,63,531,939,103,2070,13,35,869,179,261,731,933,278,840,2866,104,30,576,286,185,536,179,237,495,496,46,455,93,96,22,479,165,230,318,152,237,296,19,770,22,180,546,1394,44,182,848,59,412,425,218,30,223,596,419,233,307,5255,622,45,198,542,103,99,35,881,27,103,762,1252,111,296,213,34,1837,604,628,168,22,802,1825,935,596,63,37,4,2483,1003,149,219,97,46,35,74,25,808,50,783,1666,277,471,521,2437,599,248,681,311,200,548,471,2465,2838,927,1144,781,1806,714,4,31,13,130,52,22,81,1211,1288,667,418,295,27,73,531,63,348,605,109,34,166,531,65,1183,198,515,1479,395,22,426,22,659,4,322,93,944,48,366,134,282,130,59,291,4,226,22,294,532,471,15,480,174,922,777,148,63,778,454,35,377,134,450,26,882,52,26,56,22,81,93,692,4381,622,143,53,911,180,1395,413,1363,1858,82,281,31,4,509,282,196,81,521,531,63,37,513,847,2124,992,511,793,2351,152,1214,3562,596,103,5565,704,200,4210,81,130,714,130,13,35,69,816,992,179,406,199,264,35,13,576,1464,219,540,80,1312,513,134,85,1232,541,531,100,900,1144,1461,283,795,471,130,4,744,247,564,218,4,540,126,452,452,22,433,521,248,100,123,15,1905,930,100,1273,134,414,35,415,96,450,26,874,30,471,1085,1208,1709,515,229,667,464,318,1624,30,471,30,63,37,295,471,1174,892,4,391,485,1307,997,67,2040,1784,349,1939,370,174,1064,300,2568,348,1029,811,1048,448,3484,100,4163,130,22,939,501,30,464,552,291,96,22,948,2599,22,130,1859,925,1033,759,4203,296,2466,226,22,744,3212,31,4,1914,8549,896,3000,552,251,189,1400,2088,992,581,515,152,12672,1896,10228,1914,4,925,4175,6617,955,37,63,531,614,995,981,712,395,733,248,511,35,198,667,1044,1745,189,22,37,93,766,12599,548,22,426,22,837,37,22,189,1401,1043,318,27,126,839,2911,2995,22,1279,617,2964,31,22,645,96,2284,1200,3515,3677,471,1047,2147,22,496,352,944,1095,27,1429,130,22,81,30,2177,1781,130,385,2592,677,63,185,346,521,925,67,1029,343,35,13,498,251,30,69,4,31,511,1327,252,415,464,37,93,81,663,22,2224,1657,30,63,992,885,22,473,118,101,247,5,489,59,263,149,99,35,539,422,2716,31,4,163,348,976,452,471,391,185,30,63,200,248,270,46,22,37,93,85,907,348,85,19,2598,1171,800,100,17,1227,2653,531,1592,448,122,624,30,1000,3095,368,2735,564,521,471,30,622,252,26,450,96,415,35,414,134,377,896,100,1228,400,626,581,15,471,521,433,22,452,130,448,540,4,218,564,34,213,168,576,4,130,471,347,448,1744,1144,2072,1232,219,513,1392,100,440,86,103,30,368,813,149,710,13,35,264,605,179,418,574,448,485,435,109,34,540,6262,174,37,22,1433,471,134,417,1766,507,93,322,174,429,4,511,502,30,316,155,30,63,332,345,67,59,489,471,473,152,81,4,327,536,418,30,3747,45,29,711,103,82,17,35,511,370,27,667,198,1363,63,2258,78,52,22,81,93,696,555,645,3480,1440,4312,548,471,743,27,3216,19,59,933,691,194,22,1221,460,237,659,100,59,93,50,294,507,30,104,218,293,792,1754,927,1144,781,2224,1840,144,420,111,100,513,1085,837,89,63,544,409,109,34,762,1896,4566,949,515,896,1096,244,54,694,380,471,277,1344,448,444,422,30,96,152,96,300,68,37,263,103,93,37,907,48,1380,100,3840,1297,2599,2420,81,667,355,93,37,955,1368,2088,576,1883,30,2405,30,366,105,548,200,311,996,532,2437,1095,27,147,807,692,30,920,50,1223,230,1003,391,152,1052,892,37,63,1115,929,80,847,69,316,824,796,604,496,44,130,1167,34,213,296,100,631,632,762,99,4,908,35,99,103,542,513,1696,3974,244,22,130,81,419,912,580,412,59,1047,27,2912,19,754,446,96,792,37,1692,511,452,4,448,992,2699,30,63,896,897,73,27,713,1148,152,81,30,431,1324,81,22,645,294,5,415,111,63,37,421,27,73,30,23,448,30,63,1640,1851,30,1055,2616,3487,4131,312,211,19,3088,450,542,507,30,961,2097,1030,2817,1048,1176,1127,939,22,81,1989,786,233,30,4061,179,263,550,594,355,130,515,80,1230,2044,2616,105,30,491,103,1445,1778,30,218,1022,307,1087,134,971,103,27,995,96,1003,30,63,570,233,30,1016,2599,576,1944,1003,1838,48,295,896,4658,27,417,4,130,471,80,874,2378,452,326,713,46,550,597,134,589,35,281,182,307,278,322,491,346,248,222,248,35,80,63,353,15,80,682,536,185,933,59,30,63,922,37,63,531,96,395,55,30,904,140,4,848,48,463,353,344,104,513,279,800,280,201,480,1159,117,179,713,105,1078,792,985,279,50,150,509,4,233,30,1000,3240,996,467,299,93,37,515,418,27,103,412,59,93,1528,33,659,564,680,496,944,784,1682,359,183,80,396,844,259,93,37,515,251,93,448,889,762,130,1115,3296,458,422,1344,403,30,63,37,515,3354,542,624,837,67,448,2416,347,229,416,537,1042,1461,314,230,448,555,541,248,50,1281,93,896,48,1003,896,93,448,419,99,4,27,4,511,450,1590,202,126,152,2867,30,343,848,5072,59,785,748,552,1762,27,965,3248,130,1140,981,4,511,148,22,81,130,515,2056,770,1935,63,4776,152,1888,1208,2784,744,275,93,992,2224,899,645,3584,792,96,3838,992,800,315,1009,847,69,544,896,496,35,69,4,111,181,248,84,264,100,4,26,962,134,862,130,402,635,96,261,600,4,31,1325,4,180,1249,93,702,27,285,1148,1776,35,496,213,104,30,2811,163,84,149,119,540,30,1098,296,205,491,152,1496,179,165,315,63,668,50,248,35,85,296,1380,100,30,471,30,361,694,693,4,511,198,1200,48,220,211,70,30,63,229,156,448,333,33,63,531,73,27,1346,151,364,130,22,111,1592,244,22,939,5,134,628,22,263,27,103,629,1925,35,896,570,1744,541,929,599,925,4,875,422,1577,45,104,314,574,184,719,99,27,17,182,701,1295,29,4,63,348,100,6101,22,387,4,130,471,299,333,398,143,450,27,4,463,571,167,477,347,31,137,780,452,27,450,515,596,80,31,22,398,261,310,23,30,315,103,547,35,511,102,248,35,91,834,104,35,233,126,59,48,30,639,170,452,1722,1744,448,555,398,1135,1370,312,484,1170,152,418,348,874,148,22,81,103,27,237,911,511,1477,385,300,2766,415,93,59,412,103,27,543,33,419,96,1003,30,118,143,35,104,96,48,89,233,30,464,552,2664,1092,4,991,2726,1077,130,4,407,104,2699,93,170,822,448,536,992,138,2673,30,63,37,67,888,855,93,37,44,4,69,98,33,400,96,63,148,332,3041,1407,2551,511,4,37,93,450,96,501,30,317,727,4,659,189,13,35,1160,896,1341,1845,30,317,111,2044,216,1640,69,264,4,126,107,30,269,179,552,261,179,1021,248,31,4,1757,35,202,1085,166,1099,1413,30,37,13,31,4,167,433,1453,35,100,396,165,331,117,578,537,992,933,1792,731,391,152,926,698,33,291,471,130,448,151,5,2221,659,963,4,92,837,1658,30,63,37,624,4,511,352,925,1431,1029,159,358,479,1713,546,728,770,211,811,3104,976,1940,81,4,759,3584,800,100,3245,685,85,416,30,961,211,620,709,3799,513,442,152,355,99,35,511,1625,807,1089,855,544,793,1729,233,211,130,1414,3362,846,2040,3034,1185,63,2552,440,1829,395,120,518,30,471,93,992,565,4,511,152,992,680,3803,30,63,37,515,440,448,3248,1624,896,264,648,152,1936,448,1429,147,248,1792,1893,763,4825,1185,211,548,166,615,448,544,2224,2173,541,923,30,546,30,701,496,35,728,233,211,604,2013,1171,917,1227,581,731,1341,1274,1001,413,440,189,30,1000,2552,5642,93,2889,833,33,48,99,4,27,4,463,48,296,2416,904,448,347,130,515,548,238,233,1085,236,252,219,1085,3344,202,174,59,1005,2144,496,2120,1248,29,67,152,96,1344,548,238,174,1354,278,992,1272,896,770,81,130,22,1904,645,251,325,718,235,263,683,93,1810,184,27,1022,293,824,875,807,230,496,448,59,1533,2585,511,2306,3162,81,73,531,63,944,632,792,3104,896,2200,1232,619,277,96,686,4,27,515,576,152,851,93,37,4,511,251,4357,960,59,30,63,992,448,3096,3896,1776,448,1299,93,280,712,80,3104,4147,130,862,229,416,537,50,659,85,130,22,96,213,80,375,63,30,285,186,30,546,130,515,429,4,570,30,63,198,35,200,48,196,19,729,154,30,368,687,448,1403,960,30,100,4,314,673,4,3504,59,93,992,536,544,170,81,30,100,515,401,385,1270,307,637,1429,4,391,305,687,737,2021,635,543,1888,1082,130,892,1233,855,37,1131,677,515,1672,1281,63,3700,4420,3432,464,1344,632,152,744,248,796,22,81,93,37,331,480,144,2960,1072,1152,3960,4176,59,93,2120,2208,2240,6656,5024,2456,480,997,763,14624,15336,3455,4176,12200,515,83,3578,7936,5686,737,253,152,1080,5050,474,1451,37,63,1729,24,39,2287,180,7,3332,418,1102,252,238,4,130,50,420,83,91,1485,13,27,1548,261,252,202,571,128,494,1815,8569,993,30,11193,855,1249,1250,542,103,936,2166,849,257,956,2847,640,9680,3942,4533,1260,4362,2739,26,104,180,385,2536,27,224,397,151,444,8158,1914,318,17,6318,1792,4273,866,1304,568,406,251,30,471,1130,815,305,173,1667,685,37,1085,22,202,681,5374,4448,1936,1428,763,1411,328,6021,198,162,1145,2323,46,88,597,1392,2002,222,289,1248,682,5,56,87,162,296,1623,7018,3264,3874,3728,2287,4407,1399,1131,422,1022,518,446,741,1303,2389,6120,1505,565,10369,1398,415,5489,2050,110,44312,7297,4557,180,238,26,4,63,2621,104,785,4317,56,37,249,642,974,348,1590,454,3553,4732,8856,1919,4191,2943,5233,2577,1951,50,10231,6128,4080,3742,29794,268,28104,1988,2044,1408,2248,491,1993,22536,10348,92164,276,2352,61,2163,131970,192274,191072,54,2058,2172,472,7484,56294,75451,3580,500,248,11993,302,3400,8361,19738,959,817,43510,9134,123754,2864,2281,1127,7041,2078,2761,12383,3017,1400,3896,373,1914,3962,698,1856,3325,3847,152,929,6057,2945,529,30,5879,759,306,172,1742,4,312,2954,5192,17367,5192,1687,130,470,2725,172,1065,5879,559,2945,14310,1856,698,5876,373,3896,1400,3017,12383,2761,2078,10449,1599,1265,29448,29417,6286,2936,3018,23463,8271,20213,1348,7845,300,1478,18386,8231,322,7742,2929,3896,4777,531,11019,2936,18,1876,2318,2074,40049,19970,263,5190,22026,2056,23763,13861,12583,7190,99,14584,7314,20886,32760,5128,21101,2579,1127,5145,1792,33856,896,19751,5913,7160,44975,76254,1033,14681,10655,184,900,342,4816,18047,1322,5615,1127,2579,68464,546,8588,11284,29,17787,69372,16348,100,24552,9231,6053,4137,4112,3817,4014,389,559,5709,1273,134,1547,11150,5177,3896,4059,2199,3588,3933,14863,7448,3896,32666,33750,2895,9153,28780,19868,5198,6742,705,4283,3896,12436,3739,689,11304,248,4080,12600,81,495,2945,559,5879,1237,2725,470,130,1314,373,4200,992,12436,3933,6187,5612,248,4080,4380,10780,8145,14484,59771,24050,1022,110080,1688,10342,2015,6124,9260,992,4,3036,12356,740,152,96,4,26,770,728,1512,544,30,1370,888,2192,147,2789,278,3962,126,22,428,216,96,134,118,1047,770,59,46,54,63,30,3803,2272,7644,2044,92,34,322,174,15,997,666,100,30,754,1022,1044,766,226,1544,618,126,122,4,548,364,896,1672,1300,511,385,548,482,418,48,296,100,130,95,471,964,4,387,89,546,1161,229,171,58,186,96,156,33,626,422,48,45,925,822,892,896,268,727,169,143,1381,637,823,740,152,130,318,4,63,63,322,444,52,100,141,281,58,63,201,67,33,48,11,19,11,89,22,348,252,164,30,222,26,391,59,294,22,96,30,104,95,307,100,30,238,76,63,139,91,22,133,100,130,22,126,166,97,37,22,41,403,526,15,111,15,29,30,67,351,30,54,63,227,141,15,44,722,96,199,30,667,648,667,59,37,26,233,22,100,348,100,67,829,4,1081,697,381,37,669,286,130,55,452,452,48,392,25,59,46,50,268,48,82,17,35,366,515,27,4,122,126,261,30,418,134,433,415,55,63,134,542,198,252,399,30,422,48,152,244,126,322,252,143,683,343,296,59,316,95,947,117,30,992,59,989,3099,100,30,1114,280,252,116,328,4,1356,230,2061,227,1296,498,2551,30,875,4236,30,862,632,792,230,385,5,25,55,594,170,252,833,22,230,655,100,130,95,544,123,347,979,117,1022,2811,676,316,5048,306,544,222,63,37,141,22,1031,314,226,74,252,26,67,96,255,184,168,691,37,457,1051,954,168,95,4,818,37,93,699,67,122,379,496,141,22,89,45,279,446,669,37,407,3092,248,485,500,337,748,723,63,955,67,59,1935,763,333,774,155,152,874,765,2304,3797,30,96,218,4,796,404,44,93,4,925,17,721,100,896,278,950,933,22,37,93,633,218,48,134,111,22,229,30,511,104,22,859,248,1418,390,1039,104,22,2681,415,770,155,97,29,4,818,152,324,511,35,74,25,118,501,446,450,316,126,502,667,1921,82,96,63,833,2610,1285,22,3289,570,1344,67,435,63,178,22,227,426,441,551,63,215,163,153,550,467,200,277,145,107,196,4,63,30,44,126,459,667,435,137,420,339,641,318,570,252,175,141,448,22,89,30,11,281,22,199,27,200,22,41,100,100,881,67,2003,130,22,639,105,341,937,513,126,266,134,271,163,30,892,100,59,189,74,278,1314,433,63,810,175,570,50,15,119,37,81,15,400,330,696,318,230,218,694,202,168,185,387,134,68,50,198,248,458,3697,126,996,402,2056,1392,1126,1162,532,4196,252,4516,1144,607,409,126,322,1085,22,985,95,540,30,418,585,168,126,3279,775,152,992,4791,227,22,134,342,200,97,307,63,74,4,453,862,26,126,196,67,33,700,248,141,22,104,26,729,22,921,253,122,376,178,63,203,134,111,22,285,278,263,126,59,67,103,448,126,215,33,67,271,404,111,15,15,100,22,376,37,312,78,1017,1900,929,93,322,696,248,496,433,63,30,59,63,501,4,122,285,41,93,347,199,342,37,67,755,343,229,315,352,429,171,81,15,400,355,252,15,203,63,41,93,44,726,96,26,252,103,448,67,779,117,168,226,376,59,316,95,485,446,69,152,544,2105,637,485,415,481,17,126,1421,450,189,1123,706,581,659,322,422,156,96,244,171,751,230,413,130,55,164,282,522,1083,316,130,100,163,992,91,546,2707,496,665,920,471,543,933,955,400,96,130,407,130,470,189,198,48,86,408,911,739,30,100,1663,511,234,18,800,1118,797,470,448,748,126,269,201,100,97,435,63,44,30,48,57,148,100,117,594,470,200,33,130,22,637,159,141,93,14,245,166,163,67,133,22,448,226,695,48,75,193,100,55,25,314,139,43,848,185,168,22,96,706,385,30,279,48,44,30,4,366,96,197,329,467,580,471,1085,1052,63,1085,602,896,96,400,401,63,134,96,444,900,259,391,168,30,92,354,50,298,198,846,30,52,166,453,195,34,92,52,674,92,448,282,103,4,63,30,540,409,48,37,81,86,266,63,78,100,255,93,150,896,30,416,450,252,1783,450,416,30,862,30,4,100,398,100,78,63,266,167,15,22,457,92,448,30,63,4,103,282,448,92,674,52,126,115,50,30,453,218,30,846,198,118,100,130,354,92,30,559,259,552,348,444,96,134,63,401,400,133,859,602,1085,63,1052,1085,471,580,467,329,167,30,96,366,4,30,44,48,279,30,385,706,118,168,185,725,123,43,139,314,25,155,193,75,48,921,22,426,22,200,163,166,259,93,141,159,248,389,22,130,33,200,470,594,217,148,57,48,30,44,4,59,385,247,470,874,448,470,797,564,391,37,63,63,63,405,65,267,18,45,107,4,78,186,73,23,99,52,78,292,405,43,22,85,45,419,156,196,100,30,163,22,229,325,22,168,663,58,15,27,54,209,22,81,86,48,198,189,59,511,4,433,100,30,96,333,67,362,450,95,100,22,285,347,194,33,63,22,37,421,438,33,920,44,591,30,18,478,252,359,1307,789,546,91,992,163,100,130,316,1083,522,30,416,55,130,413,230,751,171,26,218,96,156,422,322,659,581,378,55,247,26,4,1119,67,122,450,4,1417,126,17,481,15,400,485,637,448,2201,152,69,446,485,95,316,59,292,84,226,15,270,846,448,103,252,26,96,726,44,93,41,63,249,221,355,415,81,171,429,667,229,343,755,67,37,342,199,347,93,41,285,122,4,501,63,59,30,63,929,248,696,322,93,929,2670,325,312,37,639,404,586,126,803,263,278,418,134,266,178,751,626,295,22,194,481,184,118,45,948,33,67,196,126,26,862,453,141,111,493,342,134,4945,95,992,152,775,2081,448,22,854,168,585,418,26,4,63,477,95,420,439,126,22,959,126,322,126,409,607,892,252,2476,2040,126,126,3752,444,1694,1126,1392,2056,632,766,126,4967,244,152,126,4,322,63,33,78,15,997,450,594,900,50,400,316,226,4,46,63,4,26,537,466,296,4,226,496,22,1770,126,26,1410,700,1344,2711,829,52,1807,101,252,26,4,387,155,97,219,99,385,104,78,264,546,277,282,134,5,428,666,30,63,4,450,27,448,722,96,229,667,1315,740,126,59,97,799,896,189,2293,1524,238,2303,30,307,368,1072,93,59,444,30,637,677,189,22,37,30,117,2293,694,824,22,1000,63,7272,801,1039,629,452,3057,22,130,838,824,101,141,3881,1438,30,572,67,448,323,226,448,314,545,37,22,63,33,330,269,227,22,56,93,527,67,264,67,992,4,513,163,63,127,91,134,81,22,204,822,296,22,426,22,100,93,4,33,63,405,366,45,85,22,324,416,19,59,17,35,99,23,73,705,22,43,633,389,122,2548,100,111,22,242,199,22,544,478,549,263,59,97,795,847,101,4,1965,448,544,123,321,307,134,314,67,26,252,428,22,227,63,707,398,63,824,507,63,156,866,3063,130,862,130,22,938,22,448,197,294,282,312,393,418,30,159,354,27,4,61,82,74,374,407,378,385,229,63,30,33,22,63,353,30,50,582,385,511,414,4,30,33,30,649,348,22,15,167,440,385,80,104,30,801,91,355,97,414,34,2896,292,22,130,255,189,37,17,50,50,30,264,100,52,723,917,168,1498,230,244,22,533,546,91,448,422,122,788,312,584,3448,4669,22,130,318,197,96,485,316,1209,141,992,63,30,33,122,143,173,30,50,149,144,818,381,448,67,185,63,733,728,294,22,230,370,130,312,117,429,97,399,97,105,284,992,470,41,1263,189,896,799,97,450,100,253,63,59,1315,544,123,229,818,622,202,101,67,30,92,63,378,561,5,134,113,992,800,31,99,858,4,26,252,812,896,200,52,829,6451,7397,4606,130,955,837,22,1135,1838,196,5134,1893,3896,955,37,63,531,350,200,467,78,725,15,7,100,15,15,111,327,26,322,67,33,215,126,103,325,22,101,67,30,29,126,695,131,22,111,134,431,411,100,485,178,63,448,22,133,546,50,26,104,22,141,159,789,33,67,1197,422,44,4,74,402,96,450,195,22,2429,63,531,104,95,351,67,59,419,862,134,22,48,126,692,705,222,159,134,1327,63,252,146,50,134,22,866,585,22,100,19,59,67,196,22,48,86,292,55,48,1415,1688,305,143,874,5647,93,33,17,1294,614,148,134,96,755,907,130,48,352,533,3053,122,1897,22,15,496,3699,67,59,1935,134,1904,122,30,96,904,2336,624,122,7385,740,600,67,881,100,100,41,22,233,152,344,11,30,89,22,663,101,252,26,546,220,96,636,344,448,100,444,1126,126,44,30,63,4,103,395,227,200,1017,701,644,667,477,448,67,1914,667,30,318,540,134,22,96,30,1259,22,37,444,180,3397,22,104,770,1099,595,301,1965,771,6372,242,22,104,372,252,93,322,401,63,163,766,26,67,59,189,74,248,237,63,126,433,22,104,337,103,199,131,22,111,134,48,851,93,37,22,376,241,316,406,126,803,789,100,175,67,81,45,37,316,17,576,248,101,4,93,44,662,1971,22,104,835,53,134,91,253,104,63,402,925,97,37,331,202,1393,63,30,37,67,314,582,942,202,50,146,1657,22,63,37,19,126,48,218,3584,1152,3093,67,126,318,35,402,178,63,22,448,311,15,100,299,45,89,22,141,175,278,96,326,122,67,133,22,544,93,37,352,422,44,4,95,540,30,63,41,448,651,97,303,437,22,100,63,563,607,96,67,26,252,1418,227,22,141,37,63,376,22,37,63,268,180,126,2670,105,476,193,155,163,35,454,196,104,95,46,153,113,458,105,366,720,95,1840,37,859,96,981,48,4,11,119,22,15,96,131,639,126,1296,1636,134,118,896,2937,130,766,1144,134,1399,875,30,513,27,221,126,770,859,22,46,17,48,119,15,48,218,537,189,992,980,1144,100,738,33,41,89,22,309,431,97,44,204,200,507,637,1659,30,1055,829,67,448,650,794,248,100,123,543,96,134,312,484,52,170,822,1492,780,766,230,22,126,168,572,927,63,48,30,100,270,481,141,370,3385,418,22,130,515,385,444,67,498,135,28,15,7,15,105,26,37,59,867,448,103,63,63,22,226,67,123,30,199,96,255,467,59,141,407,15,202,101,67,30,29,15,111,15,459,470,197,229,22,325,48,53,22,230,63,335,4,641,318,122,41,22,359,26,252,316,448,22,89,30,11,399,103,27,222,141,100,52,829,67,602,1178,223,93,603,30,843,233,4,234,528,167,30,29,19,123,548,100,892,67,26,100,1994,100,1126,48,22,101,4,717,59,111,198,532,96,22,37,97,29,67,666,226,222,627,63,4,370,728,874,22,4374,2304,866,6152,1016,654,4240,7012,22,134,96,123,4623,230,892,2231,1085,707,189,37,888,389,278,1315,1047,78,100,22,227,147,351,141,111,922,22,645,1394,130,762,4,122,4,100,316,596,22,89,45,740,22,81,45,100,500,255,93,4,29,67,152,170,30,96,152,229,2192,67,59,541,1394,2938,22,48,48,78,37,19,266,622,370,537,89,33,21,46,59,833,206,748,30,96,22,104,26,4,312,450,96,30,100,4,767,267,1022,9120,3964,3052,20453,762,104,126,22,1896,644,2440,100,1940,126,3079,771,104,3984,152,96,4,792,100,1654,1482,4,4154,250,516,151,2136,901,4022,126,866,22,134,1838,134,1101,126,450,249,63,37,4,26,67,96,800,37,1039,68,50,1803,122,19,174,2293,22,645,1068,326,578,347,1650,100,22,324,67,37,93,33,22,63,200,27,126,95,285,45,111,511,126,229,22,245,203,63,37,45,52,29,338,4,130,22,489,22,126,229,126,126,322,93,33,506,63,770,22,37,67,929,100,888,19,115,15,7,96,293,37,22,63,78,2362,226,699,667,448,37,4334,322,4,48,940,1094,22,770,706,412,1039,134,4877,992,1165,37,93,1655,30,866,796,96,4,641,22,1670,866,59,952,22,740,267,1059,54,42,2061,744,130,22,2915,637,2041,1085,829,896,2173,134,628,123,126,141,822,1296,1972,1519,259,278,1044,829,669,294,1803,30,770,43,30,174,327,63,37,398,100,4,11,52,30,44,675,67,33,215,574,103,67,126,59,511,315,22,245,203,15,48,481,95,100,944,230,22,131,691,59,141,796,22,163,67,666,448,549,19,59,370,97,200,498,874,22,100,30,3641,22,874,156,572,370,67,74,553,222,226,666,67,29,97,155,730,111,22,37,82,11,4,620,4,171,1126,100,95,1840,59,100,26,67,892,100,671,48,30,63,104,528,234,4,233,673,170,30,603,93,223,1780,67,881,100,100,41,22,200,27,199,22,281,11,30,89,22,448,141,175,252,26,422,122,318,641,4,335,416,576,197,470,459,126,44,30,63,4,196,107,145,277,141,59,467,255,295,153,67,96,215,63,103,448,867,227,22,178,63,435,67,444,900,570,4596,6272,1840,619,99,35,196,22,293,792,154,633,393,22,3451,22,104,541,498,390,1418,248,778,81,22,104,541,229,22,111,134,48,218,633,130,22,933,152,954,122,896,100,721,17,674,251,97,44,404,996,22,96,30,3093,104,22,1093,4013,19,1469,104,22,322,1913,252,570,723,278,22,463,355,667,3590,35,65,279,63,37,669,446,279,45,89,22,141,370,126,379,122,766,130,818,4,263,954,22,1029,457,37,398,100,361,184,255,96,67,26,189,63,74,226,1345,22,141,37,63,222,544,180,126,9644,2568,4080,6024,875,30,2551,498,5618,532,1144,4797,3584,218,48,126,19,37,63,22,624,1033,146,50,744,848,134,314,67,67,544,22,764,126,202,368,1424,167,478,3647,44,93,4,925,738,100,789,355,980,316,241,54,381,944,48,134,111,22,131,199,103,426,485,285,126,248,322,67,26,766,627,322,345,10149,461,134,1869,67,37,22,3847,174,37,22,959,896,226,2996,3954,925,67,30,170,1126,992,1296,450,96,26,252,1645,22,63,78,100,822,59,67,600,8487,2092,12511,2288,2509,1107,8406,834,163,22,807,126,152,418,289,26,22,43,5,989,150,883,291,22,101,30,891,818,163,733,997,1243,896,130,766,226,1174,1723,199,22,344,152,526,1378,1776,30,896,796,203,15,111,142,373,1151,97,925,1181,100,30,286,126,4125,669,829,52,200,896,812,252,26,4,377,37,444,99,4,27,285,515,466,526,113,134,5,561,441,92,30,63,4,101,50,30,122,622,818,156,73,123,67,477,1141,174,59,183,22,33,78,56,44,450,97,314,485,896,189,1263,41,22,300,148,385,607,284,46,22,37,30,63,4,249,113,563,117,30,282,130,600,22,542,480,733,137,52,59,67,318,130,381,15,899,48,149,22,28,199,4,195,22,48,63,63,992,362,27,285,226,450,30,286,485,96,63,30,422,152,1322,1462,5238,450,248,1755,22,63,448,3712,130,838,925,97,44,974,2233,30,1055,896,896,202,912,104,888,885,45,81,911,300,2288,732,22,744,122,905,22,63,944,496,126,5936,968,1747,2413,667,3266,10075,184,888,1148,10112,22,1022,100,775,1085,1994,1044,35,91,420,450,1129,415,230,440,3040,2196,10004,2136,100,5211,1052,385,59,52,141,799,552,312,4,96,580,93,471,30,506,96,348,163,385,264,180,97,629,218,48,134,714,96,182,770,126,702,89,127,648,100,294,50,50,243,385,22,263,29,97,59,1000,1085,659,30,385,992,122,759,152,370,126,25,55,368,48,600,26,37,30,322,27,4,95,414,126,4,318,4,333,96,4,130,22,43,30,375,63,63,513,701,278,117,146,103,56,48,30,44,63,255,130,50,97,1119,576,197,470,427,22,100,348,63,104,30,347,645,5040,435,63,178,927,63,677,252,26,67,755,137,374,477,448,45,22,30,1868,105,717,1344,122,427,141,152,729,22,199,227,22,63,3920,2022,266,134,434,130,892,59,263,248,30,418,1329,63,1605,15,119,37,81,415,1344,448,568,185,311,572,4,130,118,198,580,22,104,312,30,3851,242,824,838,130,22,389,59,296,1522,22,325,444,1081,415,440,41,22,41,348,1776,416,397,913,578,611,981,3133,22,26,807,422,796,130,416,480,96,216,502,130,100,996,899,226,648,22,91,5,63,71,63,76,4,264,48,56,303,4,30,511,576,1134,82,692,70,33,45,152,448,255,63,34,29,667,1563,1085,799,446,99,414,4,59,667,644,671,229,818,44,778,103,4,63,30,44,404,646,46,93,259,23,95,230,792,502,353,97,96,446,30,353,663,111,41,349,17,130,496,52,796,33,389,126,4236,1566,1888,400,992,537,30,155,4,318,126,252,200,1198,126,670,997,97,44,2540,1885,470,296,130,22,448,426,470,247,444,4,44,30,48,57,148,217,30,564,470,200,163,22,637,159,141,93,259,166,130,33,174,26,22,182,48,218,226,695,123,193,155,25,314,139,43,123,725,185,168,118,584,122,385,30,279,48,44,30,4,59,307,96,30,63,104,207,122,467,580,471,677,408,1115,1085,602,290,606,96,400,401,63,134,96,444,900,259,559,30,446,50,298,150,48,846,30,218,453,30,43,122,34,92,52,674,92,448,282,103,67,30,155,385,457,37,81,86,266,63,78,100,398,100,130,168,1494,126,126,1143,418,30,635,709,113,178,157,590,45,1001,22,230,707,566,885,547,92,1431,1014,1273,892,405,22,226,248,22,1133,532,2200,118,353,1321,252,96,123,1135,1046,152,1251,2118,65,30,122,496,1770,22,1540,96,402,624,900,22,96,4790,2306,27,69,278,900,316,413,22,241,1033,888,667,380,126,866,22,446,700,888,404,733,2070,30,1055,829,667,376,122,1142,644,22,126,104,312,439,97,170,755,267,248,848,976,866,26,252,1667,63,78,100,270,481,541,996,4692,3036,992,1033,22,1085,1080,2056,992,9216,10797,1791,316,59,770,117,779,515,1203,241,203,267,1022,429,352,315,1394,578,692,74,627,63,59,30,63,433,496,917,27,322,93,1244,1555,30,813,204,74,253,63,37,398,100,15,52,30,44,675,67,33,215,574,103,67,126,885,22,111,134,203,63,178,303,95,100,1174,22,822,59,141,981,67,1114,549,4,74,63,307,97,200,498,5270,4946,5070,1994,230,3888,4080,896,1296,992,2811,1039,9267,469,774,1029,2039,2948,4069,126,541,1394,134,1160,744,152,96,659,63,2099,156,511,376,1122,1886,200,9964,2588,544,1232,1804,100,152,992,9216,2336,3554,126,5290,1026,316,676,2811,93,929,117,948,31,95,252,123,544,95,130,100,848,37,22,833,252,764,55,30,63,322,230,792,502,130,416,446,30,4236,875,30,1055,1496,498,126,104,1066,227,547,1514,230,1360,328,116,252,1394,30,100,3866,594,576,875,1085,1228,766,1044,35,195,316,624,1085,1825,126,870,1174,2196,8164,2536,15658,2286,10008,35805,528,238,2240,2088,2572,448,93,992,22,2789,5132,2240,4090,570,448,93,5659,1022,322,1196,844,67,77,30,1778,134,22,628,398,594,172,226,4,46,67,1029,430,592,1018,4,792,130,5746,545,1247,247,30,268,1540,471,99,1174,270,130,249,650,248,448,48,45,233,122,200,345,535,446,148,491,22,227,199,22,947,624,237,2637,448,822,170,63,185,4,93,255,134,318,130,63,103,148,100,152,126,166,97,59,711,227,22,100,328,63,185,97,322,27,65,393,174,138,30,54,769,23,146,680,448,270,30,244,22,180,268,104,26,602,30,286,130,598,41,22,426,22,331,122,96,30,238,30,150,97,619,95,563,1507,59,63,437,230,415,33,22,491,312,282,237,448,22,41,89,18,82,509,48,150,148,104,46,598,123,229,118,744,248,1554,1171,189,4,37,113,53,473,22,294,152,28,507,316,229,477,63,448,522,53,393,85,63,692,1137,2746,312,230,1814,130,618,478,829,37,189,1483,316,230,550,368,654,238,26,1202,67,477,448,4,63,485,2456,892,1052,152,126,961,4,27,536,234,4,26,104,762,126,252,518,352,126,959,2072,849,698,316,130,50,45,985,1856,122,99,27,1792,2104,126,324,542,22,134,502,48,346,494,494,73,78,371,726,296,448,22,41,22,37,993,37,63,377,247,420,50,827,450,667,81,30,63,933,513,249,97,37,63,148,253,1098,309,103,484,515,31,99,347,511,4,26,104,22,953,1022,1987,22,26,59,1808,4460,45,285,1462,93,949,1143,448,2227,448,440,252,300,93,55,841,59,174,4,118,148,130,117,305,174,782,134,22,740,30,96,954,696,268,780,1340,44,252,484,67,249,100,95,481,541,1023,41,251,1152,389,22,37,63,4,26,1555,96,30,422,93,1277,154,264,4,89,41,709,1265,1922,113,2568,453,825,22,426,22,3874,1593,448,544,22,134,292,22,104,26,4,63,385,448,418,273,5,844,416,22,521,33,22,41,59,316,95,134,485,17,375,715,50,116,30,81,1717,81,93,53,650,230,285,477,93,41,211,170,30,100,22,253,1085,22,81,645,354,27,73,249,93,4,248,294,4,26,104,22,542,952,446,134,96,316,59,1439,997,541,4,540,322,130,502,2471,992,695,448,22,1122,2440,22,992,130,2523,152,100,796,184,812,152,648,444,296,252,444,536,1085,219,156,96,1840,100,4,26,54,548,541,503,2304,996,1148,636,416,148,491,30,471,904,26,54,492,48,19,249,130,418,645,118,744,717,2118,238,130,762,252,126,502,30,418,93,1451,446,148,513,1379,1974,130,450,412,26,4,100,22,1387,137,268,73,233,4,338,100,126,285,163,218,96,134,148,166,97,37,22,41,22,363,269,146,33,48,22,82,67,477,17,37,63,1427,413,37,174,233,689,870,221,249,63,37,97,501,285,477,515,233,73,259,93,59,294,22,96,30,73,27,391,22,37,63,326,22,100,4,26,1079,417,59,96,30,286,99,35,95,322,226,3002,198,55,452,143,134,234,30,154,5,1765,101,22,325,314,726,255,229,316,100,22,554,22,290,1105,1457,4,26,104,314,134,440,448,887,1788,4,130,1462,1064,543,227,22,732,264,282,342,545,74,585,126,1009,249,52,78,647,127,248,428,564,396,45,59,4,44,452,540,268,277,351,4,152,200,540,545,2292,507,30,65,4,27,4,281,37,4,89,4,572,1960,918,100,4,244,5,247,296,1125,229,48,390,33,343,178,48,172,155,599,29,4,63,26,4,740,22,37,97,414,4,126,334,30,104,366,82,22,26,266,4,328,116,174,614,27,381,130,450,4,312,697,130,318,130,410,4,130,95,286,30,59,63,385,130,4,46,316,86,18,30,65,179,22,126,54,63,33,4,63,105,373,275,130,286,26,4,509,33,97,100,55,167,27,221,96,234,50,252,27,142,30,28,22,100,30,19,44,4,203,243,35,11,50,4,168,144,30,407,130,150,235,33,30,44,4,52,48,22,576,41,22,53,147,27,171,50,237,152,130,312,104,261,126,22,37,4,89,318,104,30,96,319,4,45,54,31,95,142,27,4,17,126,155,152,59,34,46,134,282,252,267,22,426,22,617,22,130,4,312,858,349,93,4,546,26,286,130,536,33,331,54,53,73,22,148,126,104,148,168,180,118,250,96,59,126,63,74,53,95,134,410,130,318,130,356,50,100,264,34,594,198,200,581,50,171,77,30,63,57,22,41,189,113,26,122,148,48,56,126,44,172,535,93,4,100,148,70,100,130,22,481,189,448,220,50,248,30,4,234,178,4,266,210,100,264,506,30,100,22,294,2229,126,572,294,22,100,30,506,96,268,180,30,63,203,4,163,15,238,30,195,53,50,63,157,448,670,22,130,100,70,148,100,4,63,30,535,172,140,30,56,48,22,126,122,26,113,189,41,22,53,4,63,30,77,171,50,581,200,198,50,67,477,34,116,148,100,50,67,289,130,318,130,410,134,95,53,74,63,126,59,96,250,118,180,294,22,100,4,126,148,22,73,53,54,331,33,536,130,286,26,546,4,93,349,858,312,4,130,22,617,22,426,22,801,134,46,34,59,152,155,126,17,4,27,142,95,31,54,45,4,319,96,30,104,318,89,4,37,22,126,261,104,312,130,152,237,50,171,27,200,22,41,598,48,52,4,44,30,268,150,130,370,37,30,144,168,4,50,11,35,243,203,48,19,30,100,22,28,30,142,27,252,50,234,96,221,27,167,55,100,97,33,509,4,26,286,130,275,310,63,105,63,4,96,54,126,22,244,30,18,86,196,120,46,4,130,385,63,59,30,286,95,130,4,410,130,318,130,697,286,26,4,100,350,130,381,27,73,541,174,116,221,31,76,4,63,55,148,26,22,82,117,27,326,30,63,29,242,126,4,100,281,4,29,97,37,22,740,4,26,33,30,4,485,22,121,155,172,226,17,100,226,33,85,305,48,95,130,4,1125,296,217,30,5,244,4,311,707,896,230,812,594,4,89,4,37,264,117,30,100,5,17,385,2292,97,448,540,200,152,4,351,97,100,80,268,540,452,44,4,59,45,960,428,248,127,647,78,52,249,1009,126,585,74,545,342,546,732,22,227,543,104,934,26,185,911,366,130,4,1788,887,448,440,134,314,104,26,4,1457,1105,290,22,554,22,100,316,229,255,689,37,22,292,325,22,101,1765,5,154,30,234,134,143,452,55,198,3002,226,322,95,35,99,286,30,96,59,417,2200,96,22,294,59,93,332,300,714,496,568,130,470,870,474,184,27,237,1720,37,361,527,67,82,22,48,126,53,269,426,22,37,97,166,282,96,218,163,285,126,100,275,63,4,328,246,1546,100,4,26,412,450,130,1974,1379,513,148,446,1451,93,418,30,502,126,126,126,762,104,26,238,2835,744,118,645,418,130,249,19,48,492,54,26,904,471,30,491,148,416,2780,792,1512,1672,1148,796,96,156,219,543,542,536,444,252,296,444,648,152,812,980,100,152,2719,2088,496,352,96,48,19,3833,1306,2010,30,450,316,230,786,180,1107,2333,700,988,97,389,318,296,148,373,142,29,97,59,938,22,100,391,604,27,632,911,249,199,103,348,541,203,34,814,97,46,4,801,130,639,22,426,22,549,150,118,30,150,93,623,95,130,5062,925,277,2056,3140,699,1273,992,22,2023,318,541,104,888,2007,93,37,22,1093,795,273,4,691,1217,3036,925,247,5,2903,676,312,4,4914,227,22,130,361,185,2501,507,200,93,222,770,22,1129,130,22,73,251,48,398,100,17,130,633,4,418,30,63,450,27,263,22,163,242,515,29,93,355,448,63,332,237,93,59,412,30,73,27,4,387,22,100,348,104,26,2196,359,316,143,37,93,5,857,82,22,48,912,1381,373,75,63,30,1827,415,422,22,474,152,584,23,293,59,41,22,33,1753,22,1624,26,104,314,134,22,544,322,2841,762,97,248,200,122,2421,19,349,30,67,50,130,266,100,74,56,249,63,4,50,198,335,30,416,639,322,126,22,130,4,877,67,676,22,1147,17,5,41,80,400,471,93,180,355,515,30,100,22,355,4,59,448,4,122,30,1914,578,185,467,572,238,998,1446,78,348,123,45,28,22,104,26,544,318,134,399,97,318,670,984,471,130,391,152,96,4,312,470,500,26,104,148,244,4,492,904,22,1118,2685,448,252,513,27,263,59,126,21,1042,1251,30,48,368,50,152,19,174,244,22,426,22,48,52,4,26,48,855,100,30,410,30,199,219,4,63,30,100,55,730,96,221,477,30,263,222,26,4,687,80,50,892,17,48,30,48,56,881,63,59,30,391,471,63,130,1966,485,500,130,95,297,221,198,150,30,118,699,22,1087,100,831,50,97,366,63,247,138,300,411,1209,785,542,450,63,30,252,300,22,442,555,97,29,663,296,707,97,542,30,416,7284,12251,2085,100,6000,156,5781,286,26,4,100,22,839,27,73,148,437,268,73,233,992,242,96,134,314,97,37,63,1424,59,46,500,1394,63,37,30,33,111,714,247,316,82,22,48,363,22,199,227,22,41,22,37,97,542,220,163,338,515,233,73,792,552,22,37,389,22,100,4,26,862,130,659,316,103,27,1346,48,134,511,1808,951,2698,269,2018,22,101,93,798,842,59,361,28,152,766,674,126,2907,22,645,1247,277,912,896,96,375,677,496,481,167,1544,624,1662,130,100,1312,496,103,461,184,896,1648,1440,152,10600,396,3803,448,822,170,248,4,93,703,2086,22,100,1022,632,533,1277,667,81,30,266,100,30,50,372,63,565,63,249,134,95,544,22,426,22,1713,243,385,448,63,4,26,104,22,992,437,230,285,37,126,1496,422,44,126,400,465,817,4,126,122,1972,859,659,322,100,130,143,53,244,1202,67,2187,50,3700,1022,418,26,4,63,37,22,300,347,675,143,59,268,1064,476,96,134,316,95,100,385,415,252,440,37,1957,100,111,22,461,287,667,126,229,22,41,448,22,134,782,481,515,174,59,395,30,471,521,22,100,442,1208,795,93,37,2039,148,316,1344,252,1840,3712,322,2688,130,888,126,1209,290,22,104,26,4,387,155,316,130,354,4,130,511,103,215,33,152,121,817,22,100,200,148,63,37,97,762,880,53,93,81,400,50,67,152,246,202,600,81,146,50,648,396,63,37,448,134,22,73,316,37,22,41,22,229,325,22,168,581,516,78,73,1373,63,4,26,104,22,426,22,866,126,500,134,96,375,1417,22,37,143,294,152,2289,1269,1018,1151,1792,195,198,824,2878,130,2903,93,37,22,389,2467,474,67,481,95,100,249,67,736,1384,2446,31,347,123,617,22,134,786,988,4,174,59,841,148,37,285,230,440,989,22,130,67,448,440,552,600,677,67,328,691,73,22,134,249,63,676,755,126,911,2047,373,770,922,100,122,1094,196,518,1074,4,2229,448,2538,465,180,401,416,22,617,470,130,1251,345,28,138,30,1798,622,485,220,65,444,33,97,248,200,100,22,253,174,22,645,244,22,58,368,103,551,27,73,249,93,4,185,63,294,4,26,104,564,411,26,4,100,448,413,27,199,22,294,152,385,100,147,305,17,297,73,22,85,389,22,130,100,271,97,37,312,795,733,118,2665,496,1895,63,134,196,571,325,22,101,1795,888,130,6452,996,22,1022,650,379,67,1557,22,645,1263,545,988,632,22,7025,541,732,892,10261,22,645,322,925,277,817,22,426,22,992,93,1446,1574,3884,1210,2774,37,3896,515,3519,4095,9250,996,15380,21943,448,67,477,448,67,2941,3984,780,1042,992,3488,54,938,1143,22,2019,12758,541,1524,1831,2513,126,2707,67,1210,3171,691,3042,992,26,1332,1224,300,126,888,130,318,130,3316,896,5124,892,754,4448,2451,22,130,515,485,1014,143,1808,1263,740,221,416,30,503,147,875,117,30,996,6385,2107,896,829,67,101,22,325,2336,570,907,22,2039,1144,346,33,22,130,67,219,95,182,392,322,96,536,130,219,97,96,59,93,298,694,411,26,4,100,22,326,63,37,22,391,27,73,148,446,355,99,35,76,435,80,171,95,964,33,97,37,22,41,222,27,199,22,292,282,748,22,622,37,1907,676,903,100,93,4,418,440,946,100,107,73,22,368,1329,199,888,130,1527,130,888,1022,773,101,22,325,571,196,134,63,1792,55,544,2665,118,733,795,312,37,97,371,130,22,263,126,85,22,73,297,17,305,147,100,385,93,59,294,22,96,103,27,4,409,448,100,4,26,411,542,22,104,26,4,294,63,185,4,93,249,73,27,354,167,478,81,22,889,196,253,22,100,200,148,41,22,37,97,33,444,65,220,880,53,93,81,1717,81,30,116,50,167,1425,134,95,316,59,41,22,554,22,416,611,233,5,273,1251,63,4,26,104,22,292,134,22,544,448,5814,101,22,3461,4480,496,1792,96,1555,26,4,63,37,22,389,1403,189,875,541,481,95,100,249,67,736,1384,600,180,268,1776,740,22,134,782,174,305,67,50,278,122,174,59,896,645,440,1661,955,2941,1213,300,2398,123,1717,59,193,1682,126,37,22,2035,4,27,861,130,953,22,104,26,4,448,63,347,130,515,484,81,22,1660,148,63,37,97,249,513,126,807,93,54,27,604,63,1277,50,420,247,440,230,800,37,22,41,22,448,296,726,371,645,840,48,502,134,22,542,324,126,8022,1376,3803,1939,546,728,1944,2941,67,448,477,67,2120,4480,2562,230,2549,126,1018,1022,1640,26,322,2044,544,1124,450,1642,1344,464,511,134,1394,37,93,501,961,541,442,100,22,1022,395,59,174,4,511,477,19,767,134,22,448,41,22,229,1080,483,111,100,413,1044,500,37,68,372,149,22,496,385,100,95,316,134,96,381,515,644,268,59,143,1322,22,37,63,4,26,4244,896,50,398,1789,67,1446,53,273,100,168,154,3742,1808,2088,37,1944,22,104,26,4,63,448,2341,22,325,667,95,134,249,63,584,48,844,81,667,1277,763,1424,122,2086,800,248,1440,5618,134,4061,2061,1046,20323,130,22,426,22,639,1697,95,630,367,97,100,222,27,221,292,730,300,2588,698,96,785,100,97,858,130,4,749,63,4,96,54,126,22,131,67,185,63,248,50,1182,2062,546,450,2040,779,22,41,252,762,30,950,50,50,30,100,22,294,698,849,58,22,130,19,44,4,96,322,30,266,96,48,30,1896,248,718,5,48,45,154,279,63,496,50,3385,312,104,26,4,542,97,707,296,663,29,97,555,442,22,100,200,63,30,55,104,30,63,992,259,526,691,103,415,411,63,207,30,138,126,184,63,303,97,50,831,100,1087,22,699,113,5,30,150,93,57,22,247,297,95,130,500,485,1966,59,71,63,471,391,30,122,937,48,30,48,13,4,542,350,50,767,4,26,481,4,30,477,221,96,705,80,41,22,37,30,63,4,418,30,362,48,30,100,755,100,74,4,52,143,23,293,37,22,96,148,174,19,152,50,368,48,30,237,148,866,95,947,117,30,59,41,222,27,199,314,252,448,3481,93,37,22,389,704,1072,691,474,513,35,95,100,249,67,507,229,496,266,2147,419,1776,912,48,944,48,59,45,496,300,470,1659,22,130,67,448,440,552,352,155,770,395,638,53,229,249,63,428,22,1126,48,104,496,296,1003,373,619,373,800,1908,1540,4667,541,676,22,2789,97,1194,3014,37,22,1849,22,1072,1130,22,2966,3008,925,67,1018,976,5174,1224,3962,1230,810,998,448,1547,45,50,130,316,546,134,1440,1592,37,1307,618,26,104,148,101,19,1524,22,4118,12240,2423,448,670,22,263,37,148,904,170,4,118,148,104,26,113,309,63,30,77,786,134,22,73,318,226,123,347,533,200,156,42,4,46,4,93,446,35,281,163,67,307,130,318,63,37,30,144,270,130,22,126,214,171,565,4,312,130,546,97,349,370,182,234,4,80,248,1474,862,1204,96,30,385,37,93,446,416,130,259,26,104,50,264,4,130,22,617,22,48,120,126,152,396,59,96,63,253,99,574,1000,249,765,907,122,200,126,152,67,33,509,48,172,126,104,46,519,63,22,426,22,481,63,448,552,169,306,517,827,511,156,1563,866,22,134,292,22,104,26,4,63,485,22,1285,803,93,101,22,325,196,33,22,41,22,37,263,53,95,134,318,37,130,22,41,222,27,99,48,492,184,22,120,107,171,429,667,294,237,93,201,63,37,599,795,93,41,381,30,675,888,345,22,278,255,95,4,27,103,286,30,96,476,353,1713,134,96,316,59,1439,2404,130,452,248,80,368,4,1347,541,546,130,249,695,1592,464,604,1524,412,450,130,3123,4,312,491,185,545,1856,485,17,5,247,264,624,52,178,1003,992,341,74,537,541,347,103,27,786,4,143,37,45,48,268,446,148,26,104,22,200,27,19,202,426,22,37,93,4,740,22,448,1874,770,100,30,100,22,448,992,2344,27,117,398,698,48,922,59,97,448,96,444,54,1026,22,744,152,96,30,416,222,53,95,130,48,238,30,96,58,470,100,318,578,4,59,30,33,30,418,574,1970,552,433,45,54,31,22,73,142,481,93,150,30,118,150,218,300,31,22,426,22,491,148,130,100,216,454,31,4,46,93,56,196,120,50,30,122,244,34,203,63,126,322,30,348,302,227,22,130,19,48,492,54,168,96,78,458,27,4,99,471,30,361,130,148,416,222,148,26,59,93,4,29,142,30,63,154,126,148,148,18,130,318,389,97,448,540,700,500,552,1672,238,182,476,364,422,100,130,148,168,1498,230,362,130,270,30,1029,67,46,4,226,172,594,198,850,130,100,312,450,130,786,4,30,77,63,4,444,252,148,4,1192,322,1785,130,318,130,410,229,286,30,122,385,130,4,46,120,196,86,18,30,244,22,126,54,96,4,63,105,63,585,130,286,26,4,509,33,97,100,55,167,27,221,96,234,50,252,27,142,30,28,22,100,30,19,48,446,46,50,4,30,138,144,30,537,150,93,175,30,44,4,52,48,598,41,22,200,27,171,50,237,152,130,312,104,261,126,22,37,93,318,104,30,96,319,4,45,54,31,95,142,27,4,13,4,96,30,155,211,34,46,134,801,22,426,22,617,22,130,316,858,290,59,93,4,546,26,286,130,536,33,331,54,53,73,22,148,126,104,148,168,180,118,250,96,59,126,63,74,53,95,134,410,130,318,130,289,67,50,100,148,116,34,14,126,454,198,80,701,50,171,77,30,63,4,53,22,230,113,26,122,148,48,56,126,44,172,535,30,63,4,100,148,70,100,130,22,355,315,448,157,63,50,248,30,238,15,163,4,266,30,180,364,502,4,26,4,100,22,290,4,1685,22,426,22,130,361,594,904,531,45,44,4,37,22,242,117,278,220,96,59,316,95,134,229,22,511,126,363,48,91,35,195,22,120,30,48,29,67,104,229,17,35,91,372,48,2272,351,134,411,481,1449,476,126,5,17,130,4,312,584,892,1400,792,1000,248,1392,4,464,318,1022,4,780,268,992,728,52,249,639,1518,30,100,892,1540,4119,93,37,22,389,2467,474,67,481,95,100,22,227,67,1546,448,126,2040,406,31,347,123,769,916,847,252,841,55,93,322,230,762,30,637,22,130,67,448,440,552,1277,395,691,95,134,249,63,546,900,30,81,667,244,2047,373,168,632,100,22,744,122,156,1064,714,496,1278,3896,8684,100,916,2025,515,5676,996,3584,3580,4,2536,1915,448,1085,1251,1248,290,22,676,67,30,703,2370,448,1494,93,55,937,22,448,396,5,152,987,801,95,134,286,30,96,59,521,22,953,26,4,100,22,326,63,37,22,391,27,73,148,446,259,73,233,515,171,1092,97,37,22,41,222,27,221,292,282,418,800,174,37,1840,100,17,626,903,41,22,37,93,4,418,126,314,916,4,233,73,268,1524,22,100,4,26,412,450,130,5911,93,448,733,6142,293,2088,576,2200,3803,541,5656,1512,544,184,896,3760,448,2114,1840,992,5358,48,2040,1944,37,22,933,152,1080,1682,27,221,992,800,174,37,331,1479,147,1144,748,148,134,1904,137,6991,1962,1048,992,30,1096,6027,93,992,6128,5082,278,8986,27,99,122,1856,985,45,50,130,316,698,849,1972,100,959,126,352,518,126,126,126,866,264,536,27,4,961,126,152,1052,2784,564,485,63,4,448,1746,26,238,1022,550,230,316,450,1033,189,37,829,478,564,54,130,892,922,230,312,3880,1808,448,1547,45,50,230,2336,400,1099,645,1410,130,249,19,48,1476,22,1022,9460,1844,2136,100,16174,8198,992,57719,119343,3920,132968,402347,37878,7401,152,511,4,14316,12927,6039,103,6475,5292,476,4000,30,418,4,174,1692,6032,4034,35,3965,30,422,16376,3820,8160,30,4318,130,22,11876,30,370,48,4,3896,130,22081,3847,648,1144,22,3610,6189,1205,816,30,501,395,2195,93,4746,4,37,63,30,81,22,398,5677,30,370,96,35,3395,418,4,130,22,81,93,692,4802,6369,174,73,2667,2221,1707,600,3536,113,30,4648,732,4100,3030,19696,4,17368,9948,2093,26,113,3640,675,5238,546,4645,796,823,1939,866,30,3136,3851,412,30,2026,1480,5339,1026,6372,103,7500,564,30,7132,16489,35,27245,35,16489,6266,896,3154,11385,1026,5339,3536,412,3851,3136,30,866,1939,823,796,4645,546,5238,1022,3432,1212,6604,4225,24440,23505,996,9421,546,1677,30,418,4,174,607,25221,1719,141,450,194,81,3029,1007,11093,531,4050,347,196,6406,2160,350,104,30,501,687,74,27,3142,1881,418,1185,546,13309,7158,81,22,130,3948,13509,9630,5443,174,4,2699,422,411,515,6892,19480,2288,4100,5852,2167,2041,1777,337,144,2086,1480,233,137,235,109,4,26,1749,1772,1873,4,31,99,81,22,1737,4635,941,648,1899,111,78,56,22,81,93,692,1298,446,100,3236,170,174,7280,81,4,1707,2288,12032,10716,9142,2307,309,200,4,31,13,1926,1904,22,100,30,81,268,73,174,4327,368,326,3447,22,211,3084,3969,5979,481,4910,1899,1255,926,7273,2907,820,252,101,6235,2966,7816,285,3795,131,69,4,31,50,63,26,4,6875,15818,22,130,3817,2573,374,9012,4,69,531,16150,174,73,2630,2258,1528,3184,896,348,26,6050,9043,1703,16620,5209,1683,11907,3306,4,685,4147,3232,712,12402,4291,22178,3933,3331,13812,3317,3817,152,5116,3944,2820,14523,11801,368,326,3437,448,63,2683,1336,134,586,7568,14581,1476,190,233,2007,1840,4880,903,5562,74,4,69,4211,211,5725,4290,1339,335,22,144,30,56,13,31,4,509,1364,1428,5235,1016,1939,471,3772,1703,13392,1697,4,26,113,104,131,896,3184,1528,2258,2630,73,1327,5212,4,15845,398,22,81,30,63,37,4,7034,7991,1145,230,4961,211,22,473,366,485,2123,7039,511,50,4030,2242,13083,3331,1373,7095,81,22,130,515,1904,1398,131,370,30,63,2490,233,9276,316,3580,100,448,1988,252,8312,1939,1908,1772,448,3525,448,1638,481,1777,5350,111,3236,329,4,2225,174,37,22,1440,645,6224,1666,174,59,93,1904,1428,285,137,374,459,785,103,30,69,35,511,5313,511,4208,3739,2135,4078,2288,23014,479,1794,194,370,30,361,152,963,4318,3720,30,2026,12643,2149,6892,515,411,422,2699,4,174,5443,9630,6650,3245,2427,130,22,141,74,477,93,4,46,31,4,69,442,59,30,395,471,1559,130,840,422,4621,143,31,4,69,298,233,4328,507,15910,27,715,451,645,1294,24534,81,22,130,3115,833,370,30,36494,10735,10182,1911,2718,448,4139,285,569,401,274,113,35,466,30,69,35,3199,6260,6730,9718,81,22,130,3754,194,184,186,30,661,605,15031,3132,1026,6639,174,4,418,30,2026,1974,8640,3603,103,8064,30,8220,16489,35,15838,542,4,200,276,4,15843,152,16255,630,10096,5036,113,31,4,69,531,19716,13435,15771,174,5494,748,392,151,1825,2056,197,1203,3779,335,22,41,22,81,30,56,13,31,4,509,3166,3754,501,30,576,1016,429,1510,7277,4001,81,93,37,22,2856,987,31,4,200,311,5612,81,4,511,152,7016,381,4,511,712,1876,5652,3632,1792,1251,2056,1976,5128,5191,233,839,3008,10179,22,8190,4231,3933,515,11939,130,3896,4,48,370,30,11876,22,130,4318,30,8160,3643,81,22,130,2030,1918,370,30,12391,33304,44778,37,63,2056,4168,1083,1035,5624,123,8583,13425,8327,30,418,3705,63,531,6261,6313,448,1776,5403,3420,1912,2118,3523,15696,2291,2789,9349,907,9590,2466,1533,2379,446,450,511,144,1559,1338,278,148,509,448,1700,27,11458,14704,184,412,27603,2707,844,3528,2592,8368,4112,996,2821,30,19346,2088,496,30,218,200,1856,2044,130,13218,19483,18490,13887,17137,1235,531,45373,531,1235,9242,7895,13887,18490,19483,13218,130,2044,1856,200,218,30,496,2088,21397,30,25495,2751,41280,3547,3754,63,30,501,3983,9034,818,471,11355,16365,3484,115,233,30,168,200,339,348,9438,3128,14809,1037,471,130,1298,546,748,28995,3613,15988,18753,16347,22930,515,6485,63,531,6745,988,4,3896,1180,2044,12746,11880,5825,148,813,326,268,1776,3754,1968,27,1700,789,168,148,278,2266,100,30,81,420,144,213,748,2825,3999,7916,4,170,718,130,1862,1232,7814,2789,2291,9741,6028,359,1577,63,1488,3458,3955,2751,4428,750,6011,513,5511,63,1724,5,466,1085,437,4428,74,1085,28312,2892,348,123,4018,2292,1525,531,63,37,1739,614,9642,3754,3558,2529,26703,992,16143,63,6896,156,2789,10256,1776,21723,27,9777,452,1703,73,27,1873,187,6791,2914,2021,1070,22,13822,9812,1543,1208,1249,3179,781,78,74,4,940,48,19,1746,27,4953,531,63,5417,6312,6134,1085,74,4332,96,437,316,769,466,5,1724,63,6024,6011,750,63,4365,1759,992,6822,37,3960,22,130,4,7879,4448,2457,907,81,515,152,2266,329,30,992,63,1633,63,5722,1776,7358,15835,8813,7005,22,1085,6865,6896,63,6037,7085,96644,546,3080,10593,4186,30,11681,4230,14809,3128,9783,3484,2521,22,3847,27,4435,3896,8562,92306,16477,20440,14274,4230,10351,16991,330,418,30,329,211,21212,10330,1118,117,531,30941,1259,2821,28781,4030,32692,22,2022,19376,1055,1498,14878,2529,6008,45239,10256,3754,3110,21323,8357,19696,907,2784,2056,9589,18179,130,22,3878,200,8575,1776,16552,14088,3063,992,5128,16376,9704,1208,295,30,571,1533,259,511,4,37,93,103,692,63,30,1731,511,4,31,1294,448,197,819,1085,22,37,93,81,674,4088,347,27,450,541,2856,152,2168,944,22,437,389,992,59,960,5336,1111,4,2532,30,1371,328,93,622,2917,152,2947,37,93,4232,1666,4132,1988,185,5939,3428,496,216,184,131,781,248,1796,48,82,18,85,307,30,370,48,4,130,196,1662,1159,617,30,314,4,31,69,30,523,515,988,785,1055,30,3425,5298,295,30,186,184,808,1236,27,543,418,4,912,74,56,22,81,2751,3133,1135,200,4,44,1016,30,762,937,63,30,59,933,22,37,93,81,506,1533,18,289,448,696,296,63,30,59,464,515,37,63,30,81,714,5461,2056,1251,2272,515,1877,955,26,104,22,501,448,4292,987,35,532,138,126,199,762,134,960,1181,222,126,370,252,73,712,37,13,46,88,651,1255,2055,1312,247,233,233,30,1403,511,35,4083,329,2878,2420,511,35,3645,526,3323,63,1185,448,63,248,681,63,30,285,17,27,474,859,933,63,30,59,174,137,131,69,4,31,50,93,692,22,100,30,81,554,331,100,606,190,29,277,259,1144,389,1086,100,329,645,22,81,204,448,63,30,2440,1155,511,806,2874,4,130,2123,183,328,35,461,30,168,22,81,484,63,4,37,63,30,314,4,31,99,992,464,59,437,59,93,814,130,755,63,30,1937,4,444,4,509,31,4,444,4,63,285,470,30,100,300,414,34,59,50,31,4,69,131,333,501,30,100,4,1420,169,531,63,185,648,96,63,733,48,104,52,213,31,22,43,48,398,22,33,48,30,56,13,31,1380,381,35,613,279,89,363,261,35,163,50,253,134,796,513,4,31,448,1511,1747,45,37,295,248,349,611,1976,68,533,1488,199,249,52,365,542,1713,1660,291,5403,992,93,123,1407,4,992,285,511,4,37,93,103,244,448,1000,1387,389,448,440,1016,152,1440,848,3987,101,143,200,4,992,964,1529,389,22,130,1642,30,370,96,1281,152,296,93,122,4,866,22,104,26,371,515,130,22,81,4635,448,53,30,206,248,168,30,450,378,44,89,149,30,69,35,1509,96,531,452,4,588,4,213,30,233,268,48,56,44,99,407,96,1039,169,34,96,69,48,131,1428,422,960,248,30,213,4,31,99,81,316,104,1246,63,30,418,30,53,1939,418,352,353,99,27,17,235,291,252,70,426,2663,252,339,4,26,48,56,644,922,27,295,50,235,133,585,511,576,4,27,4,69,30,501,63,396,944,122,30,349,247,222,1022,418,4,2027,1991,1763,667,444,4,1255,418,1244,778,866,2388,5943,381,103,27,1951,422,1152,1018,966,480,27,389,233,3799,248,5420,542,103,30,1016,152,809,715,548,2384,570,2766,170,822,2114,2770,604,1603,2573,1213,775,4,5372,3957,2852,152,2368,4,775,1213,2573,1603,604,2770,2114,822,170,2766,570,2384,548,715,809,152,1016,30,645,4144,1276,248,1081,2171,152,395,233,416,480,966,1018,1152,422,1585,103,393,381,5943,2388,866,778,1244,418,1255,4,444,103,564,1462,301,1991,2027,4,418,1022,222,247,268,81,30,100,22,944,396,63,152,349,30,69,4,27,4,576,511,585,133,235,50,295,27,922,700,48,30,339,252,2663,426,322,291,235,17,27,99,353,352,418,2533,1251,99,35,281,81,130,495,960,422,1428,344,4,199,1135,506,100,316,233,243,592,4,452,531,96,1643,238,44,378,648,248,206,5166,81,22,130,515,371,26,104,22,866,4,122,93,296,152,1281,96,370,30,1642,130,22,1918,964,992,4,200,143,5880,496,152,1016,888,389,1387,1448,992,1277,4,1407,123,93,992,11678,30,1747,152,1904,3872,2784,199,216,1344,4,1325,467,48,130,33,329,30,418,4,326,1294,368,2120,4,653,437,78,2858,2707,645,888,4032,2995,1087,4,27,73,30,464,1440,152,81,226,511,1022,1880,564,652,81,22,2577,1000,1540,37,885,211,10345,31,4,291,471,3314,4,243,266,1549,743,1044,152,2171,213,4,31,99,5184,3444,458,722,1044,922,27,1043,48,4080,670,4,3725,542,73,470,4780,2373,1065,379,152,1636,4,1212,5275,604,471,93,992,236,2558,211,22,1037,48,1792,896,101,495,844,6132,7153,1977,30,4191,2465,312,81,78,489,59,542,1250,1085,96,1254,427,4,777,211,1792,896,452,34519,1918,448,53,30,1524,268,69,31,713,278,2410,531,48,69,31,99,1806,4,27,4,69,796,1044,606,1530,35,69,30,149,213,30,718,30,111,63,448,30,53,3857,196,4,27,54,3599,400,27,1591,1673,421,27,3021,130,4740,848,429,667,2789,395,229,667,96,1840,48,837,992,4,892,515,2173,4651,144,3536,48,352,96,3616,1064,352,744,3303,511,996,469,327,134,531,63,168,363,981,35,1246,515,31,13,56,30,48,33,22,244,48,463,52,104,48,285,448,63,96,833,63,721,888,67,444,4,100,30,371,63,30,59,174,137,131,69,4,31,50,93,714,100,30,307,448,63,4,477,511,4,2829,147,146,746,246,22,211,885,130,1499,1085,803,373,5,133,4,329,495,733,1107,901,111,4,130,22,81,167,4916,30,471,30,63,652,81,22,706,268,100,615,888,904,103,368,25,252,29,796,100,496,500,400,448,59,33,4,44,1632,882,247,172,27,302,30,63,185,496,248,63,1102,30,501,63,2650,178,888,78,111,63,2915,293,96,396,2024,333,511,1277,1086,1121,412,3318,35,1309,104,30,471,30,713,1312,480,940,4,100,85,446,713,692,501,88,46,13,37,211,30,203,30,238,73,252,718,710,471,459,248,253,134,198,93,48,22,100,30,81,190,199,126,159,63,4,444,35,987,2648,4428,1710,100,5176,4225,93,733,104,563,294,35,104,259,22,81,30,63,37,464,4,99,412,59,30,63,992,236,233,96,172,18,706,818,126,52,100,237,81,93,37,22,337,37,13,31,4,69,442,59,30,63,937,440,322,30,896,63,57,13,31,4,200,376,311,448,4995,337,748,2340,348,1344,533,955,2995,645,440,837,2544,422,30,1055,285,500,461,134,393,537,30,59,359,53,30,69,31,4,961,285,174,169,531,63,148,54,1397,93,81,22,130,4,48,261,446,85,18,82,48,1761,35,248,644,137,131,184,509,203,532,961,1483,1865,740,326,2762,179,199,1208,537,92,869,96,3218,471,5561,471,93,37,2432,515,152,2917,1043,870,3063,4,1111,3720,4280,101,795,10872,159,174,4,337,81,93,37,22,391,27,667,348,23,103,27,4,314,197,476,770,496,31,4,491,81,922,93,50,31,22,130,422,30,63,477,411,389,422,1555,48,315,186,30,295,344,5539,197,476,100,5028,53,359,59,391,278,2682,233,1085,7032,992,152,2288,1672,3008,448,477,4,511,5760,152,2856,448,5672,992,496,6634,2445,296,63,89,1040,632,1085,471,1724,616,515,37,63,30,81,4649,937,63,30,501,491,22,101,347,1064,1277,515,130,22,81,1587,4,925,563,285,511,4,37,93,347,667,501,511,4,10016,211,22,473,219,93,81,19,54,5,3986,983,81,22,473,122,344,5,4587,33,200,467,322,248,37,44,2777,156,27,17,822,22,100,30,286,310,1577,233,233,1291,30,23,99,35,344,63,37,67,271,99,27,17,372,233,45,298,130,22,174,116,252,284,471,10423,896,4280,733,63,2924,4896,152,81,2455,1420,4,100,30,471,2432,103,542,770,5243,19,3336,1498,101,378,729,2899,200,22,1085,837,992,974,30,1503,110,992,564,2655,48,100,1091,753,92,73,283,248,63,202,790,469,862,134,511,449,511,59,1085,206,1586,3772,471,3218,96,4,957,537,216,992,199,179,2762,30,266,30,740,1865,1000,479,4,961,348,184,203,248,261,184,131,137,644,248,35,1757,4,31,69,30,103,398,48,261,48,4,152,174,766,531,100,4,50,148,63,531,169,126,48,285,961,4,31,69,30,412,59,30,464,69,4,31,143,219,134,361,100,30,470,285,63,448,4,540,30,422,10290,3702,726,3595,30,511,204,81,22,645,48,281,1575,1428,200,52,29,515,281,100,1166,93,677,4,663,944,37,1755,681,511,248,5019,78,3347,155,143,31,4,138,373,829,1709,3089,119,27,147,37,888,19,200,2646,4,27,4,511,1185,218,30,200,33,233,243,4,359,63,1338,1559,48,96,511,202,694,403,88,46,13,37,785,237,15,496,222,37,1144,389,571,134,961,126,138,532,4,31,511,476,4492,248,1168,1840,824,101,19,248,3512,152,1096,992,168,1498,2470,952,692,22,81,30,63,37,515,397,67,152,448,992,307,325,1208,632,48,944,48,89,63,1699,1042,1139,248,5151,1085,22,1416,2121,1591,433,2332,1315,53,174,78,1066,2713,531,1102,63,248,681,63,531,896,1865,44,4,33,907,52,944,100,796,281,48,2855,100,268,624,104,733,63,30,501,4916,2523,733,22,1317,1640,1877,1877,233,93,200,3821,4,63,674,81,30,100,22,885,59,30,930,645,1294,182,196,833,63,96,937,777,167,44,3902,134,4273,6120,25649,1643,992,3367,2901,2670,960,59,337,748,1792,3720,2056,12041,2205,452,896,1792,48,163,777,4,427,1254,96,1085,1250,542,59,567,81,312,2465,4191,30,1016,152,809,3036,4,4076,37,5384,93,652,81,22,1533,37,2407,70,211,190,669,37,885,1766,458,27,2110,1285,2829,2181,174,59,93,244,3088,252,170,1721,645,714,2673,645,281,5426,2973,2224,922,27,1491,3355,325,674,542,3872,1440,464,59,93,1747,30,3234,3973,6232,56,893,126,93,3280,506,81,130,22,885,152,48,1699,93,997,4,200,1135,9864,11383,448,687,200,4,101,63,800,96,792,937,93,992,22,130,81,389,676,992,501,904,324,93,471,567,130,81,281,134,862,389,2951,1480,216,315,677,1348,1340,30,418,4,1620,200,35,133,1672,4,100,30,314,4,183,357,30,422,616,100,30,418,4,174,1662,4,1018,1906,31,4,444,4,63,159,126,199,53,218,30,122,339,35,511,59,960,673,755,230,22,259,235,50,322,604,63,255,278,500,213,53,722,1350,1342,744,104,362,134,322,987,4,27,2955,259,393,103,45,992,2940,252,888,922,233,45,198,542,536,471,606,63,37,1301,422,480,675,1533,2870,2884,27,515,1628,81,515,407,859,211,22,1448,2351,1545,4757,496,2056,691,30,633,870,922,1070,350,35,152,2151,4051,26,2751,81,78,437,653,4,344,1055,721,1503,485,814,130,515,1325,4,1344,216,2983,2699,93,37,955,496,1168,3397,389,233,93,944,48,1792,896,1696,5086,645,30,1016,152,809,715,548,2954,2766,170,822,2114,2770,604,1603,2573,1213,564,211,4,5372,2896,4480,4,940,667,2501,870,2008,43,501,93,1381,4335,412,3136,770,174,1398,1770,448,4448,2899,652,93,81,22,56,74,452,63,299,645,418,27,4,122,389,59,30,63,1246,35,96,184,186,30,295,344,37,885,81,130,22,389,59,244,143,31,4,570,30,448,1881,44,37,198,50,93,101,795,170,374,1155,1426,67,448,1433,233,174,59,93,944,48,912,1617,159,448,644,252,348,22,63,18,86,13,31,4,511,714,174,389,4,696,1410,1085,6120,1168,888,104,1773,515,1824,3803,93,448,7920,800,992,496,1672,152,1792,1064,448,4051,30,418,1344,152,496,496,448,78,533,349,30,69,31,4,961,348,184,179,418,574,1314,56,74,4,988,19,2638,35,322,189,251,103,494,307,987,4,1396,53,30,418,30,63,1102,179,69,31,713,564,2524,131,48,56,13,31,65,34,234,632,845,34,109,104,131,104,33,233,30,217,96,183,1842,1094,104,144,511,1102,83,448,4887,496,464,992,59,93,296,152,285,22,325,619,2709,3008,824,101,3987,848,1096,1064,888,904,328,168,728,96,1000,48,644,22,81,93,37,4,511,507,541,1315,45,280,1208,9027,1437,4776,6032,496,5520,59,78,759,744,259,30,1191,960,59,189,648,200,48,448,259,6325,2984,448,5624,6256,152,1016,888,952,2272,992,1792,1019,93,944,48,6312,949,22,104,26,955,1877,515,11928,949,67,59,30,63,296,696,737,1551,506,81,93,37,22,933,104,48,937,762,30,1016,44,4,200,1135,6933,8112,6227,152,6016,600,1277,515,2104,480,7448,992,848,944,2320,3803,93,448,4872,1904,1144,755,30,63,944,48,2120,152,2856,59252,195368,22,4086,41947,4080,28180,1044,3847,211,390,6004,19,152,5500,204,523,11793,452,3103,513,44,3830,22,37,174,268,247,4869,1029,3251,3879,3348,11743,564,30,3302,34164,5186,16600,1134,3616,4448,6023,152,33,10289,14561,2030,273,7414,5234,800,2137,13173,3933,12791,10142,4280,1992,2688,992,22,4536,1866,6120,185,9458,726,1455,1918,727,650,3999,81,770,152,5621,402,390,184,27,3847,2720,866,30,2652,3851,682,744,3948,1756,2936,960,452,618,143,368,4501,368,93,4,77,103,1904,126,1866,4065,1091,548,2936,6550,4065,1866,126,1904,103,77,4,93,368,4501,368,143,618,452,960,2936,1756,1918,2030,744,682,4288,929,152,633,501,30,63,2620,903,4850,5621,152,770,81,3999,650,727,4099,9643,3186,2934,1866,5550,2688,6272,913,368,8861,348,12443,3933,4131,15818,15347,2784,474,1107,22970,10201,8814,2220,3184,63,30,623,152,121,238,152,10145,7986,24384,167,6268,2936,14006,452,9479,5868,152,2784,29824,6247,4007,1992,4280,7026,1038,63546,17375,2056,2503,3505,623,511,7182,9124,5480,8112,359,2056,7255,27,5639,14048,5753,6547,4080,5753,14788,550,2056,5514,4080,20511,25608,4080,98664,16376,28043,63,30,501,1555,29560,2056,18431,3327,4080,5514,2056,18756,5688,6588,2056,14596,9146,5186,1840,3937,2335,29384,33208,5999,11081,12432,2056,8045,6347,2056,1766,25954,1697,143,1070,960,2936,1306,1825,3317,682,4321,3896,10677,2784,152,3315,2553,9246,81,152,238,121,93,59,3306,531,2283,10471,121,2030,4242,10108,368,3565,5276,10169,32722,16380,15818,3964,101,3847,130,22,81,3607,1181,1755,5704,1426,2470,6746,2056,3512,185,4348,6002,121,152,1904,1776,2440,13634,30,3321,2030,917,10108,4038,27,1237,6643,1455,2441,204,309,4194,997,152,2784,3239,390,174,37,3847,3586,30,564,7027,682,744,2030,1918,1756,2936,960,452,618,143,368,4501,368,93,4,77,103,1904,126,1866,4065,8398,25,5753,1918,1904,93,184,249,119,7048,2788,2588,3332,7033,22,15332,545,992,35848,11867,5087,4238,997,152,2784,3239,4448,3616,13248,6268,10108,28928,61188,3092,748,3302,30,564,3501,8987,3302,30,564,5704,6776,3332,46023,23556,3484,2436,100,14333,2043,8365,5981,894,152,391,501,100,3140,2236,7813,59,45,1939,134,903,58,3896,13961,7917,1040,5890,14881,1440,93,59,4195,8010,4019,134,2874,8920,4654,770,2584,26148,30,100,22,1420,398,1776,1277,579,200,218,93,1014,12843,667,1759,1085,959,3540,67098,3802,45,59,16317,100,80,372,7467,3432,2319,27,73,440,30,959,182,418,30,1810,817,238,233,12689,1994,531,63,1435,130,11749,100,30,1435,63,531,1994,12689,233,238,817,1810,30,418,182,959,30,513,27,2319,3432,7467,372,80,100,93,347,515,152,15210,59,45,3802,67098,20871,53486,152,955,100,7919,2906,10168,117,14529,30,100,3354,8331,3606,1602,1308,778,218,9394,233,2895,1435,63,30,471,30,73,27,10578,500,2657,471,1891,1892,27936,130,4100,20138,2473,6087,22238,10850,10003,1014,93,997,3053,1818,22,100,30,8801,1039,5747,13145,770,10984,7198,1362,9067,3680,515,59,93,12546,6353,1026,12119,1044,100,6905,4203,2210,1918,107,45,992,1050,1918,866,278,786,10371,515,100,377,63,452,152,6875,570,3096,302,1085,786,1144,926,37,955,58,929,63,37,955,152,811,1107,37,2173,9518,6020,23556,14821,10285,2070,35711,2070,992,5890,24803,4059,3616,19501,992,448,9171,4112,12766,2087,11728,2003,15,7,3079,2834,5967,30,1841,1144,1015,1890,63,37,93,862,152,4128,5371,1387,786,37,1107,811,126,26,955,37,48,15,987,955,37,926,1144,1871,302,3666,1999,30,4846,152,452,63,377,100,515,2688,16862,8434,2159,1953,130,2926,152,11568,18182,770,28862,5890,992,9451,154,11363,21942,28994,4230,32168,13784,5208,9517,117,2123,1543,471,2657,500,12707,2895,233,27633,4086,75464,21343,1135,1940,46564,15232,992,8112,5206,594,1435,130,22,2976,645,16864,2270,1533,4520,2859,30,959,182,418,30,513,27,1270,724,93,238,233,16712,30,100,1107,166,3588,1456,7893,93,59,515,15754,600,3896,9927,1022,63465,130,13380,992,1112,2784,3131,29189,32264,23344,25833,3079,3851,27765,33783,1528,368,888,184,63,30,3041,1810,152,126,946,46,2962,5760,368,1072,3008,1936,252,8716,541,507,744,152,126,218,152,48,4,1540,564,30,1246,104,412,1572,184,564,3332,5877,22,874,103,45,3802,82,22,1699,263,22,130,100,751,547,2034,496,152,2707,448,4,63,477,515,469,312,56,78,48,48,266,184,45,18,30,219,19,130,22,33,48,30,15,455,515,27,4,1246,48,494,58,93,33,266,48,515,104,48,33,63,563,170,152,100,74,496,74,189,22,37,63,30,54,27,19,1231,67,37,438,126,30,318,496,63,30,59,46,909,100,30,3192,1483,19,27,167,50,105,126,21,31,465,26,48,170,198,54,1042,1403,389,22,544,130,318,48,82,48,851,252,25,5,63,246,746,191,1107,426,152,371,496,589,496,3355,30,1014,748,152,126,450,48,368,126,4,17,949,1107,733,152,96,30,866,944,184,808,184,93,2811,252,740,3344,1480,216,280,589,22,244,182,22,48,949,1792,48,2272,46,1039,707,544,448,5936,515,801,476,496,19,31,84,96,22,2034,741,29,4,48,130,346,368,126,21,27,4,69,126,1070,507,263,233,770,996,1009,33,48,22,52,147,477,268,93,37,63,80,4088,2029,3843,1547,589,6907,30,511,1251,152,126,218,152,19,33,48,476,294,22,52,48,2060,380,152,96,268,130,17,4,29,67,26,1299,500,11,41,48,45,81,22,428,468,48,952,26,1410,368,143,41,93,118,4021,1344,277,219,15,119,15,103,45,551,373,2878,130,1547,126,263,22,37,48,45,81,19,850,27,69,26,675,126,126,6775,1011,238,130,394,15,4,27,4,69,15,15,81,22,120,26,67,50,46,59,25,5,63,303,93,59,126,263,126,126,314,130,33,389,26,100,159,48,78,370,19,27,99,48,52,251,93,33,17,4,27,4,11,58,30,96,142,74,52,48,59,45,48,1327,45,48,59,126,4,15,123,126,63,37,21,126,1151,100,93,59,890,22,26,22,199,146,81,22,130,19,48,324,68,37,263,22,96,15,63,37,19,1325,448,63,4,884,1792,48,204,219,277,244,248,127,121,68,84,100,916,148,740,904,22,26,55,93,496,84,96,142,126,48,506,446,50,130,366,26,48,56,148,168,50,278,1251,93,300,118,30,104,271,126,63,184,168,48,52,48,104,292,448,252,848,992,1463,4,1524,368,624,516,548,992,1400,126,1810,152,100,476,48,120,1776,1408,152,96,4,892,3222,1498,48,368,126,4,17,892,100,1042,1851,48,126,1498,312,184,68,25,5,491,22,426,22,26,22,837,544,448,960,4824,30,63,448,307,204,48,368,26,298,78,15,59,126,52,116,50,152,19,81,93,271,645,576,286,185,93,111,148,180,120,252,48,95,229,63,30,59,96,213,22,33,48,45,37,17,4,31,11,54,485,126,142,572,48,134,70,248,15,27,21,37,45,81,22,456,888,578,338,100,26,126,28,398,48,22,324,46,206,116,93,50,4,27,19,54,5,25,68,50,1697,2417,307,149,223,248,25,48,251,277,219,15,4,115,15,22,81,45,812,728,416,632,142,126,152,28,712,50,4,130,496,107,364,277,244,59,126,63,127,73,22,85,45,48,37,15,307,1466,67,59,464,393,103,15,134,620,200,68,84,96,3671,900,148,744,152,263,233,2034,458,93,81,22,368,276,48,182,22,73,190,629,152,892,130,954,2848,45,103,52,178,670,3977,1000,896,2588,418,178,148,566,182,1044,528,364,152,439,412,99,4,27,4,2347,100,152,218,278,748,1044,915,426,1107,191,368,252,126,246,63,5,25,74,4,27,4,95,48,138,184,27,19,351,67,37,93,33,22,393,23,391,152,126,559,78,48,48,22,82,218,543,46,22,33,48,45,37,4,17,27,95,4,186,48,134,48,429,58,194,218,396,95,4,27,21,37,45,118,31,167,96,1335,93,55,134,63,219,500,48,52,78,52,22,248,226,22,46,198,48,45,54,27,19,152,218,126,152,1228,23,1874,67,1250,100,30,96,270,105,93,33,265,74,368,54,198,966,30,100,1151,126,151,96,123,19,126,48,59,45,48,244,496,204,48,380,48,59,145,219,48,82,17,4,126,396,48,238,126,58,285,515,126,414,30,96,4,152,166,4,248,30,270,101,93,37,63,54,146,22,26,55,93,37,19,440,322,48,126,362,475,517,2001,26,517,475,362,126,48,138,184,440,19,37,93,55,26,22,116,30,54,63,37,63,5,25,101,270,30,122,126,4,166,93,59,4,63,33,30,414,126,515,285,58,126,186,52,48,396,126,4,17,82,48,219,145,59,48,380,48,204,164,332,244,48,45,59,48,126,19,123,96,151,126,1151,100,30,966,198,54,164,204,74,265,33,93,105,270,96,30,100,1250,67,1874,23,1228,152,126,218,152,19,27,54,45,48,198,46,22,226,248,22,52,78,52,48,500,219,63,134,55,93,1335,96,167,31,118,45,37,21,27,4,95,396,218,194,58,429,48,134,48,186,4,95,27,17,4,37,45,48,33,22,46,543,218,82,22,48,48,78,559,126,152,414,393,22,33,93,37,67,351,19,27,322,48,95,4,27,4,74,25,5,63,246,126,620,191,1107,426,915,1044,748,152,126,218,152,100,792,63,505,987,4,27,4,69,30,345,67,59,93,287,152,294,22,48,151,377,1044,182,566,148,178,337,27,54,93,37,22,2436,19,27,184,190,95,27,78,276,511,4,27,4,454,3977,670,178,52,103,45,2848,954,130,892,152,629,190,73,22,182,48,276,368,22,81,93,458,601,1433,496,152,744,148,900,3671,96,84,68,200,620,134,15,103,393,464,59,67,1466,307,15,4,33,48,45,85,22,73,127,63,429,277,364,107,496,130,4,50,712,28,152,268,632,416,728,812,45,81,22,15,115,4,15,219,277,251,48,25,248,223,149,307,4257,78,27,263,206,46,324,496,152,100,916,888,456,148,37,63,248,70,134,48,572,142,126,550,31,4,99,48,364,59,30,63,324,48,372,180,148,111,93,185,286,576,645,364,100,152,166,52,126,59,15,78,740,204,307,448,63,30,4824,960,448,544,837,22,26,22,448,491,5,25,68,184,312,1498,126,48,1851,1042,100,892,17,4,126,368,48,1498,3222,1144,1408,1776,120,48,476,2188,2392,548,516,992,1524,4,4015,6120,1085,1899,5232,67,1773,56,78,48,48,495,267,19,84,46,22,33,48,45,455,542,4,1788,58,45,103,707,100,104,48,629,30,170,48,104,48,52,833,22,85,45,81,19,1876,867,152,46,391,518,130,11160,1177,4,818,476,546,1034,991,4321,3847,278,1747,1096,476,245,123,143,4,31,99,8843,515,896,27,95,2547,309,22,37,93,54,745,273,600,951,290,199,22,285,152,296,93,59,67,1389,184,398,63,377,415,100,59,93,4716,22,353,3458,389,126,152,594,826,471,1428,511,4,2152,134,1068,4918,130,862,278,2789,543,4,1277,263,252,477,515,655,639,4,27,4,99,312,33,67,59,93,318,30,233,238,30,63,37,147,244,22,130,4,408,184,674,570,422,26,3348,992,893,67,1476,375,277,362,30,100,316,1128,48,744,200,1428,471,693,100,249,21,3032,3229,152,126,829,5061,230,1107,191,2056,515,27,184,22,1085,559,1107,1363,1059,707,130,909,46,152,867,103,1773,19,211,22,759,74,52,48,104,48,703,93,33,48,22,82,100,707,148,58,1792,627,122,147,101,45,48,55,46,103,440,100,222,48,48,78,56,1840,19808,3700,103,6065,100,3847,541,1251,63,30,59,294,50,68,84,19,31,50,93,714,48,1016,1461,63,185,213,22,81,45,37,21,42,1379,48,134,264,54,63,37,45,48,33,22,292,398,95,300,559,93,185,862,548,46,322,93,81,19,152,50,744,953,3735,130,103,263,30,37,22,1997,37,1461,2066,22,37,174,142,121,59,97,324,222,146,22,81,3008,6261,896,96,3484,96,500,1429,22,121,4100,496,1896,3968,3722,2446,120,3580,496,4,3503,4,63,477,800,496,19,37,63,15,96,22,244,448,48,19,130,22,81,2340,368,126,21,37,63,126,1577,170,48,45,59,48,52,74,496,270,52,48,99,27,19,655,100,26,866,126,126,644,200,63,5,25,59,46,50,67,26,766,130,4675,316,521,222,249,500,542,1850,1736,184,312,4,130,22,639,9916,30,353,118,93,41,143,1778,563,463,498,30,368,22,81,45,48,41,11,1427,134,238,26,67,50,130,896,1467,593,48,52,22,355,247,168,48,33,19,152,1747,3735,130,103,263,2086,426,1072,1374,692,22,211,142,121,152,4,2356,1140,180,127,2996,67,1773,19,37,78,96,22,120,80,63,37,93,203,96,48,398,147,52,22,48,33,1009,351,130,515,255,184,189,142,233,770,602,48,45,59,48,126,142,126,69,4,27,21,126,229,22,226,237,130,52,29,226,515,1666,59,46,50,213,22,96,84,31,19,972,801,3861,249,180,193,476,120,2888,2040,10049,667,229,22,96,25,68,37,147,368,418,992,26,874,78,33,22,368,93,184,244,22,81,93,368,184,944,351,97,29,21,130,238,30,96,152,733,513,30,564,455,145,48,52,249,21,126,396,48,33,19,152,218,126,152,748,503,93,418,30,2698,130,862,26,172,200,2562,174,152,170,822,196,537,22,373,712,180,238,2570,196,37,19,6293,238,30,100,413,27,4,69,396,46,59,30,63,303,541,126,440,1333,19,27,54,30,63,37,22,307,111,341,74,100,152,285,50,398,96,152,391,48,390,33,93,58,515,762,515,27,552,48,152,117,101,15,30,48,33,22,130,19,440,37,63,222,48,48,78,56,781,992,63,4,2631,152,955,56,342,154,2592,27,69,712,496,632,211,712,221,174,2615,147,27,171,740,252,15173,467,48,152,1747,15005,5115,1533,2447,19,27,4,50,93,37,22,263,46,946,126,152,533,744,22,121,126,2789,45,48,33,22,130,238,30,63,184,314,574,1896,2724,126,4126,196,518,1096,30,248,3828,100,152,692,10268,15336,12999,152,100,892,2936,248,30,1810,184,992,3156,740,4872,516,5652,368,143,4,477,10483,130,81,22,3847,1870,196,233,3915,37,67,50,2674,1918,33,48,493,292,22,37,126,17,4,31,337,126,48,523,1533,259,273,268,104,524,33,63,326,496,130,81,22,692,93,154,5,25,68,300,22,111,63,2444,888,159,263,5360,14939,1022,30,614,147,200,2086,900,4019,594,2532,5592,909,198,2762,126,48,818,278,48,733,248,955,2746,379,19,3716,1697,50,152,19,126,48,322,440,56,74,52,48,168,154,649,30,63,992,707,48,45,37,17,4,42,54,30,368,48,266,126,58,312,632,130,81,22,690,69,152,96,78,685,667,440,37,63,4,719,143,4,27,73,5,25,68,170,263,63,244,54,198,5471,252,740,171,27,2642,120,174,22,199,712,843,286,26,184,712,69,27,2466,126,154,93,75,174,56,955,152,2631,4,63,448,544,781,19,37,78,15,33,48,22,200,63,37,68,324,48,19,130,22,33,93,101,117,104,48,48,552,27,515,450,312,389,126,17,4,37,63,30,33,63,142,126,59,48,45,28,22,296,152,96,398,50,285,93,59,100,74,142,199,111,63,244,22,37,63,30,54,27,19,755,578,440,126,541,303,63,5,25,59,46,50,93,120,22,96,15,69,4,27,19,394,100,30,238,1011,9315,4928,301,295,471,5642,118,134,143,368,1688,748,22,874,22,81,45,48,52,500,1840,628,2060,48,52,792,81,19,152,496,1251,541,3101,1387,2356,22,67,63,4,151,345,714,2872,2034,455,785,4647,26,54,63,37,93,268,477,117,30,52,22,48,33,983,26,100,896,770,126,59,48,45,50,168,824,398,355,126,69,4,27,21,126,368,346,130,81,2775,22,96,15,69,4,27,19,496,476,801,8691,6368,440,5224,992,2811,93,992,184,1840,248,2936,1144,748,1014,30,3548,307,3496,156,121,142,211,22,740,1326,1498,2056,30,263,103,130,1792,1850,93,1747,152,19,33,48,415,377,52,48,515,649,1407,385,130,50,67,264,134,1427,52,48,45,81,22,398,498,126,900,1778,143,41,93,118,353,30,513,9073,277,368,346,130,4,496,3586,2034,22,5958,50,2160,126,674,27,965,126,48,59,45,1795,126,63,37,21,126,2960,48,692,22,96,78,37,19,496,1277,67,8443,2213,3722,211,21322,152,19,81,45,48,322,440,130,52,48,168,803,93,1747,45,37,21,31,95,123,685,58,126,186,30,602,27,21,82,81,22,1085,1792,37,786,147,27,78,25,68,992,3176,1666,233,1085,949,515,1298,992,5406,4239,1840,56,78,48,48,222,100,440,103,46,55,48,45,101,147,122,596,31,4,511,1277,58,93,55,416,291,100,104,48,126,703,48,104,48,52,74,389,370,22,211,19,1773,103,867,93,59,46,248,22,639,130,707,1059,1363,1107,559,196,548,97,244,22,184,27,515,366,4,27,73,30,23,389,59,30,63,992,191,93,471,543,230,899,130,22,3847,163,829,126,152,8272,1747,134,511,1442,4059,419,4738,130,862,1294,792,104,848,155,1285,533,1107,180,4,3000,37,766,93,9336,59,93,248,3586,2286,1773,9411,11312,496,1456,1851,277,808,1128,48,992,2893,17,4,126,416,450,2070,17855,30,418,93,1251,152,126,4,214,152,52,48,396,126,4,17,249,100,145,455,93,471,30,1246,104,48,126,238,147,4,429,48,944,184,68,248,100,148,244,184,45,48,142,233,48,78,1350,67,893,56,196,263,37,68,324,48,667,3125,93,1251,229,48,219,15,4,84,31,15,22,28,5,48,45,246,552,194,548,418,1281,559,4,82,22,26,55,93,614,204,48,613,19,27,263,22,37,48,45,50,4,27,4,15,398,78,48,238,184,285,104,438,4,122,391,152,426,464,59,174,263,5,54,93,96,400,318,48,82,48,707,2995,705,96,972,19,115,15,81,22,263,594,1177,4,385,126,226,81,45,180,619,93,33,17,4,31,69,30,364,48,59,496,924,45,107,130,15,123,247,126,1344,59,857,81,22,15,134,496,294,5,25,68,37,143,4,234,78,37,19,4564,620,324,152,96,500,2056,1428,238,126,732,364,476,48,204,168,50,278,1251,511,30,104,364,100,496,476,368,252,4714,33,93,896,496,1515,541,355,99,4,27,4,50,93,368,251,95,182,914,130,892,855,148,134,2796,21,178,22,81,652,93,4391,93,896,496,48,2314,130,22,174,368,1572,100,792,954,27,73,30,23,263,126,59,30,63,324,1172,858,130,4,312,506,26,422,570,1460,448,544,707,130,22,126,370,391,46,152,496,371,99,4,126,349,67,450,781,19,126,48,322,496,74,52,48,104,48,170,659,22,26,22,82,100,707,148,58,1788,4,248,294,455,45,48,55,46,103,267,229,266,48,48,78,56,312,1528,1896,1896,1436,1896,148,100,316,184,392,1180,364,48,104,1372,1044,104,812,48,52,152,218,126,152,496,1296,544,448,1011,426,1107,191,620,126,246,63,5,25,74,4,27,4,95,48,322,27,19,351,63,4,37,93,33,22,263,27,103,414,152,126,559,78,48,48,22,82,218,543,46,22,33,48,45,37,143,190,48,134,48,303,126,58,194,218,396,95,4,27,21,82,118,31,167,96,1335,93,55,197,219,500,48,52,78,52,22,248,226,22,46,198,48,45,54,27,19,152,218,126,152,1228,23,1874,67,1250,100,30,96,270,105,93,33,265,74,368,54,198,966,30,100,1151,126,63,88,96,123,19,126,48,59,45,48,244,496,204,48,350,30,48,59,145,164,55,30,18,45,37,17,4,126,396,48,238,126,58,285,515,126,414,30,96,4,322,126,122,30,270,101,25,5,63,37,63,54,30,116,22,26,55,93,37,19,440,322,48,126,362,475,543,2452,770,130,81,22,263,1771,515,251,93,552,255,126,21,130,364,107,421,1044,252,123,373,148,81,22,2986,95,601,295,471,551,4958,3848,1824,168,50,1022,507,645,1688,116,52,200,276,5460,820,252,916,888,859,68,25,70,134,48,448,244,22,81,45,600,496,59,837,50,130,268,555,1221,782,31,21,126,37,22,15,248,46,476,48,4,29,19,152,344,152,259,63,4114,4,50,46,59,25,68,740,54,1168,26,1766,74,52,48,59,45,48,170,1555,22,96,93,37,21,126,368,344,154,26,364,406,4,542,476,100,916,22,96,78,37,19,312,184,314,78,496,389,63,4,448,7728,48,448,496,4112,2056,20874,885,955,82,48,268,551,93,59,67,33,93,322,670,655,19,33,48,45,37,22,26,22,73,127,63,126,37,22,244,48,145,59,48,45,50,168,200,78,403,130,54,911,27,99,48,322,385,959,185,764,48,45,103,15,41,78,15,151,68,277,244,22,211,285,230,1792,884,1697,50,68,84,19,31,50,30,63,322,46,346,48,56,26,48,100,168,154,464,26,159,263,130,566,778,22,33,48,45,37,21,31,11,54,398,48,266,448,48,537,26,54,11,4,27,4,17,37,15,30,48,33,22,213,96,59,30,63,229,117,104,48,48,78,368,191,126,152,515,314,126,37,63,4,448,271,93,50,4,27,19,54,5,25,68,50,120,48,126,59,15,15,63,244,54,198,50,398,48,259,448,63,30,992,6832,1080,1936,3008,925,21,494,1546,4118,96,4080,2088,4080,368,1524,4,9584,5872,4021,22,247,838,280,3008,714,48,30,1048,248,1072,2682,248,78,692,1100,14296,48,448,9712,4112,2056,8520,448,544,707,1039,46,2320,1792,949,22,26,22,182,244,22,589,280,216,4824,992,1560,1251,93,184,808,1128,992,1992,949,17,4,126,368,48,450,1026,1014,30,3352,2552,1251,277,1984,3885,21,1022,15848,1528,15400,15336);
Ends[4][10]=new Array(2659,4216,8328,10980,11349,11483,14228,16346,16351,16530,16690,16972,16972,16978,16984,17024,22359,23055,26520,29950,30162,30378,34392,38775,38780,39510,39893,42462,42466,42882,43279,47066);

if (!document.images) {
  alert("Image property not supported... This game will not work on your browser.");
}

if (document.layers) {
//NS4 resize fix...
  var scrX=innerWidth;
  var scrY=innerHeight;
  onresize=function(){if(scrX!=innerWidth||scrY!=innerHeight){history.go(0)}}
}

function getpegnumber(x,y) {
  if (y>0 || y<=-boardSide || x<0 || x>-y) return -1; //Off the board
  return tno(-y)+x;
}

function getX(num) {
  var y=getY(num);
  return num+1-y-tno(1-y);
}

function getY(num) {
  var ctr=0;
  var y;
  for (y=0;y>-boardSide;y--) {
    if (num>=ctr && num<ctr+1-y) return y;
    ctr+=1-y;
  }
  return 1; //Error
}

function isPossibleMove(num) {
  var conds=0;
  var pf, po, d;
  var p2=1;
  var code, newcode;

  if (pos[num]<2) return 0; //No peg to jump!

  code=getCode();
  pegs=countPegs();

  for (d=0;d<6;d++) {
    po=getPegDir(num,1,d);
    pf=getPegDir(num,2,d);
    if (pf>=0 && (pos[po]&2) && (pos[pf]&10)==0) {
      conds|=p2;
      newcode = code + (1<<pf) - (1<<po) - (1<<num);
//      alerting("newcode "+newcode+"  pegs "+pegs+"  "+boardIsSolvable(newcode,pegs-1));
      if (boardIsSolvable(newcode,pegs-1)) conds+=(p2<<6);  
    }
    p2=p2*2;
  }
  return conds;
}

function getPegDir(num,n,d) {
  var x=getX(num);
  var y=getY(num);
  return getpegnumber(x+n*dirx[d],y+n*diry[d]);
}

//Triangular number
function tno(x) {
  return (x*(x+1))/2;
}

function typeToSide(type) {
  if (type==0) return 4;
  if (type==1) return 5;
  if (type==2) return 5;
  if (type==3) return 6;
  if (type==4) return 6;
  return 5;
}

function convertToCode(num,d) {
  return num*8+d;
}

function getPos(v) {
  return v>>3;
}

function getDir(v) {
  return v&7;
}

function getHoleName(num) {
//  return (num+1); //Alternate notation
  var x=getX(num);
  var y=getY(num);
  if (y>0 || x<0 || x>-y) return "?num="+num;
  var alphabet="abcdefghijklmnopqrstuvwxyz";
  if (x<26) return alphabet.charAt(x)+(-y+1);
  return alphabet.charAt(x%26-1)+alphabet.charAt(x-26*(x%26))+(-y+1);
}

function alerting(mess) {
  document.messageform.alertbox.value=mess;
}

function setDelay() {
  if (demoSpeed==0) return 2000; //2 sec
  if (demoSpeed==2) return 500;
  if (demoSpeed==3) return 100;
  if (demoSpeed==4) return 0; //No delay
  return 1000; //default, 1 sec
}

function displayCount() {
  var str="move "+realCount;
  document.statusform.countmoves.value=str;
  var cnt=countPegs();
  str=cnt+" peg";
  if (cnt>1) str+="s";
  document.statusform.countpeg.value=str;
}

function removeSelection() {
  selectnum=0;
//  for(i=0;i<maxBs;++i)
//    pos[i]&=~1;
  for(i=0;i<boardSize;++i) {
    if (pos[i]==1) pos[i]=0;
    if (pos[i]==3) pos[i]=2;
    if (pos[i]==4) pos[i]=2;
    if (pos[i]==5) pos[i]=0;
  }
}

function display() {
  displayCount();
  for(i=0;i<boardSize;i++) {
    if (oldpos[i]!=pos[i]) {
      oldpos[i]=pos[i];
      peg[i].src=locimages[pos[i]].src;
    }
  }
}

// Board code (corners always counted)
function getCode() {
  var code=0;
  var pow2=1;
  for(i=0;i<boardSize;i++) {
    if (pos[i]&2) code = code + pow2;
    pow2=pow2*2;
  }
  return code;
}

function getHoleCategory() {
  rotcat = 0;
  if (boardType==0) return 1; // Always zero

/* vacnum: 1   2        vaccat: 1   1        rotcat: 1   3
         3   4   5            2   3   2            3   0   1
       6   7   8   9        2   4   4   2       <0>  0   0   5
    10  11  12  13  14    1   3   4   3   1    4   0   0   0   2
      16  17  18  19        1   2   2   1       <0>  4   2   5    */
  if (boardType==3) {
    rotcat = 0; // vaccat=1 falls through
    if (vacnum==4 || vacnum==11 || vacnum==13) return 3;
    if (vacnum==7 || vacnum==8 || vacnum==12) return 4;
    if (vacnum==6 || vacnum==16) rotcat = 0;
    if (vacnum==1 || vacnum==5) rotcat = 1;
    if (vacnum==14 || vacnum==18) rotcat = 2;
    if (vacnum==2 || vacnum==3) rotcat = 3;
    if (vacnum==10 || vacnum==17) rotcat = 4;
    if (vacnum==9 || vacnum==19) rotcat = 5;
    if (vacnum==3 || vacnum==5 || vacnum==6) return 2;
    if (vacnum==9 || vacnum==17 || vacnum==18) return 2;
  }

/* vacnum:   0          vaccat:     3             rotcat:   0
           1   2                  1   1                   1   3
         3   4   5              2   4   2               3   0   1
       6   7   8   9          2   5   5   2          <0>  0   0   5
    10  11  12  13  14      1   4   5   4   1       4   0   0   0   2
  15  16  17  18  19  20  3   1   2   2   1   3   0  <0>   4   2   5   0
   For rotcat, remember that code[1]=rot(code[0]), code[2]=rot(code[1]),
   code[3]=ref(code[2]), code[4]=rot(code[3]),code[5]=rot(code[4]),
   where the rotation is counter-clockwise.                            */

  if (boardType==4) {
    rotcat = 0; // vaccat=1 falls through
    if (vacnum==0 || vacnum==15 || vacnum==20) return 3;
    if (vacnum==4 || vacnum==11 || vacnum==13) return 4;
    if (vacnum==7 || vacnum==8 || vacnum==12) return 5;
    if (vacnum==6  || vacnum==16) rotcat = 0;
    if (vacnum==1  || vacnum==5) rotcat = 1;
    if (vacnum==14  || vacnum==18) rotcat = 2;
    if (vacnum==2  || vacnum==3) rotcat = 3;
    if (vacnum==10  || vacnum==17) rotcat = 4;
    if (vacnum==9  || vacnum==19) rotcat = 5;
    if (vacnum==3 || vacnum==5 || vacnum==6) return 2;
    if (vacnum==9 || vacnum==17 || vacnum==18) return 2;
  }
  return 1;
}

function boardIsSolvable(code, pegs) {
  var jStart, jEnd, checkModes;
  if (solutionMode==0) return true; //No hints!
//  if (boardType==4) return true; // No hints available yet
  if (pegs<1) return true; //Prevents a subtle bug when a one peg finish can be reached

  codes[0] = convertCode(code);  // Converted code removes the corners for truncated boards
  var mypegs = pegs;
//  alerting(pegs+" "+codes[0]+" "+(fullCode[boardType]-codes[0])+" "+(totalHoles[boardType]-pegs));

// Complement the board if more than half full
  if (mypegs>halfHoles[boardType]) {
    codes[0]=fullCode[boardType]-codes[0];
    mypegs=totalHoles[boardType]-pegs;
  }
  codes[1]=rotateCode(codes[0]);
  codes[2]=rotateCode(codes[1]);
  codes[3]=reflectCode(codes[2]);
  codes[4]=rotateCode(codes[3]);
  codes[5]=rotateCode(codes[4]);
  
//  alerting(codes[0] + "  " + codes[1] + "  " + codes[2] + "  " + codes[3] + "  " + codes[4] + "  " + codes[5]);
//  alerting("vacnum is "+vacnum+" rotcat is "+rotcat+" vaccat is "+vaccat+" solutionMode is "+solutionMode);

  if (solutionMode==1) { //finish where I started
    checkModes=1<<(vaccat-1);
    var jStart=0;
    var jEnd=6; // 6 symmetries
    if (vaccat<3) {
      jStart=rotcat;
      jEnd=rotcat+1;
    }

    for (var v=0;v<Categories[boardType];v++) {
      if (v&checkModes) {
//        alert("checking "+v+" checkModes is "+checkModes+" "+vaccat);
        if (v==0) iStart=0;
        else iStart=Ends[boardType][mypegs][v-1];
        for (var i=iStart;i<Ends[boardType][mypegs][v];i++) {
          if (i==iStart) testCode=Boards[boardType][mypegs][i];
          else testCode += Boards[boardType][mypegs][i];
          for (var j=jStart;j<jEnd;j++) if (codes[j]==testCode) return true;
        }
      }
    }
  }

  else { //solutionMode==2, any finish, check everything
    for (var v=0;v<Categories[boardType];v++) {
//      alert("pegs "+mypegs+" checking "+Ends[boardType][mypegs][v]+" "+vaccat);
      if (v==0) iStart=0;
      else iStart=Ends[boardType][mypegs][v-1];
      for (var i=iStart;i<Ends[boardType][mypegs][v];i++) {
        if (i==iStart) testCode=Boards[boardType][mypegs][i];
        else testCode += Boards[boardType][mypegs][i];
        for (var j=0;j<6;j++) if (codes[j]==testCode) return true;
      }
    }
  }

  return false; //Board position not found, must be a dead end
}

// Code of reflected board
function reflectCode(code) {
  var rcode=0;
  if (boardType>4) return rcode;

  for (var i=0; i<totalHoles[boardType]; i++) {
    if (code&(1<<i)) rcode = rcode + (1<<(reflections[boardType][i]));
  }
  return rcode;
}

// Counterclockwise rotation
function rotateCode(code) {
  var rcode=0;
  if (boardType>4) return rcode;

  for (var i=0; i<totalHoles[boardType]; i++) {
    if (code&(1<<i)) rcode = rcode + (1<<(rotations[boardType][i]));
  }
  return rcode;
}

// Converts a code on the truncated boards only
function convertCode(code) {
  if (boardType==0 || boardType==2 || boardType==4) return code;
  var rcode=0;
  if (boardType==1 || boardType==3) { // Remove the corners
    var i;
    var spHole = tno(boardSide)-boardSide;
//    alert(spHole+" "+(spHole+boardSide-1));
    for (i=1; i<spHole; i++) {
      if (code&(1<<i)) rcode = rcode + (1<<(i-1));
    }
    for (i=spHole+1; i<spHole+boardSide-1; i++) {
      if (code&(1<<i)) rcode = rcode + (1<<(i-2));
    }
  }
  return rcode;
}

function countPegs() {
  var ct=0;
  var i;
  if (boardType==3) {
    for(i=1;i<boardSize-1;++i) {
      if (i!=15 && pos[i]&2) ++ct;
    }
  }
  else {
    for(i=0;i<boardSize;++i) {
      if(pos[i]&2) ++ct;
    }
  }
  return ct;
}

function move(num) {
  var i;
  var endOver=0; //Flags if we finish with the mouse over a peg

  if (vacnum<0) {
    pos[num]="0";
    vacnum=num;
    vaccat=getHoleCategory();
    newGame();
    boardSolvable=true;

    if ((boardSide-1)%3==0) {
      if ((getX(num)-getY(num))%3==0) {
        boardSolvable=false;
        var str="This board position is NOT solvable to one peg.";
        alerting(str);
      }
    }
  }

  stopSolve();
  if (selectnum) {
    for(i=0;i<6;++i) {
      if (getPegDir(basenum,2,i)==num && (selectnum&(1<<i))) {
        movePeg(basenum,i);
        endOver=1;
      }
    }
    if (num==basenum) removeSelection();
    else if (selectnum) alerting("Select a destination or click on the original peg again!");
  }
  else if (pos[num]>1) {
    selectnum=isPossibleMove(num);
    for(i=0;i<6;++i) {
      if ((selectnum&63)==(1<<i)) {
        movePeg(num,i);
      }
    }
    if (selectnum) {
      basenum=num;
//      pos[num]|=3;
      for(i=0;i<6;++i) {
        if(selectnum&(1<<i)) {
          if(selectnum&(1<<(i+6))) pos[getPegDir(basenum,2,i)]=1;
          else pos[getPegDir(basenum,2,i)]=5;
        }
      }
    }
  }
  code=getCode();
  pegs=countPegs();
  boardSolvable=boardIsSolvable(code,pegs);
  str="";
  if (!boardSolvable) {
    if (boardSide==4) {
      str="Now you can't finish with one peg.";
      alerting(str);
    }
    else {
      if (solutionMode==1) str="Now you can't finish with one peg at the starting location.";
      if (solutionMode==2) str="Now you can't finish with one peg.";
      alerting(str);
    }
  }

//  alerting("Solution mode is "+solutionMode);
  display();
  win();
  if (endOver) over(num);
  return false;
}

function movePeg(num,dir) {
  var i;
  var tohole=getPegDir(num,2,dir);
  var overhole=getPegDir(num,1,dir);
  
  pos[tohole]=2; //Place peg
  pos[overhole]=0; //Remove peg
  pos[num]=0; //Remove peg

  histo[numMoves]=convertToCode(num,dir);
  if (numMoves>0) {
    tohole=getPos(histo[numMoves-1]);
    tohole=getPegDir(tohole,2,getDir(histo[numMoves-1]));
    if (num!=tohole) ++realCount;
  }
  else ++realCount;

  ++numMoves;
  removeSelection();

//Include this in to record move sequences
//  var str=getboardname(boardSide)+": "+realCount+" moves; ";
  var str=""+realCount+" moves: ";
  var movecode=0; //0 for normal, 1 for history codes
  var fromhole;
  var lasthole=-1;
  for (i=0;i<numMoves;++i) {
    if (movecode==1) {
      if (i>0) str+=",";
      str+=histo[i];
    }
//  Convert to a1-i9 notation
    else {
      fromhole=getPos(histo[i]);
      if (fromhole!=lasthole) {
        if (i>0) str+=", ";
        str+=getHoleName(fromhole);
      }
      lasthole=getPegDir(fromhole,2,getDir(histo[i]));
      str+="-"+getHoleName(lasthole);
    }
  }
  str+="\n";
  alerting(str);
}

function back() {
  stopSolve();
  if (vacnum<0) alert("Click on a starting location to set it.");
  if (!numMoves) return;
  finished=0;
  --numMoves;
  var num=getPos(histo[numMoves]);
  var dir=histo[numMoves]&7;
  pos[getPegDir(num,2,dir)]&=~3; //Remove peg
  pos[getPegDir(num,1,dir)]=(pos[getPegDir(num,1,dir)]|2)&~1; //Place peg
  pos[num]=(pos[num]|2)&~1; //Place peg

  if (numMoves>0) {
    tohole=getPos(histo[numMoves-1]);
    tohole=getPegDir(tohole,2,getDir(histo[numMoves-1]));
    if (num!=tohole) --realCount;
  }
  else --realCount;
  alerting("");
  removeSelection();
  display();
}

function win() {
  var i;
  if (finished) return;
  finished=1;

  var cnt=0; //# Pegs left
  if (boardType==3) {
    for(i=1;i<boardSize-1;i++) {
      if (i!=15 && pos[i]&2) {
        cnt++;
        if (isPossibleMove(i)) {
          finished=0;
          return;
        }
      }
    }
  }
  else {
    for(i=0;i<boardSize;i++) {
      if (pos[i]&2) {
        cnt++;
        if (isPossibleMove(i)) {
          finished=0;
          return;
        }
      }
    }
  }

  var str="";
  if (running==1) {
//    alerting("Now, try it yourself!  Click on Restart.");
    stopSolve();
  }
  else if (cnt==1) { //Solution found!
    str="Congratulations!  You found a solution in "+realCount+" moves.";
    alerting(str);
  }
  else { //Finished with two or more pegs
    str="No more jumps are possible!";
    if (cnt==2) str="Very close!";
    if (cnt==3) str="Good try!";
    alerting(str+"  Click on Restart to start over.");
  }
}

function newGame() {
  stopSolve();
  finished=0;
  var i=0;
  var d=document.images;
//  if (URL_invalid()) return; //Early exit if we don't pass this test

  boardSide=typeToSide(boardType);
  boardSize=tno(boardSide);
//  alert(boardType+" "+boardSide+" "+boardSize);
  if (boardSize>maxBs) { //Should not happen
    boardSide=6;
    boardSize=tno(boardSide);
  }

  for(i=0;i<maxBs;i++) {
    if (i<boardSize) {
      pos[i]="2";
      var isRealPeg=1;
      if (boardType==3 && (i==0 || i==15 || i==20)) isRealPeg=0;
      if (isRealPeg) pos[i]="2";
      else pos[i]="6";
      peg[i]=d["img"+i];
    }
    else {
      pos[i]="8";
    }
    oldpos[i]=-1;
  }

  if (vacnum==-2) {
    vacnum=0;
    if (boardType==3) vacnum = 4;
  }

  if (vacnum>=0) {
    pos[vacnum]="0";
    vaccat=getHoleCategory();
  }

  var str="";
  if (vacnum<0) {
    str="Click on a starting location to set it.";
  }
  alerting(str);

  realCount=0;
  numMoves=0;
  document.buttonsform.options.selectedIndex=boardType;
  running=0;
  removeSelection();
  display();
//  alert("Done with newGame() "+pos);
}

function newStart() {
  vacnum=-1;
  newGame();
}

function drawPreview() {
  var i;
  var num;
  var d;
  var dir;
  var pf;
  var po;
  var myjump=-1;
  var code;
  var newcode;

  if (lastjump>=0) { //Make this jump
    movePeg(getPos(lastjump),getDir(lastjump));
  }

  var noff=Math.floor(Math.random()*boardSize); // Start at a random place
  var doff=Math.floor(Math.random()*6); // Random direction

  code=getCode();
  pegs=countPegs();
//  alert("Pegs: "+pegs+" code: "+code+" Boardsize: "+boardSize);

  if (pegs==1) {
    win();
    stopSolve();
    return;
  }

//Find a good jump
  for (i=0; i<boardSize && myjump<0; i++) {
    num=(i+noff)%boardSize;
    if(pos[num]&2) {
      for (d=0;d<6;d++) {
        dir=(d+doff)%6;
        po=getPegDir(num,1,dir);
        pf=getPegDir(num,2,dir);
        if (po>=0 && pf>=0 && (pos[po]&2) && ((pos[pf]&10)==0)) {
          newcode = code + (1<<pf) - (1<<po) - (1<<num);  
          if (boardIsSolvable(newcode,pegs-1)) myjump = convertToCode(num,dir);;
//          alert("Jump "+num+" over "+po+" to "+pf+" solvable? "+boardIsSolvable(newcode,pegs-1)+" "+myjump);  
        }
      }
    }
  }

  if (myjump<0) {
    alert("ERROR, no winning jump!");
    win();
    stopSolve();
    return;
  }

  pos[getPos(myjump)]|=3;
  v=getPegDir(getPos(myjump),2,getDir(myjump));
  if ((pos[v]&2)==0) pos[v]|=1;

  lastjump = myjump;

  display();
  
  solveRunning=setTimeout('drawPreview()',demoDelay);
}

function stopSolve() {
  if (running==1 || running==-1) {
    clearTimeout(solveRunning);
    document.buttonsform.Solve.value="  Solve  ";
    running=0;
    removeSelection();
    display();
  }
}

// Mouseover function
function over(n) {
  self.status='';
  if (!selectnum) {
    test=isPossibleMove(n);
    if ((pos[n]&2) && test) {
      pos[n]=3;
      if (test<64) pos[n]=4;
//      pos[n]|=1;
      display();
    }
  }
  return true;
}

function out(n) {
  if (!selectnum) {
    if (pos[n]>2) {
      pos[n]=2;
      display();
    }
  }
  return false;
}

function solve() {
  var i=0;
  if (vacnum<0) alert("Click on a starting location to set it.");
  if (running==1) {
    clearTimeout(solveRunning);
    document.buttonsform.Solve.value="Continue";
    running=-1;
  }
  else if (running==-1) {
    document.buttonsform.Solve.value="   Stop   ";
    running=1;
    drawPreview();
  }
  else {
    if (solutionMode==0) {
      alert("You said you don't need any help!");
      return;
    }
    code=getCode();
    pegs=countPegs();
    if (pegs<=1) {
      newGame();
      code=getCode();
      pegs=countPegs();
    }
    boardSolvable=boardIsSolvable(code,pegs);
    str="";
    if (!boardSolvable) {
      if (boardSide==4) {
        str="This board position is NOT solvable to one peg.";
        alert(str);
        return;
      }
      else {
        if (solutionMode==1) str="This board position is NOT solvable to one peg at the starting location.";
        if (solutionMode==2) str="This board position is NOT solvable to one peg.";
        alert(str);
        return;
      }
    }

    lastjump=-1;
    document.buttonsform.Solve.value="   Stop   ";
    running=1;
    drawPreview();
  }
}

function changeBoard() {
  stopSolve();
  var newBoardType=document.buttonsform.options.selectedIndex;
  var newBoardSide=typeToSide(newBoardType);
  var boardCode=newBoardType*16+solutionMode*4+demoSpeed;
  solutionMode=1;
  test=urlQuery[0].lastIndexOf("/");
//  alert(newBoardType+" "+newBoardSide+" "+boardCode);
  if (newBoardType>2) {
    if (test>0) loadurl=urlQuery[0].substr(0,test+1)+"Triang6.htm";
    else loadurl=urlQuery[0]; //Something is wrong
    window.location.href=loadurl+"?"+boardCode;
  }
  else {
    if (test>0) loadurl=urlQuery[0].substr(0,test+1)+"Triang.htm";
    else loadurl=urlQuery[0]; //Something is wrong
    window.location.href=loadurl+"?"+boardCode;
  }
}

function changeSpeed() {
  demoSpeed=document.buttonsform.demospeed.selectedIndex;
  demoDelay=setDelay();
}

function changeAssistance() {
  if (running) {
    alert("Assistance can't be changed during a demo!");
    return;
  }
  solutionMode=document.buttonsform.assistspeed.selectedIndex;
//  newGame();
}

window.onload=newGame;



==> anc/NeverLose1.5/TriangInst.htm <==
<HTML>
<HEAD>
<TITLE>Triangular Peg/Marble Solitaire Instructions</TITLE>
<META NAME="description" CONTENT="Peg Solitaire">
<META NAME="keywords" CONTENT="Peg Solitaire">
<BODY text=#000000 vLink=#551a8b aLink=#ff0000 link=#0000ee bgColor=#ccffff>
<H2>Triangular Peg/Marble Solitaire Instructions</H2>
<IMG SRC="T6Small.gif" ALT="Board Snapshot" WIDTH="192" HEIGHT="139" BORDER="0" ALIGN="LEFT">
Jump one peg over another into an empty spot,
removing the jumped peg from the board.
You can jump along any of the three directions parallel to the outside edges of the board.
Just click on a peg and if there's a jump available, the peg will jump.
If there's more than one jump available, you'll need to click on a destination.
<B>The goal is to finish with one peg</B>.
<P>
<BR CLEAR=ALL>
<H3><IMG SRC="4.gif" WIDTH="32" HEIGHT="32" BORDER="0">  What is "Never Lose"?</H3>
If you move your mouse over a peg (without clicking),
and it turns into a bomb, this indicates that
<B>moving this peg leads to a dead end</B>.
You will also run into the situation where
a peg has several possible jumps,
some good and some bad.
In this case the peg will not turn to a bomb,
but the bad landing site(s) will be marked by a black X,
and the good landing site(s) will be marked by
a red <FONT COLOR="RED">X</FONT>.
Note that "leads to a dead end" means that you won't be able to
finish with one peg, either at the board location
originally vacant or anywhere on the board,
depending on how the <B>Assistance</B> control below is set.
Remember, in this puzzle,
<CENTER>
<TABLE border=5 cellSpacing=0 cellPadding=6>
<TR><TD>
<FONT SIZE=+3 COLOR="RED">red</FONT> <FONT SIZE=+3 COLOR="BLACK">is good, black is bad</FONT>
</TD></TR>
</TABLE>
</CENTER>
<P>
<TABLE border=0 cellSpacing=4 cellPadding=2>
<TR><TD><IMG SRC="4.gif" WIDTH="32" HEIGHT="32" BORDER="0"></TD>
<TD ROWSPAN=2>If you want to always win, <B>avoid clicking on a bomb</B>!
Never click on a bomb,
and never move a peg to a destination hole with a black X
(if you do so by mistake, hit the "Back" button to take the move back).
Then, hunt around with your mouse for a red peg or a red <FONT COLOR="RED">X</FONT>
(there will always be at least one, if you never make a bad move).
Now you will win every time!</TD>
<TR><TD>
<IMG SRC="5.gif" WIDTH="32" HEIGHT="32" BORDER="0"></TD>
</TR>
</TABLE>
<H3><IMG SRC="2.gif" WIDTH="32" HEIGHT="32" BORDER="0">  What do all the controls do?</H3>
<TABLE border=0 cellSpacing=4 cellPadding=2>
<TR><TD VALIGN="TOP"><IMG SRC="Restart.gif" ALT="Help" WIDTH="87" HEIGHT="34" BORDER="0"></TD>
<TD COLSPAN=2>Resets the game to the starting position with one peg missing.</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="SetStart.gif" ALT="Set Start" WIDTH="104" HEIGHT="34" BORDER="0"></TD>
<TD COLSPAN=2>Fills the entire board with pegs.  Click on one of them to
set the starting vacancy (peg missing at the start).
Then begin play as usual, or hit <B>Solve</B>.</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="Back.gif" ALT="Back" WIDTH="64" HEIGHT="36" BORDER="0"></TD>
<TD COLSPAN=2>Take back the last jump (all the way back the start if you like).
Very useful if you reach a dead end.
You can also take back moves made in solve mode.
</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="Solve.gif" ALT="Solve" WIDTH="91" HEIGHT="34" BORDER="0"></TD>
<TD COLSPAN=2>Solve the puzzle from the <I>current board position</I> down to one peg
("solve mode").
This final peg can be forced to end at the starting position,
as selected by the <B>Assistance</B> control.
The board is solved by selecting a random (good) jump, 
so if you repeat this command you will likely get a different solution (unlike the
<A HREF="http://www.geocities.com/gibell.geo/pegsolitaire/Tools/Triangular/Triang.htm">Ultimate Version</A>
where the solution is always the same).
<P>
When in solve mode, this button changes to <B>Pause</B>, and if
you click it the solving will pause, and the button
changes to <B>Continue</B>.
You can use these controls to halt at any intermediate point.
</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="CurrentBoard.gif" ALT="Current Board" WIDTH="99" HEIGHT="63" BORDER="0"></TD>
<TD COLSPAN=2>Change the board (10, 12, 15, 18 or 21 holes).
</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="DemoSpeed.gif" ALT="Demo Speed" WIDTH="102" HEIGHT="53" BORDER="0"></TD>
<TD COLSPAN=2>This sets the time delay between jumps when the <B>Solve</B> button has been selected.
You can even change this control while a solution is playing,
to speed it up or slow it down.
<I>Slow</I>, <I>Normal</I>, <I>Fast</I>, <I>Faster</I> and <I>Fastest</I>
correspond to delays of 2, 1, 1/2, 1/10 and 0 seconds between jumps.
</TD></TR>
<TR><TD VALIGN="TOP" COLSPAN=2><IMG SRC="Assistance.gif" WIDTH="198" HEIGHT="63" BORDER="0"></TD>
<TD>This changes the settings for when those helpful bombs appear.
You can even change this setting in the middle of the game,
but not in solve mode.
</TD></TR>
<TR><TD>&nbsp;</TD>
<TD COLSPAN=2>
<UL>
<LI>"I don't need any help" means no bombs will ever appear.
The <B>Solve</B> button won't work when this option is selected.</LI>
<LI>"Finish where I started" means that a bomb will appear on any dead
end where it is impossible to finish at the hole that was originally empty.
On the 15-hole board, if you start in the interior,
it is impossible to finish where you started,
so you will see only bombs for the first jump.
</LI>
<LI>"Finish anywhere" means that a bomb will appear on any dead end where
it is impossible to play to one peg.
This setting allows for the greatest number of possible jumps.</LI>
</UL>
</TD></TR>
<TR><TD>&nbsp;</TD><TD WIDTH=70>&nbsp;</TD><TD>&nbsp;</TD></TR>
</TABLE>

<H3><IMG SRC="3.gif" WIDTH="32" HEIGHT="32" BORDER="0"> What's that weird text that appears during a solution?</H3>
The program records the move sequence in a format that looks like this:
<P>
<TABLE bgcolor="#ffffff" border=0 cellSpacing=4 cellPadding=2>
<TR><TD>
6 moves: e5-c5, b5-d5, c3-e5, f6-d4, a1-c3-e5, d6-f6-d4
</TD></TR>
</TABLE>
<P>
To discipher the move notation
<A HREF="http://home.comcast.net/~gibell/pegsolitaire/tindex.html#pre">look here</A>.

<H3><IMG SRC="2.gif" WIDTH="32" HEIGHT="32" BORDER="0">This makes the puzzle too easy!</H3>
Try turning off the assistance!
Or try the opposite approach.
On the 21-hole board,
make some outrageous jumps that look like a disaster
(but still never clicking on a bomb or black X),
then hit <B>Solve</B> and watch the program pull off a one peg finish.
<P>
<H3><IMG SRC="4.gif" WIDTH="32" HEIGHT="32" BORDER="0">How does it identify dead ends?</H3>
This is done by storing a key set of "winning" board positions.
For details, see
<A HREF="http://arxiv.org/abs/0903.3696">this paper</A>.
<P>
<H3><IMG SRC="1.gif" WIDTH="32" HEIGHT="32" BORDER="0">Why add the truncated triangle boards?</H3>
You might think that there is nothing new in the truncated triangle boards,
since they are a subset of the triangle boards.
However some jumps are eliminated in the truncated boards, as well as the corner pegs themselves.
On the 15-hole triangle board, it is impossible to start with a peg missing in the middle,
and end with one peg in the middle.
However, the same problem <B>is solvable</B> on the 12-hole truncated triangle board!
<P>
<A HREF="http://home.comcast.net/~gibell/">George Bell</A>, October 2014
</BODY></HTML>


==> anc/TriangleWinning/Triangle4AnyFinish.txt <==
# List of mincodes for any finish for the board: Triangle4
# This board has 10 holes


*********************************************************************
1 peg patterns:
Total of 1 mincode
2,


*********************************************************************
2 peg patterns:
Total of 1 mincode
3,


*********************************************************************
3 peg patterns:
Total of 3 mincodes
14,67,84,


*********************************************************************
4 peg patterns:
Total of 3 mincodes
85,102,108,


*********************************************************************
5 peg patterns:
Total of 4 mincodes
94,103,174,595,


*********************************************************************

Grand total of 12 board positions


==> anc/TriangleWinning/Triangle4ByIndex.txt <==
# List of codes by index for the board: Triangle4
# This board has 10 holes
# This board has 1 problem types
# Index ranges from 0 to 1


*********************************************************************
1 peg patterns:
Total of 1 code of index 0 (0):
2,
Grand total codes: 1

1 peg ends:
1,1
1 peg counts:
1,0
1 peg differences:
2



*********************************************************************
2 peg patterns:
Total of 1 code of index 0 (0):
3,
Grand total codes: 1

2 peg ends:
1,1
2 peg counts:
1,0
2 peg differences:
3



*********************************************************************
3 peg patterns:
Total of 3 codes of index 0 (0):
14,67,84,
Grand total codes: 3

3 peg ends:
3,3
3 peg counts:
3,0
3 peg differences:
14,53,17



*********************************************************************
4 peg patterns:
Total of 3 codes of index 0 (0):
85,102,108,
Grand total codes: 3

4 peg ends:
3,3
4 peg counts:
3,0
4 peg differences:
85,17,6



*********************************************************************
5 peg patterns:
Total of 4 codes of index 0 (0):
94,103,174,595,
Grand total codes: 4

5 peg ends:
4,4
5 peg counts:
4,0
5 peg differences:
94,9,71,421



*********************************************************************

Grand total of 12 board positions


==> anc/TriangleWinning/Triangle5AnyFinish.txt <==
# List of mincodes for any finish for the board: Triangle5
# This board has 15 holes


*********************************************************************
1 peg patterns:
Total of 4 mincodes
1,2,8,16,


*********************************************************************
2 peg patterns:
Total of 4 mincodes
3,10,18,24,


*********************************************************************
3 peg patterns:
Total of 12 mincodes
14,19,28,67,73,84,88,112,131,145,176,224,


*********************************************************************
4 peg patterns:
Total of 33 mincodes
23,30,58,85,89,108,113,116,120,156,166,170,178,197,201,337,387,393,600,712,1074,1094,1108,1300,1616,1856,2070,2076,2098,2160,2210,2272,2578,


*********************************************************************
5 peg patterns:
Total of 77 mincodes
31,59,62,93,103,115,122,124,143,151,179,181,236,241,248,376,457,595,601,707,737,1047,1054,1138,1140,1144,1202,1236,1250,1299,1302,1332,1380,1442,1562,1617,1618,1634,1648,1802,2071,2102,2106,2133,2140,2164,2168,2183,2214,2218,2220,2245,2273,2276,2280,2288,2318,2332,2342,2346,2348,2373,2416,2466,2472,2586,2588,2610,2616,2691,2697,2728,2819,2828,3234,3841,4801,


*********************************************************************
6 peg patterns:
Total of 129 mincodes
95,119,125,183,187,221,231,249,349,365,603,633,729,1086,1111,1117,1139,1141,1142,1175,1182,1223,1272,1326,1363,1365,1369,1372,1415,1512,1563,1587,1594,1621,1626,1652,1776,1842,1873,2079,2110,2141,2165,2172,2191,2215,2219,2221,2222,2234,2253,2275,2282,2284,2289,2319,2343,2362,2364,2389,2412,2439,2467,2474,2501,2536,2583,2589,2611,2643,2673,2680,2713,2723,2730,2755,2761,2785,2823,2835,2841,2858,2872,2889,2913,2920,2953,2984,3126,3157,3186,3250,3298,3300,3304,3312,3365,3366,3426,3428,3496,3603,3605,3634,3668,3746,3777,3845,3857,3874,3905,4214,4220,4270,4282,4325,4326,4453,4691,4697,4728,4817,4840,5057,5414,5682,6737,9987,10017,


*********************************************************************
7 peg patterns:
Total of 168 mincodes
127,253,635,761,1087,1150,1245,1267,1274,1311,1367,1397,1485,1567,1598,1651,1657,1715,1722,1763,1815,1819,1905,1912,1955,2111,2167,2235,2237,2255,2279,2285,2293,2298,2335,2359,2365,2413,2447,2477,2509,2537,2619,2653,2677,2681,2715,2731,2763,2789,2793,2845,2859,2861,2893,2905,2929,2979,3041,3103,3127,3159,3190,3196,3223,3246,3251,3254,3258,3299,3301,3302,3320,3357,3374,3381,3388,3399,3429,3442,3444,3491,3498,3554,3607,3614,3638,3642,3667,3669,3673,3697,3704,3719,3723,3747,3793,3816,3847,3851,3854,3859,3890,3921,3944,4002,4033,4215,4221,4271,4286,4339,4341,4345,4348,4469,4581,4701,4730,4811,4813,4819,4835,4849,4856,5096,5302,5350,5430,5484,5542,5655,5746,5752,5779,5810,5827,5907,5955,6206,6261,6446,6683,6714,6741,6745,6857,6881,6981,6985,6993,7009,7939,7942,7969,8001,9779,9811,9953,9995,10009,10019,10053,10065,10145,11937,12065,18003,


*********************************************************************

Grand total of 427 board positions


==> anc/TriangleWinning/Triangle5ByIndex.txt <==
# List of codes by index for the board: Triangle5
# This board has 15 holes
# This board has 4 problem types
# Index ranges from 0 to 15


*********************************************************************
1 peg patterns:
Total of 1 code of index 0 (0000):
16,
Total of 1 code of index 1 (0001):
64,
Total of 1 code of index 2 (0010):
1,
Total of 1 code of index 4 (0100):
8,
Grand total codes: 4

1 peg ends:
1,2,3,3,4,4,4,4,4,4,4,4,4,4,4,4
1 peg counts:
1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0
1 peg differences:
16,64,1,8



*********************************************************************
2 peg patterns:
Total of 1 code of index 0 (0000):
18,
Total of 1 code of index 3 (0011):
10,
Total of 2 codes of index 4 (0100):
3,24,
Grand total codes: 4

2 peg ends:
1,1,1,2,4,4,4,4,4,4,4,4,4,4,4,4
2 peg counts:
1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0
2 peg differences:
18,10,3,21



*********************************************************************
3 peg patterns:
Total of 3 codes of index 0 (0000):
67,84,88,
Total of 1 code of index 3 (0011):
4226,
Total of 7 codes of index 4 (0100):
14,19,73,131,145,176,224,
Total of 1 code of index 7 (0111):
50,
Grand total codes: 12

3 peg ends:
3,3,3,4,11,11,11,12,12,12,12,12,12,12,12,12
3 peg counts:
3,0,0,1,7,0,0,1,0,0,0,0,0,0,0,0
3 peg differences:
67,17,4,4226,14,5,54,58,14,31,48,50



*********************************************************************
4 peg patterns:
Total of 5 codes of index 0 (0000):
337,600,2070,2098,2578,
Total of 4 codes of index 3 (0011):
3202,4118,4296,24706,
Total of 19 codes of index 4 (0100):
30,89,108,113,116,156,166,170,178,197,201,387,393,712,1074,1094,1300,1856,2160,
Total of 1 code of index 6 (0110):
2076,
Total of 4 codes of index 7 (0111):
23,120,2210,16914,
Grand total codes: 33

4 peg ends:
5,5,5,9,28,28,29,33,33,33,33,33,33,33,33,33
4 peg counts:
5,0,0,4,19,0,1,4,0,0,0,0,0,0,0,0
4 peg differences:
337,263,1470,28,480,3202,916,178,20410,30,59,19,5,3,40,10,4,8,19,4,186,6,319,362,20,206,556,304,2076,23,97,2090,14704



*********************************************************************
5 peg patterns:
Total of 10 codes of index 0 (0000):
181,595,1302,2164,2168,2220,2318,2342,2588,2691,
Total of 1 code of index 2 (0010):
1138,
Total of 8 codes of index 3 (0011):
3094,3272,4188,4658,13442,22658,24598,24776,
Total of 49 codes of index 4 (0100):
59,62,103,122,124,143,151,179,236,241,248,376,457,707,737,1047,1144,1202,1236,1250,1299,1332,1380,1442,1617,1618,1634,1802,2071,2102,2106,2133,2140,2214,2273,2276,2288,2332,2346,2373,2416,2466,2586,2610,2697,2828,3234,3841,4801,
Total of 4 codes of index 6 (0110):
115,2472,2616,2728,
Total of 8 codes of index 7 (0111):
93,563,2183,2280,12450,16438,16984,19074,
Grand total codes: 80

5 peg ends:
10,10,11,19,68,68,72,80,80,80,80,80,80,80,80,80
5 peg counts:
10,0,1,8,49,0,4,8,0,0,0,0,0,0,0,0
5 peg differences:
181,414,707,862,4,52,98,24,246,103,1138,3094,178,916,470,8784,9216,1940,178,59,3,41,19,2,19,8,28,57,5,7,128,81,250,30,310,97,58,34,14,49,33,48,62,175,1,16,168,269,31,4,27,7,74,59,3,12,44,14,27,43,50,120,24,87,131,406,607,960,115,2357,144,112,93,470,1620,97,10170,3988,546,2090



*********************************************************************
6 peg patterns:
Total of 7 codes of index 0 (0000):
1363,2215,2643,2761,2858,3366,4326,
Total of 2 codes of index 2 (0010):
1111,3845,
Total of 11 codes of index 3 (0011):
3164,3634,4631,4728,13334,13512,18850,22550,22728,24668,25138,
Total of 93 codes of index 4 (0100):
95,119,183,187,221,231,249,349,365,603,729,1117,1139,1141,1142,1175,1182,1223,1272,1326,1365,1369,1372,1415,1512,1563,1587,1626,1652,1776,1842,1873,2079,2110,2141,2165,2172,2219,2221,2222,2234,2282,2284,2319,2362,2364,2389,2412,2439,2474,2501,2536,2583,2611,2673,2680,2713,2730,2755,2823,2835,2872,2913,2920,2953,2984,3157,3186,3300,3304,3312,3365,3426,3496,3603,3605,3668,3746,3777,3857,3874,3905,4214,4325,4453,4697,4840,5057,5414,5682,6737,9987,10017,
Total of 6 codes of index 6 (0110):
1621,2275,2467,2589,4270,4282,
Total of 13 codes of index 7 (0111):
633,2253,2723,4883,9634,11426,12423,12520,16508,18598,19144,20758,29314,
Grand total codes: 132

6 peg ends:
7,7,9,20,113,113,119,132,132,132,132,132,132,132,132,132
6 peg counts:
7,0,2,11,93,0,6,13,0,0,0,0,0,0,0,0
6 peg differences:
1363,852,428,118,97,508,960,1111,2734,3164,470,997,97,8606,178,5338,3700,178,1940,470,95,24,64,4,34,10,18,100,16,238,126,388,22,2,1,33,7,41,49,54,39,4,3,43,97,51,24,39,26,124,66,31,206,31,31,24,7,47,2,1,12,48,2,35,43,2,25,23,27,35,27,35,47,28,62,7,33,17,25,68,12,37,41,7,33,31,173,29,114,4,8,53,61,70,107,2,63,78,31,80,17,31,309,111,128,244,143,217,357,268,1055,3250,30,1621,654,192,122,1681,12,633,1620,470,2160,4751,1792,997,97,3988,2090,546,1614,8556



*********************************************************************
7 peg patterns:
Total of 4 codes of index 0 (0000):
1715,2285,2677,7009,
Total of 2 codes of index 2 (0010):
1651,12065,
Total of 12 codes of index 3 (0011):
3607,3704,4701,9607,13404,13874,18823,18920,22620,23090,25208,29090,
Total of 129 codes of index 4 (0100):
127,253,635,761,1087,1150,1245,1267,1274,1311,1367,1397,1485,1598,1657,1722,1763,1815,1819,1905,1912,1955,2111,2167,2237,2255,2279,2293,2298,2335,2359,2447,2477,2509,2619,2653,2681,2715,2763,2789,2845,2859,2861,2893,2905,2929,2979,3041,3103,3127,3190,3223,3246,3251,3254,3258,3299,3301,3302,3357,3381,3399,3429,3442,3444,3491,3498,3554,3614,3638,3673,3697,3719,3723,3747,3793,3816,3847,3851,3854,3890,3944,4002,4033,4221,4271,4286,4345,4348,4581,4730,4811,4813,4819,4835,4856,5096,5430,5484,5542,5655,5752,5779,5827,5907,5955,6206,6261,6446,6683,6714,6741,6745,6857,6981,6993,7939,7942,7969,8001,9779,9811,9953,9995,10009,10019,10145,11937,18003,
Total of 7 codes of index 6 (0110):
1567,2537,3388,4339,5350,5746,10053,
Total of 18 codes of index 7 (0111):
2793,3859,4407,4953,7586,9704,11399,11496,12493,12963,18668,19734,20828,21298,25111,28290,28838,29384,
Grand total codes: 172

7 peg ends:
4,4,6,18,147,147,154,172,172,172,172,172,172,172,172,172
7 peg counts:
4,0,2,12,129,0,7,18,0,0,0,0,0,0,0,0
7 peg differences:
1715,570,392,4332,1651,10414,3607,97,997,4906,3797,470,4949,97,3700,470,2118,3882,127,126,382,126,326,63,95,22,7,37,56,30,88,113,59,65,41,52,4,86,7,43,156,56,70,18,24,14,5,37,24,88,30,32,110,34,28,34,48,26,56,14,2,32,12,24,50,62,62,24,63,33,23,5,3,4,41,2,1,55,24,18,30,13,2,47,7,56,60,24,35,24,22,4,24,46,23,31,4,3,36,54,58,31,188,50,15,59,3,233,149,81,2,6,16,21,240,334,54,58,113,97,27,48,80,48,251,55,185,237,31,27,4,112,124,12,946,3,27,32,1778,32,142,42,14,10,126,1792,6066,1567,970,851,951,1011,396,4307,2793,1066,548,546,2633,2118,1695,97,997,470,5705,1066,1094,470,3813,3179,548,546



*********************************************************************

Grand total of 437 board positions


==> anc/TriangleWinning/Triangle6AnyFinish.txt <==
# List of mincodes for any finish for the board: Triangle6
# This board has 21 holes


*********************************************************************
1 peg patterns:
Total of 5 mincodes
1,2,8,16,128,


*********************************************************************
2 peg patterns:
Total of 8 mincodes
3,10,18,24,72,136,144,384,


*********************************************************************
3 peg patterns:
Total of 27 mincodes
14,19,28,67,73,84,88,112,131,138,145,146,176,208,224,392,704,1034,1104,1168,1408,2068,2180,2208,2336,2432,3328,


*********************************************************************
4 peg patterns:
Total of 129 mincodes
23,30,58,83,85,89,102,108,113,116,120,149,154,156,166,170,178,180,197,201,209,212,216,228,337,356,387,393,396,401,402,408,456,464,480,594,600,712,720,1050,1074,1094,1108,1162,1170,1300,1304,1360,1410,1424,1472,1616,1808,1856,2070,2076,2098,2100,2115,2160,2179,2181,2188,2194,2200,2210,2224,2244,2272,2309,2324,2328,2340,2376,2400,2433,2436,2440,2448,2578,2608,2690,2696,2720,2752,2818,2820,2824,2848,2944,3090,3092,3332,3344,3840,4118,4180,4230,4244,4289,4292,4432,4488,4496,4800,5392,6180,6240,6276,6404,6720,9360,9504,10816,11776,32835,32880,33795,33812,33840,33952,34432,34560,34836,35104,67680,68160,131240,131720,


*********************************************************************
5 peg patterns:
Total of 542 mincodes
31,59,62,93,94,103,115,118,122,124,143,151,155,158,174,179,181,206,211,218,220,236,241,242,244,248,345,346,348,372,376,391,398,403,409,410,426,440,451,453,457,458,466,468,472,481,484,488,496,595,601,604,707,714,721,722,737,752,968,1047,1054,1110,1138,1140,1144,1202,1234,1236,1240,1250,1299,1302,1306,1332,1350,1362,1364,1380,1414,1418,1428,1432,1442,1473,1476,1480,1488,1562,1606,1617,1618,1634,1648,1730,1744,1802,1810,1840,1858,1936,1984,2071,2102,2106,2133,2138,2140,2150,2162,2164,2168,2183,2190,2195,2197,2198,2202,2214,2218,2220,2228,2243,2245,2249,2260,2264,2273,2276,2280,2288,2318,2323,2325,2332,2342,2346,2348,2354,2371,2373,2380,2385,2392,2402,2416,2435,2442,2444,2449,2450,2466,2468,2472,2480,2497,2528,2581,2582,2586,2588,2610,2612,2616,2644,2648,2691,2693,2697,2698,2706,2712,2721,2728,2736,2754,2756,2760,2784,2819,2821,2828,2834,2836,2840,2849,2850,2864,2884,2888,2896,2912,2945,2946,2960,2976,3008,3094,3156,3206,3220,3234,3265,3268,3334,3346,3364,3408,3424,3458,3460,3464,3472,3488,3520,3602,3632,3728,3776,3841,3842,3856,3872,3904,3968,4126,4179,4181,4188,4235,4238,4246,4252,4274,4276,4291,4294,4300,4305,4324,4336,4422,4428,4433,4436,4440,4452,4483,4486,4490,4498,4504,4520,4548,4576,4690,4696,4801,4802,4816,4832,5142,5394,5520,5890,6166,6172,6186,6194,6213,6214,6225,6228,6244,6275,6278,6292,6320,6340,6368,6403,6405,6409,6412,6418,6420,6424,6434,6448,6468,6496,6529,6544,6560,6661,6666,6680,6728,6736,6786,6792,6816,6914,6916,6920,6928,6976,7188,7456,7936,9244,9266,9298,9300,9347,9354,9362,9392,9424,9440,9477,9482,9492,9496,9506,9540,9552,9602,9632,9808,9872,9920,9992,10000,10048,10262,10307,10340,10352,10374,10380,10402,10436,10592,10626,10640,10824,11284,11300,11396,11424,11522,11524,11536,11552,11780,11784,11792,11840,12032,13332,13572,13584,13840,13888,14080,14404,14432,15872,17492,19600,19648,19716,27712,27776,32826,32843,32853,32860,32870,32888,32963,33000,33008,33052,33105,33155,33200,33248,33480,33608,33680,33811,33813,33817,33830,33836,33841,33844,33848,33925,33937,33940,33956,34065,34084,34208,34322,34324,34328,34352,34440,34448,34496,34576,34592,34844,34866,34928,34992,35040,35077,35108,35112,35232,35346,35376,35520,35592,35888,35972,36000,36128,36480,36948,37648,37696,37908,38020,38528,38656,38932,38960,39072,39968,40448,41312,42004,42116,42144,42244,42272,42752,43268,43584,44544,45076,46592,49744,50320,50704,50816,57536,58496,59400,60416,65776,65820,65842,66016,66256,66328,66384,66610,66836,66912,67612,67622,67626,67634,67653,67684,67808,67852,67874,67936,68106,68168,68176,68360,68416,70464,70752,71232,72256,73756,73778,73952,74024,74080,74504,75328,75872,76296,77920,78400,83986,84544,98354,98472,98528,98565,98952,99080,101408,102920,102976,131132,131188,131192,131242,131244,131312,131372,131384,131496,131610,131612,131640,131736,131784,131792,131808,131864,131936,131976,132928,133164,133176,133656,135268,135690,135760,


*********************************************************************
6 peg patterns:
Total of 1936 mincodes
95,119,125,183,187,190,215,219,221,231,238,243,245,246,249,250,343,347,349,350,365,371,373,380,399,413,414,427,430,442,461,462,467,469,473,476,483,486,490,492,497,498,599,603,606,633,634,725,729,730,732,742,746,754,756,760,963,969,972,977,978,984,1086,1111,1117,1139,1141,1142,1146,1175,1182,1223,1235,1238,1242,1254,1268,1272,1310,1326,1334,1363,1365,1369,1372,1382,1415,1419,1422,1427,1430,1434,1458,1460,1464,1475,1478,1482,1484,1489,1490,1506,1508,1512,1520,1563,1587,1594,1607,1621,1622,1626,1650,1652,1690,1738,1746,1776,1813,1842,1873,1874,1876,1880,1890,1904,1926,1930,1937,1938,1954,1968,1985,1986,2000,2016,2079,2110,2135,2141,2142,2163,2165,2172,2191,2206,2215,2219,2221,2222,2230,2234,2236,2253,2254,2259,2261,2265,2268,2275,2278,2282,2284,2289,2290,2319,2327,2331,2334,2343,2358,2362,2364,2375,2382,2387,2389,2393,2394,2405,2406,2412,2417,2420,2424,2439,2443,2445,2453,2454,2458,2460,2467,2469,2470,2474,2482,2484,2488,2501,2505,2506,2508,2513,2516,2520,2530,2532,2536,2583,2589,2590,2611,2613,2620,2643,2646,2650,2652,2673,2674,2676,2680,2701,2702,2707,2709,2713,2723,2726,2730,2732,2737,2738,2755,2757,2761,2764,2770,2772,2776,2785,2786,2800,2823,2830,2835,2837,2838,2841,2842,2853,2854,2858,2860,2865,2868,2872,2883,2885,2889,2890,2900,2904,2913,2916,2920,2928,2949,2953,2954,2956,2961,2964,2968,2978,2980,2984,3009,3012,3016,3024,3102,3126,3155,3157,3164,3186,3207,3211,3214,3222,3226,3228,3250,3252,3267,3270,3276,3281,3298,3300,3304,3312,3350,3354,3356,3365,3366,3370,3378,3380,3397,3398,3404,3409,3412,3416,3426,3428,3432,3459,3461,3462,3466,3474,3476,3480,3492,3496,3504,3522,3524,3528,3552,3603,3605,3634,3666,3668,3672,3696,3718,3722,3729,3730,3746,3760,3777,3778,3792,3808,3845,3846,3850,3857,3860,3864,3874,3876,3905,3908,3912,3920,3970,3976,4000,4127,4183,4190,4214,4220,4247,4251,4270,4275,4277,4278,4282,4295,4309,4310,4316,4325,4326,4338,4340,4344,4423,4435,4438,4442,4444,4453,4460,4468,4472,4493,4494,4499,4505,4508,4522,4549,4553,4556,4561,4562,4564,4568,4592,4691,4694,4697,4698,4728,4805,4806,4810,4812,4817,4820,4824,4834,4836,4840,5057,5064,5072,5206,5212,5270,5315,5318,5332,5360,5414,5458,5460,5464,5514,5522,5552,5584,5600,5682,5778,5826,5906,5954,5960,5968,6018,6032,6080,6159,6167,6171,6174,6190,6204,6222,6227,6230,6236,6252,6258,6260,6264,6286,6291,6293,6300,6310,6314,6316,6322,6339,6341,6345,6348,6353,6356,6369,6370,6384,6407,6414,6419,6421,6422,6425,6426,6438,6442,6444,6449,6452,6456,6467,6469,6470,6473,6482,6484,6488,6497,6500,6504,6512,6533,6534,6537,6540,6545,6548,6552,6562,6564,6568,6593,6596,6670,6675,6678,6682,6684,6706,6708,6712,6723,6726,6730,6737,6738,6753,6754,6768,6787,6789,6796,6801,6802,6804,6808,6818,6832,6850,6852,6856,6864,6880,6915,6917,6918,6921,6922,6930,6932,6936,6945,6948,6952,6960,6978,6980,6984,7008,7041,7044,7048,7056,7104,7196,7218,7235,7241,7252,7266,7280,7299,7302,7313,7344,7392,7429,7430,7441,7444,7458,7460,7489,7492,7584,7698,7728,7746,7760,7824,7872,7944,7952,8000,9239,9246,9302,9332,9336,9365,9370,9372,9382,9386,9394,9396,9413,9414,9417,9418,9428,9432,9442,9444,9479,9486,9491,9494,9498,9500,9516,9522,9524,9542,9554,9570,9572,9576,9603,9605,9612,9617,9618,9620,9624,9634,9648,9666,9668,9680,9696,9754,9784,9798,9810,9812,9840,9866,9876,9880,9890,9924,9928,9936,9987,9994,10002,10017,10032,10049,10050,10064,10080,10120,10128,10176,10270,10286,10298,10325,10332,10342,10348,10354,10375,10382,10390,10394,10396,10412,10418,10420,10435,10438,10444,10450,10466,10468,10472,10480,10565,10570,10572,10577,10580,10584,10594,10596,10600,10627,10630,10634,10648,10664,10692,10720,10819,10828,10840,10946,10960,10976,11286,11292,11308,11314,11316,11331,11364,11395,11397,11404,11410,11412,11425,11426,11440,11460,11488,11525,11526,11538,11540,11544,11556,11588,11616,11649,11652,11664,11779,11782,11786,11793,11794,11842,11856,11872,11906,11912,11920,11936,11968,12034,12036,12040,12064,12160,13334,13364,13396,13412,13446,13460,13474,13505,13508,13574,13586,13604,13648,13664,13698,13700,13712,13728,13834,13842,13872,13890,13968,14016,14081,14082,14096,14112,14144,14208,14350,14364,14378,14403,14405,14409,14412,14420,14434,14448,14467,14470,14476,14481,14498,14529,14560,14657,14660,14914,14920,14928,15040,15396,15456,15492,15620,15648,15874,15888,15936,16000,17438,17618,17748,17810,17860,18002,18008,18114,19478,19540,19594,19604,19652,19732,19792,19856,19904,20098,20228,20240,20256,20288,20352,23682,23824,23936,24320,27658,27666,27714,27720,27780,27784,27792,27840,27968,28032,31872,32799,32855,32859,32861,32862,32878,32883,32889,32892,32954,32973,32979,32981,32985,32988,32995,32998,33004,33010,33047,33051,33113,33132,33140,33163,33173,33180,33190,33194,33204,33208,33221,33225,33233,33256,33370,33372,33393,33400,33475,33496,33520,33562,33592,33603,33624,33640,33648,33688,33736,33821,33822,33831,33843,33846,33850,33852,33881,33900,33905,33906,33934,33939,33948,33964,33969,33970,33972,33976,34001,34020,34073,34076,34100,34104,34132,34179,34181,34185,34196,34209,34212,34216,34224,34323,34325,34329,34332,34353,34354,34388,34392,34435,34442,34449,34450,34465,34480,34512,34528,34565,34569,34577,34580,34584,34596,34696,34720,34839,34870,34874,34901,34918,34932,34936,34965,34972,34982,34986,34994,35000,35013,35020,35044,35048,35085,35086,35091,35100,35107,35113,35116,35124,35128,35153,35176,35203,35205,35212,35217,35248,35265,35296,35349,35354,35384,35412,35416,35466,35528,35587,35617,35632,35664,35680,35720,35728,35744,35861,35868,35878,35890,35892,35896,35924,35973,35988,36001,36004,36008,36016,36064,36099,36101,36108,36113,36130,36144,36192,36225,36256,36372,36376,36482,36484,36488,36512,36612,36616,36624,36640,36672,36736,36894,36956,37042,37068,37076,37104,37172,37190,37220,37268,37458,37488,37576,37584,37642,37656,37704,37776,37824,37909,37916,38022,38028,38052,38064,38150,38156,38161,38164,38180,38276,38304,38418,38420,38424,38448,38529,38530,38544,38560,38592,38657,38660,38664,38672,38933,38950,38956,38961,38964,38968,38996,39016,39024,39045,39060,39076,39108,39185,39204,39216,39264,39328,39442,39444,39448,39472,39496,39560,39568,39616,39696,39744,39941,39942,39956,39972,40068,40096,40196,40224,40456,40464,40512,40704,41052,41074,41116,41138,41155,41164,41192,41200,41258,41268,41285,41292,41320,41349,41364,41384,41440,41648,41680,41696,41800,41864,42003,42006,42012,42034,42036,42040,42115,42117,42124,42132,42146,42160,42180,42208,42243,42245,42249,42260,42273,42276,42280,42288,42369,42372,42514,42544,42626,42632,42640,42656,42688,42754,42756,42760,42784,42880,43030,43108,43172,43204,43276,43298,43360,43525,43530,43540,43544,43560,43592,43656,43778,44052,44068,44080,44164,44320,44552,44576,44800,45084,45106,45168,45232,45280,45317,45332,45348,45352,45380,45586,45640,45648,45760,45832,46116,46128,46212,46240,46340,46368,46608,46624,46720,47124,47140,47236,47364,47624,47680,48132,48160,49268,49368,49616,49690,49734,49752,49864,49872,50112,50228,50324,50328,50340,50576,50694,50700,50705,50708,50712,50820,50948,50960,51072,51408,51480,51492,51730,51792,51904,51976,52368,52384,52496,52752,52864,52992,54404,55488,56336,56448,56832,57428,57482,57496,57544,57680,58176,58388,58392,58497,58500,58504,58512,58640,58752,59008,59136,59395,59401,59412,59416,59464,59584,59656,60418,60432,60448,60480,60544,60928,62592,64512,65658,65718,65722,65749,65756,65778,65780,65815,65852,65884,65908,65912,65948,65958,65962,65970,65989,66032,66202,66264,66323,66330,66360,66416,66456,66504,66512,66583,66652,66674,66680,66772,66792,66800,66844,66858,66866,66885,66900,66928,66978,66992,67040,67272,67346,67376,67400,67408,67424,67599,67607,67614,67630,67635,67676,67692,67697,67698,67700,67704,67740,67750,67754,67762,67781,67809,67810,67824,67847,67854,67878,67882,67884,67896,67909,67924,67937,67940,67944,67952,67980,68002,68008,68122,68146,68152,68163,68170,68177,68178,68193,68208,68242,68248,68296,68304,68320,68355,68361,68362,68370,68376,68392,68424,68448,68488,68544,68658,68706,68720,68770,68832,68870,68884,68898,68932,68996,69186,69200,69312,69392,69440,69810,69916,69938,69988,70000,70112,70226,70256,70352,70410,70418,70480,70698,70706,70725,70756,70880,70932,70960,71072,71178,71240,71248,71426,71488,71730,71780,71792,71842,71904,71976,72032,72198,72202,72210,72226,72257,72258,72272,72288,72322,72384,72450,72456,72800,73280,73751,73786,73820,73842,73844,73848,73894,73898,73912,73925,73940,73960,73968,73997,73998,74012,74019,74026,74028,74034,74053,74068,74096,74152,74208,74266,74290,74296,74392,74440,74464,74499,74514,74520,74568,74576,74592,74688,74836,74852,75042,75056,75104,75274,75360,75584,75804,75814,75818,75820,75826,75845,75873,75874,75888,75938,75944,76000,76044,76066,76072,76100,76291,76300,76312,76322,76354,76360,76368,76384,76552,76608,76848,76896,77376,77862,77866,77874,77893,77924,78048,78092,78114,78176,78346,78360,78408,78416,78600,78656,78944,79906,79968,80386,80392,80448,82640,82706,82880,83474,83776,83990,83994,84052,84068,84164,84230,84236,84242,84486,84490,84498,84548,84672,84738,84800,87616,88082,88132,90196,90816,90888,90944,91154,91232,91712,92225,92228,92680,92736,94784,98327,98364,98420,98424,98445,98453,98467,98470,98474,98476,98482,98544,98581,98597,98604,98609,98616,98693,98728,98842,98844,98866,98872,98947,98968,99016,99024,99040,99075,99077,99096,99105,99112,99168,99208,99504,99552,99744,99984,100032,100112,100160,100373,100390,100396,100401,100408,100456,100464,100514,100520,100704,100882,100888,100936,101000,101056,101412,101536,101664,101896,101904,101952,102444,102450,102500,102561,102562,102624,102915,102922,102929,102930,102945,102992,103008,103048,103104,103176,103952,104000,104544,104962,104968,106546,106664,106720,106757,106786,106792,107013,107032,107272,108096,109064,109120,110626,110688,111106,111112,111168,115218,115336,115392,122885,122897,123400,123456,131134,131187,131258,131260,131301,131305,131308,131313,131316,131320,131374,131386,131388,131441,131497,131500,131512,131560,131568,131613,131642,131676,131698,131700,131704,131723,131737,131738,131753,131754,131768,131779,131781,131785,131800,131809,131816,131824,131853,131854,131865,131868,131882,131884,131909,131913,131928,131952,132008,132064,132212,132266,132274,132324,132408,132452,132464,132514,132576,132690,132692,132720,132746,132760,132816,132874,132882,132944,132960,133000,133056,133178,133180,133219,133222,133228,133233,133234,133292,133304,133348,133432,133480,133544,133600,133657,133660,133699,133716,133720,133744,133770,133772,133800,133840,133856,133897,133900,133912,133928,133960,133968,134024,134188,134194,134244,134305,134659,134662,134666,134673,134674,134689,134690,134736,134752,134786,134914,134920,135214,135284,135340,135393,135396,135536,135592,135705,135706,135722,135749,135753,135761,135764,135768,135780,135817,135818,135832,135848,135904,135945,136016,136292,136714,136722,136770,136962,137260,137740,137752,137796,137808,138753,138754,139322,139380,139384,139434,139490,139492,139496,139561,139620,139624,139790,139802,139914,139984,140042,140338,140388,140578,140640,140810,140880,141368,141412,141834,142850,143457,143460,143881,143882,143938,143940,147684,148052,148056,148106,149184,150088,155662,155729,155785,156170,157248,165926,196710,197670,


*********************************************************************
7 peg patterns:
Total of 5604 mincodes
127,191,223,253,254,375,382,415,443,463,471,475,478,487,493,501,502,505,506,508,607,635,638,719,727,731,733,734,750,755,757,761,764,967,971,974,979,985,986,1001,1002,1016,1087,1119,1150,1214,1245,1246,1262,1267,1270,1274,1311,1367,1371,1374,1397,1398,1404,1431,1435,1437,1454,1459,1461,1462,1466,1479,1483,1485,1493,1494,1497,1498,1500,1507,1509,1510,1514,1522,1524,1528,1567,1598,1623,1630,1651,1657,1715,1722,1747,1749,1763,1778,1815,1819,1822,1846,1850,1863,1875,1877,1878,1882,1894,1905,1908,1912,1927,1931,1941,1942,1946,1955,1962,1970,1972,1989,1990,1994,1996,2001,2004,2008,2018,2020,2024,2111,2167,2174,2207,2231,2235,2237,2255,2263,2267,2270,2279,2285,2293,2294,2298,2300,2335,2351,2359,2363,2365,2366,2397,2398,2407,2413,2414,2419,2422,2426,2428,2447,2455,2459,2461,2462,2477,2478,2483,2485,2489,2492,2503,2507,2509,2510,2515,2518,2522,2524,2531,2533,2537,2540,2545,2546,2548,2552,2615,2619,2622,2647,2651,2653,2675,2677,2678,2681,2682,2703,2711,2715,2718,2727,2731,2741,2742,2746,2748,2759,2763,2766,2771,2773,2774,2777,2778,2789,2790,2793,2794,2796,2801,2804,2808,2831,2845,2846,2855,2859,2861,2862,2867,2870,2874,2876,2893,2894,2899,2901,2905,2908,2915,2918,2922,2924,2929,2930,2951,2955,2957,2958,2963,2966,2970,2972,2979,2981,2985,2988,2993,2994,2996,3000,3011,3018,3020,3025,3026,3041,3042,3044,3048,3056,3103,3127,3159,3166,3190,3194,3196,3223,3227,3246,3251,3253,3254,3258,3271,3275,3277,3285,3286,3290,3292,3299,3301,3302,3306,3314,3316,3320,3343,3351,3355,3357,3358,3374,3381,3388,3399,3405,3406,3411,3414,3418,3420,3427,3429,3433,3436,3442,3444,3448,3469,3470,3475,3477,3481,3484,3491,3494,3498,3500,3505,3506,3523,3525,3529,3532,3537,3538,3540,3544,3554,3568,3607,3614,3638,3642,3667,3669,3670,3673,3674,3697,3700,3704,3719,3723,3733,3734,3738,3747,3754,3762,3764,3768,3781,3782,3786,3788,3793,3796,3800,3810,3812,3816,3847,3851,3854,3859,3862,3866,3868,3890,3892,3896,3907,3910,3914,3916,3921,3922,3937,3938,3940,3944,3952,3971,3973,3985,3986,3988,3992,4001,4002,4016,4033,4034,4036,4040,4048,4064,4215,4221,4222,4255,4271,4286,4311,4315,4317,4318,4334,4339,4341,4345,4348,4439,4445,4455,4462,4467,4469,4470,4495,4503,4507,4510,4538,4551,4558,4563,4565,4566,4569,4570,4581,4585,4588,4593,4596,4600,4701,4702,4730,4807,4811,4813,4814,4819,4822,4826,4828,4835,4849,4850,4852,4856,5059,5062,5065,5066,5074,5080,5096,5207,5214,5278,5302,5306,5331,5333,5337,5340,5350,5362,5406,5430,5459,5461,5462,5466,5478,5484,5492,5525,5526,5530,5532,5542,5546,5554,5556,5573,5574,5585,5588,5592,5602,5604,5655,5718,5722,5746,5752,5779,5810,5827,5842,5848,5858,5872,5907,5910,5914,5955,5958,5962,5970,5972,5976,6000,6026,6040,6088,6096,6199,6206,6231,6235,6237,6247,6254,6259,6261,6262,6266,6287,6295,6299,6302,6311,6315,6325,6326,6330,6332,6343,6347,6350,6355,6357,6358,6361,6374,6378,6380,6385,6388,6392,6415,6429,6430,6439,6443,6445,6446,6451,6454,6458,6460,6477,6478,6483,6485,6489,6492,6499,6502,6506,6508,6513,6514,6535,6539,6541,6542,6547,6550,6554,6556,6563,6565,6572,6577,6578,6580,6584,6595,6598,6604,6609,6610,6625,6626,6628,6632,6640,6679,6683,6685,6699,6707,6710,6714,6727,6741,6742,6745,6746,6748,6758,6762,6770,6772,6776,6791,6795,6798,6803,6805,6806,6809,6810,6822,6826,6833,6836,6840,6851,6853,6854,6857,6858,6866,6868,6872,6881,6884,6888,6896,6925,6926,6931,6933,6937,6940,6947,6950,6954,6956,6961,6962,6979,6981,6985,6988,6993,6994,6996,7000,7009,7010,7024,7043,7046,7050,7052,7057,7058,7073,7074,7076,7080,7105,7106,7120,7136,7191,7198,7222,7226,7239,7251,7253,7254,7257,7270,7276,7281,7284,7288,7317,7318,7324,7334,7338,7346,7348,7365,7366,7369,7372,7377,7380,7394,7396,7431,7435,7438,7443,7446,7450,7452,7468,7474,7476,7480,7491,7494,7500,7505,7522,7524,7528,7536,7555,7557,7561,7564,7569,7570,7572,7585,7586,7617,7620,7648,7701,7706,7736,7750,7754,7762,7764,7768,7792,7818,7825,7828,7832,7842,7876,7880,7888,7939,7942,7946,7953,7954,7969,7970,7984,8001,8002,8016,8032,8066,8072,8096,8128,9278,9309,9310,9331,9334,9338,9359,9367,9374,9390,9404,9415,9422,9427,9430,9434,9436,9452,9457,9458,9460,9464,9495,9511,9518,9526,9543,9549,9558,9561,9562,9564,9571,9573,9574,9578,9586,9588,9592,9607,9614,9619,9621,9622,9626,9638,9642,9644,9652,9656,9667,9669,9670,9673,9674,9682,9684,9688,9697,9700,9704,9712,9757,9758,9779,9782,9786,9811,9813,9820,9842,9863,9870,9875,9878,9882,9905,9906,9912,9923,9926,9930,9937,9938,9953,9954,9960,9968,9995,10005,10009,10010,10012,10019,10022,10026,10034,10036,10040,10053,10054,10057,10058,10065,10068,10072,10082,10084,10115,10118,10121,10122,10130,10132,10136,10145,10152,10160,10178,10180,10184,10208,10271,10327,10334,10343,10358,10362,10364,10391,10407,10414,10421,10422,10426,10439,10443,10445,10453,10454,10458,10460,10467,10470,10473,10474,10482,10484,10488,10567,10573,10574,10579,10586,10588,10595,10597,10601,10604,10610,10612,10616,10637,10638,10643,10649,10652,10666,10691,10693,10697,10700,10705,10708,10721,10722,10736,10823,10827,10830,10835,10838,10841,10842,10949,10950,10953,10954,10956,10961,10964,10968,10978,10980,10984,11202,11208,11216,11287,11303,11310,11350,11354,11356,11366,11378,11380,11399,11406,11411,11413,11414,11417,11418,11430,11434,11436,11441,11444,11448,11459,11461,11462,11465,11476,11489,11492,11496,11504,11534,11539,11541,11548,11558,11562,11564,11570,11587,11589,11596,11601,11602,11604,11608,11618,11632,11651,11654,11658,11660,11665,11666,11681,11682,11684,11688,11713,11714,11728,11744,11798,11802,11804,11814,11818,11826,11828,11845,11846,11849,11850,11852,11857,11860,11874,11876,11880,11907,11909,11910,11913,11914,11922,11924,11928,11937,11940,11944,11970,11972,11976,12000,12035,12037,12041,12044,12049,12050,12052,12056,12065,12066,12080,12098,12100,12104,12112,12128,12161,12162,12176,12192,12224,13342,13358,13366,13395,13397,13404,13414,13426,13447,13451,13454,13462,13468,13490,13492,13507,13510,13516,13521,13538,13540,13544,13552,13590,13594,13596,13605,13606,13610,13618,13620,13637,13638,13644,13649,13652,13656,13666,13668,13672,13699,13701,13702,13706,13716,13720,13732,13736,13744,13764,13792,13843,13845,13874,13906,13908,13912,13922,13936,13958,13962,13969,13970,13986,14000,14017,14018,14032,14048,14085,14086,14090,14097,14100,14104,14114,14116,14145,14148,14152,14160,14210,14216,14240,14351,14359,14366,14394,14407,14414,14419,14421,14422,14425,14438,14442,14444,14449,14452,14456,14471,14475,14486,14492,14501,14502,14506,14514,14533,14534,14537,14540,14545,14548,14562,14564,14568,14659,14662,14668,14673,14690,14692,14696,14723,14788,14816,14915,14918,14921,14922,14930,14936,14952,15041,15044,15048,15056,15296,15382,15388,15398,15402,15410,15412,15429,15430,15441,15444,15458,15460,15491,15494,15508,15524,15556,15584,15619,15621,15625,15628,15634,15636,15650,15684,15712,15878,15882,15892,15906,15937,15940,15944,15952,16002,16008,16032,16130,16132,16136,16160,16192,16256,17526,17532,17590,17622,17638,17806,17874,17876,17880,17904,18003,18006,18010,18118,18132,18136,18370,18376,18384,19486,19548,19598,19622,19634,19666,19668,19682,19734,19738,19764,19782,19794,19796,19800,19812,19850,19860,19864,19874,19876,19908,19920,19990,20018,20050,20080,20114,20116,20144,20162,20164,20168,20176,20192,20229,20230,20234,20242,20244,20248,20260,20272,20290,20292,20296,20356,20360,20368,20416,21654,21702,21968,22224,22464,23574,23634,23698,23728,23746,23752,23760,23826,23828,23844,23876,23940,23952,24000,24082,24130,24144,24208,24256,24322,24324,24448,27715,27721,27730,27732,27746,27779,27782,27786,27788,27793,27794,27812,27824,27842,27856,27872,27969,27972,27976,27984,28034,28040,28226,28352,31762,31810,31824,31874,31936,32320,32879,32887,32891,32894,32927,32983,32987,32990,32999,33013,33014,33017,33018,33020,33055,33086,33117,33127,33148,33167,33175,33179,33181,33182,33198,33203,33209,33212,33227,33229,33230,33235,33244,33251,33257,33260,33265,33268,33272,33339,33367,33371,33373,33395,33401,33402,33466,33483,33491,33493,33497,33498,33510,33513,33521,33528,33565,33587,33594,33613,33619,33621,33625,33628,33635,33638,33644,33650,33683,33690,33692,33713,33720,33731,33745,33761,33768,33776,33823,33847,33851,33853,33879,33895,33901,33913,33914,33916,33943,33947,33949,33959,33966,33971,33973,33974,33977,33978,34009,34012,34034,34036,34040,34071,34075,34077,34078,34093,34099,34101,34108,34131,34189,34190,34195,34197,34201,34204,34211,34214,34218,34220,34225,34226,34243,34249,34260,34273,34274,34288,34327,34331,34334,34357,34358,34361,34362,34364,34387,34393,34420,34424,34453,34457,34458,34460,34470,34474,34482,34484,34488,34501,34505,34513,34516,34520,34532,34574,34579,34586,34588,34604,34609,34610,34612,34616,34641,34642,34660,34672,34691,34693,34697,34700,34705,34706,34708,34712,34721,34722,34736,34768,34784,34847,34875,34878,34909,34910,34926,34931,34938,34940,34959,34967,34971,34973,34974,34990,34995,35001,35004,35015,35021,35022,35027,35036,35043,35049,35052,35057,35058,35060,35064,35095,35099,35101,35111,35123,35125,35126,35129,35130,35147,35149,35157,35161,35171,35177,35178,35188,35192,35207,35211,35214,35219,35221,35225,35237,35238,35241,35242,35244,35249,35252,35256,35269,35273,35284,35300,35304,35357,35358,35379,35411,35420,35441,35442,35482,35484,35505,35506,35512,35523,35530,35532,35553,35560,35568,35595,35605,35609,35610,35612,35622,35625,35626,35634,35636,35640,35653,35657,35660,35672,35684,35688,35715,35717,35722,35732,35736,35745,35752,35760,35784,35808,35863,35869,35870,35891,35893,35900,35932,35948,35953,35954,35956,35960,35981,35982,35987,35989,35996,36003,36006,36010,36012,36017,36018,36037,36044,36052,36065,36066,36080,36103,36110,36115,36117,36121,36133,36134,36138,36140,36145,36148,36152,36165,36166,36169,36180,36193,36196,36200,36208,36229,36233,36236,36241,36244,36258,36260,36264,36292,36371,36374,36378,36380,36401,36402,36404,36408,36434,36464,36483,36485,36489,36492,36498,36500,36504,36513,36514,36528,36546,36548,36552,36560,36576,36611,36613,36617,36618,36628,36632,36641,36644,36648,36656,36680,36704,36737,36740,36744,36752,36800,36951,36957,36982,37015,37022,37046,37050,37052,37063,37070,37077,37078,37094,37100,37105,37108,37112,37166,37180,37198,37203,37209,37212,37228,37267,37276,37298,37300,37315,37318,37324,37329,37348,37352,37360,37434,37461,37466,37468,37496,37530,37571,37577,37578,37586,37588,37592,37608,37616,37651,37657,37682,37699,37705,37708,37713,37716,37720,37730,37744,37770,37778,37808,37840,37856,37911,37918,37942,37948,37973,37974,38023,38037,38038,38044,38053,38054,38066,38068,38072,38086,38092,38100,38116,38151,38163,38166,38172,38181,38188,38196,38200,38220,38225,38277,38284,38289,38292,38320,38340,38419,38421,38422,38425,38426,38449,38452,38456,38484,38488,38533,38534,38538,38540,38545,38548,38552,38562,38564,38568,38593,38596,38600,38608,38659,38662,38666,38668,38673,38674,38690,38692,38696,38704,38721,38722,38736,38785,38792,38800,38816,38848,38941,38942,38951,38963,38966,38970,38972,38989,38990,38997,39004,39011,39014,39020,39025,39026,39054,39068,39084,39089,39090,39092,39096,39116,39140,39144,39152,39189,39190,39193,39196,39206,39210,39220,39224,39237,39238,39244,39252,39268,39272,39301,39302,39316,39329,39332,39336,39344,39364,39392,39443,39445,39449,39452,39473,39474,39491,39506,39508,39512,39536,39555,39562,39569,39570,39585,39600,39618,39632,39648,39685,39689,39690,39697,39700,39704,39716,39748,39752,39760,39816,39840,39950,39958,39964,39980,39986,39988,39992,40012,40036,40048,40069,40076,40084,40097,40098,40112,40132,40160,40197,40198,40212,40225,40228,40232,40240,40324,40451,40454,40458,40465,40466,40481,40482,40496,40528,40544,40578,40580,40584,40592,40608,40640,40706,40708,40712,40736,40832,41047,41051,41054,41082,41084,41111,41146,41159,41163,41165,41173,41180,41187,41190,41194,41202,41204,41208,41231,41246,41276,41287,41291,41293,41294,41299,41308,41315,41321,41324,41332,41336,41357,41358,41363,41372,41379,41386,41388,41394,41411,41413,41417,41420,41425,41442,41456,41562,41588,41592,41621,41626,41642,41656,41669,41674,41688,41704,41756,41778,41795,41802,41804,41825,41832,41840,41859,41874,41889,41904,41928,41952,42007,42011,42013,42035,42038,42042,42073,42076,42100,42104,42119,42123,42126,42131,42133,42134,42137,42150,42154,42156,42161,42164,42168,42181,42196,42209,42212,42216,42224,42253,42254,42259,42261,42265,42268,42275,42278,42282,42284,42289,42313,42337,42338,42371,42380,42385,42401,42402,42404,42408,42416,42433,42464,42517,42518,42521,42522,42524,42546,42548,42552,42580,42584,42627,42629,42633,42634,42642,42648,42657,42660,42664,42672,42690,42692,42696,42720,42755,42757,42761,42764,42770,42772,42776,42785,42786,42800,42820,42824,42848,42881,42882,42896,42912,42944,43038,43054,43068,43100,43116,43122,43128,43150,43164,43180,43186,43212,43234,43248,43271,43302,43306,43316,43320,43333,43348,43364,43368,43397,43404,43412,43426,43428,43432,43533,43534,43539,43548,43555,43561,43570,43572,43576,43587,43624,43632,43651,43653,43665,43666,43672,43696,43714,43720,43728,43744,43781,43786,43796,43800,43812,43816,43844,43848,43872,43912,43920,44053,44060,44070,44076,44082,44144,44166,44172,44194,44196,44200,44208,44256,44293,44300,44305,44308,44322,44324,44328,44356,44420,44448,44547,44549,44556,44562,44568,44578,44592,44610,44616,44624,44640,44674,44688,44704,44736,44804,44808,44816,45079,45110,45114,45141,45142,45158,45164,45172,45176,45205,45212,45222,45226,45234,45236,45240,45253,45260,45268,45284,45288,45325,45326,45331,45340,45347,45353,45356,45364,45368,45388,45393,45416,45443,45445,45449,45452,45457,45460,45474,45488,45508,45536,45589,45594,45624,45635,45638,45652,45656,45672,45680,45706,45720,45768,45776,45827,45842,45857,45890,45904,45920,45960,46016,46101,46102,46108,46118,46130,46132,46136,46164,46213,46214,46228,46241,46244,46248,46256,46276,46304,46339,46341,46348,46353,46356,46370,46384,46432,46496,46597,46598,46601,46604,46609,46612,46616,46628,46722,46724,46728,46752,46850,46852,46856,46864,46880,46912,46976,47126,47132,47148,47154,47156,47160,47180,47204,47208,47216,47237,47244,47252,47266,47280,47300,47328,47365,47380,47393,47396,47400,47428,47456,47492,47619,47626,47634,47696,47712,47746,47752,47808,47874,47876,47880,48133,48140,48148,48162,48176,48196,48224,48288,48388,48642,48644,48648,48656,48672,48704,48768,48896,49214,49276,49363,49372,49388,49396,49562,49588,49606,49624,49636,49742,49747,49753,49756,49818,49859,49862,49868,49874,49904,49996,50004,50008,50054,50058,50068,50072,50120,50205,50229,50236,50323,50332,50484,50566,50572,50577,50580,50584,50596,50695,50707,50710,50714,50716,50740,50764,50769,50770,50828,50833,50834,50836,50840,50864,50884,50896,50964,50968,50980,51073,51076,51080,51088,51254,51316,51354,51380,51416,51428,51432,51475,51481,51484,51500,51544,51602,51620,51664,51680,51734,51738,51782,51796,51800,51846,51850,51858,51864,51908,51912,51971,51977,51980,51988,51992,52040,52048,52160,52276,52280,52357,52361,52372,52376,52388,52432,52492,52498,52516,52528,52560,52624,52640,52742,52754,52756,52760,52865,52868,52872,52880,52928,52994,53008,53024,53056,53120,53452,53588,53906,53968,54036,54084,54300,54420,54548,54660,54672,54916,54928,54944,55044,55168,55348,55380,55384,55434,55444,55448,55460,55496,55632,55814,55820,55825,55828,55832,55880,55888,56128,56340,56344,56356,56449,56452,56456,56464,56592,56704,56836,56960,57088,57374,57436,57491,57497,57522,57539,57545,57548,57556,57560,57584,57626,57652,57670,57688,57700,57748,57752,57800,57808,57938,57968,58002,58056,58064,58122,58136,58184,58248,58304,58387,58389,58396,58499,58502,58506,58508,58513,58514,58532,58544,58561,58562,58576,58630,58636,58641,58644,58648,58660,58756,58760,58784,58898,58900,58904,58928,59009,59010,59024,59040,59072,59137,59140,59144,59152,59411,59413,59417,59418,59430,59436,59441,59444,59459,59465,59466,59476,59480,59496,59504,59525,59529,59530,59537,59540,59544,59588,59592,59651,59665,59666,59728,59744,59784,59840,59922,59928,59972,59976,60040,60096,60162,60224,60421,60422,60426,60433,60436,60452,60481,60488,60496,60546,60548,60552,60576,60676,60680,60688,60704,60736,60800,60932,60936,60944,60992,61184,61586,61640,61648,61720,61832,61970,62032,62144,62216,62484,62488,62608,62624,62736,62980,62992,63104,63232,63512,63560,63617,63624,63680,64516,64528,64768,65024,65631,65695,65726,65751,65758,65788,65847,65854,65879,65885,65907,65914,65935,65943,65950,65974,65978,65980,65998,66005,66022,66026,66028,66033,66036,66040,66259,66266,66289,66296,66333,66355,66358,66362,66389,66393,66394,66396,66418,66420,66424,66451,66457,66458,66488,66499,66520,66529,66544,66647,66653,66675,66684,66718,66746,66765,66773,66780,66787,66790,66794,66796,66802,66831,66839,66846,66870,66874,66894,66901,66917,66924,66929,66932,66936,66951,66965,66966,66972,66982,66986,66994,67000,67013,67028,67042,67048,67123,67162,67164,67186,67192,67267,67282,67288,67312,67349,67354,67370,67384,67395,67397,67410,67412,67416,67425,67432,67440,67466,67528,67536,67639,67643,67646,67671,67677,67687,67694,67699,67701,67702,67705,67706,67727,67735,67742,67755,67766,67770,67772,67783,67797,67814,67818,67820,67825,67828,67832,67855,67869,67870,67879,67883,67885,67886,67891,67894,67898,67900,67917,67918,67925,67932,67939,67942,67946,67948,67953,67954,67975,67981,67982,67996,68003,68012,68018,68024,68044,68065,68068,68072,68080,68119,68123,68125,68139,68147,68150,68154,68181,68185,68186,68188,68198,68202,68210,68212,68216,68238,68243,68249,68250,68266,68280,68291,68293,68297,68298,68306,68308,68312,68321,68324,68328,68336,68365,68366,68371,68377,68380,68387,68390,68394,68396,68402,68419,68421,68425,68428,68433,68434,68436,68440,68449,68450,68464,68483,68490,68498,68514,68520,68560,68576,68631,68638,68662,68666,68679,68693,68710,68716,68721,68724,68728,68743,68758,68778,68786,68805,68834,68836,68840,68871,68878,68886,68892,68914,68916,68920,68934,68940,68962,68964,68968,68976,69004,69012,69026,69040,69060,69088,69146,69194,69202,69204,69208,69232,69258,69320,69328,69382,69386,69393,69394,69410,69424,69441,69442,69456,69472,69506,69520,69536,69568,69750,69754,69783,69874,69876,69880,69911,69934,69942,69946,69973,69980,69990,70002,70004,70008,70038,70054,70058,70072,70085,70100,70120,70128,70202,70229,70294,70298,70322,70346,70353,70354,70384,70422,70426,70450,70456,70474,70481,70484,70488,70546,70552,70600,70671,70679,70702,70764,70770,70772,70776,70826,70834,70853,70881,70882,70896,70933,70950,70956,70961,70964,70968,70996,71012,71024,71045,71060,71074,71076,71194,71218,71235,71242,71249,71250,71265,71280,71314,71362,71368,71376,71392,71434,71442,71444,71448,71472,71490,71496,71520,71560,71568,71616,71703,71726,71731,71734,71738,71751,71765,71781,71782,71786,71794,71796,71800,71815,71846,71850,71864,71877,71908,71912,71920,71949,71964,71971,71974,71978,71980,71986,72005,72033,72034,72048,72098,72104,72160,72199,72203,72214,72218,72234,72242,72248,72261,72262,72266,72268,72273,72276,72280,72290,72292,72296,72330,72338,72344,72386,72392,72416,72451,72466,72472,72482,72513,72516,72520,72528,72544,72578,72640,72746,72773,72804,72816,72866,72994,73008,73056,73120,73226,73234,73282,73284,73288,73312,73408,73474,73488,73536,73759,73790,73815,73821,73843,73852,73871,73885,73886,73902,73907,73910,73914,73916,73933,73934,73941,73948,73955,73958,73962,73964,73969,73970,73999,74007,74014,74023,74038,74042,74044,74062,74069,74085,74089,74090,74092,74097,74100,74104,74125,74140,74147,74150,74153,74154,74162,74168,74181,74188,74196,74210,74212,74216,74263,74269,74291,74330,74332,74354,74356,74360,74387,74393,74396,74410,74418,74435,74437,74450,74456,74465,74480,74507,74510,74515,74521,74522,74534,74537,74538,74552,74563,74565,74569,74578,74580,74584,74593,74600,74608,74634,74648,74664,74696,74704,74782,74798,74844,74866,74930,74978,74984,74992,75015,75029,75030,75036,75050,75058,75060,75077,75078,75084,75092,75106,75108,75112,75156,75172,75184,75204,75232,75306,75314,75333,75346,75352,75376,75410,75426,75472,75488,75525,75530,75540,75544,75560,75592,75600,75656,75791,75799,75806,75815,75819,75830,75834,75836,75847,75861,75862,75878,75882,75884,75889,75892,75896,75911,75917,75926,75932,75939,75942,75945,75946,75954,75960,75973,76002,76004,76008,76039,76045,76046,76054,76060,76067,76076,76082,76088,76108,76129,76130,76132,76136,76144,76172,76194,76228,76256,76295,76299,76302,76307,76313,76314,76326,76330,76344,76355,76357,76361,76362,76370,76376,76385,76388,76392,76400,76426,76440,76450,76456,76481,76488,76547,76554,76556,76562,76578,76584,76609,76610,76624,76640,76674,76680,76736,76821,76838,76842,76850,76852,76869,76898,76900,76976,77024,77061,77068,77076,77089,77090,77104,77124,77152,77322,77329,77332,77336,77346,77380,77384,77392,77576,77632,77839,77847,77870,77875,77884,77932,77937,77938,77940,77944,77990,77994,78002,78021,78049,78050,78064,78087,78094,78102,78118,78122,78124,78136,78149,78164,78177,78180,78184,78192,78214,78220,78242,78248,78355,78362,78386,78392,78403,78410,78417,78418,78433,78448,78482,78488,78536,78544,78560,78595,78601,78602,78610,78616,78632,78658,78664,78688,78728,78784,78890,78898,78917,78946,78960,79010,79072,79110,79124,79138,79140,79378,79426,79432,79440,79456,79490,79552,79624,79680,79879,79910,79914,79916,79928,79941,79969,79972,79976,79984,80034,80162,80168,80224,80387,80390,80393,80394,80402,80408,80424,80450,80452,80456,80480,80520,80576,80642,80704,80930,81472,82164,82230,82326,82330,82332,82404,82522,82582,82586,82642,82644,82716,82772,82776,82822,82826,82834,82896,82998,83226,83300,83312,83346,83424,83538,83544,83656,83664,83722,83730,83792,83808,83842,83904,83998,84014,84022,84051,84060,84110,84115,84122,84124,84146,84166,84172,84178,84196,84208,84231,84246,84250,84252,84262,84274,84280,84294,84300,84305,84308,84324,84355,84358,84362,84370,84420,84448,84494,84499,84530,84556,84561,84562,84564,84568,84592,84614,84618,84626,84673,84674,84688,84704,84742,84746,84748,84760,84770,84776,84801,84804,84808,84816,84866,84872,85074,85266,85268,85316,85344,85522,85570,85584,85634,85696,85762,86228,86674,86852,86864,86976,87066,87124,87140,87236,87562,87570,87620,87744,87872,88078,88146,88148,88176,88210,88388,88594,88644,88656,88672,88706,88768,88840,88896,89106,89184,89664,90142,90195,90202,90266,90296,90321,90324,90340,90387,90394,90396,90412,90435,90468,90480,90499,90508,90592,90650,90706,90708,90712,90736,90762,90776,90824,90832,90883,90890,90892,90960,90976,91016,91072,91158,91162,91178,91186,91205,91217,91220,91236,91282,91360,91395,91401,91410,91412,91488,91658,91716,91720,91728,91906,91968,92171,92174,92182,92186,92188,92204,92210,92227,92230,92236,92241,92260,92272,92291,92300,92306,92322,92353,92356,92384,92419,92456,92484,92512,92675,92682,92684,92712,92737,92738,92752,92768,92802,92808,92864,92936,93280,93760,94292,94308,94404,94467,94476,94560,94730,94788,94912,95040,95300,95808,96259,96268,96352,96832,98359,98366,98397,98419,98447,98455,98471,98485,98486,98490,98492,98517,98533,98537,98540,98545,98548,98552,98589,98599,98606,98611,98614,98618,98620,98673,98701,98723,98725,98729,98732,98737,98738,98744,98792,98800,98839,98845,98867,98874,98908,98930,98932,98936,98955,98963,98965,98969,98970,98982,98985,98986,98993,99000,99011,99013,99017,99032,99041,99048,99056,99085,99086,99091,99093,99097,99100,99107,99110,99114,99116,99121,99122,99141,99145,99160,99184,99203,99217,99233,99240,99296,99386,99444,99477,99498,99506,99508,99554,99556,99636,99640,99684,99696,99717,99746,99760,99808,99922,99924,99952,99978,99992,100040,100048,100106,100114,100144,100176,100192,100232,100240,100288,100381,100391,100403,100406,100410,100412,100451,100454,100460,100465,100466,100515,100524,100529,100530,100536,100580,100584,100592,100629,100645,100646,100650,100664,100677,100712,100741,100769,100776,100832,100883,100885,100889,100892,100913,100914,100931,100948,100952,100976,100995,101002,101004,101009,101010,101025,101026,101032,101072,101088,101125,101129,101132,101137,101144,101154,101160,101192,101200,101256,101420,101425,101426,101428,101432,101476,101488,101537,101538,101552,101600,101637,101665,101668,101672,101680,101728,101891,101894,101898,101905,101906,101921,101922,101936,101968,101984,102018,102024,102032,102048,102080,102146,102152,102176,102272,102439,102446,102453,102454,102516,102520,102566,102570,102572,102577,102584,102625,102628,102632,102640,102677,102700,102706,102768,102817,102824,102880,102933,102937,102938,102940,102950,102954,102962,102968,102981,102985,102993,102996,103000,103012,103043,103045,103049,103050,103058,103064,103073,103080,103112,103136,103171,103173,103177,103180,103185,103186,103192,103201,103202,103240,103248,103264,103360,103476,103524,103586,103716,103728,103840,103946,103954,103984,104002,104080,104128,104194,104208,104256,104486,104490,104492,104498,104546,104560,104610,104616,104672,104738,104744,104963,104965,104972,104978,104984,104993,104994,105028,105032,105040,105056,105089,105090,105152,105217,105224,105280,105508,105520,105568,105632,105985,105986,106000,106048,106519,106550,106554,106556,106612,106616,106631,106637,106645,106659,106662,106666,106674,106680,106722,106724,106728,106759,106765,106787,106789,106793,106796,106802,106808,106852,106856,106885,106913,106914,106976,107022,107027,107029,107034,107045,107057,107064,107141,107146,107153,107160,107176,107208,107216,107267,107274,107276,107282,107297,107298,107304,107360,107400,107456,107570,107572,107576,107620,107688,107696,107744,107781,107810,107824,107872,108042,108112,108168,108296,108352,108588,108594,108600,108644,108648,108656,108705,108706,108768,108805,108833,108840,108896,109059,109066,109073,109074,109136,109152,109186,109192,109248,109314,109320,109601,109602,109616,109664,110082,110088,110144,110630,110634,110636,110641,110648,110689,110692,110696,110704,110754,110760,110882,110944,111107,111109,111113,111114,111122,111128,111137,111144,111170,111172,111176,111200,111233,111240,111296,111361,111362,111424,111650,111652,112136,112192,112674,112736,113154,113216,114742,114835,114844,114860,114866,114916,114928,114965,114972,115077,115228,115250,115284,115288,115331,115334,115338,115340,115346,115408,115424,115461,115468,115473,115480,115536,115592,116416,116764,116786,116867,116904,116960,116997,117254,117260,117265,117272,117320,117328,117378,117384,117512,117568,117780,117796,117892,118812,118918,118924,119308,119314,119364,119376,119425,119426,119488,120837,120849,121352,121408,122894,122899,122908,122924,122930,122961,122980,123011,123013,123017,123020,123025,123041,123042,123104,123141,123395,123402,123409,123410,123425,123472,123488,123528,123584,123650,123656,123924,124480,124933,125024,125057,125442,125448,125953,126982,126988,127489,127490,127552,131197,131247,131259,131261,131262,131303,131309,131310,131315,131318,131322,131324,131387,131389,131437,131449,131450,131452,131502,131513,131514,131555,131557,131561,131562,131570,131572,131576,131615,131645,131646,131671,131675,131677,131699,131701,131705,131708,131727,131741,131742,131755,131758,131770,131772,131789,131790,131795,131797,131801,131804,131811,131814,131818,131820,131825,131826,131855,131867,131870,131897,131898,131900,131918,131923,131925,131929,131930,131941,131945,131948,131953,131956,131960,131979,131981,131993,131994,131996,132009,132010,132024,132037,132041,132049,132056,132072,132158,132214,132270,132284,132332,132338,132340,132344,132398,132403,132406,132410,132454,132466,132468,132518,132522,132524,132536,132577,132580,132584,132592,132638,132666,132693,132700,132722,132755,132758,132762,132785,132786,132792,132803,132810,132817,132818,132833,132834,132848,132885,132886,132890,132892,132906,132914,132933,132934,132945,132948,132952,132962,132964,132995,133002,133010,133016,133025,133064,133088,133179,133181,133223,133229,133237,133238,133241,133242,133244,133294,133305,133306,133347,133349,133350,133353,133362,133364,133368,133421,133422,133436,133475,133477,133484,133489,133492,133496,133546,133548,133601,133602,133616,133659,133662,133689,133690,133692,133707,133710,133715,133717,133721,133722,133734,133737,133738,133745,133748,133752,133771,133773,133785,133786,133788,133801,133802,133816,133829,133833,133834,133836,133841,133844,133848,133858,133860,133864,133901,133902,133914,133916,133932,133944,133955,133962,133969,133988,133992,134000,134025,134028,134040,134088,134096,134112,134183,134190,134195,134197,134198,134202,134246,134260,134310,134316,134321,134369,134372,134438,134444,134450,134512,134561,134562,134568,134624,134663,134677,134678,134681,134682,134684,134694,134698,134706,134712,134725,134729,134732,134737,134740,134744,134756,134760,134787,134789,134793,134794,134802,134808,134817,134824,134850,134852,134880,134915,134917,134921,134924,134929,134930,134936,134945,134946,134977,134980,134984,134992,135008,135041,135042,135104,135229,135230,135277,135283,135285,135292,135339,135341,135342,135356,135395,135398,135404,135409,135469,135482,135532,135537,135540,135544,135594,135608,135652,135695,135707,135709,135710,135726,135737,135758,135763,135770,135772,135788,135793,135794,135796,135800,135821,135822,135833,135836,135850,135852,135875,135877,135881,135884,135889,135890,135892,135896,135905,135906,135920,135950,135961,135962,135978,136003,136005,136009,136010,136018,136020,136024,136033,136036,136040,136048,136073,136074,136088,136104,136129,136144,136238,136246,136294,136420,136486,136498,136548,136725,136754,136785,136786,136788,136792,136802,136816,136838,136842,136849,136850,136866,136897,136898,136912,136928,136966,136970,136984,136994,137025,137028,137040,137090,137276,137317,137318,137324,137329,137332,137444,137513,137516,137528,137572,137742,137753,137754,137770,137772,137784,137795,137797,137801,137802,137810,137812,137816,137825,137828,137832,137840,137865,137866,137868,137880,137896,137921,137924,137936,137994,137996,138024,138049,138050,138064,138277,138278,138340,138757,138758,138762,138769,138776,138786,138817,138820,138832,138882,139009,139010,139323,139326,139379,139382,139386,139388,139438,139449,139491,139493,139497,139500,139505,139506,139508,139512,139566,139577,139578,139619,139621,139625,139626,139636,139640,139689,139690,139745,139748,139752,139760,139805,139806,139822,139834,139865,139868,139889,139890,139915,139917,139918,139930,139945,139971,139978,139980,139986,140001,140002,140008,140016,140043,140045,140057,140058,140073,140074,140101,140105,140108,140116,140120,140130,140132,140136,140169,140170,140334,140348,140402,140404,140408,140451,140454,140458,140460,140466,140528,140581,140582,140586,140588,140593,140600,140641,140644,140648,140656,140706,140712,140826,140828,140850,140856,140870,140882,140912,140931,140933,140946,140952,140962,140994,141008,141024,141059,141061,141066,141074,141080,141089,141096,141122,141124,141152,141358,141370,141411,141414,141428,141432,141484,141496,141537,141540,141610,141665,141666,141680,141736,141849,141850,141852,141866,141880,141893,141897,141898,141905,141908,141924,141928,141961,141962,141976,141992,142018,142020,142089,142148,142374,142380,142385,142433,142436,142626,142632,142688,142851,142853,142854,142857,142858,142866,142881,142888,142914,142916,142944,142977,143105,143106,143403,143405,143406,143459,143462,143468,143473,143585,143588,143716,143720,143885,143886,143897,143914,143939,143941,143945,143948,143954,143956,143969,143970,144010,144065,144066,144137,144138,144193,144196,144428,144484,144545,144899,144902,144906,144913,144914,144929,144930,144961,144962,144992,145026,145154,145508,145929,145930,145985,145988,146946,147580,147630,147642,147669,147673,147676,147700,147704,147742,147828,147854,147865,147924,147998,148051,148084,148088,148122,148138,148165,148169,148172,148177,148180,148184,148196,148238,148250,148305,148324,148361,148424,148692,148708,148820,149076,149130,149138,149186,149188,149272,149316,149328,149378,149440,149533,149587,149596,149612,149620,149624,149645,149657,149674,149699,149701,149705,149708,149716,149774,150042,150083,150086,150092,150097,150098,150212,150216,150344,150556,150612,150662,150668,150752,151052,151058,151064,151108,151120,151169,151170,151232,151360,151668,151750,151756,151761,151764,151780,152004,152078,152090,152148,152152,152202,152257,152264,152660,152772,153156,153218,153614,153676,153681,153737,154122,154178,155200,155675,155677,155694,155737,155740,155764,155768,155790,155801,155818,155843,155845,155849,155860,155873,155880,155918,155929,155988,156185,156186,156202,156229,156233,156241,156248,156297,156298,156354,156360,156425,156488,156691,156694,156742,156756,156772,156806,156834,156865,156868,157194,157202,157250,157252,157320,157376,157442,157504,157710,157738,157763,157765,157772,157777,157780,157794,157889,158280,158726,158732,158816,159233,159234,159296,159814,159820,159825,160266,160321,160328,160836,161282,161801,163964,164022,164067,164084,164156,164209,164259,164268,164536,164584,164627,164636,164658,164712,164739,164769,164832,164915,165029,165036,165041,165169,165404,165426,165432,165507,165509,165513,165537,165544,165600,165637,165641,165934,165939,165945,165948,165996,166054,166060,166181,166188,166428,166449,166450,166456,166531,166624,166659,166661,166696,166950,166956,167427,167990,168044,168052,168102,168164,168236,168469,168504,168515,168532,168552,168560,168707,169477,169481,169489,170028,170499,170529,172204,172323,172572,172594,172600,172675,172677,172712,172805,174124,174595,174601,176166,176645,176657,180882,180936,181128,181784,182790,182808,182920,183816,186888,188444,188497,188547,188946,189000,189192,189457,190469,190504,190984,196670,196718,196732,196782,196838,196844,196965,196972,197212,197233,197234,197240,197315,197345,197387,197418,197443,197445,197449,197473,197480,197671,197686,197692,197988,198163,198165,198169,198172,198193,198194,198228,198256,198275,198289,198305,198368,198405,198409,198417,198757,199179,199210,199235,199237,199241,199265,199272,200209,201283,201297,201313,202369,202497,205326,205354,205381,213530,213574,213586,213642,214534,214540,214545,221253,221254,221257,221260,221265,222337,225345,229669,230056,230184,233987,233989,234017,234024,253957,295736,295784,296476,296498,296504,296579,296609,296707,296709,296713,296737,296744,297493,297528,297731,297761,300577,303666,303720,303877,304645,305669,319555,319558,319592,319747,320517,320518,320521,320524,320529,321539,324609,365089,369185,385027,385029,393960,396833,426785,450565,450577,1082905,1083013,1083141,1084165,1090579,1090693,1098771,1098777,1098883,1098897,1098913,1102977,1163395,


*********************************************************************
8 peg patterns:
Total of 12921 mincodes
255,383,447,479,495,503,507,509,510,759,763,766,975,989,990,1003,1006,1018,1247,1271,1343,1375,1399,1406,1439,1455,1470,1487,1495,1499,1501,1502,1518,1523,1525,1529,1532,1655,1659,1695,1751,1755,1758,1782,1785,1786,1823,1847,1851,1854,1885,1886,1902,1907,1910,1914,1916,1935,1943,1947,1950,1966,1971,1977,1991,1995,1997,1998,2003,2006,2010,2012,2019,2025,2033,2034,2036,2040,2175,2239,2271,2287,2295,2299,2301,2302,2399,2423,2427,2429,2479,2487,2491,2494,2519,2523,2525,2535,2539,2542,2547,2549,2550,2553,2554,2623,2655,2685,2686,2719,2735,2743,2747,2750,2767,2781,2782,2791,2795,2797,2798,2803,2806,2810,2812,2847,2871,2875,2877,2895,2903,2907,2910,2919,2925,2933,2934,2937,2938,2940,2967,2971,2973,2983,2987,2990,2995,2997,2998,3001,3002,3015,3019,3021,3029,3030,3033,3034,3036,3043,3045,3046,3049,3050,3058,3060,3064,3167,3191,3195,3197,3198,3231,3247,3262,3279,3287,3291,3293,3294,3310,3315,3317,3321,3324,3375,3383,3390,3415,3419,3421,3431,3438,3443,3445,3446,3449,3450,3471,3479,3483,3486,3495,3509,3510,3514,3516,3527,3531,3534,3539,3541,3542,3545,3546,3557,3558,3561,3562,3564,3569,3572,3576,3615,3639,3643,3646,3677,3678,3699,3702,3706,3708,3727,3735,3739,3741,3742,3758,3763,3783,3787,3789,3790,3795,3798,3802,3804,3811,3817,3825,3826,3828,3832,3863,3867,3869,3883,3886,3891,3893,3894,3897,3898,3911,3915,3917,3925,3926,3929,3930,3932,3939,3941,3942,3945,3946,3954,3956,3960,3975,3979,3982,3987,3989,3990,3993,3994,4006,4009,4010,4017,4020,4024,4035,4037,4038,4041,4042,4050,4052,4056,4065,4068,4072,4080,4287,4335,4343,4347,4350,4447,4477,4478,4511,4527,4539,4542,4573,4574,4583,4589,4590,4595,4598,4602,4604,4703,4823,4827,4829,4846,4851,4853,4854,4857,4858,5069,5070,5075,5081,5084,5098,5246,5279,5303,5335,5342,5351,5366,5370,5372,5407,5431,5438,5470,5479,5486,5494,5500,5519,5527,5531,5534,5550,5564,5575,5582,5587,5590,5594,5596,5612,5618,5620,5624,5719,5725,5747,5750,5754,5783,5814,5818,5831,5843,5845,5846,5849,5850,5862,5873,5880,5918,5942,5946,5971,5973,5977,5980,5990,6001,6002,6035,6038,6042,6065,6066,6072,6083,6090,6097,6098,6113,6114,6128,6207,6239,6269,6270,6303,6319,6327,6331,6333,6351,6365,6366,6375,6379,6381,6382,6387,6390,6394,6396,6431,6455,6459,6461,6479,6487,6494,6503,6509,6517,6518,6521,6522,6524,6551,6555,6557,6567,6571,6574,6579,6585,6586,6599,6603,6605,6613,6614,6618,6620,6627,6629,6630,6633,6634,6642,6644,6687,6735,6743,6747,6749,6750,6766,6771,6773,6780,6799,6813,6814,6827,6830,6838,6842,6844,6861,6862,6867,6869,6873,6876,6883,6886,6890,6892,6897,6898,6927,6935,6939,6942,6951,6955,6965,6966,6969,6970,6972,6983,6987,6990,6995,6997,6998,7001,7002,7013,7014,7017,7018,7020,7025,7028,7032,7047,7051,7053,7062,7066,7068,7075,7077,7078,7081,7082,7090,7109,7110,7113,7114,7116,7121,7124,7138,7140,7144,7199,7230,7261,7262,7271,7278,7283,7286,7290,7292,7311,7319,7323,7326,7342,7347,7356,7367,7371,7374,7379,7382,7388,7395,7404,7409,7410,7412,7416,7447,7451,7463,7470,7475,7477,7478,7482,7495,7499,7501,7509,7510,7513,7516,7523,7525,7526,7530,7538,7540,7544,7559,7563,7566,7571,7574,7578,7590,7594,7596,7601,7619,7621,7622,7625,7636,7649,7652,7656,7664,7709,7710,7731,7734,7738,7763,7765,7769,7772,7779,7793,7794,7815,7822,7827,7830,7834,7857,7858,7860,7875,7878,7882,7889,7890,7905,7906,7912,7920,7943,7947,7957,7958,7961,7962,7964,7971,7974,7978,7986,7988,8005,8006,8009,8010,8012,8017,8020,8024,8034,8036,8040,8067,8069,8070,8073,8074,8082,8084,8097,8100,8104,8130,8132,8136,8160,9311,9335,9399,9403,9406,9431,9435,9437,9447,9454,9459,9461,9462,9466,9503,9519,9533,9534,9551,9559,9563,9565,9566,9581,9582,9587,9589,9596,9615,9629,9630,9639,9643,9645,9646,9651,9654,9658,9660,9677,9678,9683,9685,9689,9692,9699,9702,9706,9708,9713,9714,9759,9815,9819,9822,9845,9846,9849,9850,9852,9879,9883,9885,9899,9907,9910,9914,9927,9931,9933,9941,9942,9945,9946,9948,9955,9958,9962,9970,9972,9976,9999,10007,10011,10013,10014,10030,10035,10037,10044,10055,10062,10067,10070,10074,10076,10083,10089,10092,10097,10098,10100,10104,10125,10126,10131,10133,10137,10140,10147,10150,10154,10156,10161,10162,10179,10181,10185,10188,10193,10194,10196,10200,10209,10210,10224,10335,10351,10359,10399,10415,10447,10455,10459,10461,10462,10477,10478,10483,10485,10492,10583,10589,10599,10606,10611,10613,10614,10617,10618,10639,10647,10654,10667,10682,10695,10699,10702,10709,10710,10713,10725,10726,10729,10730,10732,10737,10740,10846,10862,10874,10951,10955,10957,10958,10963,10966,10970,10972,10979,10981,10985,10988,10993,10994,10996,11203,11206,11209,11210,11224,11240,11351,11373,11374,11407,11422,11431,11435,11438,11443,11446,11450,11452,11469,11470,11475,11477,11481,11484,11491,11494,11498,11500,11505,11506,11535,11543,11547,11550,11559,11573,11574,11578,11580,11591,11598,11603,11605,11606,11609,11610,11621,11622,11626,11628,11633,11636,11640,11655,11659,11661,11670,11674,11676,11683,11685,11686,11690,11698,11700,11717,11718,11721,11722,11724,11729,11732,11746,11748,11752,11791,11799,11822,11847,11853,11854,11862,11866,11868,11875,11881,11884,11890,11892,11918,11923,11929,11932,11939,11942,11946,11948,11953,11954,11971,11973,11977,11980,11985,11986,11992,12001,12002,12016,12039,12046,12051,12053,12054,12057,12058,12069,12070,12074,12076,12081,12084,12088,12099,12101,12102,12105,12106,12114,12116,12120,12129,12132,12136,12144,12165,12166,12169,12170,12172,12177,12180,12194,12196,12200,12225,12228,12232,12240,13343,13367,13399,13406,13430,13434,13436,13463,13467,13486,13491,13493,13494,13498,13511,13515,13517,13525,13526,13532,13539,13541,13542,13546,13554,13556,13560,13583,13591,13595,13598,13614,13621,13628,13639,13645,13646,13651,13654,13660,13667,13669,13673,13676,13682,13684,13688,13709,13710,13715,13717,13721,13724,13731,13734,13738,13740,13745,13746,13763,13765,13769,13772,13777,13794,13808,13847,13854,13878,13882,13895,13907,13909,13910,13913,13914,13926,13937,13940,13944,13959,13963,13974,13978,13987,13994,14002,14004,14021,14022,14026,14028,14033,14036,14040,14050,14052,14056,14087,14091,14094,14099,14102,14106,14108,14130,14132,14136,14147,14150,14154,14156,14161,14162,14177,14178,14180,14184,14192,14211,14213,14226,14228,14232,14241,14242,14273,14274,14276,14280,14288,14304,14367,14415,14429,14430,14439,14445,14446,14451,14454,14458,14460,14479,14487,14535,14539,14541,14542,14550,14556,14563,14565,14572,14578,14580,14663,14669,14678,14691,14693,14694,14698,14708,14789,14925,14926,14931,14937,14940,14954,15043,15046,15050,15052,15057,15058,15073,15074,15076,15080,15298,15304,15375,15383,15390,15431,15435,15438,15443,15446,15452,15461,15468,15474,15476,15502,15526,15530,15532,15555,15557,15561,15564,15572,15585,15586,15623,15630,15654,15658,15660,15683,15685,15686,15689,15700,15713,15716,15720,15879,15883,15886,15894,15898,15900,15922,15924,15939,15942,15946,15948,15953,15954,15969,15970,15972,15976,15984,16003,16005,16012,16018,16020,16034,16065,16066,16068,16072,16096,16131,16133,16134,16137,16138,16146,16148,16161,16164,16168,16194,16196,16200,16224,16320,17527,17534,17630,17660,17782,17822,17850,17875,17877,17878,17882,17894,17900,17908,18014,18126,18131,18134,18138,18162,18371,18374,18378,18386,18392,19543,19574,19607,19614,19638,19655,19669,19670,19674,19686,19692,19700,19704,19742,19758,19766,19772,19795,19797,19801,19804,19814,19820,19826,19847,19854,19859,19862,19866,19868,19884,19890,19892,19910,19916,19922,19938,19940,19944,19952,19991,20022,20026,20053,20054,20058,20060,20084,20088,20110,20115,20117,20118,20122,20138,20148,20163,20165,20166,20170,20178,20180,20184,20196,20208,20238,20243,20245,20252,20262,20273,20274,20291,20293,20297,20300,20305,20306,20308,20312,20322,20336,20355,20358,20362,20364,20369,20370,20400,20417,20418,20432,20448,21718,21724,21748,21846,21852,21876,21910,21914,21958,21970,21972,21988,22214,22226,22242,22466,23606,23638,23644,23654,23668,23701,23702,23706,23732,23747,23750,23754,23762,23764,23768,23780,23792,23822,23836,23846,23890,23892,23896,23942,23946,23948,23954,23972,24002,24016,24032,24086,24090,24114,24134,24140,24145,24148,24152,24198,24202,24210,24212,24258,24260,24288,24332,24338,24340,24344,24368,24386,24388,24392,24400,24416,24449,24450,24480,24512,27719,27750,27756,27783,27797,27798,27802,27804,27813,27814,27818,27826,27828,27845,27846,27849,27850,27852,27857,27860,27864,27874,27876,27971,27974,27978,27980,27985,27986,28002,28004,28016,28035,28041,28044,28050,28097,28098,28100,28104,28128,28230,28234,28242,28353,28356,28360,28368,28608,31766,31770,31814,31826,31828,31844,31878,31882,31906,31937,31940,31944,32066,32096,32322,32448,32895,32959,32991,33007,33015,33019,33021,33022,33119,33143,33147,33149,33199,33207,33211,33214,33239,33243,33245,33255,33259,33262,33267,33269,33270,33273,33274,33375,33405,33406,33439,33467,33501,33502,33518,33523,33526,33530,33532,33567,33595,33623,33627,33630,33639,33653,33654,33657,33658,33660,33687,33691,33693,33707,33715,33718,33721,33722,33739,33741,33749,33753,33754,33756,33763,33766,33769,33770,33778,33780,33784,33855,33887,33911,33917,33951,33981,33982,34007,34011,34013,34014,34029,34035,34037,34041,34044,34103,34110,34135,34141,34165,34166,34169,34191,34199,34203,34206,34215,34219,34221,34229,34230,34233,34234,34236,34247,34259,34261,34262,34265,34278,34281,34282,34284,34289,34292,34296,34335,34359,34363,34365,34366,34397,34419,34422,34428,34447,34455,34459,34461,34462,34478,34483,34485,34489,34492,34510,34515,34522,34524,34540,34545,34546,34548,34552,34583,34587,34589,34599,34606,34611,34613,34614,34617,34618,34645,34649,34650,34652,34674,34676,34680,34695,34699,34702,34707,34709,34713,34714,34725,34726,34729,34730,34732,34737,34740,34744,34757,34761,34762,34770,34772,34776,34785,34788,34792,34800,34911,34935,34939,34941,34991,34999,35003,35006,35031,35035,35037,35047,35051,35054,35059,35061,35062,35065,35066,35103,35119,35133,35134,35151,35163,35165,35166,35181,35182,35187,35189,35193,35196,35215,35229,35230,35239,35246,35251,35254,35258,35260,35277,35278,35283,35285,35289,35292,35299,35306,35308,35313,35314,35387,35415,35419,35422,35445,35446,35449,35450,35452,35479,35483,35485,35499,35507,35513,35514,35527,35531,35533,35541,35545,35546,35548,35555,35558,35561,35562,35570,35572,35576,35599,35607,35611,35613,35614,35630,35635,35637,35641,35644,35655,35659,35661,35662,35667,35676,35683,35689,35692,35697,35698,35700,35704,35725,35726,35731,35733,35737,35740,35747,35750,35754,35756,35761,35762,35779,35781,35785,35788,35793,35794,35800,35809,35810,35824,35895,35899,35902,35927,35931,35933,35943,35955,35957,35958,35961,35962,35983,35991,35995,35998,36007,36011,36013,36021,36022,36026,36028,36039,36046,36053,36054,36069,36070,36073,36074,36076,36081,36084,36088,36111,36125,36126,36135,36139,36141,36142,36147,36150,36154,36156,36173,36174,36179,36181,36185,36188,36195,36202,36204,36209,36210,36231,36235,36237,36238,36243,36246,36252,36259,36261,36265,36268,36273,36274,36276,36280,36291,36294,36300,36305,36321,36322,36324,36328,36336,36375,36379,36381,36403,36405,36406,36409,36410,36437,36438,36441,36442,36444,36466,36468,36472,36487,36491,36494,36499,36501,36502,36505,36506,36517,36518,36521,36522,36524,36529,36532,36536,36547,36549,36553,36554,36562,36564,36568,36577,36580,36584,36592,36621,36622,36627,36629,36633,36636,36643,36646,36650,36652,36657,36658,36675,36677,36681,36684,36689,36690,36692,36696,36705,36706,36720,36739,36746,36748,36753,36754,36769,36770,36772,36776,36784,36801,36802,36816,36832,36959,36990,37023,37047,37051,37054,37071,37085,37086,37095,37101,37102,37107,37110,37114,37116,37175,37181,37199,37207,37211,37214,37223,37229,37237,37238,37244,37271,37275,37277,37294,37302,37306,37319,37325,37333,37334,37337,37340,37347,37350,37364,37368,37407,37463,37467,37469,37470,37491,37497,37500,37534,37555,37562,37581,37582,37587,37589,37593,37596,37603,37606,37610,37612,37617,37618,37655,37659,37662,37686,37690,37692,37703,37707,37710,37715,37717,37718,37721,37722,37734,37738,37740,37745,37748,37752,37781,37785,37786,37788,37802,37810,37812,37816,37829,37830,37833,37841,37844,37848,37858,37860,37864,37919,37943,37949,37950,37981,37982,38012,38039,38045,38046,38062,38067,38069,38073,38076,38087,38093,38102,38108,38117,38124,38129,38130,38132,38136,38167,38171,38173,38183,38190,38195,38197,38198,38215,38221,38233,38236,38245,38246,38260,38279,38286,38291,38293,38294,38297,38309,38313,38316,38321,38324,38328,38356,38372,38384,38429,38430,38451,38454,38458,38460,38483,38485,38489,38492,38513,38514,38535,38539,38541,38542,38547,38550,38554,38556,38563,38577,38578,38580,38584,38595,38598,38602,38604,38609,38610,38626,38628,38632,38640,38663,38667,38669,38677,38678,38681,38682,38684,38691,38693,38694,38706,38708,38712,38726,38729,38730,38732,38737,38740,38744,38756,38760,38787,38789,38790,38793,38794,38802,38804,38808,38817,38820,38824,38832,38850,38852,38880,38943,38967,38971,38973,38999,39006,39015,39021,39029,39030,39033,39034,39036,39063,39069,39079,39086,39091,39093,39094,39097,39098,39111,39117,39125,39126,39132,39139,39142,39145,39146,39154,39156,39160,39183,39191,39195,39197,39198,39213,39214,39219,39221,39225,39228,39239,39245,39246,39251,39260,39267,39273,39276,39281,39284,39288,39309,39310,39315,39317,39321,39324,39331,39334,39338,39340,39345,39346,39365,39372,39380,39393,39394,39408,39447,39451,39454,39477,39478,39481,39482,39484,39499,39502,39507,39509,39510,39513,39514,39526,39529,39530,39537,39540,39544,39573,39574,39577,39578,39580,39590,39594,39602,39604,39608,39621,39625,39626,39628,39633,39636,39640,39652,39656,39694,39699,39706,39708,39724,39729,39730,39732,39736,39747,39754,39756,39761,39762,39777,39778,39780,39784,39792,39811,39813,39817,39820,39825,39826,39828,39832,39841,39842,39856,39873,39876,39880,39888,39904,39959,39965,39975,39982,39987,39989,39990,39994,40007,40021,40022,40028,40038,40050,40052,40056,40071,40078,40085,40086,40102,40106,40108,40113,40116,40120,40133,40134,40148,40161,40164,40168,40176,40205,40206,40211,40213,40220,40227,40230,40234,40236,40241,40242,40268,40276,40289,40290,40304,40326,40332,40353,40354,40356,40360,40416,40455,40469,40470,40473,40474,40476,40486,40490,40498,40500,40504,40517,40521,40524,40529,40532,40536,40548,40552,40579,40581,40582,40585,40586,40594,40596,40600,40609,40612,40616,40624,40642,40644,40648,40672,40707,40709,40713,40716,40721,40722,40724,40728,40737,40738,40752,40769,40770,40772,40776,40784,40800,40833,40834,40848,40864,40896,41055,41079,41083,41086,41119,41150,41167,41175,41179,41181,41182,41198,41203,41205,41209,41212,41271,41278,41303,41307,41309,41319,41323,41326,41331,41333,41334,41337,41359,41367,41371,41374,41383,41387,41397,41398,41402,41404,41415,41419,41422,41427,41429,41433,41445,41446,41449,41450,41452,41457,41460,41464,41534,41565,41566,41587,41594,41596,41615,41629,41630,41651,41657,41675,41677,41678,41683,41690,41692,41699,41705,41708,41713,41714,41716,41720,41751,41771,41781,41786,41799,41803,41805,41813,41817,41818,41820,41827,41830,41833,41834,41842,41844,41848,41867,41877,41881,41882,41894,41897,41898,41908,41912,41923,41925,41929,41930,41940,41944,41953,41960,41968,42015,42045,42046,42071,42075,42077,42099,42101,42105,42108,42127,42141,42142,42151,42155,42157,42158,42163,42166,42170,42172,42189,42190,42195,42197,42201,42204,42211,42214,42218,42220,42225,42226,42255,42263,42267,42270,42279,42283,42285,42293,42294,42298,42300,42311,42325,42326,42329,42345,42346,42348,42353,42356,42375,42379,42381,42389,42390,42393,42396,42403,42405,42406,42409,42410,42418,42420,42424,42437,42438,42441,42444,42449,42452,42466,42468,42472,42519,42523,42525,42526,42547,42549,42553,42556,42579,42582,42586,42588,42610,42612,42616,42637,42638,42643,42645,42649,42652,42659,42662,42666,42668,42673,42674,42691,42693,42697,42700,42706,42708,42712,42721,42722,42736,42759,42763,42766,42771,42773,42774,42777,42778,42789,42790,42793,42794,42796,42801,42804,42808,42819,42821,42825,42836,42840,42849,42852,42856,42864,42885,42889,42890,42892,42897,42900,42904,42914,42916,42920,42945,42948,42952,42960,43063,43095,43101,43111,43118,43123,43126,43130,43159,43163,43166,43175,43189,43190,43194,43196,43207,43214,43221,43238,43242,43244,43252,43256,43279,43293,43294,43307,43310,43315,43318,43322,43324,43341,43342,43347,43353,43356,43363,43370,43372,43399,43403,43405,43406,43411,43420,43427,43429,43433,43436,43442,43444,43448,43459,43468,43473,43489,43490,43492,43496,43504,43543,43547,43549,43571,43573,43574,43577,43578,43595,43597,43605,43606,43609,43610,43612,43619,43622,43625,43626,43634,43636,43640,43659,43662,43667,43669,43673,43674,43685,43686,43689,43690,43697,43700,43704,43715,43717,43721,43722,43732,43736,43748,43752,43760,43789,43790,43795,43804,43811,43818,43820,43825,43826,43843,43845,43852,43857,43858,43864,43873,43874,43888,43907,43914,43916,43921,43922,43937,43938,43944,43952,43984,44000,44055,44062,44071,44086,44090,44092,44117,44118,44134,44140,44145,44148,44167,44173,44181,44182,44188,44195,44198,44201,44202,44210,44212,44216,44229,44230,44236,44244,44258,44260,44264,44295,44301,44302,44307,44316,44323,44325,44329,44332,44338,44340,44344,44364,44385,44386,44388,44392,44400,44419,44421,44425,44428,44433,44436,44449,44450,44464,44481,44484,44512,44551,44555,44558,44563,44565,44566,44569,44570,44581,44582,44586,44593,44596,44611,44613,44614,44617,44628,44632,44641,44648,44656,44677,44678,44681,44682,44684,44689,44692,44696,44706,44708,44712,44740,44744,44752,44803,44806,44810,44812,44817,44818,44833,44834,44836,44840,44848,44866,44880,44896,44930,44932,44936,44944,44960,44992,45087,45115,45118,45149,45150,45159,45166,45171,45178,45180,45199,45207,45213,45214,45230,45235,45241,45244,45255,45261,45262,45270,45276,45283,45289,45292,45297,45298,45300,45304,45335,45339,45341,45351,45363,45365,45366,45369,45370,45383,45387,45389,45397,45401,45404,45411,45414,45417,45418,45428,45432,45447,45451,45454,45461,45462,45465,45477,45478,45481,45482,45484,45489,45492,45507,45509,45510,45513,45524,45537,45540,45544,45552,45597,45598,45619,45626,45645,45646,45651,45653,45657,45660,45667,45670,45676,45681,45682,45715,45722,45724,45745,45746,45752,45763,45766,45770,45772,45778,45793,45800,45808,45835,45845,45849,45850,45852,45862,45865,45866,45874,45876,45880,45893,45897,45898,45900,45905,45908,45912,45924,45928,45955,45957,45958,45962,45976,45985,45992,46000,46018,46020,46024,46048,46103,46109,46110,46125,46131,46133,46140,46172,46188,46193,46194,46196,46200,46221,46222,46229,46236,46243,46246,46250,46252,46257,46258,46277,46284,46292,46305,46306,46320,46343,46350,46355,46357,46358,46361,46373,46374,46378,46380,46385,46388,46392,46405,46406,46420,46433,46436,46440,46448,46469,46470,46476,46481,46484,46498,46500,46504,46532,46599,46606,46611,46614,46618,46620,46636,46641,46642,46644,46648,46668,46673,46674,46692,46704,46723,46725,46729,46732,46737,46738,46740,46744,46753,46754,46768,46786,46788,46792,46800,46816,46851,46853,46854,46857,46858,46866,46868,46872,46881,46884,46888,46896,46916,46920,46944,46977,46980,46984,46992,47040,47127,47133,47143,47150,47155,47158,47162,47175,47181,47189,47190,47196,47203,47206,47210,47218,47220,47239,47246,47253,47254,47270,47274,47276,47281,47284,47301,47302,47316,47329,47332,47336,47344,47373,47374,47379,47381,47385,47388,47395,47398,47402,47404,47409,47410,47429,47436,47444,47457,47458,47472,47500,47522,47524,47528,47584,47627,47637,47638,47641,47642,47644,47654,47658,47666,47668,47672,47685,47686,47689,47690,47692,47697,47700,47704,47716,47720,47747,47749,47750,47753,47754,47762,47768,47777,47780,47784,47792,47810,47812,47816,47840,47875,47877,47881,47884,47889,47890,47892,47896,47905,47906,47937,47938,47940,47944,47952,47968,48001,48002,48064,48135,48142,48149,48150,48166,48170,48172,48177,48180,48184,48197,48212,48225,48228,48232,48240,48261,48262,48268,48276,48290,48292,48296,48324,48390,48396,48418,48420,48424,48480,48516,48544,48643,48645,48646,48649,48650,48658,48660,48664,48673,48676,48680,48688,48706,48708,48712,48736,48769,48772,48776,48784,48832,48897,48898,48912,48928,48960,49024,49271,49277,49342,49367,49371,49383,49398,49532,49582,49596,49614,49619,49625,49628,49644,49743,49751,49755,49758,49782,49788,49850,49863,49877,49878,49881,49882,49884,49894,49908,49912,49950,49991,50003,50012,50028,50036,50062,50067,50073,50076,50098,50115,50121,50124,50129,50132,50136,50146,50160,50231,50238,50293,50294,50327,50334,50357,50358,50364,50393,50420,50461,50492,50567,50573,50579,50582,50586,50588,50597,50604,50612,50636,50641,50642,50711,50715,50717,50742,50745,50759,50765,50777,50778,50780,50804,50823,50830,50835,50837,50838,50841,50842,50868,50872,50898,50900,50904,50916,50957,50963,50965,50972,51075,51078,51082,51084,51089,51090,51106,51108,51112,51120,51137,51138,51152,51262,51324,51374,51382,51388,51405,51411,51417,51420,51427,51436,51442,51479,51495,51501,51510,51516,51539,51545,51546,51564,51572,51576,51605,51606,51609,51610,51612,51626,51636,51640,51653,51654,51668,51672,51684,51688,51739,51742,51790,51795,51802,51804,51854,51859,51865,51868,51890,51907,51913,51916,51921,51922,51924,51928,51952,51975,51987,51989,51990,51993,51994,52006,52012,52017,52020,52024,52035,52041,52042,52052,52056,52068,52072,52080,52101,52102,52105,52106,52108,52113,52116,52120,52132,52164,52168,52176,52253,52254,52275,52278,52284,52365,52366,52371,52378,52380,52389,52396,52401,52402,52404,52408,52428,52434,52452,52464,52487,52501,52502,52505,52506,52508,52518,52532,52536,52561,52564,52568,52580,52613,52614,52617,52626,52628,52632,52641,52644,52648,52656,52755,52757,52764,52786,52812,52817,52818,52820,52824,52867,52870,52874,52876,52881,52882,52897,52900,52912,52929,52930,52944,52960,52997,52998,53001,53002,53004,53009,53012,53016,53028,53032,53057,53060,53064,53072,53122,53124,53128,53152,53430,53447,53468,53492,53534,53596,53708,53716,53720,53846,53910,53914,53916,53958,53964,53969,53972,53976,53992,54030,54044,54092,54128,54162,54164,54212,54216,54224,54295,54421,54422,54452,54484,54549,54556,54692,54704,54806,54812,54836,54840,54917,54918,54930,54932,54936,54948,54960,54980,55045,55052,55060,55064,55088,55184,55200,55325,55326,55349,55356,55379,55388,55404,55412,55443,55449,55452,55474,55491,55497,55500,55508,55512,55536,55574,55578,55604,55622,55636,55640,55652,55686,55692,55697,55700,55704,55716,55748,55752,55760,55815,55827,55830,55834,55836,55860,55875,55878,55884,55889,55890,55920,55948,55953,55954,55956,55960,56004,56008,56016,56070,56074,56084,56088,56132,56136,56193,56200,56256,56339,56341,56348,56451,56454,56458,56460,56465,56466,56484,56496,56513,56514,56528,56582,56588,56593,56596,56612,56708,56712,56736,56844,56850,56852,56856,56880,56900,56912,56961,56962,56976,56992,57024,57089,57092,57096,57104,57431,57435,57437,57462,57495,57502,57526,57530,57532,57543,57547,57550,57555,57557,57558,57561,57562,57574,57580,57585,57588,57592,57646,57660,57678,57683,57689,57692,57708,57747,57754,57756,57772,57778,57780,57795,57798,57804,57809,57810,57828,57832,57840,57914,57941,57946,57948,57976,58010,58051,58054,58057,58058,58066,58068,58072,58088,58096,58131,58137,58140,58162,58179,58185,58188,58193,58196,58200,58210,58224,58243,58250,58252,58258,58306,58320,58336,58391,58398,58422,58428,58453,58454,58457,58503,58507,58517,58518,58522,58524,58533,58534,58546,58548,58552,58566,58569,58570,58572,58577,58580,58584,58596,58631,58637,58643,58646,58650,58652,58661,58668,58676,58680,58700,58705,58706,58755,58757,58761,58764,58769,58770,58772,58776,58800,58820,58832,58899,58901,58902,58905,58906,58929,58932,58936,58964,58968,59013,59014,59017,59018,59020,59025,59028,59032,59042,59044,59048,59073,59076,59080,59088,59139,59142,59146,59148,59153,59154,59170,59172,59176,59184,59201,59202,59216,59265,59266,59268,59272,59280,59296,59328,59422,59431,59446,59450,59452,59469,59470,59475,59477,59481,59484,59491,59494,59500,59505,59506,59534,59539,59546,59548,59564,59569,59570,59572,59576,59587,59594,59596,59601,59602,59620,59624,59632,59659,59669,59670,59673,59674,59676,59686,59690,59700,59704,59717,59718,59721,59724,59729,59732,59736,59748,59752,59779,59781,59782,59785,59786,59794,59796,59800,59809,59816,59844,59848,59872,59918,59923,59925,59929,59932,59953,59954,59971,59980,59986,59988,59992,60016,60035,60042,60044,60049,60050,60065,60098,60112,60128,60165,60166,60169,60170,60177,60184,60228,60232,60240,60290,60296,60427,60430,60438,60442,60444,60460,60466,60468,60483,60490,60492,60497,60498,60516,60547,60549,60553,60556,60561,60562,60564,60568,60577,60578,60592,60609,60610,60612,60616,60624,60640,60675,60677,60678,60681,60682,60690,60692,60705,60708,60712,60720,60801,60804,60808,60816,60864,60931,60934,60938,60940,60945,60946,60961,60962,60964,60968,61008,61024,61058,61060,61064,61072,61088,61120,61186,61188,61192,61216,61312,61494,61532,61556,61590,61594,61620,61635,61638,61652,61656,61668,61672,61680,61715,61721,61724,61740,61777,61784,61827,61842,61904,61920,61974,61978,62022,62028,62036,62040,62086,62090,62098,62104,62148,62152,62211,62217,62220,62226,62232,62280,62288,62338,62400,62483,62516,62520,62597,62598,62601,62604,62609,62612,62616,62628,62672,62732,62737,62738,62756,62768,62800,62852,62856,62880,62912,62982,62994,62996,63000,63012,63024,63105,63108,63112,63120,63168,63234,63248,63264,63296,63360,63509,63516,63538,63555,63564,63572,63576,63600,63619,63622,63626,63628,63633,63634,63681,63682,63696,63712,63749,63750,63756,63761,63784,63812,63816,63824,63880,64012,64018,64024,64068,64072,64080,64129,64130,64192,64257,64264,64320,64518,64524,64530,64548,64592,64642,64644,64648,64672,64704,64772,64776,64800,64896,65025,65026,65040,65056,65088,65152,65783,65790,65887,65917,65918,65951,65975,65979,65981,65982,65999,66013,66014,66023,66030,66035,66038,66042,66044,66171,66235,66269,66291,66294,66298,66335,66366,66391,66395,66397,66398,66419,66421,66425,66428,66461,66462,66475,66483,66486,66490,66492,66515,66517,66521,66524,66534,66538,66545,66546,66679,66686,66719,66767,66775,66782,66791,66805,66806,66810,66812,66847,66863,66871,66875,66878,66909,66910,66919,66926,66931,66934,66938,66940,66959,66967,66973,66974,66990,66995,67001,67004,67015,67021,67022,67030,67036,67043,67045,67049,67052,67057,67058,67060,67064,67159,67165,67187,67193,67194,67258,67275,67283,67285,67289,67290,67302,67305,67306,67313,67320,67343,67357,67358,67371,67379,67386,67405,67406,67411,67413,67417,67420,67427,67430,67434,67436,67441,67442,67478,67482,67484,67491,67505,67506,67512,67523,67530,67537,67538,67553,67554,67560,67568,67647,67679,67709,67710,67743,67767,67771,67773,67774,67791,67805,67806,67815,67819,67821,67822,67827,67830,67834,67836,67871,67895,67899,67901,67919,67927,67934,67943,67949,67957,67958,67961,67962,67964,67991,67997,68007,68011,68014,68019,68022,68025,68026,68039,68045,68053,68060,68067,68069,68070,68073,68074,68082,68084,68088,68127,68158,68175,68183,68187,68189,68190,68206,68211,68213,68217,68220,68239,68253,68254,68267,68270,68275,68278,68282,68284,68301,68302,68307,68309,68313,68316,68323,68326,68330,68332,68337,68338,68367,68375,68379,68382,68391,68395,68406,68409,68410,68412,68423,68427,68430,68435,68437,68441,68442,68453,68454,68457,68458,68460,68465,68468,68472,68487,68491,68493,68505,68506,68508,68515,68518,68521,68522,68530,68536,68549,68553,68554,68556,68561,68568,68578,68580,68584,68639,68667,68670,68701,68702,68711,68718,68723,68726,68730,68732,68751,68759,68766,68782,68807,68813,68835,68844,68849,68850,68852,68856,68887,68893,68910,68915,68917,68918,68922,68935,68941,68949,68950,68956,68963,68965,68966,68970,68978,68980,68984,68999,69006,69013,69014,69030,69034,69036,69041,69044,69048,69061,69062,69076,69089,69092,69096,69104,69150,69171,69178,69203,69205,69209,69212,69219,69233,69234,69270,69274,69283,69298,69315,69318,69322,69324,69329,69330,69345,69346,69352,69360,69383,69387,69397,69398,69402,69411,69418,69426,69428,69432,69445,69446,69449,69450,69452,69457,69460,69464,69474,69476,69480,69509,69514,69522,69524,69528,69544,69552,69570,69572,69576,69600,69727,69822,69847,69853,69870,69875,69877,69878,69882,69919,69950,69975,69981,69982,69998,70003,70005,70009,70012,70031,70045,70046,70062,70067,70070,70074,70076,70093,70094,70101,70108,70115,70118,70122,70124,70129,70130,70175,70238,70266,70295,70299,70323,70330,70357,70358,70362,70364,70386,70388,70392,70423,70427,70429,70430,70451,70483,70486,70490,70492,70513,70514,70516,70520,70547,70553,70578,70595,70609,70610,70612,70616,70625,70640,70711,70718,70743,70749,70759,70766,70771,70773,70774,70799,70807,70827,70838,70842,70855,70869,70886,70890,70892,70897,70900,70904,70941,70942,70951,70958,70963,70966,70970,70972,70997,71004,71014,71020,71025,71026,71047,71054,71062,71068,71084,71089,71090,71092,71096,71137,71138,71140,71144,71152,71191,71195,71211,71219,71226,71253,71254,71257,71258,71260,71270,71274,71282,71284,71288,71322,71338,71363,71365,71369,71370,71378,71380,71384,71393,71396,71400,71408,71443,71445,71449,71452,71466,71473,71474,71491,71493,71497,71500,71505,71506,71508,71512,71521,71522,71536,71555,71562,71569,71570,71585,71586,71600,71632,71648,71711,71727,71742,71759,71767,71773,71790,71795,71797,71801,71804,71823,71837,71854,71859,71862,71866,71868,71885,71893,71907,71910,71914,71916,71921,71922,71951,71959,71966,71975,71979,71990,71994,71996,72007,72021,72022,72037,72038,72041,72042,72044,72049,72052,72056,72071,72077,72086,72092,72099,72102,72105,72106,72114,72120,72133,72162,72164,72168,72207,72215,72219,72221,72222,72238,72243,72263,72267,72269,72270,72275,72278,72282,72284,72291,72305,72306,72308,72312,72339,72345,72348,72355,72362,72370,72387,72389,72401,72402,72404,72408,72417,72418,72432,72455,72459,72462,72467,72470,72473,72474,72486,72489,72490,72504,72515,72517,72518,72521,72522,72530,72532,72536,72545,72548,72552,72560,72582,72586,72588,72600,72610,72616,72641,72644,72648,72656,72719,72750,72758,72762,72789,72806,72810,72812,72818,72839,72882,72930,72932,72936,72944,72967,72981,72982,72998,73002,73010,73012,73016,73029,73058,73060,73064,73093,73121,73124,73128,73136,73184,73230,73235,73258,73266,73283,73285,73292,73298,73300,73304,73313,73314,73328,73354,73362,73378,73409,73410,73424,73440,73477,73478,73482,73489,73492,73496,73506,73512,73537,73540,73544,73552,73602,73604,73608,73632,73847,73851,73854,73887,73911,73915,73917,73935,73943,73950,73959,73973,73974,73977,73978,73980,74015,74031,74039,74043,74045,74046,74063,74077,74078,74087,74093,74094,74099,74102,74106,74108,74127,74135,74141,74142,74158,74163,74169,74172,74183,74189,74190,74204,74211,74213,74217,74220,74225,74226,74228,74232,74299,74302,74327,74331,74333,74355,74357,74361,74362,74383,74391,74395,74398,74411,74422,74425,74426,74428,74443,74446,74451,74453,74457,74458,74470,74473,74474,74481,74484,74488,74511,74525,74526,74539,74542,74547,74550,74554,74556,74573,74574,74579,74581,74585,74588,74595,74598,74602,74604,74609,74610,74635,74637,74643,74650,74652,74659,74665,74668,74674,74680,74691,74698,74705,74706,74721,74728,74736,74839,74846,74870,74874,74876,74903,74934,74938,74951,74957,74965,74966,74972,74979,74982,74986,74994,74996,75000,75023,75031,75038,75054,75068,75079,75085,75086,75094,75100,75107,75109,75113,75116,75122,75124,75128,75150,75157,75164,75174,75178,75180,75185,75186,75205,75212,75220,75233,75234,75248,75279,75287,75318,75322,75342,75347,75349,75354,75365,75377,75380,75384,75399,75418,75434,75442,75461,75466,75473,75476,75480,75490,75496,75533,75534,75539,75546,75548,75555,75561,75569,75570,75572,75576,75587,75590,75594,75596,75601,75602,75617,75618,75624,75632,75651,75653,75665,75666,75672,75682,75696,75714,75720,75728,75744,75807,75823,75831,75835,75837,75838,75855,75869,75870,75879,75883,75885,75886,75891,75894,75898,75900,75919,75927,75933,75934,75950,75955,75961,75964,75975,75981,75990,75996,76003,76005,76009,76012,76017,76018,76020,76024,76055,76061,76071,76075,76078,76083,76086,76089,76090,76103,76109,76117,76118,76124,76131,76133,76134,76137,76138,76146,76148,76152,76167,76174,76182,76198,76201,76202,76204,76216,76229,76257,76260,76264,76272,76303,76317,76331,76334,76339,76342,76346,76365,76366,76371,76373,76377,76380,76387,76390,76394,76396,76401,76402,76423,76427,76429,76430,76435,76442,76444,76451,76457,76460,76483,76490,76492,76497,76498,76513,76514,76516,76520,76528,76551,76555,76557,76566,76569,76570,76572,76579,76582,76585,76586,76594,76600,76613,76617,76618,76620,76625,76628,76632,76642,76644,76648,76675,76681,76682,76690,76712,76738,76740,76744,76768,76815,76823,76830,76846,76851,76853,76860,76871,76899,76908,76913,76914,76916,76920,76949,76966,76970,76977,76978,76997,77025,77026,77040,77063,77070,77077,77078,77094,77098,77100,77105,77108,77112,77125,77126,77140,77153,77156,77160,77168,77189,77190,77196,77204,77218,77220,77224,77252,77319,77326,77331,77334,77338,77361,77362,77364,77368,77379,77382,77386,77393,77394,77409,77410,77416,77424,77458,77464,77474,77506,77512,77520,77536,77571,77573,77574,77577,77578,77586,77588,77592,77601,77604,77608,77616,77634,77636,77640,77664,77700,77704,77712,77760,77879,77883,77886,77911,77917,77927,77934,77939,77941,77942,77945,77946,77967,77975,77995,78006,78010,78012,78023,78037,78054,78058,78060,78065,78068,78072,78095,78109,78110,78119,78123,78125,78126,78131,78134,78138,78140,78157,78158,78165,78172,78179,78182,78186,78188,78193,78194,78215,78221,78222,78230,78236,78243,78252,78258,78264,78278,78284,78305,78306,78308,78312,78320,78359,78363,78365,78379,78387,78390,78394,78421,78425,78426,78428,78438,78442,78450,78452,78456,78478,78483,78486,78489,78490,78506,78531,78533,78537,78538,78546,78548,78552,78561,78564,78568,78576,78605,78606,78611,78617,78620,78627,78630,78634,78636,78642,78659,78661,78665,78668,78673,78674,78676,78680,78689,78690,78704,78723,78726,78730,78738,78754,78760,78785,78786,78800,78816,78863,78871,78902,78906,78919,78933,78950,78954,78956,78961,78964,78968,78983,79014,79018,79026,79045,79074,79076,79080,79111,79118,79126,79132,79148,79154,79156,79160,79202,79204,79208,79216,79237,79266,79280,79328,79382,79386,79402,79427,79429,79433,79434,79442,79444,79448,79457,79460,79464,79472,79498,79522,79553,79560,79568,79619,79622,79626,79633,79634,79650,79681,79682,79696,79712,79746,79752,79808,79887,79901,79911,79915,79917,79918,79923,79926,79930,79932,79949,79957,79971,79974,79978,79980,79985,79986,80007,80035,80044,80056,80097,80098,80100,80104,80112,80135,80141,80150,80156,80163,80166,80170,80178,80184,80197,80226,80228,80232,80296,80352,80397,80398,80403,80409,80412,80419,80422,80426,80428,80434,80451,80453,80457,80460,80465,80466,80468,80472,80481,80482,80496,80515,80518,80522,80546,80552,80577,80578,80608,80646,80649,80650,80652,80664,80674,80680,80705,80708,80712,80720,80770,80776,80903,80946,80948,80994,80996,81000,81008,81058,81120,81157,81188,81192,81248,81414,81418,81425,81426,81442,81473,81474,81488,81504,81538,81600,81666,81668,81672,82046,82110,82166,82300,82327,82350,82358,82390,82394,82396,82420,82590,82652,82711,82718,82771,82778,82804,82838,82842,82844,82866,82872,82886,82890,82892,82897,82900,82904,83062,83068,83155,83162,83164,83180,83186,83188,83246,83254,83258,83285,83292,83316,83354,83366,83370,83380,83397,83410,83412,83428,83440,83539,83548,83570,83610,83651,83654,83658,83660,83666,83696,83734,83738,83754,83762,83781,83788,83793,83796,83800,83812,83846,83850,83858,83864,83906,83912,83936,84023,84055,84062,84085,84086,84092,84119,84142,84150,84154,84167,84181,84182,84185,84186,84188,84197,84198,84210,84212,84216,84247,84251,84253,84254,84270,84275,84284,84295,84301,84307,84310,84314,84316,84325,84332,84338,84340,84344,84366,84371,84380,84390,84394,84396,84402,84419,84421,84425,84428,84433,84434,84436,84464,84503,84507,84510,84534,84538,84551,84558,84563,84565,84566,84569,84570,84596,84600,84619,84630,84634,84636,84650,84658,84664,84677,84678,84682,84684,84689,84692,84696,84706,84708,84712,84743,84747,84749,84750,84755,84758,84762,84764,84771,84780,84786,84792,84803,84806,84810,84812,84817,84818,84834,84836,84840,84848,84867,84876,84882,84888,84898,84929,84932,84936,84944,84960,85046,85078,85084,85094,85106,85108,85146,85158,85187,85190,85202,85204,85220,85224,85232,85262,85276,85286,85290,85298,85317,85330,85332,85360,85379,85386,85394,85410,85442,85472,85526,85530,85574,85580,85585,85588,85592,85642,85650,85698,85700,85704,85778,85780,85784,85826,85828,85832,85840,85856,85890,85952,86174,86198,86388,86426,86456,86484,86500,86614,86618,86738,86740,86744,86768,86798,86810,86854,86866,86868,86872,86918,86922,86936,86984,86992,87070,87086,87094,87132,87182,87194,87218,87238,87244,87250,87268,87280,87318,87322,87348,87380,87396,87442,87444,87460,87492,87566,87602,87628,87634,87636,87640,87664,87690,87698,87745,87746,87760,87776,87814,87818,87820,87825,87828,87832,87876,87888,87938,88094,88118,88122,88147,88149,88150,88154,88180,88214,88218,88230,88242,88248,88273,88276,88292,88334,88339,88342,88346,88348,88364,88370,88387,88390,88396,88402,88420,88432,88451,88460,88466,88516,88544,88590,88595,88598,88602,88618,88645,88646,88650,88658,88660,88664,88676,88688,88710,88714,88728,88772,88776,88784,88835,88838,88842,88844,88850,88897,88898,88912,88928,88962,88968,89024,89110,89114,89130,89138,89157,89158,89169,89172,89188,89234,89284,89312,89347,89353,89362,89364,89440,89610,89668,89672,89680,89730,89858,89920,90174,90206,90230,90234,90236,90263,90267,90269,90270,90286,90291,90300,90323,90326,90330,90332,90348,90354,90356,90360,90391,90407,90414,90426,90443,90453,90457,90458,90460,90470,90482,90484,90488,90503,90507,90510,90515,90521,90522,90538,90540,90552,90563,90565,90569,90578,90580,90596,90600,90608,90654,90682,90707,90709,90716,90738,90766,90771,90778,90780,90808,90819,90822,90826,90828,90833,90834,90864,90887,90906,90908,90922,90936,90949,90953,90954,90956,90961,90964,90968,90980,91011,91017,91018,91032,91048,91074,91076,91080,91104,91151,91159,91163,91166,91182,91214,91219,91222,91226,91228,91244,91250,91252,91256,91306,91314,91331,91333,91337,91340,91345,91346,91348,91361,91362,91376,91411,91413,91417,91418,91430,91434,91436,91441,91444,91448,91461,91465,91474,91476,91492,91504,91525,91529,91537,91540,91554,91588,91662,91674,91698,91715,91722,91729,91730,91745,91748,91760,91794,91842,91848,91856,91872,91914,91922,91928,91970,91972,91976,92000,92040,92096,92183,92187,92199,92206,92214,92218,92231,92245,92246,92250,92252,92261,92262,92266,92274,92276,92280,92295,92299,92302,92307,92310,92313,92314,92326,92330,92332,92344,92355,92357,92358,92361,92370,92372,92388,92392,92400,92429,92430,92435,92441,92444,92451,92458,92460,92483,92485,92489,92492,92497,92498,92500,92513,92514,92528,92547,92550,92556,92562,92578,92584,92609,92640,92679,92683,92685,92694,92698,92700,92707,92713,92714,92728,92741,92742,92745,92746,92748,92753,92756,92760,92770,92772,92776,92803,92806,92809,92810,92818,92824,92840,92866,92868,92872,92896,92931,92940,92952,92993,92994,92996,93000,93008,93024,93058,93120,93205,93206,93226,93236,93251,93253,93254,93268,93284,93296,93318,93332,93346,93377,93380,93443,93446,93452,93457,93458,93474,93536,93702,93706,93714,93762,93764,93768,93792,93888,93953,93954,94016,94238,94254,94291,94300,94322,94350,94355,94364,94403,94406,94412,94417,94436,94448,94471,94490,94492,94506,94520,94533,94534,94537,94540,94545,94548,94564,94595,94660,94688,94734,94739,94748,94796,94801,94802,94804,94808,94832,94858,94913,94914,94928,94944,94986,94988,95000,95016,95041,95044,95048,95056,95112,95246,95254,95282,95302,95308,95332,95394,95428,95456,95506,95556,95584,95617,95754,95762,95809,95810,95824,95840,95874,95936,96002,96263,96284,96298,96312,96325,96326,96329,96332,96337,96340,96356,96387,96452,96480,96515,96521,96524,96580,96608,96778,96780,96792,96808,96833,96836,96840,96848,97032,97088,97348,97376,97794,98429,98463,98479,98487,98491,98493,98494,98525,98535,98541,98542,98547,98550,98554,98556,98591,98615,98619,98621,98669,98681,98682,98684,98711,98717,98727,98734,98739,98741,98742,98745,98746,98765,98773,98787,98789,98793,98794,98802,98804,98808,98847,98877,98878,98903,98907,98909,98931,98933,98937,98940,98959,98973,98974,98987,98990,98995,98998,99002,99004,99021,99022,99027,99029,99033,99036,99043,99046,99050,99052,99057,99058,99087,99095,99099,99102,99111,99125,99126,99129,99130,99132,99150,99155,99157,99161,99162,99173,99177,99180,99185,99188,99192,99211,99213,99221,99225,99226,99228,99235,99237,99238,99241,99242,99250,99256,99269,99273,99281,99288,99304,99359,99390,99446,99471,99479,99502,99516,99564,99570,99572,99576,99607,99613,99630,99635,99638,99642,99669,99686,99698,99700,99719,99733,99750,99754,99756,99761,99764,99768,99781,99809,99812,99816,99824,99870,99898,99925,99932,99954,99987,99990,99994,100017,100018,100024,100035,100042,100049,100050,100065,100066,100080,100117,100118,100121,100122,100124,100138,100146,100148,100152,100165,100166,100177,100180,100184,100194,100196,100227,100234,100242,100244,100248,100257,100272,100296,100320,100383,100407,100411,100413,100439,100455,100461,100469,100470,100473,100474,100476,100503,100509,100519,100526,100531,100533,100534,100537,100538,100579,100581,100582,100585,100586,100594,100596,100600,100623,100631,100637,100653,100654,100659,100661,100665,100668,100685,100707,100709,100713,100716,100721,100722,100724,100728,100749,100757,100771,100774,100778,100780,100785,100786,100805,100833,100834,100848,100887,100891,100894,100917,100918,100921,100922,100924,100939,100942,100947,100949,100953,100954,100966,100969,100970,100977,100980,100984,100999,101003,101005,101013,101017,101018,101020,101027,101030,101033,101034,101042,101048,101061,101065,101066,101068,101073,101076,101080,101090,101092,101096,101127,101133,101134,101139,101146,101148,101155,101157,101164,101169,101170,101176,101187,101194,101201,101217,101220,101224,101232,101251,101253,101257,101260,101265,101266,101272,101281,101282,101320,101328,101344,101399,101415,101422,101427,101429,101430,101433,101434,101478,101490,101492,101496,101542,101546,101548,101553,101556,101560,101601,101604,101608,101616,101645,101653,101667,101670,101674,101676,101681,101682,101701,101729,101730,101744,101793,101794,101796,101800,101808,101856,101895,101909,101910,101913,101914,101916,101926,101930,101938,101940,101944,101957,101961,101964,101969,101972,101976,101988,101992,102019,102021,102025,102026,102034,102036,102040,102049,102052,102056,102064,102082,102084,102088,102112,102147,102149,102153,102156,102161,102162,102164,102168,102177,102178,102192,102209,102212,102216,102224,102240,102273,102274,102288,102304,102336,102461,102462,102509,102515,102517,102524,102567,102571,102573,102574,102579,102582,102586,102588,102627,102630,102634,102636,102641,102642,102679,102695,102701,102709,102710,102714,102716,102741,102764,102769,102772,102776,102791,102797,102805,102819,102821,102822,102826,102834,102840,102884,102888,102927,102935,102939,102941,102942,102958,102963,102965,102969,102972,102990,102995,103002,103004,103020,103025,103026,103028,103032,103053,103054,103059,103061,103065,103068,103075,103078,103082,103084,103089,103090,103107,103109,103113,103116,103121,103122,103124,103128,103137,103138,103152,103175,103182,103187,103189,103193,103194,103206,103210,103212,103217,103224,103235,103237,103241,103242,103250,103252,103256,103265,103268,103272,103280,103301,103302,103305,103306,103313,103320,103330,103336,103361,103368,103376,103470,103478,103482,103526,103602,103604,103608,103650,103652,103656,103664,103701,103718,103730,103732,103736,103780,103844,103848,103856,103904,103957,103986,104017,104018,104020,104024,104034,104048,104070,104074,104081,104082,104098,104112,104129,104130,104144,104160,104198,104202,104209,104212,104216,104226,104257,104260,104264,104272,104322,104328,104487,104502,104506,104508,104549,104550,104556,104561,104564,104568,104611,104613,104614,104618,104626,104632,104674,104676,104680,104739,104741,104745,104748,104754,104760,104804,104808,104816,104865,104866,104928,104967,104974,104979,104981,104982,104985,104986,104997,104998,105002,105004,105009,105016,105027,105029,105033,105034,105042,105044,105048,105057,105060,105064,105072,105093,105094,105097,105098,105100,105105,105112,105122,105128,105153,105156,105160,105168,105219,105222,105226,105228,105233,105234,105249,105250,105256,105281,105282,105296,105312,105345,105346,105352,105408,105509,105510,105514,105522,105524,105528,105570,105572,105576,105636,105640,105648,105696,105761,105762,105776,105824,105888,105989,105990,105994,105996,106001,106004,106008,106018,106020,106024,106049,106052,106056,106064,106114,106120,106144,106241,106242,106244,106248,106256,106304,106527,106551,106555,106558,106589,106611,106614,106618,106620,106639,106647,106653,106670,106675,106677,106681,106684,106695,106701,106723,106725,106729,106732,106737,106738,106740,106744,106775,106781,106791,106798,106803,106805,106806,106809,106810,106829,106851,106853,106857,106858,106868,106872,106887,106901,106917,106918,106921,106922,106924,106929,106936,106949,106977,106980,106984,106992,107037,107038,107054,107059,107062,107066,107068,107097,107100,107121,107122,107147,107149,107150,107155,107162,107164,107171,107173,107177,107180,107185,107186,107192,107203,107210,107212,107218,107233,107234,107240,107248,107271,107275,107277,107285,107289,107290,107292,107299,107301,107302,107305,107306,107314,107320,107333,107337,107340,107348,107352,107362,107364,107368,107395,107397,107401,107402,107410,107416,107425,107432,107464,107488,107543,107549,107566,107571,107580,107634,107636,107640,107669,107683,107686,107690,107692,107697,107698,107746,107760,107783,107797,107813,107814,107817,107818,107820,107825,107828,107832,107845,107873,107876,107880,107888,107909,107938,107940,107944,108058,108060,108082,108084,108088,108102,108114,108144,108163,108165,108178,108184,108193,108194,108208,108226,108232,108240,108256,108291,108293,108297,108298,108306,108308,108312,108321,108328,108336,108354,108356,108360,108384,108424,108432,108480,108567,108573,108583,108590,108595,108597,108598,108602,108643,108646,108649,108650,108660,108664,108693,108710,108714,108716,108721,108728,108769,108772,108776,108784,108813,108821,108835,108838,108842,108844,108849,108850,108869,108897,108898,108912,108961,108962,108968,109024,109077,109081,109082,109084,109093,109094,109098,109106,109112,109125,109129,109130,109137,109140,109144,109156,109160,109187,109189,109193,109194,109202,109208,109217,109224,109250,109252,109256,109280,109315,109317,109321,109324,109329,109330,109336,109345,109346,109380,109384,109392,109408,109441,109442,109504,109606,109610,109612,109617,109620,109665,109668,109672,109680,109730,109732,109736,109857,109858,109860,109864,109872,109920,110083,110085,110086,110089,110090,110098,110104,110113,110116,110120,110128,110146,110148,110152,110176,110209,110212,110216,110224,110272,110337,110338,110400,110631,110635,110637,110638,110643,110646,110650,110652,110691,110694,110698,110700,110705,110706,110755,110757,110764,110769,110770,110776,110817,110818,110820,110824,110832,110855,110861,110869,110885,110886,110890,110898,110904,110948,110952,110981,111009,111016,111072,111117,111118,111123,111125,111129,111132,111139,111142,111146,111148,111153,111154,111171,111173,111177,111180,111186,111188,111192,111201,111202,111216,111235,111238,111242,111244,111249,111250,111265,111266,111272,111297,111298,111312,111328,111365,111369,111370,111372,111377,111384,111394,111400,111425,111428,111432,111440,111490,111496,111660,111665,111666,111668,111672,111714,111716,111720,111728,111777,111778,111792,111840,111905,111908,111912,111968,112131,112134,112138,112145,112146,112161,112162,112193,112194,112208,112224,112258,112264,112320,112386,112392,112678,112682,112690,112696,112738,112740,112744,112801,112808,112864,112930,112992,113157,113158,113161,113162,113164,113169,113176,113186,113192,113217,113220,113224,113232,113282,113288,113410,113416,113472,113697,113700,113704,113760,114178,114180,114184,114812,114839,114855,114862,114870,114874,114901,114905,114908,114932,114936,114967,114974,114997,115004,115060,115086,115091,115093,115097,115100,115110,115116,115121,115122,115156,115184,115223,115230,115254,115283,115316,115320,115335,115349,115350,115354,115356,115366,115370,115378,115384,115397,115401,115404,115409,115412,115416,115428,115463,115470,115475,115478,115482,115484,115500,115505,115506,115512,115537,115556,115568,115587,115589,115593,115596,115601,115602,115608,115617,115618,115656,115664,115680,115892,115924,115940,116052,116132,116250,116308,116362,116370,116372,116418,116420,116500,116504,116548,116560,116610,116672,116759,116765,116789,116796,116819,116828,116844,116852,116856,116877,116883,116885,116889,116892,116899,116902,116906,116908,116914,116931,116933,116937,116940,116948,116976,117006,117011,117013,117029,117036,117041,117048,117062,117092,117104,117125,117126,117132,117137,117160,117255,117267,117270,117274,117276,117298,117304,117315,117318,117324,117329,117330,117360,117379,117388,117393,117394,117400,117410,117444,117448,117456,117472,117507,117509,117510,117514,117522,117528,117537,117544,117576,117600,117633,117640,117696,117779,117788,117844,117894,117900,117924,117984,118022,118028,118033,118036,118052,118148,118284,118289,118290,118292,118296,118340,118352,118401,118402,118464,118529,118536,118592,118807,118838,118900,118919,118933,118934,118940,118949,118950,118968,118982,118988,118993,118996,119012,119062,119068,119180,119236,119303,119310,119317,119318,119322,119352,119380,119384,119396,119429,119430,119434,119436,119441,119448,119458,119464,119489,119492,119496,119504,119558,119564,119569,119570,119632,119681,119688,119744,119892,119956,120004,120340,120388,120450,120846,120851,120860,120876,120882,120908,120913,120932,120944,120963,120965,120969,120972,120977,120993,120994,121056,121093,121347,121350,121354,121356,121361,121362,121377,121410,121424,121440,121474,121480,121536,121602,121608,121876,122432,122903,122907,122909,122919,122926,122933,122934,122969,122972,122996,123000,123015,123022,123027,123029,123030,123033,123046,123050,123052,123057,123064,123075,123077,123081,123092,123105,123108,123112,123120,123150,123155,123157,123161,123164,123174,123180,123186,123220,123248,123267,123270,123276,123281,123297,123298,123304,123360,123413,123414,123417,123418,123420,123430,123434,123442,123448,123461,123465,123473,123476,123480,123492,123523,123525,123526,123529,123530,123538,123544,123553,123560,123586,123588,123592,123616,123651,123653,123657,123660,123665,123666,123672,123681,123682,123716,123720,123728,123744,123777,123778,123840,123923,123926,123956,123974,123988,124004,124038,124049,124052,124066,124097,124100,124163,124426,124434,124440,124482,124484,124552,124608,124674,124736,124942,124947,124949,124953,124956,124966,124970,124972,124978,124995,124997,125001,125004,125009,125012,125026,125040,125059,125062,125068,125073,125090,125096,125121,125152,125189,125190,125196,125201,125218,125224,125443,125445,125452,125458,125464,125473,125474,125508,125512,125520,125536,125569,125570,125632,125697,125704,125760,125955,125958,125964,125969,126017,126048,126081,126465,126466,126528,126983,126998,127004,127013,127014,127026,127046,127052,127057,127060,127076,127107,127109,127110,127144,127172,127200,127237,127244,127300,127361,127493,127494,127498,127500,127505,127512,127522,127528,127553,127556,127560,127568,127618,127624,127745,127746,127752,127808,128068,128514,129027,129029,129033,129036,129058,129092,129120,129153,129281,129538,129544,129600,131199,131319,131323,131325,131391,131447,131451,131453,131454,131503,131517,131518,131565,131566,131571,131573,131577,131580,131647,131703,131707,131710,131743,131771,131773,131791,131799,131803,131806,131815,131829,131830,131833,131834,131836,131871,131887,131899,131901,131902,131933,131934,131943,131949,131950,131955,131958,131962,131964,131983,131995,131997,131998,132013,132014,132025,132028,132043,132045,132046,132051,132058,132060,132067,132069,132073,132076,132081,132082,132084,132088,132279,132286,132327,132334,132339,132341,132342,132346,132414,132467,132469,132473,132476,132519,132523,132526,132531,132534,132538,132540,132579,132582,132586,132588,132593,132594,132639,132695,132702,132725,132726,132759,132763,132765,132779,132787,132790,132794,132807,132821,132822,132825,132826,132828,132835,132838,132842,132850,132852,132856,132879,132887,132891,132894,132910,132917,132921,132924,132935,132942,132947,132950,132954,132956,132972,132977,132978,132980,132984,133006,133011,133013,133017,133020,133027,133030,133034,133041,133042,133059,133061,133065,133068,133073,133074,133076,133080,133089,133090,133104,133183,133231,133239,133243,133245,133246,133295,133309,133310,133357,133358,133363,133365,133369,133372,133423,133435,133438,133479,133486,133491,133493,133494,133497,133498,133547,133549,133561,133562,133564,133605,133606,133609,133610,133612,133617,133620,133624,133663,133691,133693,133694,133711,133725,133726,133742,133747,133750,133754,133756,133775,133787,133789,133790,133805,133806,133817,133820,133831,133835,133837,133838,133843,133850,133852,133859,133861,133865,133868,133873,133874,133876,133880,133915,133917,133934,133945,133946,133963,133965,133973,133977,133978,133980,133987,133989,133990,133993,133994,134002,134004,134008,134027,134030,134041,134042,134057,134058,134060,134072,134083,134085,134089,134090,134098,134100,134104,134113,134116,134120,134128,134205,134206,134253,134254,134259,134261,134265,134268,134311,134315,134317,134318,134323,134326,134330,134332,134371,134374,134380,134385,134439,134445,134453,134454,134458,134460,134501,134502,134508,134513,134516,134520,134563,134565,134566,134570,134578,134584,134626,134628,134632,134671,134679,134683,134685,134686,134702,134707,134709,134713,134716,134727,134733,134734,134739,134742,134746,134748,134755,134764,134769,134770,134772,134776,134797,134798,134803,134805,134809,134812,134819,134822,134826,134828,134833,134834,134851,134853,134857,134860,134865,134866,134868,134872,134881,134882,134896,134919,134923,134926,134931,134933,134934,134937,134938,134949,134950,134954,134956,134961,134968,134979,134981,134982,134985,134986,134994,134996,135000,135009,135012,135016,135024,135045,135046,135049,135050,135052,135057,135064,135074,135080,135105,135108,135112,135120,135231,135287,135294,135355,135357,135399,135405,135413,135414,135417,135420,135483,135485,135486,135527,135533,135534,135539,135542,135546,135548,135597,135598,135609,135612,135653,135657,135660,135665,135666,135668,135672,135739,135742,135767,135771,135773,135783,135790,135795,135797,135798,135801,135802,135823,135835,135838,135851,135865,135866,135868,135879,135883,135886,135891,135893,135897,135898,135909,135910,135913,135914,135916,135921,135924,135928,135951,135965,135966,135979,135981,135982,135994,136013,136014,136019,136021,136025,136028,136035,136038,136042,136044,136049,136050,136075,136077,136078,136090,136092,136105,136108,136120,136131,136134,136138,136140,136145,136146,136161,136164,136168,136176,136309,136310,136316,136366,136371,136373,136374,136419,136421,136422,136436,136494,136508,136549,136556,136562,136564,136568,136614,136618,136625,136626,136688,136727,136731,136734,136758,136762,136775,136787,136789,136790,136794,136806,136817,136820,136824,136839,136843,136853,136854,136858,136867,136874,136882,136901,136902,136906,136908,136913,136916,136920,136930,136932,136936,136967,136971,136974,136979,136982,136986,137009,137010,137016,137027,137030,137034,137036,137041,137042,137058,137060,137064,137072,137105,137106,137112,137122,137153,137154,137168,137184,137263,137275,137277,137278,137319,137325,137326,137331,137334,137340,137389,137390,137401,137404,137443,137445,137449,137452,137457,137460,137518,137529,137530,137571,137573,137574,137577,137586,137588,137641,137644,137656,137697,137700,137743,137757,137758,137771,137773,137774,137786,137788,137805,137806,137811,137813,137817,137820,137827,137830,137834,137836,137841,137842,137867,137869,137870,137882,137884,137897,137900,137912,137923,137926,137930,137932,137937,137938,137953,137954,137956,137960,137968,137995,137997,138009,138010,138012,138025,138026,138040,138053,138054,138057,138058,138060,138065,138068,138072,138082,138084,138088,138121,138122,138136,138152,138178,138180,138208,138286,138293,138300,138339,138341,138345,138348,138356,138403,138406,138412,138417,138533,138534,138540,138545,138593,138596,138759,138763,138766,138771,138774,138778,138780,138802,138808,138819,138822,138826,138828,138833,138834,138849,138850,138852,138856,138864,138883,138885,138897,138898,138904,138913,138914,138945,138946,138948,138960,138976,139011,139013,139014,139018,139026,139032,139041,139048,139074,139076,139104,139137,139383,139387,139389,139439,139451,139454,139495,139499,139502,139507,139509,139510,139513,139514,139567,139581,139582,139629,139630,139635,139637,139641,139644,139691,139693,139694,139706,139747,139750,139754,139756,139761,139762,139807,139835,139837,139863,139867,139870,139893,139894,139897,139898,139900,139931,139933,139947,139950,139961,139962,139975,139979,139981,139989,139993,139994,139996,140003,140005,140006,140009,140010,140018,140020,140024,140047,140059,140061,140062,140077,140078,140089,140103,140107,140109,140110,140115,140122,140124,140131,140133,140137,140140,140145,140146,140148,140152,140173,140174,140185,140202,140227,140229,140233,140236,140241,140244,140248,140257,140258,140272,140343,140350,140403,140406,140410,140455,140469,140470,140474,140476,140517,140518,140521,140522,140524,140529,140532,140536,140583,140587,140590,140595,140598,140602,140604,140643,140646,140650,140652,140657,140658,140707,140709,140713,140716,140721,140722,140728,140769,140770,140772,140776,140784,140823,140829,140851,140854,140858,140885,140886,140890,140892,140902,140914,140916,140920,140935,140939,140942,140947,140949,140950,140953,140954,140966,140969,140970,140977,140984,140995,140997,140998,141001,141002,141010,141012,141016,141025,141028,141032,141040,141069,141070,141075,141077,141081,141084,141091,141094,141098,141100,141105,141106,141123,141125,141129,141132,141137,141138,141140,141144,141153,141154,141168,141187,141190,141194,141201,141202,141217,141218,141224,141249,141250,141264,141280,141374,141421,141422,141427,141429,141433,141436,141483,141485,141486,141498,141500,141539,141542,141548,141553,141554,141611,141613,141626,141628,141669,141670,141673,141674,141676,141681,141684,141688,141737,141738,141752,141794,141796,141800,141839,141851,141853,141854,141870,141881,141884,141899,141901,141902,141907,141910,141916,141923,141925,141929,141932,141937,141938,141940,141944,141965,141966,141977,141980,141994,141996,142019,142021,142025,142028,142033,142034,142036,142040,142049,142050,142064,142091,142094,142105,142106,142121,142122,142147,142149,142153,142154,142162,142164,142168,142177,142180,142184,142192,142217,142218,142220,142232,142248,142273,142276,142375,142379,142381,142382,142390,142394,142396,142435,142438,142444,142449,142499,142501,142508,142513,142514,142561,142564,142627,142629,142630,142634,142642,142648,142690,142692,142696,142753,142760,142816,142861,142862,142867,142869,142873,142876,142883,142886,142890,142892,142897,142898,142915,142917,142921,142924,142929,142930,142932,142945,142946,142960,142979,142982,142986,142988,142993,142994,143009,143010,143016,143041,143042,143072,143109,143110,143113,143114,143116,143121,143128,143138,143144,143169,143172,143184,143234,143419,143421,143463,143469,143477,143478,143481,143484,143531,143534,143545,143587,143589,143590,143593,143604,143661,143662,143673,143715,143717,143724,143729,143730,143732,143736,143786,143841,143842,143856,143887,143899,143902,143915,143929,143930,143943,143947,143950,143955,143957,143958,143961,143962,143973,143974,143977,143978,143980,143985,143988,143992,144011,144013,144025,144026,144041,144042,144069,144073,144074,144076,144081,144084,144098,144100,144104,144139,144141,144142,144154,144169,144195,144202,144204,144209,144210,144225,144226,144228,144232,144265,144321,144322,144324,144423,144430,144435,144437,144438,144483,144485,144486,144500,144550,144556,144561,144609,144612,144678,144684,144690,144752,144801,144802,144903,144907,144917,144918,144921,144922,144924,144931,144934,144938,144946,144952,144965,144966,144969,144970,144972,144977,144980,144994,144996,145000,145027,145029,145030,145033,145034,145042,145057,145064,145090,145092,145120,145155,145157,145161,145164,145169,145170,145176,145185,145186,145217,145218,145220,145232,145248,145281,145282,145453,145454,145507,145509,145513,145516,145521,145524,145633,145761,145764,145931,145933,145934,145946,145961,145987,145990,145994,145996,146001,146002,146017,146018,146020,146024,146057,146113,146114,146116,146185,146186,146242,146244,146470,146476,146593,146947,146949,146953,146956,146961,146962,146977,146978,147009,147010,147012,147040,147073,147074,147201,147575,147615,147646,147671,147677,147678,147693,147699,147701,147708,147774,147805,147829,147870,147885,147898,147923,147925,147929,147942,147948,147953,147956,147960,148030,148061,148083,148086,148092,148111,148123,148125,148126,148142,148167,148173,148174,148179,148182,148186,148188,148204,148209,148210,148212,148216,148251,148253,148270,148282,148301,148309,148313,148314,148316,148340,148344,148366,148377,148378,148394,148419,148421,148425,148426,148434,148436,148440,148449,148452,148456,148638,148654,148662,148700,148710,148722,148766,148796,148822,148852,148886,148892,148902,148914,148934,148945,148948,148964,149022,149078,149134,149148,149170,149196,149202,149204,149208,149218,149232,149262,149267,149270,149274,149318,149330,149332,149348,149360,149382,149386,149388,149400,149410,149441,149444,149448,149456,149566,149591,149597,149607,149619,149621,149622,149647,149659,149662,149690,149703,149710,149715,149717,149721,149733,149734,149737,149740,149745,149748,149752,149789,149790,149806,149818,149843,149845,149849,149852,149868,149873,149874,149901,149902,149929,149955,149958,149964,149969,149988,149992,150043,150045,150073,150074,150087,150093,150101,150102,150105,150106,150108,150118,150130,150132,150136,150155,150158,150169,150170,150185,150186,150211,150213,150214,150217,150218,150226,150228,150232,150241,150244,150248,150285,150286,150297,150314,150339,150341,150345,150348,150353,150356,150360,150370,150410,150465,150466,150551,150558,150582,150588,150613,150644,150663,150677,150678,150684,150693,150694,150698,150706,150712,150725,150726,150732,150737,150740,150754,150756,150806,150812,150840,150854,150884,150896,150917,150924,150946,150980,151008,151047,151054,151059,151061,151062,151066,151096,151110,151122,151124,151128,151140,151152,151173,151174,151178,151180,151185,151192,151202,151208,151233,151236,151240,151248,151302,151306,151308,151313,151314,151376,151392,151425,151426,151432,151488,151614,151645,151676,151707,151709,151710,151726,151751,151757,151763,151766,151772,151781,151788,151796,151894,151900,151924,151950,152020,152036,152093,152094,152110,152141,152147,152149,152156,152203,152205,152206,152218,152259,152262,152266,152268,152273,152274,152290,152292,152296,152333,152346,152390,152396,152401,152404,152408,152458,152606,152718,152742,152788,152816,152916,153028,153102,153110,153158,153170,153200,153234,153240,153282,153284,153288,153296,153312,153350,153362,153412,153536,153627,153629,153646,153658,153671,153685,153686,153689,153692,153702,153716,153720,153742,153753,153770,153795,153797,153798,153801,153812,153825,153828,153832,153870,153881,153932,153940,154137,154138,154154,154181,154182,154185,154188,154193,154196,154200,154216,154249,154250,154306,154312,154377,154440,154643,154646,154694,154708,154724,154758,154786,154817,154820,155141,155142,155146,155154,155160,155202,155204,155208,155272,155328,155394,155456,155679,155709,155710,155735,155739,155741,155742,155757,155763,155765,155772,155791,155805,155806,155819,155821,155822,155834,155853,155854,155859,155861,155865,155868,155875,155878,155882,155884,155889,155890,155934,155949,155962,155987,155989,155993,156006,156012,156017,156020,156024,156045,156057,156074,156101,156105,156108,156113,156116,156136,156175,156187,156189,156190,156206,156217,156238,156243,156246,156250,156252,156268,156273,156274,156276,156280,156301,156302,156313,156330,156355,156357,156361,156364,156369,156370,156372,156376,156385,156386,156430,156441,156442,156458,156483,156485,156489,156490,156498,156504,156513,156520,156553,156554,156609,156616,156702,156718,156726,156755,156757,156761,156764,156774,156807,156811,156814,156819,156822,156828,156844,156850,156856,156867,156870,156876,156881,156898,156900,156904,156912,156949,156950,156956,156966,156978,156998,157009,157012,157028,157061,157062,157124,157152,157198,157205,157212,157234,157265,157266,157268,157272,157282,157296,157315,157318,157322,157324,157329,157330,157346,157377,157378,157392,157408,157445,157446,157450,157452,157457,157464,157474,157505,157508,157512,157520,157570,157576,157711,157726,157754,157767,157774,157781,157782,157785,157797,157798,157804,157809,157812,157835,157837,157866,157893,157894,157897,157900,157905,157908,157922,157928,157965,157966,157993,158019,158022,158028,158033,158056,158089,158222,158233,158234,158250,158275,158277,158278,158281,158282,158296,158305,158312,158345,158346,158401,158408,158474,158529,158530,158727,158742,158748,158757,158758,158762,158770,158789,158790,158796,158801,158804,158818,158820,158824,158851,158853,158854,158888,158916,158944,158981,158988,159010,159044,159072,159105,159237,159238,159242,159244,159249,159266,159272,159297,159300,159304,159312,159362,159368,159489,159490,159496,159552,159771,159773,159774,159790,159815,159821,159827,159830,159836,159845,159852,159864,159885,159886,159897,159914,159939,159941,159945,159948,159953,159956,160014,160193,160267,160269,160270,160282,160323,160326,160330,160332,160337,160338,160354,160360,160449,160450,160456,160522,160584,160782,160796,160806,160852,160902,160908,160992,161092,161292,161298,161304,161346,161348,161352,161360,161376,161409,161410,161472,161600,161806,161817,161834,161859,161861,161862,161865,161889,161896,161929,161985,162113,162313,162314,162370,162376,162821,162822,162833,162850,162881,162884,163336,163392,163959,163963,164030,164077,164083,164085,164089,164092,164151,164155,164217,164263,164267,164277,164278,164284,164325,164329,164337,164474,164476,164509,164531,164555,164557,164563,164572,164579,164585,164594,164600,164631,164635,164661,164662,164666,164685,164697,164707,164724,164728,164747,164755,164757,164761,164774,164777,164778,164792,164805,164809,164840,164848,164925,164985,165031,165037,165038,165043,165046,165052,165105,165165,165177,165180,165236,165283,165285,165289,165348,165399,165403,165405,165427,165429,165433,165436,165492,165496,165517,165518,165523,165525,165529,165532,165539,165542,165546,165548,165553,165554,165573,165577,165616,165646,165651,165653,165657,165669,165673,165676,165681,165688,165716,165765,165769,165777,165800,165935,165943,165947,165950,165991,165998,166003,166009,166055,166069,166070,166073,166076,166117,166118,166124,166132,166183,166189,166190,166195,166204,166252,166257,166307,166309,166313,166316,166321,166369,166423,166427,166429,166451,166457,166458,166475,166492,166516,166520,166539,166547,166549,166553,166566,166569,166570,166577,166584,166595,166597,166601,166612,166632,166640,166669,166670,166675,166677,166681,166684,166691,166694,166700,166706,166723,166729,166737,166768,166787,166796,166801,166817,166818,166824,166880,166951,166957,166965,166966,166972,167014,167020,167028,167077,167078,167140,167203,167205,167212,167217,167268,167329,167435,167438,167443,167445,167449,167462,167465,167466,167473,167480,167491,167497,167508,167528,167536,167557,167561,167564,167569,167586,167592,167683,167697,167720,167776,167998,168039,168060,168110,168124,168172,168180,168231,168246,168357,168364,168369,168477,168478,168499,168506,168525,168531,168533,168537,168540,168547,168550,168556,168562,168595,168604,168625,168626,168632,168643,168657,168673,168680,168688,168715,168725,168732,168742,168746,168754,168760,168773,168777,168785,168804,168808,168835,168837,168865,168872,168928,169005,169013,169020,169126,169132,169260,169265,169316,169486,169491,169500,169516,169521,169522,169528,169553,169572,169584,169603,169605,169609,169612,169617,169633,169634,169696,169731,169733,169737,169761,169768,169857,170023,170037,170038,170100,170149,170150,170156,170212,170284,170289,170507,170517,170518,170521,170524,170534,170537,170538,170546,170552,170565,170569,170572,170580,170596,170600,170627,170629,170633,170657,170664,170692,170720,170755,170757,170761,170764,170769,170786,170817,171045,171046,171052,171108,171523,171525,171529,171553,171560,171616,171649,171777,172156,172199,172206,172211,172220,172259,172268,172331,172341,172342,172348,172389,172393,172396,172451,172453,172454,172516,172567,172573,172595,172604,172657,172660,172664,172685,172686,172691,172693,172697,172700,172707,172710,172714,172716,172721,172722,172741,172745,172784,172811,172814,172819,172821,172837,172841,172844,172849,172856,172884,172904,172933,172945,172968,173107,173110,173116,173219,173221,173228,173233,173284,173347,173349,173353,173473,173593,173596,173617,173618,173652,173680,173699,173708,173729,173730,173736,173792,173829,173833,173836,173858,173864,174119,174125,174134,174140,174188,174196,174246,174308,174371,174377,174380,174433,174611,174613,174617,174629,174630,174636,174641,174648,174659,174665,174696,174704,174725,174729,174732,174737,174754,174760,174851,174860,174865,174881,174882,174888,175142,175204,175393,175621,175622,175625,175633,175656,175681,176174,176181,176188,176236,176244,176294,176300,176421,176422,176428,176484,176654,176659,176668,176684,176689,176690,176696,176707,176716,176721,176737,176740,176744,176771,176773,176777,176780,176785,176801,176802,176899,176901,176936,176964,177190,177196,177667,177669,177673,177676,177697,177698,177732,177760,177793,177921,178214,178220,178276,178691,178693,178694,178728,178756,178817,179713,180406,180435,180460,180472,180627,180636,180652,180828,180886,180890,180931,180948,180952,180968,181020,181073,181080,181123,181132,181308,181397,181401,181404,181432,181779,181816,181893,181897,181900,181905,181912,181968,182033,182152,182208,182332,182419,182428,182444,182450,182504,182549,182584,182661,182662,182696,182798,182803,182809,182812,182834,182860,182865,182872,182915,182918,182924,182930,183045,183052,183064,183080,183176,183315,183324,183340,183352,183427,183429,183433,183436,183811,183814,183820,183825,183826,183888,183944,184000,184072,184518,184548,184854,184908,184916,184920,184966,184970,184978,184984,185032,185100,185478,185484,185489,185880,185985,185992,186387,186393,186396,186412,186449,186499,186508,186883,186889,186892,186898,186904,186952,187144,187404,187409,187906,187968,188439,188443,188470,188505,188524,188532,188555,188565,188566,188572,188582,188586,188594,188600,188613,188617,188625,188648,188691,188700,188716,188805,188817,188949,188954,188984,188995,189016,189032,189066,189068,189080,189128,189187,189314,189320,189465,189468,189496,189524,189571,189573,189577,189601,189608,189957,189961,189969,189976,190082,190088,190216,190272,190477,190478,190483,190492,190499,190505,190508,190520,190545,190568,190595,190597,190601,190604,190609,190657,190726,190760,190979,190988,190994,191009,191106,191112,191240,191491,191493,191500,191505,191522,191584,191617,192008,192064,192582,192645,192657,193030,193034,193042,193048,193096,193160,193542,193548,193553,194049,194056,194563,194577,195074,196719,196727,196734,196839,196853,196854,196860,196911,196926,196967,196973,196974,196982,196988,197038,197093,197100,197179,197207,197211,197213,197235,197237,197241,197242,197275,197291,197306,197323,197331,197333,197337,197350,197353,197354,197361,197368,197391,197406,197419,197422,197434,197453,197454,197459,197461,197465,197468,197475,197478,197482,197484,197489,197490,197515,197571,197585,197601,197608,197687,197693,197735,197741,197750,197756,197799,197806,197813,197814,197876,197933,197934,197941,197948,197989,197996,198004,198054,198060,198167,198171,198174,198197,198198,198201,198202,198204,198227,198229,198233,198260,198264,198293,198297,198300,198310,198314,198322,198328,198341,198345,198353,198356,198372,198376,198414,198419,198428,198444,198449,198450,198456,198467,198481,198497,198498,198500,198504,198512,198531,198533,198537,198540,198545,198561,198562,198624,198703,198718,198759,198765,198774,198780,198885,198958,199013,199014,199183,199198,199211,199214,199226,199245,199246,199251,199253,199257,199260,199267,199270,199274,199276,199281,199282,199307,199363,199372,199377,199393,199394,199400,199435,199466,199493,199497,199500,199505,199522,199528,199733,199973,199974,199980,200036,200211,200214,200220,200241,200242,200248,200259,200273,200289,200290,200304,200323,200325,200329,200332,200353,200354,200388,200416,200451,200453,200457,200481,200488,200516,200544,200577,200807,200821,201006,201062,201068,201243,201259,201274,201301,201305,201308,201318,201322,201330,201336,201386,201411,201413,201417,201441,201448,201486,201514,201539,201541,201545,201548,201553,201569,201570,201665,201829,201893,202021,202259,202261,202262,202265,202282,202289,202296,202307,202309,202324,202337,202344,202352,202373,202374,202380,202385,202402,202408,202433,202436,202499,202502,202508,202513,202530,202536,202561,202625,203278,203306,203331,203333,203337,203340,203345,203361,203362,203457,203585,204291,204294,204305,204321,204322,204353,204917,204918,204924,204974,205029,205030,205102,205157,205164,205327,205339,205342,205355,205370,205390,205395,205397,205401,205413,205414,205417,205420,205425,205432,205451,205482,205509,205521,205544,205579,205582,205635,205644,205649,205665,205666,205672,205878,205940,205990,206118,206124,206357,206358,206361,206364,206378,206386,206392,206405,206406,206417,206420,206434,206467,206469,206473,206497,206504,206532,206595,206597,206601,206604,206625,206626,206660,206721,206949,207371,207374,207427,207436,207441,207457,207458,207464,208387,208389,208396,208401,208417,208418,208641,208997,209419,209422,209450,209475,209477,209478,209481,209505,209512,209601,209729,210437,210438,210441,210444,210449,210466,210472,210500,211521,213054,213110,213116,213150,213166,213203,213206,213212,213228,213234,213294,213306,213333,213334,213337,213340,213368,213390,213418,213445,213446,213449,213534,213582,213587,213593,213596,213618,213646,213658,213699,213702,213706,213708,213713,213714,213786,213829,213833,213836,213841,213898,214045,214069,214076,214163,214172,214356,214372,214406,214412,214417,214468,214535,214547,214550,214554,214556,214604,214609,214610,214668,214673,214674,214724,214794,214802,214850,214913,215086,215098,215125,215129,215132,215154,215160,215179,215182,215210,215235,215237,215241,215272,215310,215338,215363,215365,215372,215578,215594,215621,215622,215625,215628,215633,216085,216086,216120,216148,216164,216197,216201,216260,216326,216332,216582,216594,216705,216833,216834,217171,217180,217230,217286,217292,217414,217420,217425,217676,217681,217682,217793,217921,218140,218642,219178,219205,219206,219209,219212,219217,219713,220289,221199,221211,221255,221262,221267,221270,221276,221292,221297,221298,221304,221379,221381,221385,221388,221393,221409,221410,221507,221509,221510,221513,221537,221544,221633,221763,221777,221778,221793,221794,221800,221889,222227,222229,222236,222250,222258,222277,222292,222306,222339,222342,222348,222353,222370,222401,222469,222470,222476,222481,222498,222504,222529,222738,222849,222977,223299,223301,223302,223305,223329,223336,223425,223553,224261,224262,224273,224290,224321,225291,225347,225350,225356,225361,225473,225857,226307,226313,229431,229549,229557,229685,229797,229946,229948,230027,230029,230035,230051,230057,230072,230120,230157,230165,230179,230181,230200,230248,230312,230693,230940,230961,230962,230968,231043,231073,231136,231171,231173,231177,231201,231208,231264,231957,231964,231986,231992,232040,232067,232069,232073,232097,232104,232195,232197,232201,232225,232963,232965,232969,232993,233000,233056,233997,233998,234003,234005,234009,234012,234019,234022,234026,234028,234033,234034,234051,234053,234057,234115,234129,234145,234152,234245,234257,234280,235011,235025,235041,236037,236041,236044,236049,236066,236072,237861,238117,238130,238136,238184,238341,238376,239109,240131,240133,240168,242179,242188,242209,242210,242216,245907,245932,245944,246037,246300,246322,246403,246440,246533,247302,247976,249877,249884,249989,250373,250380,250385,251909,253966,253971,253973,253989,253996,254001,254008,254019,254022,254056,254085,254097,254120,254211,254467,254469,254497,254504,254981,254982,254985,254988,254993,256003,256017,258053,259073,295546,295627,295657,295672,295709,295731,295755,295757,295763,295772,295779,295785,295794,295800,295827,295857,295875,295905,296471,296475,296477,296499,296501,296505,296506,296540,296562,296568,296587,296595,296597,296601,296614,296617,296618,296625,296632,296645,296673,296680,296717,296718,296723,296725,296729,296732,296739,296742,296746,296748,296753,296754,296773,296777,296835,296849,296865,296872,297501,297502,297523,297555,297564,297585,297586,297592,297649,297650,297697,297739,297749,297753,297766,297769,297770,297784,297795,297797,297801,297825,297832,297896,298524,298545,298546,298636,298657,298658,298664,298757,298761,298764,298786,298792,299578,299605,299622,299625,299633,299640,299752,299795,299804,299825,299826,299832,299843,299857,299873,299880,299907,300565,300572,300582,300586,300594,300600,300613,300677,300705,300712,300803,300805,300812,300817,300833,300834,301596,301617,301618,301624,301644,301665,301672,301729,301829,301857,302597,302604,302625,302626,303639,303674,303693,303701,303715,303718,303736,303765,303786,303800,303813,303848,303885,303886,303891,303900,303907,303922,303939,303969,304003,304017,304033,304654,304659,304661,304665,304677,304678,304681,304684,304689,304696,304773,304785,304808,304899,304908,304913,304929,304930,304936,305677,305678,305683,305685,305692,305699,305706,305713,305714,305733,305809,305825,305826,305925,305937,306721,306728,307733,307754,307762,307781,307816,307971,307973,308001,308741,308769,308776,309765,311507,311516,311532,311606,311635,311638,311660,311672,311784,311900,312003,312131,312168,312198,312374,312380,312467,312470,312476,312492,312498,312597,312598,312601,312604,312632,312709,312713,312851,312860,312882,312963,312966,312972,312977,313093,313097,313100,313105,313398,313452,313500,313576,313619,313628,313644,313650,313704,313731,313878,313923,313926,313990,314115,314396,314418,314424,314499,314501,314505,314536,314627,314629,314636,314886,315475,315484,315500,315587,315596,315718,315971,315974,315980,316166,316435,316444,316550,316556,316678,316684,316689,316940,316945,317057,317185,317507,317510,317544,317699,317958,318469,318470,318473,318476,318481,318977,319518,319546,319565,319566,319571,319573,319577,319580,319587,319590,319596,319602,319635,319666,319683,319686,319692,319720,319755,319765,319772,319782,319786,319794,319813,319817,319820,319825,319848,319875,319878,320067,320081,320098,320519,320526,320531,320534,320540,320556,320561,320562,320568,320588,320593,320643,320645,320649,320652,320657,320673,320674,320771,320773,320777,320801,320808,320897,321027,321041,321057,321058,321064,321153,321547,321557,321558,321564,321574,321578,321586,321605,321606,321609,321612,321617,321640,321667,321669,321670,321673,321795,321797,321801,321809,321857,322305,322563,322565,322566,322569,322593,322600,322689,322817,323603,323609,323634,323651,323657,323660,323845,323857,324611,324614,324620,324625,324673,324737,325121,325637,325638,325641,325649,328568,329267,329493,329528,329576,330342,330345,330346,330360,330472,330600,331554,332408,333362,333409,334440,336616,336744,337458,337505,337512,337570,337669,338536,341538,345134,345142,345180,345650,346195,346198,346204,346220,346226,346307,346316,346441,346691,346694,346700,350278,350284,352345,352348,352451,352579,352585,353302,353347,353349,353539,354371,354377,354380,361018,361129,361138,361192,361229,361251,361257,361265,361266,361320,361349,361377,363057,363058,363105,363169,363269,363297,364065,365094,365097,365098,365105,365153,365160,365345,367137,367138,369165,369173,369187,369189,369190,369194,369202,369285,369313,369413,369441,369442,371233,371234,373282,376855,376979,376981,377107,377109,377221,377394,377475,377603,377605,378901,378902,379142,379398,379649,380947,380950,381059,381061,381089,381189,381443,381446,381457,382979,382981,385037,385038,385043,385045,385049,385059,385062,385073,385093,385097,385155,385158,385169,385285,385297,385539,385541,385569,385665,385793,387077,387078,387081,387089,387137,389123,389125,389129,389137,389153,389249,389633,391169,393850,393961,393976,394216,394803,394866,394872,394929,394977,395050,395057,395105,395112,395881,395896,396838,396841,396849,396897,397089,397090,398897,398945,399137,400929,402986,402994,403106,403234,407073,410654,412691,412694,412803,412805,412833,412933,413187,413190,413201,416774,417281,420867,420873,420881,420929,420993,426547,426662,426665,426673,426787,426790,426801,426913,428593,430630,430881,434725,434737,434977,442422,442515,442645,442757,442930,443011,443014,443141,443153,444547,444677,444934,444945,446598,447105,448517,448529,450574,450579,450641,450691,450693,450697,450705,450721,450821,451075,451089,451105,451589,451593,452611,452613,452614,452737,453633,454659,454662,455169,484357,484358,484361,484369,488449,574339,574493,574611,575107,575109,575113,575237,575534,576067,576131,576261,577027,577590,578115,578307,579077,579081,579089,580099,581830,582790,582801,583297,583699,583705,584195,584201,607278,638999,639125,639365,641185,641539,641553,642081,643587,643589,647189,647301,647685,647697,705155,705285,707075,707081,709125,709137,1081811,1082061,1082083,1082429,1082525,1082547,1082773,1082777,1082903,1082909,1082931,1082933,1082937,1083021,1083027,1083029,1083043,1083057,1083077,1083155,1083157,1083161,1083173,1083177,1083185,1083269,1083273,1083281,1083927,1083957,1084101,1084173,1084179,1084195,1084305,1084691,1084805,1084809,1085061,1085065,1085187,1086147,1086613,1086641,1086995,1087109,1087121,1087137,1087237,1087265,1088025,1088133,1088261,1088645,1089029,1090589,1090611,1090649,1090707,1090725,1090729,1090737,1090841,1090947,1090949,1091093,1091097,1091203,1091233,1091333,1091337,1091907,1091971,1092163,1092621,1092629,1092643,1092649,1092867,1092869,1092881,1093125,1094677,1094705,1094817,1094917,1094929,1095173,1096709,1098775,1098779,1098809,1098835,1098841,1098901,1098905,1098949,1098953,1098961,1099089,1099139,1099145,1099153,1100819,1100849,1100931,1100933,1100937,1100961,1101059,1101061,1101065,1101089,1101185,1102867,1102873,1102981,1102993,1103041,1103169,1103233,1104899,1104913,1104929,1108995,1147031,1147533,1147555,1147661,1147683,1147779,1149465,1149571,1150469,1151501,1151507,1151523,1151557,1151619,1155095,1155213,1155235,1155603,1155715,1155843,1159683,1163287,1163293,1163315,1163403,1163411,1163433,1163459,1163461,1163489,1163533,1163539,1163589,1163651,1165331,1167429,


*********************************************************************
9 peg patterns:
Total of 23446 mincodes
767,991,1019,1279,1471,1519,1527,1531,1534,1759,1783,1787,1790,1887,1911,1915,1917,1975,1979,1982,2007,2011,2013,2023,2027,2030,2035,2037,2038,2041,2042,2431,2495,2527,2543,2557,2558,2687,2783,2807,2811,2813,2879,2911,2927,2935,2939,2941,2942,2975,2991,3005,3023,3031,3035,3037,3038,3053,3054,3059,3061,3065,3068,3263,3311,3319,3323,3326,3391,3423,3439,3453,3454,3487,3503,3511,3515,3535,3549,3550,3559,3563,3565,3566,3571,3574,3578,3580,3679,3703,3707,3767,3771,3799,3803,3805,3815,3819,3822,3827,3829,3833,3834,3871,3887,3901,3919,3927,3931,3934,3950,3955,3957,3961,3964,3983,3998,4007,4011,4014,4019,4022,4026,4028,4045,4046,4051,4053,4057,4060,4067,4070,4074,4076,4081,4082,4351,4479,4575,4599,4603,4605,4831,4847,4861,5071,5079,5083,5086,5113,5114,5343,5367,5371,5373,5374,5471,5495,5501,5559,5566,5591,5595,5597,5607,5614,5619,5621,5622,5626,5727,5791,5819,5853,5854,5875,5878,5882,5884,5919,5943,5947,5975,5979,5982,5991,6005,6006,6010,6012,6039,6043,6059,6067,6070,6074,6087,6101,6102,6105,6106,6108,6115,6118,6122,6130,6132,6136,6271,6367,6391,6395,6463,6495,6511,6519,6525,6559,6575,6607,6615,6637,6645,6719,6775,6815,6839,6863,6871,6875,6878,6887,6891,6901,6902,6906,6908,6943,6959,6967,6971,6991,7005,7006,7015,7019,7021,7022,7030,7034,7036,7055,7063,7067,7085,7111,7115,7117,7118,7126,7130,7132,7139,7141,7148,7154,7156,7263,7287,7351,7383,7387,7399,7406,7411,7413,7418,7455,7471,7503,7511,7518,7533,7534,7539,7541,7545,7548,7567,7591,7595,7597,7606,7610,7629,7630,7635,7637,7641,7644,7651,7654,7658,7660,7665,7666,7711,7767,7771,7774,7797,7801,7802,7804,7831,7835,7851,7862,7866,7879,7883,7885,7893,7894,7897,7898,7900,7907,7910,7914,7922,7924,7951,7959,7963,7966,7996,8007,8011,8013,8014,8019,8022,8026,8028,8035,8041,8044,8049,8050,8052,8056,8077,8078,8099,8102,8106,8108,8131,8133,8137,8140,8146,8148,8152,8161,8162,9343,9407,9439,9455,9469,9470,9535,9591,9631,9655,9659,9679,9687,9691,9694,9703,9707,9709,9717,9718,9721,9722,9724,9791,9823,9847,9851,9887,9935,9943,9947,9949,9950,9966,9971,9973,9977,9980,10039,10043,10071,10075,10077,10087,10091,10094,10099,10101,10102,10105,10106,10127,10135,10139,10142,10151,10155,10166,10170,10172,10183,10187,10190,10195,10197,10198,10201,10202,10213,10214,10217,10218,10220,10225,10228,10232,10431,10479,10487,10491,10591,10607,10621,10655,10671,10703,10718,10727,10731,10733,10734,10748,10847,10967,10971,10983,10987,10990,10997,10998,11002,11213,11214,11219,11225,11228,11242,11423,11447,11471,11479,11483,11486,11495,11509,11513,11514,11516,11551,11567,11575,11599,11623,11627,11635,11642,11644,11663,11671,11693,11719,11723,11725,11726,11734,11740,11747,11749,11753,11756,11762,11764,11863,11879,11886,11919,11927,11931,11943,11958,11962,11964,11975,11979,11982,11987,11989,11990,11993,11994,12005,12006,12010,12012,12017,12020,12024,12047,12062,12071,12075,12083,12086,12090,12092,12109,12110,12115,12117,12121,12124,12131,12134,12138,12140,12146,12167,12171,12173,12182,12186,12188,12195,12197,12204,12210,12212,12227,12230,12234,12236,12241,12242,12257,12258,12260,12264,13407,13431,13471,13487,13519,13527,13531,13534,13550,13555,13557,13561,13564,13615,13623,13655,13671,13683,13685,13689,13711,13719,13735,13750,13754,13756,13767,13774,13781,13785,13797,13798,13801,13802,13804,13809,13812,13855,13879,13917,13918,13934,13939,13942,13946,13948,13967,13975,13979,14023,14027,14029,14030,14035,14038,14042,14044,14051,14057,14065,14066,14068,14072,14103,14107,14123,14131,14134,14138,14151,14155,14157,14165,14166,14169,14170,14172,14179,14181,14182,14186,14194,14196,14215,14219,14222,14227,14246,14250,14275,14277,14278,14281,14282,14296,14305,14308,14312,14431,14455,14511,14551,14567,14571,14671,14701,14927,14935,14939,14942,14970,15047,15051,15053,15062,15066,15068,15075,15077,15078,15082,15090,15299,15407,15415,15447,15463,15482,15503,15527,15559,15563,15566,15589,15594,15596,15631,15655,15693,15715,15724,15895,15926,15930,15943,15947,15957,15958,15961,15964,15971,15974,15978,15986,15988,16007,16011,16042,16067,16069,16070,16074,16082,16097,16100,16104,16141,16163,16166,16170,16172,16195,16197,16201,16204,16210,16212,16226,17655,17662,17823,17854,17886,17895,17902,17910,17916,18135,18166,18170,18382,18387,18393,18396,19582,19615,19639,19677,19678,19687,19694,19699,19702,19706,19708,19743,19767,19799,19806,19815,19821,19829,19830,19836,19863,19879,19886,19893,19894,19898,19911,19917,19925,19926,19929,19930,19932,19939,19941,19942,19946,19954,19956,19999,20055,20059,20061,20062,20083,20092,20111,20126,20142,20147,20150,20154,20174,20179,20181,20185,20188,20195,20198,20209,20210,20239,20247,20251,20254,20278,20282,20284,20295,20302,20307,20309,20310,20313,20314,20326,20332,20337,20340,20344,20359,20363,20373,20374,20378,20380,20387,20390,20394,20402,20404,20421,20422,20425,20426,20428,20433,20436,20440,20450,20452,20456,21719,21750,21847,21854,21918,21934,21980,21990,22002,22110,22215,22230,22234,22236,22246,22258,22264,22476,22482,22488,23639,23646,23676,23710,23734,23738,23758,23763,23765,23769,23772,23782,23794,23831,23838,23862,23868,23891,23893,23894,23898,23910,23916,23924,23943,23958,23962,23964,23973,23974,23978,23986,24005,24006,24012,24017,24020,24034,24036,24087,24094,24135,24142,24147,24150,24154,24156,24178,24180,24206,24211,24220,24234,24241,24242,24259,24261,24268,24273,24274,24276,24280,24289,24290,24304,24327,24334,24339,24341,24342,24346,24362,24372,24387,24389,24390,24394,24402,24404,24408,24420,24432,24453,24454,24458,24460,24465,24482,24484,24488,24513,24516,24520,24528,27751,27758,27791,27799,27806,27836,27847,27851,27854,27859,27862,27866,27868,27877,27884,27889,27890,27892,27975,27989,27990,27993,27996,28005,28006,28010,28018,28020,28039,28043,28046,28074,28099,28101,28102,28105,28106,28114,28116,28129,28132,28136,28237,28238,28355,28358,28362,28364,28369,28370,28385,28386,28388,28400,28610,28616,31822,31836,31858,31879,31886,31916,31939,31942,31946,31948,31970,31972,32069,32070,32076,32098,32100,32323,32332,32338,32449,32450,32480,33151,33215,33247,33263,33277,33278,33407,33503,33527,33531,33533,33599,33631,33647,33655,33659,33661,33662,33695,33725,33726,33743,33751,33755,33757,33758,33773,33774,33779,33781,33785,33788,33983,34039,34043,34046,34111,34173,34174,34207,34223,34231,34235,34237,34238,34255,34269,34270,34279,34285,34286,34291,34294,34298,34300,34423,34427,34429,34487,34491,34494,34519,34523,34525,34535,34542,34547,34549,34550,34553,34554,34591,34621,34622,34647,34651,34653,34654,34669,34675,34677,34681,34684,34703,34717,34718,34727,34731,34733,34734,34739,34742,34746,34748,34765,34766,34771,34773,34777,34780,34787,34790,34794,34796,34801,34802,34943,35007,35039,35055,35069,35070,35135,35183,35191,35195,35198,35231,35255,35259,35261,35279,35287,35291,35294,35303,35307,35309,35317,35318,35321,35322,35324,35391,35423,35447,35451,35453,35454,35487,35517,35518,35535,35543,35547,35549,35550,35565,35566,35571,35573,35577,35580,35631,35639,35643,35646,35671,35675,35677,35687,35691,35694,35699,35701,35702,35705,35706,35727,35735,35739,35742,35751,35755,35765,35766,35769,35770,35772,35783,35787,35790,35795,35797,35801,35802,35813,35814,35817,35818,35820,35825,35828,35832,35903,35935,35965,35966,35999,36015,36023,36027,36029,36030,36047,36061,36062,36071,36075,36077,36078,36083,36086,36090,36092,36127,36151,36155,36157,36175,36183,36187,36190,36199,36205,36213,36214,36217,36218,36220,36247,36251,36253,36263,36267,36270,36275,36277,36278,36281,36282,36295,36299,36301,36309,36310,36313,36316,36323,36325,36326,36329,36330,36338,36340,36344,36383,36414,36439,36443,36445,36446,36467,36469,36473,36476,36495,36509,36510,36519,36523,36525,36526,36531,36534,36538,36540,36557,36558,36563,36565,36569,36572,36579,36582,36586,36588,36593,36594,36623,36631,36635,36638,36647,36651,36653,36661,36662,36665,36666,36668,36679,36683,36686,36691,36693,36694,36697,36698,36709,36710,36713,36714,36716,36721,36724,36728,36743,36747,36749,36757,36758,36761,36762,36764,36771,36773,36774,36777,36778,36786,36788,36792,36805,36806,36809,36810,36812,36817,36820,36824,36834,36836,36840,36991,37087,37111,37115,37117,37183,37215,37231,37239,37243,37245,37246,37279,37309,37310,37327,37335,37339,37341,37342,37357,37363,37365,37369,37372,37495,37499,37502,37535,37563,37583,37591,37595,37598,37607,37611,37621,37622,37625,37626,37628,37663,37687,37691,37694,37711,37725,37726,37735,37739,37741,37742,37747,37750,37754,37756,37775,37783,37787,37789,37790,37806,37811,37817,37820,37831,37835,37837,37838,37843,37846,37850,37852,37859,37865,37868,37873,37874,37876,37880,37983,38007,38013,38063,38071,38075,38078,38103,38109,38119,38126,38131,38133,38134,38137,38138,38175,38191,38205,38206,38231,38237,38238,38253,38254,38261,38265,38268,38301,38302,38311,38317,38318,38323,38326,38330,38332,38349,38355,38357,38361,38364,38374,38385,38386,38431,38455,38459,38487,38491,38494,38518,38521,38522,38524,38551,38555,38557,38574,38579,38581,38582,38585,38586,38599,38603,38605,38613,38614,38617,38618,38620,38627,38629,38630,38633,38642,38644,38648,38679,38683,38685,38686,38702,38707,38709,38713,38716,38727,38733,38739,38742,38746,38748,38755,38757,38761,38764,38769,38770,38772,38776,38797,38798,38803,38805,38809,38812,38819,38822,38826,38828,38833,38834,38853,38857,38860,38865,38866,38868,38872,38882,38896,38975,39007,39023,39031,39035,39038,39071,39101,39102,39119,39127,39133,39134,39149,39150,39155,39157,39161,39164,39215,39223,39227,39230,39255,39259,39261,39271,39275,39278,39283,39285,39286,39289,39290,39311,39319,39326,39335,39339,39341,39350,39353,39354,39356,39367,39374,39381,39382,39385,39397,39398,39401,39402,39404,39409,39412,39455,39479,39483,39485,39486,39503,39517,39518,39534,39539,39542,39546,39548,39567,39575,39579,39581,39582,39598,39603,39605,39609,39612,39623,39627,39629,39630,39635,39638,39642,39644,39651,39657,39660,39665,39666,39668,39672,39703,39707,39709,39719,39723,39726,39731,39733,39734,39737,39738,39751,39755,39757,39765,39766,39769,39770,39772,39779,39782,39785,39786,39794,39796,39800,39815,39819,39822,39827,39829,39830,39833,39834,39845,39846,39849,39850,39852,39857,39860,39864,39875,39877,39878,39881,39882,39892,39896,39905,39908,39912,39920,39967,39997,39998,40023,40029,40030,40045,40051,40053,40057,40060,40079,40094,40103,40107,40109,40110,40115,40118,40122,40124,40141,40142,40149,40156,40163,40166,40170,40172,40177,40178,40207,40215,40222,40231,40235,40237,40245,40246,40249,40250,40252,40263,40277,40278,40293,40294,40297,40298,40300,40305,40308,40327,40333,40342,40348,40355,40357,40358,40361,40362,40370,40372,40389,40390,40396,40404,40418,40420,40424,40463,40471,40475,40477,40478,40494,40499,40501,40508,40519,40525,40526,40531,40534,40538,40540,40547,40556,40561,40562,40564,40568,40589,40590,40595,40597,40601,40604,40611,40614,40618,40620,40625,40626,40643,40645,40649,40652,40657,40658,40660,40664,40673,40674,40688,40711,40715,40718,40723,40725,40726,40729,40730,40741,40742,40745,40746,40748,40753,40756,40771,40773,40774,40777,40778,40786,40788,40792,40801,40804,40808,40816,40837,40838,40841,40842,40844,40849,40852,40866,40868,40872,40897,40900,40904,40912,41151,41199,41207,41211,41214,41279,41311,41327,41341,41342,41375,41391,41399,41403,41405,41406,41423,41437,41438,41447,41451,41453,41454,41459,41462,41466,41468,41567,41591,41595,41597,41655,41659,41662,41687,41691,41693,41703,41707,41710,41715,41717,41718,41721,41722,41759,41789,41790,41807,41815,41819,41821,41822,41837,41838,41843,41845,41849,41852,41871,41885,41886,41899,41902,41907,41914,41916,41933,41934,41939,41941,41945,41948,41955,41958,41962,41964,41969,41970,42047,42103,42107,42110,42143,42167,42171,42173,42191,42199,42203,42206,42215,42219,42221,42229,42230,42233,42234,42236,42271,42287,42295,42299,42301,42302,42319,42333,42334,42343,42349,42358,42362,42364,42383,42391,42395,42397,42398,42413,42414,42419,42421,42425,42428,42439,42443,42445,42446,42451,42454,42460,42467,42469,42473,42476,42481,42482,42484,42488,42551,42555,42558,42583,42587,42589,42611,42613,42614,42617,42618,42639,42647,42651,42654,42663,42667,42677,42678,42681,42682,42684,42695,42699,42702,42707,42709,42710,42713,42714,42725,42726,42729,42730,42732,42737,42740,42744,42767,42781,42782,42791,42795,42797,42798,42803,42806,42810,42812,42829,42830,42835,42837,42841,42844,42851,42854,42858,42860,42865,42866,42887,42891,42893,42894,42899,42902,42906,42908,42915,42917,42921,42924,42929,42930,42932,42936,42947,42954,42956,42961,42962,42977,42978,42980,42984,42992,43071,43103,43119,43134,43167,43183,43191,43195,43197,43198,43215,43229,43230,43239,43243,43245,43246,43251,43254,43258,43260,43295,43319,43325,43343,43351,43355,43367,43371,43373,43381,43382,43385,43386,43388,43415,43419,43431,43435,43438,43443,43445,43446,43449,43450,43463,43467,43469,43477,43481,43491,43493,43494,43497,43498,43512,43551,43582,43599,43607,43611,43613,43614,43629,43630,43635,43637,43641,43644,43663,43677,43678,43694,43699,43702,43706,43708,43725,43726,43731,43733,43737,43740,43747,43750,43754,43756,43761,43762,43791,43799,43803,43806,43815,43819,43829,43830,43833,43834,43836,43847,43851,43854,43859,43861,43865,43866,43877,43878,43881,43882,43884,43889,43892,43896,43911,43915,43917,43925,43929,43930,43932,43939,43941,43942,43945,43946,43954,43960,43973,43977,43978,43980,43985,43988,43992,44002,44004,44008,44063,44079,44087,44126,44135,44141,44142,44156,44175,44183,44187,44190,44206,44211,44213,44220,44231,44237,44238,44246,44252,44259,44261,44265,44268,44273,44274,44276,44280,44311,44327,44331,44334,44339,44341,44342,44345,44346,44359,44365,44373,44374,44377,44387,44389,44390,44393,44394,44402,44423,44427,44430,44437,44438,44441,44453,44454,44457,44458,44460,44465,44468,44483,44485,44486,44489,44500,44513,44516,44520,44559,44574,44587,44590,44598,44602,44604,44621,44622,44627,44629,44633,44636,44643,44646,44650,44652,44657,44658,44679,44683,44685,44686,44691,44694,44698,44700,44707,44709,44713,44716,44721,44722,44724,44739,44742,44746,44748,44753,44754,44769,44770,44772,44776,44784,44807,44811,44813,44821,44822,44825,44826,44828,44835,44837,44838,44841,44842,44850,44852,44869,44870,44873,44874,44876,44881,44884,44888,44898,44900,44904,44931,44933,44934,44937,44938,44952,44961,44964,44968,44976,44994,44996,45000,45024,45151,45175,45181,45231,45239,45243,45271,45277,45287,45291,45294,45299,45301,45302,45305,45306,45343,45359,45373,45391,45399,45403,45405,45406,45421,45422,45427,45429,45433,45436,45455,45470,45479,45483,45486,45500,45517,45518,45525,45539,45542,45546,45548,45553,45599,45627,45647,45655,45659,45662,45671,45685,45686,45690,45692,45719,45723,45725,45739,45747,45750,45753,45754,45767,45771,45773,45781,45782,45785,45786,45788,45795,45798,45801,45802,45810,45812,45816,45839,45847,45851,45853,45854,45870,45875,45877,45884,45895,45899,45901,45902,45907,45910,45914,45916,45923,45932,45937,45938,45940,45944,45965,45966,45971,45973,45977,45980,45987,45990,45994,45996,46001,46002,46019,46021,46025,46028,46033,46036,46049,46050,46064,46135,46139,46167,46173,46183,46195,46197,46198,46201,46202,46223,46231,46238,46247,46251,46253,46261,46262,46265,46266,46268,46279,46286,46293,46294,46309,46310,46313,46314,46316,46321,46324,46328,46351,46366,46375,46379,46381,46382,46387,46390,46394,46396,46413,46414,46421,46425,46428,46435,46442,46444,46449,46450,46471,46475,46477,46478,46486,46492,46499,46501,46505,46508,46514,46516,46534,46540,46545,46561,46562,46564,46568,46615,46619,46621,46631,46638,46643,46646,46650,46663,46669,46677,46678,46681,46682,46684,46706,46708,46712,46727,46731,46734,46739,46741,46742,46745,46746,46757,46758,46761,46762,46764,46769,46772,46787,46789,46790,46793,46794,46802,46804,46808,46817,46820,46824,46832,46861,46862,46867,46869,46873,46876,46883,46886,46890,46892,46897,46898,46915,46917,46921,46924,46929,46930,46932,46936,46945,46946,46960,46979,46982,46986,46988,46993,46994,47009,47010,47012,47016,47041,47042,47056,47072,47135,47151,47165,47183,47191,47198,47213,47214,47221,47228,47247,47262,47271,47275,47277,47278,47286,47290,47292,47309,47310,47317,47324,47331,47334,47338,47340,47345,47346,47375,47383,47390,47399,47405,47414,47418,47420,47431,47438,47445,47446,47449,47461,47462,47465,47466,47468,47473,47476,47495,47501,47523,47525,47557,47558,47564,47586,47588,47592,47631,47639,47643,47645,47646,47662,47669,47676,47687,47691,47693,47694,47699,47702,47706,47708,47715,47721,47724,47729,47730,47732,47757,47758,47763,47765,47769,47772,47779,47782,47786,47788,47793,47794,47811,47813,47817,47820,47825,47826,47828,47832,47841,47842,47856,47879,47883,47886,47891,47893,47894,47897,47898,47909,47910,47914,47916,47921,47924,47939,47941,47942,47945,47946,47956,47960,47969,47972,47976,47984,48005,48006,48010,48012,48034,48040,48065,48068,48072,48143,48158,48167,48174,48179,48182,48186,48188,48205,48206,48213,48220,48227,48234,48236,48241,48242,48263,48269,48270,48278,48284,48291,48293,48300,48306,48308,48326,48332,48353,48354,48356,48360,48391,48397,48406,48419,48421,48422,48426,48436,48453,48454,48482,48484,48517,48580,48654,48659,48661,48665,48668,48675,48678,48682,48684,48689,48690,48707,48709,48713,48716,48721,48722,48724,48728,48737,48738,48752,48771,48774,48778,48780,48785,48786,48801,48802,48804,48808,48833,48834,48848,48864,48901,48902,48905,48906,48908,48913,48916,48930,48932,48936,48961,48964,48968,49026,49028,49032,49056,49279,49375,49405,49406,49527,49591,49597,49615,49623,49627,49630,49639,49645,49653,49654,49660,49759,49783,49790,49823,49854,49871,49879,49883,49885,49886,49907,49916,49982,50007,50011,50013,50023,50038,50063,50071,50075,50078,50102,50106,50108,50119,50123,50126,50131,50133,50134,50137,50138,50150,50154,50156,50161,50164,50168,50239,50301,50302,50335,50359,50365,50366,50397,50398,50422,50428,50487,50583,50587,50589,50599,50606,50613,50614,50617,50631,50637,50646,50649,50650,50652,50661,50662,50676,50719,50749,50750,50775,50781,50805,50812,50845,50846,50862,50867,50870,50874,50876,50893,50899,50901,50905,50908,50930,50967,50974,50997,50998,51001,51004,51029,51030,51033,51060,51079,51083,51085,51093,51094,51097,51098,51100,51107,51109,51110,51113,51122,51124,51128,51142,51145,51146,51148,51153,51156,51160,51172,51176,51263,51319,51326,51383,51389,51415,51419,51431,51437,51445,51446,51449,51450,51452,51487,51511,51517,51518,51535,51549,51550,51559,51565,51566,51571,51574,51580,51599,51607,51611,51613,51614,51629,51630,51635,51637,51641,51644,51661,51662,51667,51674,51676,51683,51689,51692,51697,51700,51704,51774,51799,51803,51805,51830,51834,51855,51863,51867,51870,51894,51898,51900,51911,51915,51918,51923,51925,51926,51929,51930,51942,51945,51948,51953,51956,51960,51983,51997,51998,52007,52014,52019,52022,52026,52028,52045,52046,52051,52053,52057,52060,52067,52070,52076,52081,52082,52103,52110,52115,52118,52122,52124,52140,52145,52146,52148,52152,52163,52170,52172,52177,52178,52193,52194,52196,52200,52208,52279,52341,52342,52345,52348,52375,52379,52381,52391,52398,52403,52405,52406,52410,52423,52437,52438,52441,52442,52444,52453,52454,52468,52472,52503,52507,52509,52510,52525,52526,52531,52533,52540,52557,52563,52570,52572,52581,52588,52596,52621,52622,52627,52629,52633,52636,52643,52646,52650,52652,52657,52658,52684,52689,52690,52692,52705,52706,52720,52759,52763,52766,52789,52790,52793,52794,52796,52807,52819,52821,52822,52825,52826,52852,52856,52871,52875,52877,52885,52886,52889,52890,52892,52902,52905,52906,52914,52916,52920,52933,52934,52937,52938,52940,52945,52948,52952,52964,52968,52999,53003,53005,53006,53011,53014,53018,53020,53027,53029,53036,53041,53042,53044,53048,53059,53066,53068,53073,53074,53092,53104,53123,53125,53129,53132,53137,53138,53140,53144,53153,53154,53168,53185,53186,53188,53192,53200,53216,53343,53438,53463,53469,53470,53493,53500,53591,53597,53662,53686,53703,53715,53717,53718,53740,53748,53752,53854,53884,53911,53915,53918,53959,53965,53966,53971,53974,53978,53980,53987,53996,54004,54008,54039,54045,54070,54074,54087,54093,54101,54102,54108,54132,54136,54158,54166,54170,54196,54211,54214,54228,54232,54244,54248,54256,54365,54430,54454,54460,54485,54492,54551,54558,54588,54613,54614,54677,54678,54681,54684,54708,54740,54807,54813,54814,54835,54844,54876,54926,54931,54933,54937,54940,54961,54962,54981,54988,54993,54994,54996,55000,55024,55047,55054,55059,55061,55062,55065,55089,55092,55096,55109,55110,55124,55173,55177,55180,55185,55188,55192,55204,55236,55248,55351,55383,55389,55399,55413,55414,55447,55454,55477,55478,55482,55484,55495,55499,55502,55507,55509,55510,55513,55514,55526,55532,55537,55540,55544,55581,55582,55598,55612,55630,55635,55641,55644,55660,55687,55693,55694,55702,55706,55708,55717,55724,55730,55732,55747,55750,55756,55761,55762,55780,55784,55792,55831,55835,55837,55862,55865,55866,55879,55885,55893,55894,55897,55898,55900,55910,55924,55943,55950,55955,55957,55958,55961,55962,55988,55992,56003,56006,56009,56010,56018,56020,56024,56036,56040,56048,56077,56078,56083,56085,56089,56092,56114,56131,56137,56140,56145,56148,56152,56162,56176,56195,56198,56202,56204,56209,56210,56226,56228,56232,56257,56258,56272,56288,56343,56350,56374,56380,56405,56406,56409,56436,56455,56459,56469,56470,56474,56476,56485,56486,56498,56500,56518,56521,56522,56524,56529,56532,56548,56583,56589,56598,56602,56604,56613,56620,56628,56652,56657,56658,56707,56709,56713,56716,56722,56724,56772,56784,56839,56846,56851,56853,56854,56857,56858,56881,56884,56888,56902,56914,56916,56920,56932,56965,56966,56969,56970,56972,56977,56980,56984,56994,56996,57000,57025,57028,57032,57040,57091,57094,57098,57100,57105,57106,57122,57124,57128,57136,57153,57154,57168,57217,57218,57220,57224,57248,57280,57439,57470,57503,57527,57531,57534,57551,57565,57566,57575,57581,57582,57587,57590,57594,57596,57655,57661,57679,57687,57691,57694,57703,57709,57717,57718,57724,57751,57755,57757,57767,57774,57782,57786,57799,57803,57805,57813,57814,57817,57818,57820,57827,57830,57844,57848,57887,57943,57947,57949,57950,57971,57977,57980,58014,58035,58042,58061,58062,58067,58069,58073,58076,58083,58086,58090,58092,58097,58098,58135,58139,58142,58166,58170,58172,58183,58187,58190,58195,58197,58198,58201,58202,58214,58218,58220,58225,58228,58232,58247,58251,58261,58262,58265,58266,58268,58278,58282,58290,58292,58296,58309,58310,58313,58314,58316,58321,58324,58328,58338,58340,58344,58399,58423,58430,58461,58462,58492,58519,58523,58525,58526,58541,58542,58547,58549,58556,58567,58573,58579,58582,58586,58588,58597,58604,58609,58610,58612,58616,58647,58651,58653,58663,58670,58675,58677,58678,58695,58701,58713,58714,58716,58725,58726,58740,58759,58766,58771,58773,58774,58777,58778,58789,58790,58793,58796,58801,58804,58825,58834,58836,58840,58852,58864,58909,58910,58931,58934,58938,58940,58963,58965,58969,58972,58993,58994,59015,59019,59021,59022,59027,59030,59034,59036,59043,59045,59049,59052,59057,59058,59060,59075,59078,59082,59084,59089,59090,59106,59108,59112,59120,59143,59147,59149,59157,59158,59161,59162,59164,59171,59173,59174,59177,59186,59188,59192,59206,59209,59210,59212,59217,59220,59224,59236,59240,59267,59269,59270,59273,59274,59282,59284,59288,59297,59300,59304,59312,59330,59332,59336,59360,59423,59447,59479,59486,59495,59501,59510,59514,59516,59543,59549,59559,59566,59573,59574,59577,59578,59591,59595,59597,59605,59606,59609,59610,59612,59619,59622,59625,59626,59634,59636,59663,59671,59675,59677,59678,59693,59694,59701,59708,59719,59723,59725,59726,59731,59738,59740,59747,59756,59761,59764,59789,59790,59795,59797,59801,59804,59811,59814,59818,59820,59825,59826,59843,59845,59849,59852,59857,59860,59873,59874,59888,59927,59934,59958,59962,59964,59975,59979,59982,59987,59989,59990,59993,59994,60006,60009,60010,60012,60017,60020,60039,60053,60054,60057,60058,60060,60070,60074,60082,60084,60088,60101,60102,60105,60106,60108,60113,60116,60120,60132,60136,60171,60174,60179,60182,60186,60188,60204,60209,60210,60212,60216,60227,60234,60236,60241,60242,60257,60258,60260,60264,60272,60291,60293,60297,60300,60305,60306,60308,60312,60321,60322,60353,60354,60356,60360,60368,60384,60439,60455,60462,60487,60502,60506,60508,60518,60530,60532,60551,60555,60558,60563,60565,60566,60569,60570,60582,60586,60588,60593,60596,60611,60613,60614,60617,60618,60626,60628,60641,60644,60648,60656,60685,60686,60693,60697,60700,60710,60714,60716,60721,60722,60739,60745,60748,60753,60754,60756,60769,60770,60784,60803,60806,60810,60812,60817,60818,60833,60834,60836,60840,60865,60866,60880,60896,60935,60941,60950,60954,60956,60963,60966,60969,60970,60978,60980,60997,60998,61001,61004,61009,61012,61028,61032,61059,61061,61062,61065,61066,61074,61076,61080,61089,61092,61096,61122,61124,61128,61152,61187,61189,61193,61196,61201,61204,61208,61217,61218,61232,61249,61250,61252,61256,61264,61280,61313,61314,61328,61344,61376,61527,61531,61564,61598,61614,61622,61626,61628,61645,61646,61651,61653,61657,61660,61667,61670,61676,61682,61719,61735,61741,61756,61779,61782,61786,61804,61812,61835,61846,61850,61852,61862,61866,61874,61876,61893,61894,61897,61900,61905,61908,61924,61928,61979,61982,62023,62030,62035,62042,62044,62060,62065,62068,62072,62094,62099,62105,62108,62130,62147,62153,62156,62161,62162,62164,62168,62178,62192,62215,62227,62229,62230,62233,62234,62246,62252,62257,62264,62275,62278,62281,62282,62292,62296,62308,62312,62320,62341,62342,62345,62346,62348,62353,62401,62404,62408,62493,62494,62515,62518,62524,62553,62599,62605,62606,62611,62614,62618,62620,62629,62636,62641,62642,62644,62668,62673,62674,62692,62704,62727,62741,62742,62745,62746,62748,62758,62772,62801,62804,62820,62851,62853,62854,62857,62858,62866,62868,62881,62884,62888,62916,62989,62995,62997,63001,63004,63025,63026,63052,63057,63058,63060,63064,63107,63110,63114,63116,63121,63122,63137,63138,63140,63144,63152,63169,63170,63184,63200,63237,63238,63241,63242,63244,63249,63252,63256,63268,63272,63297,63300,63304,63312,63362,63364,63368,63392,63511,63518,63546,63548,63559,63566,63571,63573,63574,63578,63590,63596,63604,63623,63627,63638,63642,63644,63653,63654,63658,63666,63668,63685,63686,63689,63690,63692,63697,63700,63716,63751,63757,63758,63766,63770,63772,63781,63788,63811,63814,63820,63825,63826,63844,63848,63875,63877,63940,63944,63968,64007,64014,64019,64021,64022,64025,64026,64049,64056,64067,64070,64073,64074,64082,64084,64100,64104,64112,64133,64134,64137,64138,64140,64145,64162,64168,64193,64196,64200,64208,64259,64262,64266,64268,64273,64274,64289,64290,64296,64321,64322,64336,64352,64386,64392,64448,64519,64534,64538,64540,64549,64550,64562,64564,64582,64588,64593,64596,64612,64643,64645,64646,64649,64650,64658,64660,64673,64676,64680,64706,64708,64712,64736,64771,64773,64780,64786,64788,64802,64836,64864,64960,65029,65030,65033,65034,65036,65041,65044,65048,65058,65060,65089,65092,65096,65104,65154,65156,65160,65281,65282,65284,65288,65312,65344,65408,65919,66015,66039,66043,66045,66271,66302,66367,66423,66427,66430,66463,66487,66491,66511,66519,66523,66526,66539,66549,66550,66553,66554,66556,66751,66783,66799,66807,66811,66813,66814,66911,66935,66939,66941,66991,66999,67003,67006,67031,67037,67047,67054,67059,67061,67062,67065,67066,67167,67197,67198,67231,67259,67279,67293,67294,67307,67310,67315,67318,67322,67324,67359,67383,67387,67407,67415,67419,67422,67431,67445,67446,67449,67450,67452,67479,67483,67485,67499,67507,67513,67514,67527,67531,67533,67541,67542,67545,67546,67548,67555,67557,67558,67561,67562,67570,67572,67576,67711,67807,67831,67835,67837,67903,67935,67951,67959,67963,67965,67966,67999,68015,68029,68030,68047,68055,68061,68062,68077,68078,68083,68085,68089,68092,68159,68215,68219,68222,68255,68279,68283,68303,68311,68315,68318,68327,68331,68341,68342,68345,68346,68348,68383,68399,68407,68411,68413,68414,68431,68445,68446,68455,68459,68461,68462,68467,68470,68474,68476,68495,68503,68507,68509,68510,68526,68531,68537,68540,68551,68555,68557,68558,68563,68570,68572,68579,68581,68585,68588,68593,68594,68596,68600,68703,68727,68731,68733,68791,68795,68798,68823,68829,68839,68846,68851,68853,68854,68857,68858,68895,68911,68926,68943,68951,68957,68958,68973,68974,68979,68981,68985,68988,69007,69021,69022,69031,69035,69038,69043,69046,69050,69052,69069,69070,69077,69084,69091,69094,69098,69100,69105,69106,69151,69175,69179,69207,69211,69214,69237,69238,69241,69242,69244,69271,69275,69291,69299,69306,69319,69323,69325,69333,69337,69338,69340,69347,69350,69353,69354,69362,69364,69368,69391,69399,69403,69405,69406,69422,69427,69433,69436,69447,69451,69453,69454,69459,69462,69466,69468,69475,69477,69481,69484,69489,69490,69492,69496,69517,69518,69523,69525,69529,69532,69539,69546,69553,69554,69571,69573,69577,69580,69585,69586,69588,69592,69601,69602,69616,69759,69823,69855,69886,69951,69999,70007,70011,70014,70047,70071,70075,70077,70095,70103,70110,70119,70133,70134,70137,70138,70140,70239,70267,70303,70334,70359,70363,70365,70366,70387,70393,70459,70462,70487,70491,70493,70510,70515,70517,70518,70521,70522,70551,70555,70558,70571,70582,70585,70586,70588,70603,70611,70613,70614,70617,70618,70630,70633,70634,70641,70644,70648,70719,70751,70781,70782,70815,70839,70843,70846,70863,70877,70887,70891,70893,70894,70899,70902,70906,70908,70943,70967,70971,70973,70999,71006,71015,71021,71029,71030,71033,71034,71036,71063,71069,71079,71083,71086,71091,71093,71094,71097,71098,71111,71117,71125,71126,71132,71139,71141,71142,71146,71154,71156,71160,71199,71230,71247,71255,71259,71261,71262,71278,71283,71285,71289,71292,71311,71326,71339,71342,71347,71354,71373,71374,71379,71381,71385,71388,71395,71398,71402,71404,71409,71410,71439,71447,71451,71454,71467,71477,71478,71481,71482,71484,71495,71502,71507,71509,71510,71513,71514,71526,71530,71532,71537,71540,71544,71559,71573,71574,71577,71578,71580,71587,71590,71594,71602,71604,71608,71621,71622,71625,71626,71633,71636,71640,71650,71652,71656,71743,71791,71799,71803,71806,71839,71863,71867,71869,71887,71895,71911,71915,71925,71926,71929,71930,71932,71967,71983,71991,71995,71997,71998,72015,72029,72030,72039,72043,72045,72046,72051,72054,72058,72060,72079,72087,72093,72094,72110,72121,72124,72135,72141,72150,72156,72163,72165,72169,72172,72177,72178,72180,72184,72247,72251,72254,72279,72283,72285,72299,72302,72307,72309,72310,72313,72314,72335,72343,72347,72350,72363,72374,72377,72378,72391,72395,72398,72403,72405,72406,72409,72410,72422,72425,72426,72433,72436,72440,72463,72477,72478,72491,72494,72499,72502,72506,72508,72525,72526,72531,72533,72537,72540,72547,72550,72554,72556,72561,72562,72583,72587,72589,72590,72595,72598,72602,72611,72617,72620,72632,72643,72646,72650,72652,72657,72658,72673,72674,72676,72680,72688,72735,72759,72783,72791,72807,72822,72826,72828,72855,72871,72878,72883,72886,72890,72903,72909,72917,72931,72933,72934,72938,72946,72948,72952,72975,72983,72989,72990,73006,73011,73013,73020,73031,73037,73059,73061,73065,73068,73073,73074,73076,73080,73101,73109,73123,73126,73130,73132,73137,73138,73157,73185,73186,73200,73231,73239,73246,73259,73270,73274,73287,73294,73299,73301,73302,73305,73306,73317,73318,73322,73324,73329,73332,73336,73351,73355,73366,73370,73379,73386,73394,73413,73414,73417,73418,73420,73425,73428,73432,73442,73444,73448,73479,73483,73485,73486,73491,73494,73498,73500,73507,73513,73521,73522,73524,73528,73539,73542,73546,73548,73553,73554,73569,73570,73572,73576,73584,73603,73605,73609,73612,73617,73618,73620,73624,73633,73634,73665,73666,73668,73672,73680,73696,73855,73919,73951,73967,73975,73979,73981,73982,74079,74103,74107,74109,74159,74167,74171,74174,74199,74205,74215,74219,74222,74227,74229,74230,74233,74234,74303,74335,74365,74366,74399,74423,74427,74429,74430,74447,74461,74462,74475,74478,74483,74486,74490,74492,74527,74551,74555,74557,74575,74583,74587,74590,74599,74603,74613,74614,74617,74618,74620,74647,74651,74653,74663,74667,74670,74675,74678,74681,74682,74699,74701,74709,74713,74714,74716,74723,74725,74726,74729,74730,74738,74740,74744,74847,74871,74875,74878,74911,74942,74959,74967,74973,74974,74990,74995,74997,75001,75004,75055,75063,75070,75095,75101,75111,75118,75123,75125,75126,75129,75130,75151,75159,75166,75175,75179,75189,75190,75194,75196,75207,75214,75221,75222,75237,75238,75241,75242,75244,75249,75252,75256,75295,75311,75319,75323,75357,75358,75374,75379,75382,75386,75388,75407,75415,75419,75422,75443,75463,75467,75469,75470,75475,75478,75482,75484,75491,75493,75497,75500,75505,75506,75508,75512,75543,75547,75563,75571,75573,75574,75577,75578,75591,75595,75597,75605,75606,75609,75610,75612,75619,75621,75622,75625,75626,75634,75636,75640,75655,75659,75662,75667,75670,75673,75674,75685,75686,75689,75690,75697,75700,75704,75715,75717,75721,75722,75732,75736,75745,75748,75752,75760,75871,75895,75899,75901,75951,75959,75963,75966,75991,75997,76007,76011,76014,76019,76021,76022,76025,76026,76063,76079,76093,76094,76111,76119,76126,76141,76142,76147,76149,76153,76156,76175,76189,76199,76203,76205,76211,76214,76218,76237,76238,76245,76252,76259,76262,76266,76268,76273,76274,76319,76347,76349,76367,76375,76379,76382,76391,76395,76405,76406,76410,76412,76443,76455,76459,76462,76470,76473,76474,76487,76491,76493,76501,76502,76505,76506,76508,76515,76517,76518,76521,76522,76530,76532,76559,76567,76571,76573,76574,76589,76590,76595,76601,76604,76615,76619,76621,76622,76627,76630,76634,76636,76643,76645,76649,76652,76657,76658,76660,76664,76685,76686,76697,76707,76710,76714,76716,76739,76741,76745,76748,76753,76754,76760,76769,76770,76855,76862,76887,76893,76903,76910,76915,76917,76918,76921,76922,76943,76951,76958,76971,76982,76986,76988,76999,77013,77030,77034,77036,77041,77044,77048,77071,77085,77086,77095,77099,77101,77102,77107,77110,77114,77116,77133,77134,77141,77148,77155,77158,77162,77164,77169,77170,77191,77197,77198,77206,77212,77219,77228,77233,77234,77236,77240,77260,77281,77282,77284,77288,77296,77335,77339,77355,77363,77366,77370,77383,77387,77389,77397,77401,77402,77404,77411,77413,77414,77418,77426,77432,77447,77454,77459,77462,77465,77466,77478,77482,77492,77507,77509,77510,77513,77514,77522,77524,77528,77537,77540,77544,77581,77582,77587,77593,77596,77603,77606,77610,77612,77617,77618,77635,77637,77641,77644,77649,77650,77656,77665,77666,77680,77699,77702,77706,77708,77714,77729,77730,77732,77736,77761,77762,77792,77887,77919,77949,77950,77983,78007,78011,78013,78014,78031,78045,78055,78059,78061,78062,78067,78070,78074,78076,78111,78135,78139,78141,78159,78167,78174,78183,78189,78197,78198,78201,78202,78204,78231,78247,78251,78254,78259,78262,78265,78266,78279,78285,78293,78294,78307,78309,78310,78313,78314,78324,78328,78367,78398,78415,78423,78427,78429,78430,78446,78451,78453,78457,78460,78479,78507,78510,78518,78522,78524,78541,78542,78547,78549,78553,78556,78563,78566,78570,78572,78577,78578,78607,78615,78619,78622,78631,78635,78646,78649,78650,78652,78663,78667,78670,78675,78677,78678,78681,78682,78693,78694,78697,78698,78700,78705,78708,78712,78727,78731,78733,78742,78745,78748,78755,78758,78761,78762,78770,78789,78790,78793,78794,78796,78801,78804,78808,78818,78820,78824,78879,78903,78907,78910,78927,78941,78951,78955,78957,78958,78963,78966,78970,78972,78991,78999,79022,79027,79047,79053,79075,79077,79084,79089,79090,79092,79096,79127,79133,79143,79150,79155,79157,79158,79162,79175,79181,79189,79190,79196,79203,79205,79206,79210,79218,79220,79224,79239,79254,79270,79274,79276,79281,79284,79288,79301,79329,79332,79336,79375,79390,79403,79406,79411,79414,79418,79437,79438,79443,79445,79449,79452,79459,79462,79466,79468,79473,79474,79495,79499,79510,79514,79523,79538,79555,79558,79562,79564,79569,79570,79585,79586,79588,79592,79623,79627,79638,79641,79642,79644,79651,79654,79658,79666,79668,79672,79685,79686,79689,79690,79692,79697,79700,79704,79714,79716,79720,79747,79749,79750,79753,79754,79762,79764,79768,79777,79780,79784,79810,79812,79816,79840,79903,79927,79931,79933,79951,79959,79975,79981,79989,79990,79993,79994,79996,80029,80039,80043,80046,80051,80057,80058,80071,80077,80085,80099,80101,80102,80105,80106,80114,80143,80151,80157,80173,80174,80179,80185,80188,80199,80205,80214,80220,80227,80229,80233,80236,80242,80244,80269,80291,80298,80300,80325,80353,80399,80407,80411,80423,80427,80438,80441,80442,80455,80459,80462,80467,80469,80470,80473,80474,80485,80486,80490,80492,80497,80500,80519,80523,80525,80547,80550,80554,80581,80582,80585,80586,80588,80593,80610,80612,80616,80647,80651,80653,80654,80659,80662,80666,80675,80681,80684,80707,80710,80714,80716,80721,80722,80737,80738,80740,80744,80771,80777,80833,80834,80836,80840,80919,80942,80947,80949,80950,80954,80967,80973,80981,80995,80997,80998,81002,81010,81012,81016,81031,81062,81066,81093,81121,81124,81128,81136,81165,81173,81187,81190,81194,81196,81201,81202,81221,81249,81250,81264,81314,81316,81320,81376,81415,81419,81430,81434,81443,81450,81458,81460,81477,81478,81481,81482,81484,81489,81492,81496,81506,81508,81512,81542,81546,81554,81602,81604,81608,81632,81667,81669,81673,81676,81682,81684,81688,81697,81698,81729,81730,81732,81736,81744,81760,81793,81794,82295,82302,82366,82391,82397,82414,82421,82428,82647,82654,82750,82781,82782,82806,82810,82839,82843,82845,82846,82867,82876,82887,82894,82899,82902,82906,82908,82930,82932,82936,83063,83134,83159,83175,83182,83190,83194,83231,83262,83287,83294,83317,83324,83343,83358,83374,83382,83386,83388,83406,83411,83413,83417,83420,83430,83436,83441,83442,83543,83550,83574,83642,83655,83669,83670,83674,83676,83686,83690,83698,83700,83704,83727,83735,83739,83742,83758,83783,83790,83795,83798,83802,83804,83820,83825,83826,83828,83832,83854,83859,83865,83868,83882,83890,83907,83909,83913,83916,83921,83922,83924,83928,83937,83938,83952,84031,84063,84087,84093,84094,84127,84143,84158,84183,84187,84189,84190,84206,84211,84213,84220,84271,84279,84286,84311,84317,84327,84334,84339,84341,84342,84345,84346,84367,84375,84379,84382,84391,84406,84410,84412,84423,84427,84430,84435,84437,84438,84441,84442,84453,84454,84458,84460,84465,84468,84472,84511,84535,84542,84573,84574,84590,84595,84598,84602,84604,84623,84631,84635,84637,84638,84654,84659,84668,84679,84683,84685,84686,84691,84694,84698,84700,84707,84709,84716,84721,84722,84724,84728,84759,84763,84765,84775,84782,84787,84790,84793,84794,84807,84813,84821,84822,84825,84826,84828,84835,84837,84838,84841,84842,84850,84852,84856,84871,84875,84878,84883,84886,84889,84890,84902,84906,84920,84931,84933,84934,84937,84938,84946,84948,84952,84961,84964,84968,84976,85054,85079,85085,85086,85109,85116,85150,85166,85174,85178,85197,85198,85203,85205,85209,85212,85219,85222,85226,85228,85234,85263,85271,85278,85302,85306,85308,85326,85331,85333,85334,85338,85349,85350,85356,85361,85364,85368,85383,85387,85397,85398,85402,85404,85414,85418,85426,85428,85432,85445,85446,85449,85450,85452,85457,85460,85474,85476,85480,85531,85534,85575,85582,85587,85590,85594,85596,85618,85620,85624,85646,85682,85699,85708,85713,85714,85716,85720,85730,85744,85774,85779,85781,85782,85786,85798,85802,85812,85816,85827,85829,85830,85834,85842,85844,85848,85857,85860,85864,85872,85894,85898,85900,85905,85908,85912,85922,85953,85956,85960,85968,86142,86262,86266,86268,86334,86366,86390,86396,86429,86430,86446,86451,86460,86483,86486,86490,86492,86508,86514,86516,86650,86686,86714,86734,86739,86741,86742,86746,86772,86814,86862,86867,86869,86873,86876,86898,86926,86931,86934,86938,86940,86962,86979,86982,86986,86988,86993,86994,87024,87127,87158,87164,87191,87214,87222,87226,87239,87253,87254,87258,87260,87269,87270,87284,87288,87325,87326,87342,87349,87356,87382,87388,87412,87438,87443,87449,87452,87462,87474,87500,87506,87508,87536,87575,87582,87606,87610,87623,87630,87635,87637,87638,87642,87668,87672,87691,87702,87706,87722,87730,87749,87750,87754,87756,87761,87764,87768,87778,87780,87784,87815,87822,87827,87830,87834,87836,87858,87860,87878,87884,87889,87890,87908,87920,87948,87953,87954,87956,87960,87970,88001,88002,88004,88008,88016,88032,88095,88119,88126,88158,88174,88182,88186,88188,88215,88219,88221,88222,88238,88243,88252,88270,88275,88278,88282,88284,88300,88306,88308,88312,88343,88359,88366,88374,88378,88391,88395,88405,88406,88409,88410,88412,88421,88422,88434,88436,88440,88455,88459,88462,88467,88470,88473,88474,88486,88490,88492,88504,88515,88517,88518,88521,88530,88532,88548,88552,88560,88591,88606,88622,88630,88634,88654,88659,88661,88665,88668,88689,88690,88718,88723,88726,88730,88732,88754,88760,88771,88774,88778,88780,88785,88786,88816,88839,88843,88854,88858,88860,88870,88874,88882,88888,88901,88902,88905,88906,88908,88913,88916,88920,88930,88932,88936,88963,88966,88969,88970,88978,89000,89026,89028,89032,89056,89103,89111,89115,89118,89134,89166,89171,89174,89178,89180,89196,89202,89204,89208,89230,89254,89258,89266,89283,89285,89289,89292,89297,89298,89300,89313,89314,89328,89363,89365,89366,89369,89370,89382,89386,89388,89393,89396,89400,89413,89414,89417,89426,89428,89444,89456,89477,89478,89481,89489,89492,89506,89508,89540,89614,89622,89626,89650,89667,89670,89674,89676,89681,89682,89697,89698,89700,89712,89746,89762,89794,89796,89800,89808,89824,89862,89866,89874,89876,89880,89922,89924,89928,89952,89985,89992,90048,90207,90231,90295,90302,90327,90331,90333,90343,90350,90355,90357,90358,90361,90362,90399,90430,90455,90459,90461,90462,90477,90478,90483,90485,90489,90492,90511,90525,90526,90535,90541,90542,90547,90554,90556,90573,90574,90579,90581,90585,90588,90595,90598,90602,90604,90609,90610,90655,90711,90715,90718,90742,90746,90775,90779,90781,90803,90809,90810,90823,90837,90838,90841,90842,90844,90854,90858,90866,90868,90872,90895,90903,90907,90909,90910,90926,90931,90940,90951,90957,90958,90963,90966,90970,90972,90988,90993,90994,90996,91000,91021,91022,91027,91033,91036,91043,91050,91052,91075,91077,91081,91084,91089,91090,91092,91096,91105,91106,91120,91191,91198,91223,91227,91229,91239,91246,91251,91253,91254,91279,91287,91291,91294,91307,91318,91322,91335,91342,91347,91349,91350,91353,91354,91366,91370,91372,91377,91380,91384,91407,91421,91422,91431,91438,91443,91446,91450,91452,91470,91475,91477,91481,91484,91494,91500,91505,91506,91527,91534,91539,91542,91546,91548,91564,91569,91570,91572,91576,91587,91590,91596,91601,91602,91617,91618,91620,91624,91632,91671,91675,91691,91694,91699,91702,91706,91733,91734,91737,91738,91740,91750,91754,91762,91764,91768,91798,91802,91818,91843,91845,91846,91849,91850,91858,91860,91864,91873,91876,91880,91888,91918,91923,91925,91929,91932,91946,91953,91954,91971,91973,91977,91980,91985,91986,91988,91992,92001,92002,92016,92035,92038,92042,92044,92049,92050,92065,92066,92097,92098,92112,92128,92191,92207,92222,92239,92247,92253,92254,92269,92270,92277,92284,92303,92317,92318,92327,92333,92334,92339,92342,92346,92348,92365,92366,92371,92373,92377,92380,92387,92390,92394,92396,92401,92402,92431,92439,92443,92446,92455,92459,92470,92474,92476,92487,92491,92494,92499,92501,92502,92505,92506,92517,92518,92521,92522,92524,92529,92532,92551,92555,92557,92566,92569,92570,92572,92579,92582,92585,92586,92594,92600,92613,92614,92617,92620,92625,92628,92642,92644,92648,92687,92695,92699,92701,92702,92718,92723,92729,92732,92743,92747,92749,92750,92755,92758,92762,92764,92771,92773,92777,92780,92785,92786,92788,92792,92813,92814,92819,92825,92828,92835,92838,92842,92844,92850,92867,92869,92873,92876,92881,92882,92884,92888,92897,92898,92912,92935,92939,92942,92947,92950,92953,92954,92969,92970,92972,92984,92995,92997,92998,93001,93002,93010,93012,93016,93025,93028,93032,93040,93062,93065,93066,93068,93080,93090,93096,93121,93124,93128,93136,93199,93214,93230,93238,93242,93262,93267,93269,93273,93276,93286,93290,93292,93298,93319,93323,93326,93331,93334,93340,93362,93364,93379,93382,93388,93393,93410,93412,93416,93424,93447,93461,93462,93466,93468,93477,93478,93482,93490,93492,93509,93510,93513,93516,93521,93524,93538,93540,93544,93571,93573,93574,93577,93586,93588,93601,93608,93636,93664,93710,93715,93717,93724,93738,93745,93746,93763,93765,93772,93777,93778,93780,93784,93793,93794,93808,93830,93834,93841,93842,93858,93889,93890,93904,93920,93957,93958,93962,93964,93969,93976,93986,93992,94017,94020,94024,94032,94082,94088,94263,94295,94299,94302,94325,94326,94330,94332,94359,94363,94382,94394,94407,94421,94422,94425,94428,94437,94438,94442,94450,94452,94456,94479,94487,94491,94493,94494,94510,94515,94524,94535,94541,94542,94547,94550,94554,94556,94565,94572,94577,94578,94580,94606,94611,94617,94620,94634,94636,94659,94661,94665,94668,94673,94674,94676,94689,94690,94704,94743,94747,94750,94778,94791,94798,94803,94805,94806,94809,94810,94836,94840,94859,94874,94876,94890,94904,94917,94918,94922,94924,94929,94932,94936,94946,94948,94952,94983,94987,94989,94990,94995,95002,95004,95011,95020,95032,95043,95046,95050,95052,95057,95058,95073,95074,95076,95080,95088,95107,95116,95128,95169,95170,95172,95176,95184,95200,95255,95278,95286,95303,95318,95324,95333,95334,95346,95348,95352,95367,95374,95379,95382,95398,95402,95427,95429,95430,95444,95460,95464,95472,95502,95507,95509,95516,95526,95530,95538,95557,95564,95570,95572,95586,95600,95619,95622,95628,95633,95634,95650,95681,95712,95755,95766,95770,95786,95794,95813,95814,95818,95820,95825,95828,95832,95842,95844,95848,95878,95882,95890,95938,95940,95944,95968,96012,96018,96024,96034,96065,96066,96068,96072,96080,96096,96129,96130,96192,96271,96279,96283,96285,96286,96302,96316,96327,96331,96333,96334,96342,96348,96357,96364,96370,96372,96398,96403,96412,96426,96434,96451,96453,96457,96460,96468,96481,96482,96496,96519,96526,96537,96554,96556,96579,96581,96582,96585,96596,96609,96612,96652,96680,96705,96708,96775,96779,96781,96782,96787,96794,96796,96803,96812,96824,96835,96838,96842,96844,96849,96850,96865,96866,96868,96872,96880,96899,96908,96920,96961,96962,96964,96968,96976,96992,97027,97033,97034,97048,97064,97090,97092,97096,97120,97160,97216,97294,97318,97322,97330,97347,97349,97353,97356,97364,97378,97392,97414,97442,97473,97504,97541,97542,97553,97570,97601,97604,97810,97858,97860,97864,97872,97888,97922,97984,98056,98112,98431,98527,98551,98555,98557,98623,98655,98679,98683,98685,98686,98719,98735,98749,98750,98767,98775,98781,98797,98798,98803,98805,98809,98812,98879,98935,98939,98942,98975,98999,99003,99005,99023,99031,99035,99038,99047,99061,99062,99065,99066,99068,99103,99119,99127,99131,99133,99134,99165,99166,99175,99181,99182,99187,99190,99194,99196,99215,99223,99227,99229,99230,99245,99246,99251,99253,99257,99260,99275,99277,99278,99283,99290,99292,99299,99301,99305,99308,99313,99314,99316,99320,99511,99518,99543,99549,99559,99566,99571,99573,99574,99578,99615,99645,99646,99671,99677,99699,99701,99705,99708,99727,99741,99751,99755,99758,99763,99766,99770,99772,99789,99797,99811,99814,99818,99820,99825,99826,99871,99899,99927,99934,99957,99958,99991,99995,99997,100011,100019,100022,100026,100039,100053,100054,100057,100058,100060,100067,100070,100074,100082,100084,100088,100111,100119,100123,100125,100126,100142,100147,100149,100153,100156,100167,100174,100179,100182,100186,100188,100204,100209,100210,100212,100216,100238,100243,100245,100249,100252,100259,100262,100266,100273,100274,100291,100293,100297,100300,100305,100306,100308,100312,100321,100322,100336,100415,100447,100463,100471,100475,100477,100478,100511,100527,100541,100542,100567,100573,100589,100590,100595,100597,100601,100604,100655,100663,100667,100670,100695,100701,100711,100715,100718,100723,100725,100726,100729,100730,100751,100759,100775,100779,100781,100789,100790,100793,100794,100796,100807,100821,100837,100838,100841,100842,100844,100849,100852,100856,100895,100919,100923,100925,100926,100943,100957,100958,100974,100979,100982,100986,100988,101007,101015,101019,101021,101022,101037,101038,101043,101045,101049,101052,101063,101067,101069,101070,101075,101082,101084,101091,101093,101097,101100,101105,101106,101108,101112,101143,101147,101149,101159,101163,101166,101171,101173,101174,101177,101178,101195,101197,101205,101209,101210,101212,101219,101221,101222,101225,101226,101234,101236,101240,101255,101259,101262,101267,101269,101273,101274,101285,101286,101289,101290,101292,101297,101304,101315,101317,101321,101322,101332,101336,101345,101348,101352,101360,101407,101437,101438,101485,101486,101491,101493,101497,101500,101543,101547,101549,101550,101555,101558,101562,101564,101603,101606,101610,101612,101617,101618,101647,101655,101671,101675,101677,101685,101686,101689,101690,101692,101703,101717,101733,101734,101737,101738,101740,101745,101748,101752,101767,101773,101781,101795,101797,101798,101801,101802,101810,101812,101816,101829,101858,101860,101864,101903,101911,101915,101917,101918,101934,101939,101941,101945,101948,101959,101965,101966,101971,101974,101978,101980,101987,101996,102001,102002,102004,102008,102029,102030,102035,102037,102041,102044,102051,102054,102058,102060,102065,102066,102083,102085,102089,102092,102097,102098,102100,102104,102113,102114,102128,102151,102155,102158,102163,102165,102166,102169,102170,102181,102182,102185,102186,102188,102193,102196,102200,102211,102213,102214,102217,102218,102226,102228,102232,102241,102244,102248,102256,102277,102278,102281,102282,102284,102289,102292,102296,102306,102308,102312,102337,102340,102344,102352,102463,102519,102526,102583,102587,102589,102631,102637,102645,102646,102649,102650,102652,102687,102711,102715,102717,102718,102749,102759,102765,102766,102771,102774,102778,102780,102799,102807,102813,102829,102830,102835,102837,102841,102844,102855,102861,102883,102885,102889,102892,102897,102898,102900,102904,102967,102971,102974,102999,103003,103005,103015,103022,103027,103029,103030,103033,103034,103055,103063,103067,103070,103079,103083,103093,103094,103097,103098,103100,103111,103115,103118,103123,103125,103129,103130,103141,103142,103145,103146,103148,103153,103156,103160,103183,103197,103198,103207,103211,103213,103214,103219,103222,103226,103228,103245,103246,103251,103253,103257,103260,103267,103270,103274,103276,103281,103282,103303,103307,103309,103310,103315,103318,103322,103324,103331,103337,103340,103345,103346,103352,103363,103366,103370,103372,103377,103378,103393,103396,103400,103408,103541,103542,103548,103598,103603,103605,103606,103610,103651,103653,103654,103658,103666,103668,103672,103703,103709,103726,103731,103733,103737,103740,103781,103788,103793,103794,103796,103800,103829,103843,103846,103850,103852,103857,103858,103906,103920,103959,103963,103966,103990,103994,104007,104019,104021,104022,104026,104038,104049,104052,104056,104071,104075,104085,104086,104090,104092,104099,104106,104114,104116,104120,104133,104134,104138,104140,104145,104148,104152,104162,104164,104168,104199,104203,104206,104211,104214,104218,104220,104241,104242,104244,104248,104259,104262,104266,104268,104273,104274,104290,104292,104296,104304,104323,104337,104338,104340,104344,104353,104354,104368,104385,104386,104392,104400,104416,104495,104503,104507,104509,104510,104551,104557,104558,104563,104566,104570,104572,104621,104622,104627,104629,104633,104636,104675,104677,104681,104684,104689,104690,104692,104696,104727,104733,104743,104750,104755,104757,104758,104761,104762,104803,104805,104806,104809,104810,104818,104820,104853,104869,104870,104873,104874,104876,104881,104888,104929,104932,104936,104944,104975,104989,104990,104999,105003,105005,105006,105011,105014,105018,105020,105037,105038,105043,105045,105049,105052,105059,105062,105066,105068,105073,105074,105095,105099,105101,105102,105107,105110,105114,105116,105123,105125,105129,105132,105137,105138,105144,105155,105158,105162,105164,105169,105170,105185,105186,105188,105192,105200,105223,105227,105229,105237,105238,105241,105242,105244,105251,105253,105254,105257,105258,105266,105272,105285,105286,105289,105290,105292,105297,105300,105304,105314,105316,105320,105347,105349,105350,105353,105354,105362,105368,105377,105384,105410,105412,105416,105440,105518,105523,105525,105529,105532,105571,105573,105577,105580,105585,105586,105588,105592,105635,105638,105642,105644,105649,105650,105697,105698,105712,105765,105766,105769,105770,105772,105777,105780,105784,105825,105828,105832,105840,105890,105892,105896,105991,105995,105997,105998,106003,106006,106010,106012,106019,106033,106034,106036,106040,106051,106054,106058,106060,106065,106066,106081,106082,106084,106088,106096,106115,106117,106129,106130,106132,106136,106145,106146,106160,106177,106178,106180,106184,106192,106208,106243,106245,106246,106249,106250,106258,106260,106264,106273,106276,106280,106288,106306,106308,106312,106336,106369,106372,106376,106384,106432,106591,106615,106619,106621,106671,106679,106683,106686,106711,106717,106727,106731,106734,106739,106741,106742,106745,106746,106783,106799,106813,106814,106831,106839,106845,106861,106862,106867,106869,106873,106876,106895,106909,106919,106923,106925,106926,106931,106934,106938,106940,106957,106965,106979,106982,106986,106988,106993,106994,107039,107063,107067,107069,107095,107099,107102,107125,107126,107129,107130,107132,107159,107163,107165,107175,107179,107182,107187,107189,107190,107193,107194,107207,107211,107213,107221,107225,107226,107228,107235,107237,107238,107241,107242,107250,107252,107256,107279,107287,107291,107293,107294,107309,107310,107315,107317,107321,107324,107335,107339,107341,107342,107347,107354,107356,107363,107365,107369,107372,107377,107378,107380,107384,107405,107406,107411,107413,107417,107420,107427,107430,107434,107436,107441,107442,107459,107461,107465,107468,107473,107476,107480,107489,107490,107504,107575,107579,107582,107607,107613,107635,107638,107641,107642,107663,107671,107687,107701,107702,107705,107706,107708,107733,107749,107750,107753,107754,107756,107761,107764,107768,107791,107805,107815,107819,107821,107822,107827,107830,107834,107836,107853,107861,107875,107878,107882,107884,107889,107890,107911,107917,107939,107941,107945,107948,107953,107954,107956,107960,108001,108002,108004,108008,108016,108055,108059,108061,108083,108085,108086,108089,108090,108117,108118,108122,108124,108134,108146,108148,108152,108167,108171,108174,108179,108181,108182,108185,108186,108198,108201,108202,108209,108212,108216,108227,108229,108230,108233,108234,108242,108244,108248,108257,108260,108264,108272,108301,108302,108307,108309,108313,108316,108323,108326,108330,108332,108337,108338,108355,108357,108361,108364,108369,108370,108372,108376,108385,108386,108400,108419,108422,108426,108433,108434,108449,108450,108456,108464,108481,108482,108496,108512,108575,108606,108637,108653,108654,108659,108661,108665,108668,108701,108711,108715,108717,108718,108723,108726,108730,108732,108771,108774,108778,108780,108785,108815,108823,108839,108843,108845,108853,108854,108858,108860,108871,108885,108901,108902,108905,108906,108908,108913,108916,108920,108935,108941,108949,108963,108965,108966,108969,108970,108984,108997,109026,109028,109032,109071,109079,109083,109085,109086,109102,109107,109109,109113,109116,109131,109133,109134,109139,109155,109157,109161,109164,109169,109172,109176,109197,109198,109203,109205,109209,109212,109219,109222,109226,109228,109233,109234,109251,109253,109257,109260,109265,109268,109272,109281,109282,109296,109319,109323,109326,109331,109333,109334,109337,109338,109349,109350,109353,109354,109356,109361,109368,109379,109381,109385,109386,109396,109400,109409,109412,109416,109424,109445,109449,109450,109452,109457,109464,109474,109480,109505,109508,109512,109607,109611,109613,109614,109622,109626,109628,109667,109670,109674,109676,109681,109682,109731,109733,109737,109740,109745,109746,109748,109752,109793,109794,109796,109800,109808,109831,109837,109845,109859,109861,109862,109865,109866,109874,109876,109880,109893,109922,109924,109928,109957,109985,109988,109992,110000,110048,110093,110094,110099,110101,110105,110108,110115,110118,110122,110124,110129,110130,110147,110149,110153,110156,110161,110162,110164,110168,110177,110178,110192,110211,110214,110218,110220,110225,110226,110241,110242,110244,110248,110256,110273,110274,110288,110304,110341,110342,110345,110346,110348,110353,110356,110360,110370,110372,110376,110401,110404,110408,110416,110466,110468,110472,110647,110651,110653,110695,110701,110709,110710,110713,110714,110716,110759,110763,110766,110771,110773,110774,110777,110778,110819,110821,110822,110825,110826,110834,110836,110840,110863,110871,110877,110893,110894,110899,110901,110905,110908,110919,110925,110947,110949,110953,110956,110961,110962,110964,110968,110989,110997,111011,111014,111018,111020,111025,111026,111073,111074,111088,111119,111127,111131,111134,111143,111147,111157,111158,111161,111162,111164,111175,111179,111182,111187,111189,111190,111193,111194,111205,111206,111209,111210,111212,111217,111220,111224,111239,111243,111245,111253,111254,111257,111258,111260,111267,111269,111270,111273,111274,111282,111288,111301,111305,111306,111308,111313,111316,111320,111330,111332,111336,111367,111371,111373,111374,111379,111382,111386,111388,111395,111397,111401,111404,111409,111410,111416,111427,111434,111436,111441,111442,111457,111458,111460,111464,111472,111491,111493,111497,111500,111505,111506,111512,111521,111522,111553,111554,111556,111560,111568,111584,111655,111662,111667,111669,111670,111673,111674,111715,111717,111718,111722,111730,111732,111736,111782,111786,111788,111793,111796,111800,111841,111844,111848,111856,111893,111907,111910,111914,111916,111921,111922,111969,111970,111984,112033,112034,112036,112040,112048,112096,112135,112139,112149,112150,112153,112154,112156,112163,112166,112170,112178,112180,112184,112197,112198,112201,112202,112204,112209,112212,112216,112226,112228,112232,112259,112261,112262,112265,112266,112274,112276,112280,112289,112292,112296,112304,112322,112324,112328,112352,112387,112389,112393,112396,112401,112402,112404,112408,112417,112418,112449,112450,112452,112456,112464,112480,112513,112514,112576,112685,112686,112691,112693,112697,112700,112739,112741,112745,112748,112753,112756,112760,112803,112806,112810,112812,112817,112818,112865,112866,112880,112917,112933,112934,112937,112938,112940,112945,112993,112996,113000,113058,113064,113159,113163,113165,113166,113171,113174,113178,113180,113187,113189,113193,113196,113201,113202,113208,113219,113222,113226,113228,113233,113249,113250,113252,113256,113264,113283,113285,113289,113292,113297,113304,113313,113314,113345,113346,113348,113352,113360,113376,113411,113413,113414,113417,113418,113432,113441,113448,113474,113476,113480,113504,113537,113544,113600,113699,113702,113706,113708,113713,113714,113761,113762,113776,113825,113826,113828,113832,113888,113954,113956,113960,114179,114181,114185,114188,114193,114194,114196,114200,114209,114210,114241,114242,114244,114248,114256,114272,114305,114306,114368,114433,114436,114440,114496,114807,114847,114878,114903,114909,114910,114925,114931,114933,114940,114999,115006,115037,115061,115095,115102,115111,115117,115125,115126,115130,115132,115155,115157,115158,115161,115174,115180,115185,115188,115192,115262,115293,115315,115318,115324,115343,115351,115355,115357,115358,115374,115379,115388,115399,115405,115406,115411,115414,115418,115420,115436,115441,115442,115444,115448,115479,115483,115485,115495,115502,115507,115509,115510,115514,115533,115541,115545,115546,115548,115572,115576,115591,115598,115603,115605,115606,115609,115610,115621,115622,115626,115628,115633,115640,115651,115653,115657,115658,115666,115668,115672,115681,115684,115688,115696,115774,115870,115886,115894,115932,115942,115954,115998,116028,116054,116084,116118,116124,116134,116146,116148,116166,116177,116180,116196,116254,116310,116366,116380,116402,116428,116434,116436,116440,116450,116464,116494,116499,116502,116506,116532,116550,116562,116564,116580,116592,116614,116618,116620,116625,116628,116632,116642,116673,116676,116680,116688,116791,116798,116823,116827,116829,116839,116851,116853,116854,116879,116887,116891,116894,116903,116917,116918,116922,116924,116935,116942,116947,116949,116953,116965,116966,116969,116972,116977,116980,116984,117021,117022,117031,117038,117043,117046,117050,117052,117070,117075,117077,117081,117084,117100,117105,117106,117127,117133,117134,117139,117142,117148,117155,117157,117161,117164,117169,117170,117176,117187,117190,117196,117201,117220,117224,117232,117271,117275,117277,117299,117302,117305,117306,117319,117325,117333,117334,117337,117338,117340,117350,117362,117364,117368,117383,117387,117390,117395,117397,117398,117401,117402,117414,117417,117418,117420,117425,117432,117443,117445,117446,117449,117450,117458,117460,117464,117473,117476,117480,117488,117517,117518,117523,117525,117529,117532,117539,117542,117546,117548,117553,117554,117571,117573,117577,117580,117585,117588,117592,117602,117616,117635,117638,117642,117644,117649,117650,117665,117666,117672,117697,117698,117712,117728,117783,117790,117813,117814,117820,117845,117849,117876,117895,117909,117910,117913,117916,117925,117926,117930,117938,117940,117944,117957,117958,117964,117969,117972,117986,117988,118023,118029,118035,118038,118044,118053,118060,118066,118068,118072,118086,118092,118097,118116,118128,118147,118149,118153,118156,118161,118164,118178,118212,118240,118279,118286,118291,118293,118294,118297,118298,118324,118328,118342,118354,118356,118360,118372,118384,118405,118406,118410,118412,118417,118420,118424,118434,118436,118440,118465,118468,118472,118480,118531,118534,118538,118540,118545,118546,118562,118564,118568,118593,118594,118608,118624,118657,118658,118660,118664,118720,118846,118877,118908,118935,118939,118941,118942,118958,118963,118965,118972,118983,118989,118995,118998,119004,119013,119020,119028,119063,119093,119094,119126,119132,119156,119175,119182,119187,119189,119190,119205,119212,119224,119252,119268,119280,119325,119326,119342,119347,119350,119356,119373,119379,119381,119388,119431,119435,119437,119438,119443,119446,119450,119452,119459,119461,119468,119473,119474,119480,119491,119494,119498,119500,119505,119506,119522,119524,119528,119536,119559,119565,119573,119574,119578,119580,119589,119590,119602,119608,119622,119628,119633,119636,119640,119652,119683,119685,119686,119690,119698,119704,119720,119748,119752,119776,119838,119950,119974,120020,120048,120116,120148,120212,120228,120260,120334,120342,120346,120390,120402,120432,120466,120468,120472,120514,120516,120520,120528,120544,120582,120594,120596,120600,120644,120712,120768,120855,120859,120861,120871,120878,120885,120886,120890,120903,120917,120918,120921,120924,120934,120948,120952,120967,120974,120979,120981,120982,120985,120998,121002,121004,121009,121016,121027,121029,121030,121033,121044,121057,121060,121064,121072,121102,121107,121109,121113,121116,121126,121132,121138,121155,121164,121172,121200,121219,121222,121228,121233,121249,121250,121256,121312,121351,121365,121366,121369,121370,121372,121382,121386,121394,121400,121413,121414,121417,121420,121425,121428,121432,121444,121448,121475,121477,121478,121481,121482,121490,121496,121505,121512,121538,121540,121544,121568,121603,121605,121609,121612,121617,121618,121624,121633,121634,121668,121672,121680,121696,121729,121730,121792,121875,121877,121878,121908,121926,121940,121956,121990,122001,122004,122018,122020,122049,122052,122115,122118,122124,122244,122373,122374,122378,122386,122388,122392,122434,122436,122440,122504,122560,122625,122626,122688,122911,122941,122942,122967,122971,122973,122974,122989,122995,122997,123004,123023,123037,123038,123047,123051,123053,123054,123059,123062,123066,123068,123085,123086,123091,123093,123097,123100,123107,123110,123114,123116,123121,123122,123159,123166,123175,123181,123189,123190,123194,123196,123211,123219,123221,123225,123238,123244,123249,123252,123256,123271,123277,123285,123286,123289,123292,123299,123301,123302,123306,123314,123320,123333,123337,123340,123345,123348,123364,123368,123407,123415,123419,123421,123422,123438,123443,123445,123449,123452,123470,123475,123478,123482,123484,123500,123505,123506,123508,123512,123533,123534,123539,123541,123545,123548,123555,123558,123562,123564,123569,123570,123587,123589,123593,123596,123601,123602,123604,123608,123617,123618,123632,123655,123662,123667,123669,123670,123673,123674,123685,123686,123690,123692,123697,123704,123715,123717,123721,123722,123732,123736,123745,123748,123752,123760,123781,123782,123785,123786,123788,123793,123800,123810,123816,123841,123844,123848,123856,123934,123950,123958,123962,123964,123987,123989,123993,123996,124006,124039,124043,124046,124051,124054,124060,124076,124082,124084,124088,124099,124102,124108,124113,124130,124132,124136,124144,124171,124181,124182,124185,124188,124198,124210,124212,124216,124230,124233,124241,124244,124260,124291,124293,124294,124297,124308,124328,124356,124384,124430,124435,124437,124444,124466,124497,124498,124500,124504,124514,124528,124547,124550,124554,124556,124561,124562,124578,124609,124610,124624,124640,124677,124678,124681,124682,124684,124689,124696,124706,124737,124740,124744,124752,124802,124808,124943,124951,124958,124967,124982,124986,124988,124999,125003,125006,125013,125014,125017,125029,125030,125036,125041,125044,125063,125067,125069,125077,125078,125081,125084,125091,125093,125094,125098,125106,125112,125125,125126,125129,125132,125137,125140,125154,125156,125160,125191,125197,125198,125203,125206,125212,125219,125221,125225,125228,125234,125240,125251,125254,125260,125265,125284,125288,125296,125315,125317,125321,125324,125329,125345,125346,125377,125380,125408,125447,125454,125459,125461,125462,125465,125466,125477,125478,125482,125484,125489,125507,125509,125510,125513,125514,125524,125528,125537,125540,125544,125552,125573,125574,125577,125578,125580,125585,125592,125602,125608,125633,125636,125640,125648,125699,125702,125706,125708,125713,125729,125730,125736,125761,125762,125792,125825,125826,125832,125888,125959,125963,125974,125980,125989,125990,125994,126002,126004,126021,126022,126025,126028,126033,126036,126050,126052,126056,126083,126085,126086,126089,126100,126120,126148,126176,126211,126213,126217,126220,126225,126228,126241,126242,126276,126304,126337,126469,126470,126473,126474,126476,126481,126498,126504,126529,126532,126536,126544,126594,126600,126721,126722,126728,126784,126999,127003,127005,127006,127022,127029,127036,127047,127053,127059,127062,127068,127077,127084,127092,127096,127117,127118,127123,127125,127129,127132,127139,127142,127146,127148,127153,127154,127171,127173,127177,127180,127185,127188,127216,127239,127246,127251,127253,127254,127269,127270,127276,127281,127288,127299,127302,127316,127332,127336,127344,127365,127366,127372,127377,127394,127400,127425,127428,127495,127499,127501,127502,127507,127510,127514,127516,127523,127525,127532,127538,127544,127555,127558,127562,127564,127569,127570,127586,127588,127592,127600,127619,127621,127628,127633,127634,127640,127649,127650,127681,127682,127684,127688,127696,127712,127747,127749,127750,127754,127762,127768,127777,127784,127812,127816,127840,127873,127880,127936,128014,128019,128028,128038,128050,128084,128131,128134,128140,128145,128224,128261,128262,128265,128268,128273,128324,128524,128529,128530,128536,128578,128580,128584,128592,128608,128641,128642,128704,128769,128776,128832,129031,129038,129043,129045,129046,129049,129062,129066,129068,129073,129080,129091,129093,129094,129097,129108,129121,129124,129128,129136,129157,129158,129161,129164,129169,129186,129192,129217,129220,129283,129286,129292,129297,129314,129345,129376,129539,129541,129542,129545,129546,129554,129560,129569,129576,129602,129604,129608,129632,129665,129672,129728,129793,129794,129856,130053,130054,130057,130060,130065,130082,130113,130116,130561,130568,130624,131327,131519,131567,131575,131579,131582,131711,131775,131807,131823,131831,131835,131837,131838,131935,131959,131963,131965,132015,132027,132030,132055,132059,132061,132071,132075,132078,132083,132085,132086,132089,132090,132287,132349,132350,132415,132471,132475,132478,132535,132539,132541,132583,132587,132589,132597,132598,132601,132602,132604,132671,132727,132734,132767,132798,132815,132823,132827,132829,132830,132846,132851,132853,132857,132860,132919,132923,132926,132951,132955,132957,132967,132974,132979,132981,132982,132986,133007,133015,133019,133022,133031,133035,133045,133046,133049,133050,133052,133063,133067,133070,133075,133077,133078,133081,133082,133093,133094,133097,133098,133100,133105,133108,133112,133311,133359,133367,133371,133374,133439,133487,133501,133502,133551,133563,133565,133566,133607,133611,133613,133614,133619,133622,133626,133628,133727,133751,133755,133757,133807,133819,133822,133847,133851,133853,133863,133867,133870,133875,133877,133878,133881,133882,133919,133935,133949,133950,133967,133975,133979,133981,133982,133997,133998,134003,134005,134009,134012,134031,134045,134046,134059,134061,134062,134074,134076,134093,134094,134099,134101,134105,134108,134115,134118,134122,134124,134129,134130,134207,134255,134263,134267,134270,134327,134331,134333,134375,134379,134381,134389,134390,134393,134394,134396,134447,134455,134459,134461,134462,134503,134509,134510,134515,134518,134522,134524,134573,134574,134579,134581,134585,134588,134627,134629,134633,134636,134641,134642,134644,134648,134711,134715,134718,134743,134747,134749,134759,134766,134771,134773,134774,134777,134778,134799,134807,134811,134814,134823,134827,134837,134838,134841,134842,134844,134855,134859,134862,134867,134869,134870,134873,134874,134885,134886,134889,134890,134892,134897,134900,134904,134927,134941,134942,134951,134955,134957,134958,134963,134966,134970,134972,134989,134990,134995,134997,135001,135004,135011,135014,135018,135020,135025,135026,135047,135051,135053,135054,135059,135062,135066,135068,135075,135077,135081,135084,135089,135090,135096,135107,135110,135114,135116,135121,135122,135137,135138,135140,135144,135152,135295,135359,135407,135415,135419,135421,135422,135543,135549,135599,135611,135614,135655,135662,135667,135669,135670,135673,135674,135743,135775,135805,135806,135839,135855,135867,135869,135870,135887,135901,135902,135911,135915,135917,135918,135923,135926,135930,135932,135967,135995,135997,136015,136023,136027,136030,136039,136045,136053,136054,136057,136058,136060,136091,136093,136107,136110,136121,136122,136135,136141,136149,136150,136153,136154,136156,136163,136165,136166,136169,136170,136178,136180,136184,136255,136311,136318,136367,136382,136430,136435,136437,136441,136444,136495,136503,136510,136551,136558,136563,136565,136566,136570,136629,136630,136634,136636,136677,136678,136684,136689,136692,136696,136735,136759,136763,136766,136797,136798,136814,136819,136822,136826,136828,136847,136855,136859,136862,136878,136883,136889,136903,136907,136909,136910,136915,136918,136922,136924,136931,136937,136945,136946,136948,136952,136983,136987,136989,137006,137011,137013,137014,137018,137031,137035,137037,137045,137046,137049,137050,137052,137059,137061,137062,137066,137074,137076,137080,137095,137099,137107,137109,137110,137113,137114,137126,137130,137137,137144,137155,137157,137158,137162,137170,137172,137176,137185,137188,137192,137200,137335,137339,137341,137391,137403,137406,137447,137451,137454,137459,137461,137462,137465,137519,137533,137534,137581,137582,137589,137593,137596,137643,137645,137646,137658,137660,137699,137702,137708,137713,137714,137759,137787,137789,137807,137815,137819,137822,137831,137837,137845,137846,137849,137850,137852,137883,137885,137899,137902,137913,137914,137927,137931,137933,137941,137942,137945,137946,137948,137955,137957,137958,137961,137962,137970,137972,137976,137999,138011,138013,138014,138029,138030,138041,138044,138055,138059,138061,138062,138067,138070,138074,138076,138083,138085,138089,138092,138097,138098,138100,138125,138126,138137,138140,138154,138156,138179,138181,138185,138188,138193,138196,138200,138209,138210,138224,138287,138295,138302,138343,138350,138355,138357,138358,138361,138407,138421,138422,138428,138469,138470,138473,138476,138481,138484,138535,138539,138542,138547,138550,138554,138556,138595,138598,138604,138609,138659,138661,138665,138668,138673,138674,138721,138724,138775,138779,138781,138795,138798,138803,138805,138806,138809,138810,138823,138827,138829,138837,138838,138841,138842,138844,138851,138853,138854,138857,138858,138866,138868,138872,138887,138891,138894,138899,138901,138902,138905,138906,138918,138922,138929,138947,138949,138950,138953,138954,138962,138964,138968,138977,138980,138984,138992,139021,139022,139027,139029,139033,139036,139043,139046,139050,139052,139057,139058,139075,139077,139081,139084,139089,139090,139092,139096,139105,139106,139120,139139,139142,139146,139148,139153,139154,139169,139170,139176,139201,139202,139216,139232,139391,139455,139503,139517,139518,139583,139631,139639,139643,139646,139707,139709,139751,139755,139757,139765,139766,139769,139770,139772,139839,139871,139895,139899,139901,139902,139935,139951,139965,139966,139983,139991,139995,139997,139998,140013,140014,140019,140021,140025,140028,140079,140091,140094,140119,140123,140125,140135,140139,140142,140147,140149,140150,140153,140154,140175,140187,140190,140203,140205,140217,140218,140231,140235,140238,140243,140245,140249,140250,140261,140262,140265,140266,140268,140273,140276,140280,140413,140414,140463,140471,140475,140477,140478,140519,140523,140525,140526,140531,140534,140538,140540,140599,140603,140605,140647,140651,140653,140661,140662,140665,140666,140668,140711,140715,140718,140723,140725,140726,140729,140730,140771,140773,140774,140777,140778,140786,140788,140792,140831,140861,140862,140887,140891,140893,140894,140915,140917,140921,140924,140943,140957,140958,140967,140971,140974,140979,140982,140986,140988,141005,141006,141011,141013,141017,141020,141027,141030,141034,141036,141041,141042,141071,141079,141083,141086,141095,141099,141109,141110,141113,141114,141116,141127,141131,141134,141139,141141,141142,141145,141146,141157,141158,141161,141162,141164,141169,141172,141176,141191,141195,141197,141205,141206,141209,141210,141212,141219,141221,141222,141225,141226,141234,141240,141253,141254,141257,141258,141260,141265,141268,141272,141282,141284,141288,141375,141423,141431,141499,141501,141543,141547,141549,141557,141558,141561,141562,141564,141615,141627,141629,141630,141671,141675,141677,141678,141683,141686,141690,141741,141742,141753,141756,141795,141797,141801,141804,141871,141886,141911,141915,141917,141927,141931,141934,141941,141942,141945,141946,141967,141979,141982,141995,141997,142009,142010,142012,142023,142027,142030,142035,142037,142038,142041,142042,142053,142054,142057,142058,142060,142065,142068,142072,142095,142109,142110,142123,142125,142126,142138,142140,142157,142158,142163,142165,142169,142172,142179,142182,142186,142188,142193,142194,142219,142221,142222,142249,142252,142264,142275,142282,142284,142289,142305,142306,142308,142312,142320,142391,142439,142445,142454,142458,142460,142503,142507,142510,142515,142517,142518,142521,142522,142563,142565,142566,142569,142580,142637,142638,142643,142645,142649,142652,142691,142693,142697,142700,142705,142706,142708,142712,142755,142758,142762,142764,142769,142770,142817,142818,142832,142863,142871,142878,142887,142891,142902,142906,142908,142919,142923,142926,142931,142933,142934,142937,142938,142949,142950,142953,142954,142956,142961,142964,142983,142987,142989,142997,142998,143001,143002,143004,143011,143013,143014,143017,143018,143026,143045,143046,143049,143050,143052,143057,143060,143074,143076,143080,143111,143115,143117,143118,143123,143126,143130,143132,143139,143141,143145,143148,143153,143154,143160,143171,143174,143178,143180,143185,143186,143201,143202,143204,143208,143216,143235,143237,143241,143244,143249,143250,143256,143265,143266,143297,143298,143300,143312,143328,143423,143471,143479,143483,143485,143486,143535,143549,143550,143597,143598,143603,143605,143609,143612,143663,143675,143719,143726,143731,143733,143734,143737,143738,143787,143789,143801,143802,143845,143846,143849,143850,143852,143857,143860,143864,143903,143919,143931,143933,143934,143951,143965,143966,143975,143979,143981,143982,143987,143990,143994,143996,144015,144027,144029,144030,144045,144046,144057,144071,144075,144077,144078,144083,144086,144090,144092,144099,144101,144105,144108,144113,144114,144116,144120,144155,144157,144171,144174,144185,144186,144199,144203,144205,144213,144214,144217,144218,144220,144227,144229,144230,144233,144234,144242,144244,144248,144267,144270,144281,144282,144297,144298,144323,144325,144326,144329,144330,144344,144353,144356,144360,144368,144431,144446,144493,144494,144499,144501,144505,144508,144551,144555,144557,144558,144563,144566,144572,144611,144614,144620,144625,144679,144685,144693,144694,144698,144700,144741,144742,144748,144753,144756,144760,144803,144805,144806,144810,144824,144868,144911,144919,144923,144925,144926,144942,144947,144949,144953,144956,144967,144973,144974,144979,144982,144986,144988,144995,145001,145004,145009,145010,145012,145016,145037,145038,145043,145045,145049,145052,145059,145062,145066,145068,145073,145074,145091,145093,145097,145100,145105,145106,145108,145121,145122,145136,145159,145163,145166,145171,145173,145174,145177,145178,145189,145190,145194,145196,145201,145208,145219,145221,145222,145225,145226,145234,145236,145240,145249,145252,145256,145264,145285,145286,145289,145290,145292,145297,145304,145314,145320,145345,145348,145360,145455,145467,145511,145518,145523,145525,145526,145529,145579,145581,145596,145637,145638,145641,145644,145652,145707,145709,145710,145763,145766,145772,145947,145949,145963,145966,145978,145991,145995,145997,146005,146006,146009,146010,146012,146019,146021,146022,146025,146026,146034,146036,146059,146062,146073,146074,146089,146090,146115,146117,146118,146121,146122,146145,146148,146152,146160,146189,146190,146201,146218,146243,146245,146249,146252,146257,146260,146273,146274,146314,146369,146370,146471,146485,146486,146492,146533,146534,146540,146545,146548,146595,146597,146598,146660,146723,146725,146729,146732,146738,146788,146951,146955,146958,146963,146965,146966,146969,146970,146981,146982,146986,146988,146993,147011,147013,147014,147017,147018,147026,147028,147041,147044,147048,147056,147077,147078,147081,147082,147084,147089,147106,147112,147137,147140,147203,147206,147210,147212,147217,147218,147233,147234,147240,147265,147266,147296,147329,147330,147647,147703,147710,147775,147837,147838,147871,147899,147901,147902,147933,147934,147943,147949,147950,147955,147958,147962,147964,148063,148087,148155,148158,148183,148187,148189,148199,148206,148211,148213,148214,148217,148218,148255,148285,148286,148311,148315,148317,148318,148333,148339,148341,148345,148348,148367,148381,148382,148395,148397,148398,148410,148429,148430,148435,148437,148441,148444,148451,148454,148458,148460,148465,148466,148695,148702,148726,148732,148791,148798,148854,148887,148891,148894,148910,148924,148947,148950,148956,148965,148972,148978,148980,148984,149110,149143,149150,149174,149178,149191,149198,149203,149205,149206,149210,149222,149236,149240,149278,149294,149302,149306,149331,149333,149337,149340,149350,149362,149383,149387,149390,149395,149398,149402,149404,149426,149432,149443,149446,149450,149452,149457,149458,149474,149476,149480,149488,149567,149599,149629,149630,149663,149679,149691,149693,149694,149711,149725,149726,149735,149741,149742,149747,149750,149754,149756,149791,149821,149847,149854,149863,149869,149877,149881,149882,149884,149915,149917,149934,149945,149946,149959,149965,149973,149974,149977,149980,149987,149989,149990,149993,149994,150002,150004,150008,150047,150077,150078,150095,150103,150107,150109,150110,150131,150133,150137,150140,150159,150173,150174,150187,150190,150202,150221,150222,150227,150229,150233,150236,150243,150246,150250,150252,150257,150258,150287,150299,150302,150329,150330,150343,150350,150355,150357,150358,150361,150362,150373,150374,150377,150380,150385,150388,150392,150411,150413,150425,150426,150441,150442,150469,150470,150473,150474,150476,150481,150484,150488,150498,150500,150504,150559,150583,150590,150621,150622,150646,150652,150671,150679,150683,150685,150686,150702,150707,150709,150716,150727,150733,150734,150739,150742,150748,150757,150764,150770,150772,150776,150807,150813,150830,150835,150837,150838,150842,150869,150870,150876,150886,150898,150900,150904,150919,150926,150931,150933,150934,150949,150950,150954,150956,150968,150981,150982,150996,151009,151012,151016,151024,151069,151070,151086,151091,151094,151098,151100,151117,151118,151123,151125,151129,151132,151153,151154,151175,151179,151181,151182,151187,151190,151194,151196,151203,151205,151212,151217,151218,151224,151235,151238,151242,151244,151249,151250,151265,151266,151268,151272,151280,151303,151309,151317,151318,151322,151324,151333,151334,151338,151346,151352,151365,151366,151372,151377,151380,151384,151394,151396,151400,151427,151429,151430,151434,151442,151448,151457,151464,151490,151492,151496,151520,151671,151727,151742,151767,151773,151783,151790,151797,151798,151801,151870,151895,151901,151925,151932,151965,151966,151982,151994,152013,152019,152021,152025,152028,152095,152151,152158,152181,152182,152185,152188,152219,152221,152238,152249,152250,152263,152269,152277,152278,152281,152282,152284,152291,152293,152294,152297,152306,152308,152312,152347,152349,152350,152366,152391,152397,152398,152403,152406,152410,152412,152421,152428,152434,152436,152440,152461,152462,152473,152490,152517,152521,152524,152529,152530,152532,152536,152694,152734,152758,152762,152764,152787,152789,152790,152806,152812,152820,152862,152886,152974,152982,152988,153030,153060,153072,153142,153146,153173,153174,153180,153190,153204,153230,153235,153237,153238,153242,153258,153283,153285,153286,153290,153298,153300,153304,153316,153328,153358,153372,153382,153413,153420,153426,153428,153432,153456,153478,153482,153489,153490,153538,153552,153568,153631,153661,153662,153687,153693,153694,153709,153717,153724,153743,153757,153758,153771,153773,153774,153786,153805,153806,153811,153813,153817,153820,153827,153830,153834,153836,153841,153842,153886,153901,153914,153927,153941,153942,153958,153964,153969,153972,153976,153997,154009,154026,154053,154054,154057,154060,154065,154068,154084,154088,154127,154139,154141,154142,154158,154169,154183,154189,154190,154195,154198,154202,154204,154211,154213,154220,154225,154226,154228,154232,154253,154254,154265,154282,154307,154309,154313,154316,154321,154322,154324,154328,154337,154338,154382,154393,154394,154410,154435,154437,154438,154441,154442,154450,154452,154465,154472,154505,154506,154561,154568,154654,154670,154678,154684,154707,154709,154713,154716,154726,154732,154738,154759,154763,154766,154771,154774,154780,154796,154802,154819,154822,154828,154833,154850,154852,154856,154864,154901,154902,154908,154918,154930,154950,154961,154964,154980,155013,155014,155076,155104,155150,155155,155157,155164,155174,155185,155186,155203,155205,155209,155212,155217,155218,155220,155224,155234,155248,155267,155270,155274,155276,155281,155282,155298,155329,155330,155344,155360,155397,155398,155402,155404,155409,155416,155426,155457,155460,155464,155472,155522,155528,155711,155767,155774,155807,155835,155837,155855,155863,155867,155870,155879,155885,155893,155894,155897,155898,155900,155935,155963,155965,155966,155997,155998,156007,156013,156014,156019,156026,156028,156047,156059,156061,156062,156077,156078,156089,156103,156109,156110,156115,156118,156124,156131,156133,156137,156140,156145,156146,156148,156152,156219,156222,156247,156251,156253,156263,156270,156275,156277,156278,156281,156282,156303,156315,156318,156331,156333,156345,156346,156359,156363,156366,156371,156373,156374,156377,156378,156389,156390,156393,156394,156396,156401,156404,156408,156431,156445,156446,156459,156461,156462,156474,156493,156494,156499,156501,156505,156508,156515,156518,156522,156524,156529,156530,156555,156557,156558,156570,156585,156611,156614,156618,156620,156625,156626,156641,156642,156648,156703,156759,156763,156766,156789,156790,156796,156823,156827,156829,156839,156846,156851,156853,156854,156858,156871,156875,156877,156885,156886,156889,156892,156899,156901,156902,156906,156914,156916,156920,156951,156955,156958,156974,156981,156988,157011,157014,157020,157029,157036,157042,157044,157048,157070,157075,157077,157081,157084,157094,157098,157100,157105,157106,157125,157132,157137,157140,157154,157168,157207,157211,157214,157238,157242,157255,157267,157269,157270,157274,157286,157297,157300,157304,157319,157323,157333,157334,157338,157340,157347,157350,157354,157362,157368,157381,157382,157385,157386,157388,157393,157396,157400,157410,157412,157416,157447,157451,157454,157459,157462,157466,157468,157484,157489,157490,157496,157507,157510,157514,157516,157521,157522,157538,157540,157544,157552,157571,157573,157577,157580,157585,157586,157592,157601,157602,157633,157634,157636,157640,157648,157664,157727,157743,157775,157790,157799,157805,157806,157818,157820,157839,157851,157853,157854,157869,157870,157881,157895,157899,157901,157902,157907,157910,157916,157923,157925,157929,157932,157937,157938,157940,157981,157998,158010,158023,158029,158037,158038,158041,158044,158053,158054,158057,158058,158066,158091,158094,158105,158121,158122,158147,158149,158150,158153,158164,158177,158184,158223,158238,158251,158253,158254,158266,158285,158286,158291,158293,158297,158300,158307,158310,158314,158316,158321,158322,158347,158349,158350,158362,158377,158403,158406,158410,158412,158417,158418,158433,158434,158440,158475,158477,158489,158505,158506,158533,158534,158537,158538,158540,158545,158552,158562,158568,158601,158602,158658,158664,158735,158743,158766,158791,158797,158798,158806,158812,158819,158821,158825,158828,158834,158836,158861,158862,158867,158869,158873,158876,158883,158886,158890,158892,158897,158898,158915,158917,158921,158924,158929,158932,158946,158960,158983,158990,158995,158997,158998,159013,159014,159018,159020,159025,159045,159046,159060,159073,159076,159080,159088,159109,159110,159116,159121,159138,159144,159169,159172,159239,159243,159245,159246,159254,159258,159260,159267,159269,159276,159282,159299,159302,159306,159308,159313,159314,159329,159330,159332,159336,159363,159365,159372,159377,159378,159384,159393,159394,159425,159426,159428,159432,159440,159456,159491,159493,159494,159498,159506,159512,159521,159528,159554,159556,159560,159584,159617,159624,159680,159791,159806,159831,159837,159847,159854,159859,159861,159887,159899,159902,159930,159943,159950,159955,159957,159958,159961,159973,159974,159977,159980,159985,159988,159992,160029,160030,160058,160077,160083,160085,160089,160092,160108,160113,160114,160139,160141,160142,160169,160195,160198,160204,160209,160226,160232,160283,160285,160302,160313,160314,160327,160333,160341,160342,160345,160346,160348,160355,160357,160358,160361,160370,160376,160395,160398,160409,160410,160425,160426,160451,160453,160454,160457,160458,160466,160472,160481,160488,160525,160526,160537,160554,160579,160581,160585,160588,160593,160600,160610,160650,160705,160706,160791,160798,160822,160828,160851,160853,160854,160870,160876,160884,160903,160917,160918,160924,160933,160934,160938,160946,160965,160966,160972,160977,160980,160994,160996,161038,161046,161052,161094,161124,161136,161155,161157,161161,161164,161186,161220,161248,161287,161294,161299,161301,161302,161306,161322,161336,161347,161349,161350,161354,161362,161364,161368,161380,161392,161413,161414,161418,161420,161425,161432,161442,161448,161473,161476,161480,161488,161542,161546,161548,161553,161554,161602,161616,161632,161665,161666,161672,161728,161807,161821,161822,161838,161850,161869,161870,161877,161881,161884,161894,161898,161900,161906,161931,161933,161934,161987,161990,161996,162001,162017,162018,162024,162061,162090,162117,162118,162121,162124,162317,162318,162329,162346,162371,162373,162377,162380,162385,162392,162401,162402,162442,162497,162498,162569,162570,162625,162632,162823,162827,162830,162835,162838,162844,162860,162866,162883,162886,162892,162897,162914,162916,162928,162947,162949,162953,162956,162977,162978,163009,163012,163040,163075,163077,163078,163140,163331,163334,163338,163340,163345,163346,163361,163362,163393,163394,163408,163424,163457,163458,163464,163520,163586,163592,164031,164079,164087,164091,164094,164159,164221,164271,164279,164283,164285,164286,164331,164333,164334,164339,164348,164447,164471,164475,164477,164539,164567,164571,164573,164587,164590,164595,164597,164598,164601,164602,164639,164669,164670,164699,164701,164717,164723,164725,164729,164732,164751,164765,164766,164782,164787,164790,164794,164796,164813,164814,164819,164821,164825,164835,164844,164849,164927,165047,165051,165053,165101,165110,165113,165116,165175,165179,165181,165182,165235,165293,165294,165299,165301,165305,165308,165347,165353,165356,165364,165431,165435,165438,165469,165491,165497,165519,165527,165531,165534,165543,165557,165558,165561,165562,165564,165582,165587,165589,165593,165605,165609,165612,165617,165620,165624,165661,165662,165671,165677,165678,165683,165686,165690,165692,165715,165721,165724,165745,165746,165771,165773,165774,165779,165788,165795,165797,165801,165804,165809,165810,165816,165827,165841,165857,165858,165864,165872,165951,165999,166013,166014,166063,166071,166075,166077,166078,166119,166125,166126,166131,166140,166199,166203,166205,166247,166251,166253,166261,166265,166268,166311,166315,166318,166323,166325,166326,166329,166371,166373,166374,166377,166388,166431,166461,166462,166487,166491,166493,166510,166515,166521,166524,166543,166557,166558,166574,166579,166582,166586,166588,166605,166606,166611,166613,166617,166620,166627,166630,166634,166636,166641,166642,166679,166683,166686,166695,166699,166709,166710,166713,166714,166716,166731,166739,166741,166745,166757,166758,166761,166764,166769,166772,166776,166791,166795,166797,166805,166809,166812,166819,166821,166822,166825,166826,166834,166840,166853,166857,166865,166884,166888,166959,166967,166971,166973,166974,167015,167021,167030,167036,167085,167086,167091,167093,167100,167141,167148,167156,167207,167214,167219,167221,167222,167225,167269,167270,167273,167284,167333,167334,167337,167340,167345,167393,167396,167439,167453,167454,167470,167475,167478,167482,167484,167501,167507,167509,167513,167516,167523,167526,167532,167537,167538,167559,167563,167565,167566,167571,167580,167587,167589,167593,167596,167601,167602,167608,167619,167633,167649,167650,167652,167656,167664,167691,167693,167701,167702,167705,167708,167715,167717,167718,167721,167722,167730,167736,167749,167750,167753,167761,167764,167780,167784,167811,167813,167817,167841,167848,167876,167904,168055,168061,168111,168119,168126,168167,168174,168181,168182,168239,168254,168301,168307,168309,168313,168316,168359,168366,168371,168374,168380,168419,168422,168428,168433,168479,168507,168535,168539,168542,168551,168565,168566,168569,168570,168572,168599,168603,168605,168619,168627,168630,168633,168634,168651,168653,168661,168665,168668,168675,168678,168681,168682,168690,168692,168696,168719,168727,168731,168733,168734,168750,168755,168757,168761,168764,168779,168781,168782,168787,168796,168803,168809,168812,168817,168820,168824,168845,168846,168851,168853,168857,168860,168867,168870,168874,168876,168881,168882,168899,168901,168905,168913,168944,169015,169022,169077,169078,169127,169133,169141,169142,169148,169190,169196,169204,169255,169261,169262,169267,169270,169276,169329,169381,169388,169393,169444,169495,169499,169501,169511,169518,169523,169525,169526,169529,169530,169557,169558,169561,169564,169586,169588,169592,169607,169611,169614,169619,169621,169625,169637,169638,169641,169642,169644,169649,169656,169667,169669,169673,169684,169697,169700,169704,169712,169741,169742,169747,169749,169753,169756,169763,169766,169770,169772,169777,169778,169795,169801,169812,169825,169826,169840,169859,169862,169868,169873,169889,169896,169952,170031,170045,170046,170093,170094,170101,170108,170151,170157,170158,170166,170172,170214,170220,170279,170285,170293,170294,170297,170300,170341,170348,170356,170405,170406,170468,170511,170519,170523,170525,170526,170542,170547,170549,170553,170556,170567,170571,170573,170574,170579,170588,170595,170601,170604,170609,170610,170612,170616,170637,170638,170643,170645,170649,170652,170659,170662,170666,170668,170673,170674,170691,170693,170697,170700,170705,170708,170721,170722,170736,170759,170763,170766,170771,170773,170774,170777,170789,170790,170793,170794,170796,170801,170808,170819,170821,170822,170825,170836,170852,170856,170864,170885,170886,170889,170892,170897,170914,170920,170945,171047,171053,171054,171062,171068,171116,171173,171180,171236,171301,171302,171364,171533,171534,171539,171541,171545,171548,171555,171558,171562,171564,171569,171570,171587,171589,171593,171596,171601,171604,171617,171618,171632,171651,171654,171660,171665,171681,171682,171688,171713,171744,171781,171782,171785,171788,171793,171810,171816,171841,171844,172151,172155,172158,172215,172219,172221,172263,172267,172269,172277,172278,172281,172284,172335,172343,172347,172349,172350,172391,172395,172397,172398,172403,172412,172461,172462,172467,172469,172473,172476,172515,172517,172521,172524,172529,172532,172599,172603,172606,172637,172659,172665,172666,172687,172695,172699,172702,172711,172715,172725,172726,172729,172730,172732,172747,172750,172755,172757,172761,172773,172777,172778,172780,172785,172788,172792,172829,172830,172839,172846,172851,172854,172858,172860,172877,172883,172889,172892,172899,172906,172908,172913,172939,172941,172942,172947,172956,172963,172965,172969,172972,172977,172978,172984,172995,173004,173026,173032,173040,173111,173115,173117,173177,173180,173223,173227,173230,173235,173237,173238,173241,173285,173286,173300,173357,173358,173363,173365,173369,173372,173411,173417,173420,173425,173428,173475,173478,173484,173489,173537,173591,173595,173598,173621,173622,173625,173626,173628,173653,173684,173688,173703,173707,173709,173717,173718,173721,173724,173731,173733,173734,173737,173738,173746,173752,173765,173766,173769,173772,173777,173780,173794,173796,173800,173831,173835,173837,173838,173843,173852,173859,173861,173865,173868,173873,173874,173880,173891,173894,173921,173924,173928,173936,173955,173957,173961,173964,173969,173985,173986,174048,174135,174139,174141,174142,174183,174189,174190,174195,174204,174253,174254,174259,174261,174265,174268,174316,174324,174375,174379,174382,174387,174389,174390,174393,174435,174437,174441,174452,174501,174502,174505,174508,174513,174561,174564,174621,174622,174631,174637,174638,174643,174646,174650,174652,174669,174670,174675,174677,174681,174684,174691,174694,174700,174705,174706,174727,174731,174733,174734,174739,174748,174755,174757,174761,174764,174769,174770,174776,174787,174796,174801,174817,174818,174820,174824,174832,174855,174859,174861,174869,174870,174873,174876,174883,174885,174886,174889,174890,174898,174904,174917,174921,174924,174929,174932,174948,174952,174979,174981,174985,175009,175016,175044,175149,175150,175155,175157,175164,175205,175212,175270,175276,175397,175398,175401,175404,175409,175457,175460,175627,175629,175630,175635,175638,175644,175651,175653,175657,175660,175665,175666,175672,175683,175692,175697,175713,175716,175720,175728,175747,175749,175753,175756,175761,175777,175778,175809,175812,175840,175875,175877,175878,175881,175905,175912,175940,175968,176001,176175,176183,176190,176231,176238,176245,176246,176295,176301,176309,176310,176316,176357,176358,176364,176372,176423,176429,176430,176435,176438,176444,176492,176497,176547,176549,176553,176556,176561,176612,176663,176667,176669,176679,176683,176686,176691,176693,176694,176697,176698,176711,176715,176717,176725,176726,176729,176732,176739,176742,176745,176746,176754,176756,176760,176775,176779,176782,176787,176789,176790,176793,176805,176806,176809,176810,176812,176817,176824,176835,176837,176841,176852,176865,176868,176872,176880,176909,176910,176915,176917,176921,176924,176931,176934,176938,176940,176946,176963,176965,176969,176972,176977,176980,176994,177027,177030,177036,177041,177057,177058,177064,177089,177191,177197,177205,177206,177212,177254,177260,177268,177317,177318,177380,177443,177445,177452,177457,177508,177671,177675,177678,177683,177685,177686,177689,177701,177702,177705,177706,177708,177713,177720,177731,177733,177734,177737,177748,177761,177764,177768,177776,177797,177798,177801,177804,177809,177826,177832,177857,177860,177923,177932,177937,177953,177954,177960,177985,178016,178049,178215,178222,178230,178236,178284,178341,178348,178404,178469,178470,178532,178701,178702,178707,178709,178713,178716,178723,178726,178730,178732,178737,178738,178755,178757,178761,178764,178769,178772,178785,178786,178819,178822,178828,178833,178849,178850,178856,178881,178949,178950,178953,178956,178961,178978,178984,179012,179237,179244,179300,179715,179718,179724,179729,179745,179746,179752,179777,179808,179841,180414,180445,180455,180467,180470,180476,180597,180604,180631,180635,180647,180662,180666,180693,180697,180700,180710,180724,180728,180823,180827,180860,180894,180922,180941,180947,180949,180953,180956,180963,180966,180972,180978,181015,181019,181046,181075,181081,181082,181100,181108,181112,181127,181131,181141,181142,181146,181148,181158,181162,181170,181176,181189,181193,181201,181208,181220,181224,181303,181399,181405,181406,181421,181427,181429,181436,181492,181533,181557,181651,181653,181657,181670,181676,181681,181688,181716,181732,181789,181811,181814,181820,181849,181895,181901,181902,181907,181910,181914,181916,181932,181937,181938,181944,181969,181970,181988,182000,182029,182037,182041,182042,182044,182072,182100,182147,182149,182153,182154,182162,182168,182177,182184,182212,182327,182333,182363,182389,182396,182423,182427,182439,182454,182458,182475,182477,182485,182489,182492,182499,182516,182520,182557,182558,182585,182588,182641,182648,182669,182670,182675,182677,182681,182684,182691,182700,182706,182732,182737,182799,182807,182811,182814,182838,182842,182844,182855,182859,182862,182867,182873,182874,182900,182904,182919,182923,182933,182934,182937,182938,182940,182950,182954,182962,182968,182981,182982,182985,182988,182993,182996,183000,183012,183016,183047,183053,183054,183059,183068,183075,183081,183084,183089,183090,183096,183116,183121,183144,183171,183173,183177,183180,183185,183186,183192,183201,183202,183233,183240,183319,183325,183335,183347,183349,183350,183385,183412,183431,183438,183443,183445,183449,183461,183462,183465,183468,183473,183480,183494,183497,183508,183524,183536,183571,183573,183577,183580,183596,183601,183602,183664,183683,183686,183692,183697,183720,183776,183815,183821,183829,183830,183833,183834,183836,183846,183858,183864,183878,183881,183884,183889,183892,183896,183939,183941,183942,183945,183946,183954,183960,183969,183976,184004,184008,184032,184067,184069,184073,184076,184081,184088,184098,184132,184144,184160,184193,184194,184256,184444,184494,184502,184508,184526,184531,184537,184540,184556,184662,184692,184725,184726,184732,184780,184788,184862,184903,184915,184924,184940,184948,184974,184979,184985,184988,185010,185027,185033,185036,185041,185044,185048,185058,185095,185110,185114,185158,185176,185221,185228,185233,185240,185288,185373,185404,185479,185485,185491,185494,185500,185509,185516,185548,185553,185622,185628,185869,185875,185877,185884,185987,185990,185994,185996,186001,186002,186018,186024,186049,186050,186064,186118,186124,186129,186136,186180,186391,186395,186407,186413,186422,186428,186451,186457,186476,186484,186488,186503,186507,186517,186518,186521,186524,186534,186538,186546,186552,186565,186566,186569,186577,186580,186596,186600,186643,186652,186668,186755,186757,186761,186764,186769,186887,186899,186901,186902,186905,186906,186918,186924,186929,186936,186947,186953,186954,186964,186968,186984,187013,187014,187017,187018,187020,187025,187032,187048,187080,187139,187148,187153,187154,187265,187266,187272,187399,187413,187414,187417,187420,187430,187473,187476,187492,187523,187525,187526,187529,187553,187560,187588,187660,187909,187910,187913,187914,187916,187921,187928,187944,187969,187972,187976,187984,188034,188040,188168,188224,188447,188478,188509,188519,188540,188559,188567,188571,188573,188574,188590,188595,188601,188604,188619,188621,188622,188627,188636,188643,188649,188652,188657,188664,188695,188699,188711,188726,188730,188757,188761,188764,188774,188792,188814,188819,188821,188822,188825,188837,188838,188844,188849,188856,188867,188884,188904,188957,188958,188979,188982,188986,188988,189005,189011,189013,189017,189020,189027,189030,189036,189042,189063,189070,189075,189082,189084,189100,189105,189106,189112,189123,189130,189132,189137,189153,189160,189195,189205,189206,189212,189222,189226,189234,189240,189253,189257,189260,189265,189272,189288,189315,189317,189318,189322,189330,189336,189345,189352,189384,189463,189467,189469,189470,189485,189491,189493,189500,189523,189581,189582,189587,189589,189593,189596,189603,189606,189610,189612,189617,189618,189635,189641,189652,189665,189666,189680,189715,189717,189721,189734,189740,189745,189752,189780,189796,189829,189833,189836,189841,189864,189966,189971,189974,189978,189980,189996,190001,190002,190008,190033,190034,190052,190064,190083,190085,190089,190092,190097,190098,190104,190113,190114,190146,190148,190152,190160,190176,190211,190213,190217,190218,190226,190232,190241,190248,190337,190344,190400,190487,190491,190493,190503,190515,190517,190518,190521,190522,190539,190541,190549,190553,190556,190563,190569,190570,190580,190584,190599,190603,190606,190611,190613,190614,190617,190629,190630,190633,190634,190636,190641,190648,190659,190661,190662,190665,190676,190696,190733,190734,190739,190745,190748,190755,190764,190769,190770,190796,190801,190851,190854,190860,190865,190881,190882,190888,190983,190987,190989,190997,190998,191001,191002,191004,191014,191017,191018,191026,191032,191045,191049,191052,191064,191080,191107,191109,191110,191113,191114,191122,191128,191137,191144,191176,191235,191237,191241,191244,191249,191256,191266,191297,191304,191362,191495,191502,191509,191510,191513,191525,191526,191530,191532,191537,191557,191558,191561,191572,191585,191588,191592,191600,191621,191622,191625,191628,191633,191650,191656,191681,191684,191747,191750,191756,191761,191784,191840,192003,192005,192006,192009,192010,192024,192033,192040,192068,192072,192096,192129,192136,192192,192257,192258,192320,192558,192566,192572,192590,192595,192601,192604,192620,192654,192659,192662,192668,192684,192690,192707,192710,192716,192721,192744,192789,192790,192796,192824,192844,192901,192902,192936,193038,193043,193045,193049,193052,193074,193091,193097,193100,193105,193112,193122,193155,193158,193162,193164,193169,193170,193185,193218,193285,193286,193292,193297,193304,193320,193352,193410,193416,193543,193549,193555,193558,193564,193573,193580,193592,193612,193617,193667,193669,193673,193676,193681,193732,193921,194051,194054,194058,194060,194065,194066,194082,194088,194113,194114,194128,194177,194178,194184,194240,194312,194571,194581,194582,194585,194588,194598,194602,194629,194630,194633,194636,194641,194664,194691,194693,194694,194697,194721,194728,194819,194825,194828,194833,194881,195077,195078,195081,195082,195084,195089,195096,195144,195202,195208,195329,195330,195336,195587,195589,195590,195593,195617,195713,195841,196098,196104,196735,196799,196847,196855,196861,196862,196983,196989,197039,197054,197095,197102,197109,197110,197183,197215,197245,197246,197279,197307,197310,197327,197341,197342,197355,197358,197363,197366,197370,197372,197407,197435,197455,197463,197467,197470,197479,197493,197494,197497,197498,197500,197531,197547,197550,197562,197579,197581,197589,197593,197596,197603,197605,197606,197609,197610,197618,197624,197695,197751,197757,197758,197821,197822,197869,197870,197877,197884,197935,197943,197950,197991,197998,198005,198006,198055,198061,198069,198070,198076,198117,198118,198124,198132,198175,198199,198203,198205,198206,198237,198238,198259,198262,198266,198268,198287,198295,198299,198301,198302,198318,198323,198325,198329,198332,198347,198349,198350,198355,198364,198371,198377,198380,198385,198386,198388,198392,198423,198427,198429,198439,198443,198446,198451,198453,198454,198457,198458,198471,198477,198485,198486,198489,198492,198499,198501,198502,198506,198514,198516,198520,198535,198539,198542,198547,198549,198553,198565,198566,198569,198570,198572,198577,198584,198595,198597,198601,198612,198625,198628,198632,198640,198775,198781,198831,198846,198887,198901,198902,198959,198974,199021,199022,199029,199036,199086,199142,199148,199199,199227,199247,199255,199259,199262,199271,199285,199286,199289,199290,199292,199323,199339,199342,199354,199367,199371,199373,199381,199385,199388,199395,199397,199398,199401,199402,199410,199416,199439,199451,199454,199470,199495,199499,199501,199502,199507,199516,199523,199525,199529,199532,199537,199538,199544,199566,199594,199619,199621,199625,199628,199633,199649,199650,199735,199742,199783,199797,199847,199853,199861,199862,199909,199975,199981,199982,199990,199996,200038,200044,200101,200108,200164,200215,200219,200221,200235,200243,200245,200246,200249,200250,200263,200277,200278,200281,200284,200291,200294,200298,200306,200308,200312,200327,200331,200334,200339,200341,200342,200345,200357,200358,200361,200362,200364,200369,200376,200387,200389,200393,200404,200417,200420,200424,200432,200461,200462,200467,200469,200473,200476,200483,200486,200490,200492,200497,200498,200515,200517,200521,200524,200529,200532,200545,200546,200560,200579,200588,200593,200609,200610,200616,200641,200672,200767,200829,200935,200941,201063,201069,201077,201078,201084,201134,201189,201190,201247,201278,201295,201303,201307,201309,201310,201326,201331,201333,201337,201340,201359,201374,201387,201390,201402,201421,201422,201427,201429,201433,201436,201443,201446,201450,201452,201457,201458,201487,201499,201502,201515,201530,201543,201547,201550,201555,201557,201558,201561,201573,201574,201577,201578,201580,201585,201592,201611,201642,201669,201670,201673,201681,201698,201704,201775,201783,201789,201831,201909,201957,202023,202030,202037,202038,202085,202100,202149,202150,202255,202269,202270,202283,202291,202294,202298,202300,202317,202318,202323,202325,202329,202332,202339,202342,202346,202348,202353,202354,202375,202379,202381,202382,202387,202390,202396,202403,202417,202418,202424,202435,202438,202444,202449,202465,202466,202468,202472,202480,202503,202507,202509,202517,202518,202521,202524,202531,202533,202534,202538,202546,202552,202565,202566,202569,202572,202577,202580,202594,202596,202600,202627,202629,202630,202633,202657,202664,202692,202720,202855,202861,202869,202981,203109,203279,203291,203294,203307,203322,203335,203339,203342,203347,203349,203350,203353,203365,203366,203369,203370,203372,203377,203384,203403,203434,203461,203462,203465,203468,203473,203490,203496,203531,203534,203587,203590,203596,203601,203617,203618,203624,203713,203815,203829,203877,204295,204299,204309,204310,204313,204316,204323,204326,204330,204338,204344,204357,204358,204361,204364,204369,204372,204386,204388,204392,204419,204421,204422,204425,204449,204456,204484,204512,204547,204549,204553,204556,204561,204577,204578,204609,204612,204673,204863,204919,204925,204926,204975,204990,205037,205038,205045,205052,205103,205118,205159,205166,205173,205174,205285,205286,205292,205343,205359,205371,205374,205405,205406,205415,205422,205427,205430,205434,205436,205455,205467,205470,205486,205515,205517,205518,205523,205532,205539,205541,205545,205548,205553,205554,205560,205595,205611,205614,205626,205639,205643,205645,205653,205657,205660,205667,205669,205670,205673,205674,205682,205688,205707,205710,205738,205763,205765,205769,205793,205800,205885,205886,205941,205948,205991,205997,205998,206006,206012,206119,206125,206133,206134,206140,206181,206182,206188,206196,206245,206246,206308,206351,206359,206363,206365,206366,206387,206389,206393,206396,206407,206414,206419,206422,206428,206435,206437,206449,206450,206452,206456,206477,206478,206483,206485,206489,206492,206499,206502,206506,206508,206513,206514,206531,206533,206537,206540,206545,206548,206561,206562,206576,206599,206603,206606,206611,206613,206614,206617,206629,206630,206633,206634,206636,206641,206648,206659,206661,206662,206665,206676,206689,206692,206696,206704,206725,206726,206729,206732,206737,206754,206760,206785,206788,206895,206910,206951,206965,206966,207077,207150,207206,207212,207387,207403,207406,207418,207431,207435,207437,207445,207446,207449,207452,207459,207461,207462,207465,207466,207474,207480,207499,207502,207530,207555,207557,207561,207585,207592,207630,207658,207683,207685,207689,207692,207697,207713,207714,207809,207911,207926,207973,208165,208172,208391,208395,208398,208403,208406,208409,208421,208422,208425,208426,208433,208451,208453,208454,208457,208481,208484,208488,208496,208517,208518,208521,208524,208529,208546,208552,208577,208580,208643,208646,208652,208657,208673,208674,208680,208705,208943,208999,209005,209125,209198,209253,209254,209423,209438,209451,209454,209466,209485,209486,209491,209493,209497,209500,209507,209510,209514,209516,209521,209522,209547,209550,209603,209606,209612,209617,209633,209634,209640,209675,209706,209733,209734,209737,209740,209745,209762,209768,209965,209973,210021,210213,210214,210439,210445,210446,210451,210454,210460,210467,210473,210476,210481,210482,210488,210499,210502,210508,210513,210529,210530,210532,210536,210563,210565,210569,210572,210577,210593,210594,210628,210691,210693,210694,210697,210721,210728,210756,210817,211045,211467,211498,211525,211526,211529,211532,211537,211554,211560,211777,212483,212485,212486,212489,212513,212520,212548,212609,212737,213111,213117,213182,213207,213211,213223,213230,213237,213238,213241,213242,213279,213310,213335,213341,213342,213357,213363,213365,213372,213391,213406,213422,213434,213453,213454,213459,213461,213465,213468,213478,213484,213489,213490,213583,213591,213595,213598,213622,213628,213659,213690,213703,213717,213718,213721,213722,213724,213734,213738,213746,213752,213775,213787,213790,213806,213831,213837,213838,213843,213846,213850,213852,213868,213873,213874,213880,213902,213930,213955,213957,213961,213964,213969,213970,213985,213986,214071,214078,214133,214134,214167,214174,214197,214198,214202,214204,214227,214229,214230,214233,214246,214252,214260,214264,214301,214302,214318,214326,214330,214332,214357,214364,214374,214386,214407,214413,214414,214419,214422,214428,214437,214444,214450,214470,214476,214481,214498,214500,214551,214555,214557,214582,214585,214599,214605,214614,214617,214618,214620,214642,214644,214663,214670,214675,214677,214678,214681,214682,214712,214723,214726,214738,214740,214756,214760,214797,214798,214803,214805,214812,214826,214834,214853,214860,214866,214868,214882,214915,214918,214922,214924,214929,214930,214946,214952,214977,214978,215071,215102,215127,215133,215134,215149,215155,215157,215164,215183,215198,215214,215226,215245,215246,215251,215253,215257,215260,215267,215270,215274,215276,215281,215282,215311,215323,215326,215354,215367,215374,215379,215381,215382,215385,215397,215398,215401,215404,215409,215416,215435,215466,215493,215494,215497,215500,215505,215528,215567,215579,215582,215598,215623,215629,215630,215635,215638,215642,215644,215660,215665,215666,215672,215694,215722,215747,215749,215753,215756,215761,215762,215777,215778,215819,215822,215834,215850,215875,215877,215878,215881,215882,215890,215905,215912,215946,216001,216093,216094,216110,216115,216118,216124,216147,216156,216166,216178,216205,216206,216211,216214,216220,216229,216236,216241,216242,216248,216259,216262,216268,216273,216290,216292,216296,216327,216341,216342,216345,216348,216357,216358,216362,216370,216376,216389,216390,216396,216401,216404,216418,216420,216451,216453,216454,216457,216481,216488,216516,216590,216595,216597,216604,216625,216626,216652,216657,216658,216660,216674,216707,216710,216716,216721,216722,216737,216769,216837,216838,216841,216842,216844,216849,216866,216872,216897,216962,217175,217182,217205,217206,217212,217262,217274,217287,217301,217302,217305,217308,217317,217318,217336,217371,217415,217421,217427,217430,217436,217445,217452,217486,217548,217553,217627,217671,217678,217683,217685,217686,217689,217690,217720,217739,217754,217770,217797,217798,217804,217809,217826,217832,217867,217923,217926,217932,217937,217938,217954,217960,218049,218135,218158,218166,218170,218197,218198,218204,218214,218228,218261,218262,218278,218282,218309,218310,218324,218340,218382,218387,218389,218393,218396,218406,218452,218646,218650,218652,218666,218674,218680,218693,218694,218700,218705,218708,218757,218758,218770,218885,218892,218898,219151,219163,219166,219182,219207,219213,219214,219219,219222,219228,219237,219244,219249,219250,219256,219278,219306,219331,219333,219337,219340,219345,219361,219362,219406,219434,219459,219461,219462,219465,219489,219496,219585,219659,219662,219674,219715,219718,219724,219729,219730,219745,219746,219752,219841,220174,220179,220181,220188,220198,220202,220210,220229,220244,220258,220291,220294,220300,220305,220322,220353,220421,220422,220428,220433,220450,220456,220481,220684,220690,220801,220929,221271,221275,221277,221287,221294,221299,221301,221302,221305,221306,221327,221339,221355,221383,221387,221390,221395,221397,221398,221401,221413,221414,221418,221420,221425,221432,221455,221483,221517,221518,221523,221525,221529,221532,221539,221542,221546,221548,221553,221554,221579,221635,221638,221644,221649,221665,221666,221672,221723,221739,221767,221773,221781,221782,221785,221786,221788,221795,221798,221802,221810,221816,221835,221891,221893,221894,221897,221906,221921,221928,222019,222021,222025,222028,222033,222034,222049,222050,222145,222223,222231,222238,222262,222266,222268,222279,222286,222291,222293,222294,222297,222309,222310,222316,222321,222324,222328,222343,222347,222357,222358,222364,222373,222374,222378,222386,222392,222405,222406,222409,222412,222417,222420,222434,222440,222471,222475,222477,222478,222483,222486,222492,222499,222501,222505,222508,222514,222520,222531,222534,222540,222545,222562,222568,222595,222597,222601,222604,222609,222626,222657,222739,222741,222742,222745,222746,222762,222769,222776,222787,222789,222790,222802,222817,222824,222853,222854,222857,222860,222865,222882,222888,222913,222979,222982,222988,222993,222994,223009,223010,223016,223041,223105,223247,223262,223275,223290,223309,223310,223315,223317,223321,223324,223331,223334,223338,223340,223345,223346,223371,223374,223427,223430,223436,223441,223457,223458,223464,223499,223557,223558,223561,223564,223569,223586,223592,223811,223813,223817,223820,223825,223841,223842,223937,224065,224263,224267,224270,224278,224284,224300,224306,224323,224326,224332,224337,224354,224360,224387,224389,224393,224396,224401,224417,224418,224449,224515,224517,224518,224521,224545,224552,224641,224771,224774,224780,224785,224801,224802,224808,224833,225307,225351,225355,225365,225366,225369,225372,225381,225382,225394,225419,225475,225477,225478,225481,225512,225603,225605,225609,225612,225617,225729,225803,225861,225862,225865,225868,225873,225890,225896,226113,226323,226325,226326,226329,226342,226346,226348,226353,226360,226371,226373,226374,226377,226437,226438,226441,226444,226449,226466,226566,226572,226577,226822,226945,227073,227395,227397,227401,227404,227409,227425,227426,227521,227649,227905,228355,228358,228364,228369,228386,228865,229495,229501,229551,229559,229621,229693,229741,229749,229805,229919,229943,229949,230009,230010,230012,230043,230045,230059,230062,230067,230069,230070,230073,230074,230091,230093,230101,230105,230115,230117,230121,230136,230171,230173,230174,230189,230190,230195,230197,230201,230204,230219,230221,230227,230236,230243,230245,230249,230258,230264,230285,230291,230293,230297,230307,230321,230339,230369,230447,230455,230567,230581,230695,230701,230821,230935,230939,230941,230963,230965,230969,230970,231004,231026,231028,231032,231051,231059,231061,231065,231078,231081,231082,231089,231096,231107,231109,231113,231137,231144,231152,231181,231182,231187,231189,231193,231196,231203,231206,231210,231212,231217,231218,231237,231241,231249,231280,231299,231313,231329,231336,231392,231485,231719,231725,231733,231781,231845,231959,231963,231965,231966,231987,231989,231993,231996,232011,232013,232019,232028,232035,232041,232049,232050,232056,232077,232078,232083,232085,232089,232092,232099,232102,232106,232108,232113,232114,232131,232133,232137,232161,232203,232206,232211,232213,232217,232229,232230,232233,232234,232236,232241,232248,232259,232261,232265,232289,232296,232325,232329,232337,232360,232741,232973,232974,232979,232981,232985,232988,232995,232998,233002,233004,233009,233010,233027,233029,233033,233044,233072,233091,233100,233105,233121,233122,233128,233153,233184,233221,233222,233225,233228,233233,233250,233256,233281,233781,233999,234007,234011,234014,234023,234037,234038,234041,234042,234044,234059,234062,234067,234069,234073,234085,234086,234089,234092,234097,234104,234123,234125,234133,234137,234140,234147,234149,234150,234153,234154,234162,234168,234181,234185,234193,234216,234253,234254,234259,234268,234275,234277,234281,234284,234289,234290,234296,234307,234321,234337,234344,234371,234373,234377,234385,234401,235029,235030,235033,235036,235046,235050,235058,235064,235077,235078,235081,235089,235092,235106,235108,235139,235141,235145,235169,235176,235232,235267,235269,235273,235276,235281,235297,235298,235329,235393,236039,236045,236046,236051,236060,236067,236069,236076,236081,236082,236088,236099,236108,236113,236129,236136,236163,236165,236169,236172,236177,236193,236194,236291,236293,236297,236321,236328,236417,237059,237061,237065,237068,237073,237089,237090,237121,237124,237185,237313,237623,237735,237741,237749,237863,237869,237989,238103,238109,238126,238131,238133,238138,238157,238165,238179,238182,238200,238219,238227,238229,238245,238249,238250,238257,238264,238277,238312,238349,238350,238355,238357,238364,238371,238378,238380,238386,238403,238433,238467,238481,238497,238504,238645,238885,239118,239123,239125,239129,239141,239142,239145,239148,239153,239160,239188,239216,239237,239249,239272,239363,239372,239377,239393,239394,239400,239909,240141,240142,240147,240149,240153,240156,240163,240166,240170,240172,240177,240178,240195,240197,240201,240259,240268,240273,240289,240290,240296,240389,240393,240396,240401,240418,240424,241155,241158,241164,241169,241185,241186,241192,242183,242187,242189,242197,242201,242204,242211,242213,242214,242217,242218,242226,242232,242245,242249,242252,242274,242280,242307,242309,242313,242337,242344,242435,242437,242441,242444,242449,242465,242466,242561,243203,243205,243206,243209,243233,243240,243268,243329,243457,244227,244229,244233,244236,244241,244257,244258,244353,244481,245249,245884,245917,245927,245939,245942,245946,245948,245971,245973,245977,245980,245996,246046,246069,246070,246076,246099,246102,246124,246136,246165,246172,246181,246194,246200,246248,246295,246332,246350,246355,246364,246392,246413,246419,246421,246425,246428,246435,246438,246442,246444,246450,246467,246469,246473,246542,246547,246549,246565,246572,246577,246584,246595,246632,246661,246662,246673,246696,246838,246844,246931,246934,246940,246956,246962,247012,247061,247062,247065,247068,247096,247173,247174,247177,247310,247315,247321,247324,247346,247372,247377,247380,247427,247430,247436,247441,247557,247561,247564,247569,247862,247868,247891,247916,247928,247949,247957,247961,247964,247971,247986,247992,248040,248083,248092,248101,248108,248114,248120,248168,248195,248197,248339,248342,248376,248387,248390,248424,248453,248454,248457,248460,248465,248482,248488,248579,248588,248593,248616,248853,248857,248860,248882,248888,248963,248965,248969,249000,249091,249093,249100,249349,249350,249353,249356,249361,249879,249886,249909,249916,249939,249948,249964,249998,250003,250005,250009,250012,250022,250028,250033,250034,250051,250060,250133,250182,250245,250252,250257,250375,250382,250387,250390,250396,250412,250417,250418,250424,250435,250438,250444,250449,250499,250501,250505,250508,250513,250529,250530,250629,250630,250753,250899,250908,250964,251014,251020,251142,251148,251153,251404,251409,251521,251649,251918,251923,251925,251941,251948,251953,251960,251971,251974,252008,252037,252038,252044,252049,252072,252163,252419,252421,252422,252449,252456,252545,252933,252934,252937,252940,252945,253441,253981,253982,253991,253998,254003,254006,254010,254012,254029,254030,254035,254037,254041,254044,254051,254054,254060,254065,254066,254093,254094,254099,254108,254115,254117,254121,254124,254129,254130,254136,254147,254150,254156,254184,254219,254229,254236,254245,254246,254250,254258,254264,254277,254281,254284,254289,254312,254339,254341,254342,254369,254376,254477,254478,254483,254485,254489,254492,254499,254502,254506,254508,254513,254514,254531,254533,254537,254545,254562,254595,254604,254609,254625,254632,254725,254732,254737,254754,254760,254983,254990,254995,254998,255004,255020,255025,255026,255032,255046,255052,255057,255107,255109,255113,255116,255121,255137,255138,255169,255235,255237,255238,255241,255265,255272,255361,255491,255505,255521,255522,255528,255617,256011,256021,256022,256025,256028,256037,256038,256042,256050,256056,256069,256070,256073,256076,256104,256131,256133,256134,256137,256161,256168,256259,256261,256265,256268,256273,256321,256517,256521,256524,256529,256546,256552,256769,257027,257029,257030,257033,257057,257064,257153,257281,258062,258067,258069,258073,258076,258086,258092,258098,258115,258121,258124,258179,258182,258188,258193,258209,258210,258216,258309,258316,258321,258563,258565,258569,258572,258577,258593,258594,258689,258817,259075,259078,259084,259089,259137,259201,259585,260101,260102,260105,260108,260113,260130,260136,260609,295519,295547,295549,295643,295645,295662,295667,295673,295676,295739,295767,295771,295773,295787,295790,295795,295797,295798,295801,295802,295835,295851,295862,295865,295866,295883,295891,295893,295897,295910,295913,295914,295921,295928,296479,296509,296510,296535,296539,296541,296563,296565,296569,296572,296591,296605,296606,296619,296622,296627,296630,296634,296636,296653,296654,296659,296661,296665,296668,296675,296678,296682,296684,296689,296690,296719,296727,296731,296734,296743,296757,296758,296761,296762,296764,296782,296787,296789,296793,296805,296809,296812,296817,296824,296843,296845,296853,296857,296860,296867,296869,296870,296873,296874,296882,296888,296901,296905,296913,296936,297531,297559,297563,297565,297587,297589,297590,297593,297594,297623,297643,297657,297658,297660,297683,297685,297689,297702,297705,297706,297713,297720,297743,297757,297758,297771,297774,297779,297786,297788,297805,297806,297811,297813,297817,297820,297827,297830,297834,297836,297841,297842,297867,297869,297875,297884,297891,297897,297905,297906,297912,297923,297932,297937,297953,297954,297960,298519,298523,298526,298549,298550,298553,298554,298556,298581,298582,298598,298601,298609,298616,298631,298637,298645,298652,298659,298661,298662,298665,298666,298674,298680,298693,298700,298722,298728,298759,298763,298765,298766,298771,298780,298787,298789,298793,298796,298801,298802,298808,298819,298833,298849,298850,298856,298883,298885,298889,298892,298897,298913,298914,299551,299579,299613,299614,299630,299635,299638,299642,299644,299699,299725,299740,299747,299753,299756,299761,299762,299768,299799,299803,299805,299819,299827,299830,299833,299834,299851,299853,299861,299865,299868,299875,299878,299881,299882,299890,299896,299915,299923,299925,299929,299942,299945,299946,299953,299960,299971,299973,299977,300001,300008,300559,300567,300573,300574,300590,300595,300597,300601,300604,300622,300636,300652,300657,300658,300664,300685,300686,300693,300700,300707,300710,300714,300716,300721,300722,300741,300748,300769,300770,300807,300811,300814,300819,300821,300825,300837,300838,300841,300842,300844,300849,300856,300869,300897,300904,300933,300934,300945,300962,300968,301591,301597,301611,301619,301621,301625,301626,301639,301645,301653,301654,301660,301667,301670,301673,301674,301682,301688,301717,301718,301734,301737,301738,301745,301752,301765,301793,301800,301837,301838,301843,301845,301849,301852,301859,301862,301866,301868,301873,301874,301893,301900,301921,301922,301964,301969,301985,301986,301992,302599,302606,302613,302614,302629,302630,302633,302634,302636,302641,302648,302661,302689,302696,302725,302732,302754,302760,302854,302860,302881,302882,302888,303647,303678,303707,303709,303710,303725,303726,303731,303733,303737,303740,303759,303773,303774,303795,303802,303821,303822,303827,303829,303833,303836,303843,303846,303852,303857,303858,303895,303899,303915,303925,303926,303929,303930,303932,303947,303955,303957,303961,303973,303974,303977,303978,303980,303985,303992,304011,304013,304021,304025,304035,304038,304041,304042,304056,304069,304073,304104,304669,304670,304679,304686,304691,304694,304698,304700,304723,304725,304729,304732,304748,304753,304754,304779,304781,304782,304787,304796,304803,304805,304809,304812,304817,304818,304824,304844,304849,304865,304866,304872,304903,304907,304909,304917,304921,304924,304931,304933,304934,304937,304938,304946,304952,304965,304966,304969,304972,304977,304994,305000,305027,305029,305033,305057,305064,305679,305687,305691,305694,305707,305717,305721,305722,305724,305742,305747,305749,305750,305753,305765,305766,305769,305772,305777,305784,305799,305805,305813,305817,305820,305827,305829,305830,305833,305834,305842,305848,305861,305896,305933,305934,305939,305948,305955,305957,305961,305964,305969,305970,305976,305987,305996,306001,306017,306018,306024,306051,306053,306057,306060,306065,306081,306082,306701,306709,306710,306716,306723,306725,306726,306729,306730,306738,306744,306757,306758,306786,306792,306821,306849,306856,306947,306949,306953,306956,306961,306977,306978,307073,307727,307735,307741,307742,307763,307769,307789,307790,307804,307811,307817,307820,307825,307826,307832,307861,307882,307889,307890,307909,307916,307937,307979,307982,307987,307989,307993,308005,308006,308009,308010,308017,308035,308037,308038,308041,308065,308072,308101,308102,308113,308749,308750,308757,308764,308771,308774,308778,308780,308785,308786,308805,308812,308833,308834,308870,308876,308897,308898,308904,308997,308998,309004,309009,309026,309032,309774,309781,309782,309797,309798,309801,309802,309804,309809,309829,309830,309857,309864,309893,309894,309922,310022,310028,310033,310049,310050,310789,310790,310796,310818,310824,311422,311511,311515,311518,311527,311542,311546,311548,311614,311645,311646,311655,311667,311670,311676,311726,311740,311757,311758,311763,311766,311772,311779,311788,311800,311895,311899,311930,311994,312011,312014,312019,312021,312022,312025,312038,312056,312094,312122,312141,312147,312149,312153,312156,312163,312166,312172,312178,312206,312211,312220,312242,312259,312268,312273,312296,312375,312444,312471,312475,312487,312494,312501,312502,312505,312506,312533,312534,312537,312540,312568,312599,312605,312606,312621,312627,312629,312636,312668,312717,312718,312723,312725,312729,312732,312742,312748,312753,312754,312855,312859,312862,312886,312915,312921,312952,312967,312981,312982,312985,312988,312998,313002,313010,313016,313029,313033,313036,313041,313095,313101,313102,313107,313110,313116,313132,313137,313138,313144,313169,313219,313221,313225,313228,313233,313249,313250,313406,313447,313462,313466,313468,313495,313518,313532,313547,313549,313550,313555,313564,313571,313580,313586,313592,313623,313627,313639,313646,313654,313658,313675,313677,313685,313686,313689,313692,313699,313702,313720,313739,313747,313749,313750,313753,313766,313770,313772,313795,313797,313798,313801,313832,313886,313910,313914,313934,313939,313941,313948,313958,313970,313998,314003,314012,314034,314051,314054,314060,314065,314088,314119,314123,314133,314134,314140,314150,314154,314162,314181,314182,314185,314188,314193,314216,314243,314245,314246,314249,314391,314397,314398,314419,314428,314451,314460,314476,314488,314509,314510,314515,314517,314521,314524,314531,314534,314538,314540,314545,314546,314563,314565,314569,314572,314631,314638,314643,314645,314646,314649,314661,314662,314665,314668,314673,314680,314694,314697,314757,314758,314761,314764,314769,314792,314894,314899,314902,314908,314930,314936,314947,314950,314956,314961,315011,315013,315017,315020,315025,315041,315042,315139,315141,315142,315145,315169,315176,315265,315454,315479,315483,315495,315510,315574,315578,315591,315598,315603,315605,315606,315622,315628,315640,315694,315702,315708,315726,315731,315737,315740,315756,315795,315804,315820,315826,315843,315846,315852,315857,315962,315975,315989,315990,315993,315996,316006,316024,316054,316099,316102,316105,316136,316174,316179,316185,316188,316210,316227,316233,316236,316241,316258,316291,316294,316439,316446,316469,316470,316476,316505,316551,316565,316566,316569,316572,316581,316582,316600,316614,316620,316625,316679,316685,316691,316694,316700,316709,316716,316748,316753,316812,316817,316935,316942,316947,316949,316950,316953,316984,317061,317062,317068,317073,317090,317096,317121,317187,317190,317196,317201,317218,317224,317249,317313,317470,317486,317494,317498,317500,317517,317518,317523,317525,317529,317532,317539,317542,317548,317554,317582,317587,317590,317596,317612,317618,317635,317638,317644,317672,317707,317717,317718,317721,317724,317734,317738,317746,317765,317766,317769,317772,317777,317800,317827,317829,317830,317833,317966,317971,317977,317980,318002,318019,318025,318028,318033,318050,318083,318086,318097,318145,318213,318214,318217,318225,318471,318477,318478,318483,318486,318492,318501,318508,318513,318514,318520,318540,318545,318595,318597,318601,318604,318609,318625,318626,318723,318725,318726,318729,318753,318760,318849,318979,318982,318988,318993,319009,319010,319016,319041,319105,319519,319567,319575,319579,319582,319591,319605,319606,319609,319610,319612,319639,319643,319670,319674,319687,319691,319693,319701,319702,319705,319708,319715,319718,319721,319722,319730,319736,319759,319767,319771,319773,319774,319790,319795,319801,319804,319815,319819,319821,319822,319827,319836,319843,319849,319852,319857,319864,319885,319886,319891,319893,319897,319900,319907,319910,319914,319922,319939,319941,319945,319948,319953,319970,320027,320058,320071,320075,320083,320085,320089,320102,320105,320106,320113,320120,320156,320178,320198,320201,320209,320226,320232,320275,320305,320306,320323,320326,320332,320337,320353,320360,320387,320389,320401,320418,320449,320535,320539,320541,320551,320558,320563,320565,320566,320569,320570,320583,320589,320598,320601,320604,320626,320632,320647,320651,320654,320659,320661,320662,320665,320677,320678,320682,320684,320689,320696,320707,320709,320713,320737,320744,320781,320782,320787,320789,320793,320796,320803,320806,320810,320812,320817,320818,320835,320841,320865,320866,320899,320902,320908,320913,320929,320930,320936,320961,321031,321037,321045,321046,321049,321052,321059,321062,321066,321074,321080,321093,321097,321105,321128,321155,321157,321158,321161,321185,321192,321283,321285,321289,321292,321297,321313,321314,321409,321551,321559,321563,321565,321566,321582,321587,321593,321596,321607,321611,321613,321614,321619,321628,321635,321641,321644,321649,321650,321656,321677,321678,321683,321685,321689,321692,321699,321702,321706,321713,321714,321731,321733,321737,321740,321745,321761,321762,321799,321803,321806,321811,321813,321814,321817,321829,321830,321833,321834,321841,321859,321861,321862,321865,321896,321925,321926,321929,321937,321954,321985,322062,322067,322070,322097,322098,322115,322118,322124,322129,322145,322146,322152,322179,322181,322193,322209,322210,322241,322307,322309,322310,322313,322337,322433,322573,322574,322579,322581,322585,322588,322595,322598,322602,322604,322609,322610,322627,322629,322633,322636,322641,322657,322658,322691,322694,322700,322705,322721,322722,322728,322753,322821,322822,322825,322828,322833,322850,322856,322881,323075,323077,323081,323084,323089,323105,323106,323201,323329,323607,323614,323638,323642,323655,323659,323662,323667,323669,323670,323673,323686,323692,323697,323704,323733,323734,323737,323740,323754,323762,323781,323782,323785,323788,323793,323816,323854,323859,323890,323907,323910,323916,323921,323944,323971,323973,323977,323985,324001,324002,324033,324118,324163,324166,324169,324200,324230,324355,324369,324385,324615,324619,324629,324630,324636,324645,324646,324658,324664,324678,324681,324684,324689,324739,324741,324742,324745,324776,324867,324869,324873,324876,324881,324993,325125,325126,325129,325132,325137,325154,325160,325185,325377,325639,325646,325651,325654,325681,325682,325699,325702,325708,325713,325736,325763,325765,325769,325777,325793,325794,325825,325891,325893,325894,325897,325921,326017,326147,326161,326177,326178,326209,326273,326659,326661,326665,326668,326673,326689,326690,326721,326785,326913,327169,328315,328438,328441,328442,328541,328542,328563,328566,328570,328572,328681,328696,329337,329338,329340,329402,329429,329449,329458,329464,329501,329502,329523,329549,329564,329571,329577,329585,329586,329592,329635,329642,329649,329650,329669,329697,329698,330319,330333,330334,330347,330350,330355,330358,330362,330364,330445,330460,330467,330473,330476,330482,330488,330573,330588,330595,330598,330601,330602,330610,330616,330728,331315,331363,331377,331378,331384,331427,331442,331489,331490,331527,331534,331541,331542,331562,331569,331576,331589,331617,331624,331653,331688,332381,332403,332406,332410,332536,332636,332646,332650,332658,333335,333355,333370,333397,333414,333417,333418,333425,333432,333482,333509,333544,333590,333596,333603,333617,333618,333624,333665,333666,333672,333729,334413,334435,334438,334442,334444,334450,334562,334568,334690,334696,335395,335410,335457,335458,335464,335522,335621,336478,336505,336506,336508,336589,336604,336611,336617,336618,336626,336632,336717,336732,336739,336745,336754,336760,337431,337451,337459,337462,337466,337485,337493,337494,337500,337507,337509,337510,337514,337522,337528,337543,337578,337605,337633,337640,337677,337678,337685,337692,337699,337706,337713,337714,337733,337740,337761,337762,337825,337826,338509,338518,338531,338537,338540,338546,338552,338658,338792,339498,339506,339525,339553,339554,339618,339717,339718,339746,340582,340585,340586,340600,340712,340840,341511,341546,341554,341573,341602,341608,341765,341794,342626,342632,343586,344190,344316,344531,344537,344556,344698,344787,344790,344796,344921,344924,344946,345027,345030,345175,345212,345270,345274,345299,345301,345308,345324,345330,345374,345398,345402,345404,345427,345429,345452,345500,345510,345514,345522,345541,345548,345623,345683,345692,345714,345720,345795,345875,345878,345898,345923,345925,345960,345990,346018,346199,346203,346215,346222,346230,346233,346234,346311,346318,346323,346326,346329,346342,346348,346445,346446,346451,346457,346460,346470,346476,346482,346563,346566,346572,346695,346710,346713,346716,346726,346730,346738,346744,346819,346822,346825,346856,346947,346953,346956,346978,347190,347194,347221,347222,347238,347302,347340,347406,347414,347420,347442,347462,347468,347490,347523,347554,347670,347718,347810,347910,347921,347938,347969,348374,348380,348508,348764,348870,349004,349214,349230,349267,349270,349276,349292,349298,349350,349362,349379,349381,349388,349409,349454,349462,349478,349509,349718,349746,349763,349766,349772,349777,349958,350279,350294,350297,350300,350310,350322,350403,350406,350531,350537,350540,350790,350796,350818,350824,351254,351270,351299,351301,351302,351491,352343,352347,352350,352380,352467,352473,352476,352492,352587,352590,352595,352601,352620,352716,352851,352860,352888,352963,353091,353097,353128,353295,353310,353326,353334,353338,353357,353358,353363,353365,353369,353372,353379,353382,353388,353393,353394,353422,353458,353475,353478,353484,353489,353543,353547,353557,353558,353564,353574,353586,353605,353609,353612,353617,353667,353669,353670,353673,353806,353811,353834,353842,353859,353861,353868,353889,353985,354054,354065,354082,354113,354375,354379,354382,354387,354390,354393,354412,354502,354505,354508,354627,354636,354883,354889,354920,355335,355350,355397,355398,355401,355404,355409,355462,355587,355593,355649,355846,356435,356444,356460,356547,356556,356675,356681,356931,356940,357390,357443,357445,357449,357452,357457,357473,357569,357637,357638,357641,357649,357953,358467,358473,359430,359489,360991,361015,361019,361021,361082,361084,361111,361117,361134,361139,361141,361145,361165,361187,361193,361201,361202,361208,361239,361245,361259,361262,361267,361269,361270,361273,361274,361293,361301,361315,361317,361321,361330,361336,361365,361381,361382,361385,361386,361393,361413,361441,361448,362035,362098,362104,362161,362209,362261,362282,362289,362296,362309,362337,362344,363031,363037,363051,363059,363061,363062,363065,363066,363110,363113,363114,363122,363128,363174,363177,363178,363185,363233,363240,363277,363285,363299,363302,363306,363313,363314,363333,363361,363362,363425,363426,364070,364073,364074,364081,364088,364129,364136,364200,364321,364322,364328,365099,365102,365107,365110,365114,365155,365158,365162,365164,365169,365170,365219,365221,365225,365233,365234,365281,365288,365325,365333,365347,365349,365350,365353,365354,365362,365416,365445,365473,366129,366130,366136,366177,366178,366369,367139,367141,367142,367145,367146,367154,367202,367208,367265,367393,367394,368161,369167,369175,369181,369197,369198,369203,369205,369209,369253,369257,369260,369265,369266,369272,369293,369301,369315,369318,369322,369329,369330,369377,369378,369415,369429,369445,369446,369449,369450,369457,369477,369505,369512,369541,369570,370197,370218,370226,370274,370338,370437,370466,371237,371238,371241,371242,371249,371297,371304,371362,371489,371490,372258,373283,373285,373289,373297,373298,373345,373346,373352,373409,373410,373509,373537,374305,374306,375329,376894,376925,376983,376987,376990,376999,377014,377043,377045,377049,377068,377117,377118,377127,377139,377142,377173,377177,377223,377229,377230,377235,377238,377251,377253,377367,377373,377395,377402,377436,377458,377464,377483,377486,377491,377493,377494,377497,377510,377514,377521,377539,377541,377545,377576,377613,377614,377619,377621,377625,377635,377638,377642,377649,377650,377669,377673,377731,377734,377745,377761,377886,377910,378910,378926,378934,378963,378972,378988,379015,379019,379021,379022,379027,379030,379043,379075,379078,379084,379143,379149,379157,379158,379161,379171,379173,379174,379206,379212,379217,379267,379269,379270,379273,379406,379411,379413,379441,379442,379459,379468,379473,379523,379526,379537,379554,379585,379653,379654,379657,379665,379682,379713,379923,379926,379932,379948,380035,380037,380044,380065,380165,380169,380419,380422,380433,380951,380967,380974,380981,380982,381013,381014,381017,381020,381063,381070,381075,381077,381078,381081,381094,381105,381125,381129,381198,381203,381205,381209,381222,381233,381315,381318,381329,381345,381447,381461,381462,381478,381482,381490,381509,381513,381516,381521,381571,381574,381577,381601,381699,381701,381705,381713,381729,381730,381825,382989,382990,382995,382997,383001,383011,383014,383025,383043,383045,383049,383052,383107,383110,383121,383237,383238,383249,383491,383493,383505,383521,383522,383617,383745,384006,384513,385039,385047,385051,385054,385063,385077,385078,385102,385107,385109,385113,385125,385129,385132,385137,385159,385163,385165,385173,385174,385177,385187,385189,385190,385193,385221,385222,385225,385228,385233,385287,385293,385294,385299,385302,385315,385317,385321,385329,385347,385361,385411,385413,385417,385425,385441,385543,385547,385550,385555,385557,385558,385561,385574,385577,385578,385585,385603,385605,385609,385633,385640,385669,385670,385673,385681,385698,385729,385795,385798,385809,385825,385826,385921,386069,386070,386073,386076,386117,386118,386129,386179,386307,386309,386313,387079,387083,387085,387086,387091,387094,387107,387109,387121,387139,387142,387148,387153,387203,387205,387209,387217,387233,387265,387331,387333,387334,387337,387361,387457,387587,387590,387601,387617,387618,387649,387713,388099,388101,388105,388113,388129,388161,388225,388353,388609,389127,389134,389139,389141,389142,389145,389157,389158,389169,389187,389189,389193,389217,389253,389254,389257,389265,389313,389379,389382,389393,389409,389505,389635,389637,389638,389641,389665,389761,389889,390150,390161,390209,391171,391174,391185,391201,391233,391297,391681,392193,393851,393963,393966,393977,393978,394218,394814,394867,394869,394873,394874,394923,394934,394937,394938,394982,394985,394986,394993,395000,395051,395059,395062,395066,395107,395110,395114,395116,395121,395122,395171,395177,395185,395186,395233,395234,395240,395886,395897,395900,396012,396137,396138,396140,396152,396264,396843,396846,396851,396854,396858,396899,396902,396908,396913,396963,396965,396969,396977,396978,397025,397091,397093,397094,397097,397098,397106,397154,397160,397217,397945,398057,398891,398899,398902,398947,398950,399025,399073,399139,399142,399146,399153,399154,399201,399265,399266,399977,399980,400931,400934,400945,400993,401057,402997,402998,403002,403045,403046,403057,403064,403107,403113,403114,403122,403235,403237,403241,403249,403250,403297,403298,403361,403362,405027,405029,405033,405041,405042,405089,405153,405281,407078,407081,407089,407137,407329,407330,409121,410742,410748,410782,410798,410835,410838,410844,410860,410965,410966,410972,411022,411027,411077,411078,411219,411228,411331,411334,411340,411345,411362,412695,412711,412718,412725,412726,412757,412758,412761,412764,412774,412807,412814,412819,412821,412822,412825,412838,412849,412867,412869,412870,412873,412942,412947,412949,412953,412966,412977,412997,413009,413059,413062,413073,413089,413121,413191,413205,413206,413222,413226,413234,413253,413254,413257,413260,413265,413315,413318,413321,413345,413443,413445,413449,413457,413473,413474,413505,413569,414750,414766,414812,414822,414862,414870,414918,414924,414929,415046,415057,415308,415425,416775,416789,416790,416805,416806,416837,416838,416844,416849,416899,416902,417027,417029,417033,417153,417285,417286,417297,417314,417345,417537,420871,420875,420878,420883,420886,420889,420931,420933,420934,420937,420961,420997,420998,421001,421009,421057,421185,421249,424963,424966,425089,426557,426558,426611,426613,426617,426620,426667,426670,426675,426678,426723,426726,426732,426737,426791,426805,426806,426809,426853,426857,426860,426865,426915,426917,426918,426921,427683,427697,427811,427813,427817,427937,428597,428598,428601,428646,428710,428835,428837,428841,428849,428897,428961,429606,429857,430638,430645,430700,430758,430886,430889,430897,431654,432677,432678,434734,434739,434742,434787,434790,434796,434801,434851,434853,434857,434865,434979,434981,434982,434985,435105,435749,435761,436001,436773,436774,437025,438822,442492,442519,442535,442542,442550,442581,442585,442588,442647,442654,442677,442766,442771,442773,442777,442790,442801,442903,442910,442934,442963,443015,443029,443030,443046,443050,443058,443077,443081,443084,443089,443143,443150,443155,443158,443185,443186,443217,443267,443269,443273,443281,443297,443298,443421,443539,443541,443545,443669,443673,443954,444035,444037,444041,444165,444169,444439,444445,444462,444469,444499,444508,444524,444557,444563,444565,444569,444579,444582,444611,444613,444617,444620,444686,444691,444693,444694,444709,444721,444742,444805,444806,444817,444935,444947,444950,444978,444995,444998,445009,445059,445073,445090,445187,445189,445190,445217,445313,445459,445571,445574,445702,445713,445955,445969,446081,446209,446487,446518,446547,446550,446599,446613,446614,446629,446630,446662,446668,446673,446739,446742,446983,446990,446997,446998,447043,447109,447110,447121,447138,447169,447235,447238,447249,447361,447509,447510,447513,447621,447625,448005,448009,448017,448526,448531,448593,448643,448645,448649,448657,448673,448773,448774,449027,449030,449041,449057,449539,449541,449545,450583,450587,450589,450599,450606,450613,450614,450637,450649,450652,450659,450695,450699,450702,450707,450709,450710,450713,450726,450737,450755,450757,450758,450761,450785,450829,450830,450835,450837,450841,450851,450854,450897,450947,450950,450961,450977,451093,451094,451097,451110,451114,451122,451141,451145,451153,451203,451205,451206,451209,451233,451331,451333,451337,451345,451361,451362,451457,451598,451603,451605,451606,451609,451621,451625,451633,451654,451717,451718,451721,451729,451777,451843,451857,452099,452101,452105,452129,452225,452621,452622,452627,452629,452633,452643,452646,452675,452677,452681,452689,452739,452742,452753,452801,452869,452870,452873,452881,453123,453125,453129,453137,453153,453154,453249,453377,453635,453638,453649,453697,453761,454145,454663,454667,454677,454678,454693,454694,454725,454726,454729,454737,454787,454789,454790,454917,454929,455041,455173,455174,455185,455202,455233,455425,455683,455685,455689,455713,455809,456707,456709,456713,456721,456769,456833,456961,457217,457729,460341,460454,460582,468517,468518,476206,476214,476252,476307,476310,476437,476438,476441,476549,476553,476691,476722,476803,476806,476817,476933,476937,476945,477262,478339,478341,478345,478467,478469,478497,478726,480275,480390,480518,480529,480785,480897,481025,482309,482310,482313,482321,482817,484359,484366,484371,484374,484401,484419,484433,484483,484485,484489,484497,484513,484611,484613,484617,484641,484737,484867,484881,484897,484993,486403,486405,486406,486409,486433,486529,486657,488451,488454,488465,488513,488577,488961,507927,508053,508293,509971,510019,510083,510085,510113,510213,510467,510470,510481,510981,511009,512019,512021,512022,512133,512515,512517,514054,514561,516109,516117,516131,516133,516227,516229,516355,516357,516613,516625,517123,517125,517126,517129,518147,518149,518153,518161,518177,520197,520209,520705,573630,573655,573659,573863,573910,574155,574157,574163,574166,574179,574231,574285,574307,574347,574357,574358,574374,574405,574409,574621,574631,574637,574643,574646,574681,574861,574870,574873,574999,575005,575027,575033,575117,575118,575123,575125,575129,575139,575142,575153,575173,575177,575246,575251,575253,575257,575269,575273,575281,575365,575369,575377,575575,575591,575639,575655,575670,575699,575701,575774,575891,575939,576023,576054,576075,576085,576102,576139,576149,576166,576195,576197,576201,576269,576270,576275,576281,576291,576323,576325,576337,576387,576401,576535,576542,576551,576566,576614,576653,576661,576675,576678,576681,576775,576899,576901,576913,577035,577043,577045,577049,577062,577091,577097,577157,577158,577161,577169,577283,577297,577598,577639,577710,577735,577777,577815,577831,577941,577987,578078,578125,578131,578133,578137,578147,578150,578195,578243,578315,578325,578373,578377,578385,578435,578583,578589,578605,578613,578709,578737,578949,578961,579086,579091,579094,579121,579153,579203,579205,579209,579217,579233,579331,579333,579337,579361,579607,579613,579623,579630,579638,579670,579733,579734,579750,579782,579854,580001,580107,580117,580118,580165,580169,580177,580227,580229,580233,580355,580357,580361,580369,580417,580630,580741,580742,581123,581125,581129,581153,581249,581377,581806,581838,581843,581849,581974,582174,582215,582227,582257,582286,582291,582297,582339,582345,582353,582407,582467,582469,582470,582533,582685,582710,582791,582797,582803,582806,582821,582865,582925,582934,583043,583181,583187,583189,583193,583217,583299,583302,583313,583329,583361,583429,583430,583433,583441,583703,583719,583725,583734,583769,583829,583830,583833,583877,583878,583955,584067,584073,584081,584199,584211,584213,584217,584241,584259,584265,584325,584329,584337,584451,584465,584481,584577,584711,584726,584742,584837,584838,584865,585221,585222,585225,585233,585281,585758,585774,586254,586307,586371,586501,586773,586790,586886,587267,587269,587273,587393,587521,587846,587909,588417,588806,589313,607319,607414,607445,607685,607713,609303,609310,609326,609331,609351,609379,609477,609505,609550,609558,609606,609811,609814,609859,609873,610051,611494,611525,611907,617541,617569,639069,639127,639367,639381,639397,639517,639539,639627,639629,639635,639651,639665,639757,639765,639779,639781,639875,639877,639905,640046,640149,640177,640389,641047,641053,641063,641070,641077,641123,641126,641129,641173,641201,641301,641441,641557,641605,641606,641609,641617,641667,641669,641673,641697,641795,641797,641801,641809,641825,642097,642337,642563,642565,642569,642593,643111,643237,643461,643489,643597,643598,643603,643605,643609,643619,643633,643653,643657,643715,643729,643745,643845,643857,644257,645637,645641,645649,645697,647191,647221,647317,647345,647431,647445,647557,647687,647694,647699,647729,647761,647811,647813,647817,647825,647841,647939,647941,647969,648065,648453,649237,649253,649265,649731,649733,649761,649857,649985,650753,651425,651779,651793,651809,651905,652321,704679,705047,705053,705075,705165,705171,705173,705177,705187,705201,705221,705225,705294,705299,705301,705317,705329,705413,705425,706599,706605,707091,707093,707097,707121,707139,707145,707205,707209,707217,707331,707345,708101,708105,708113,708161,708661,709134,709139,709201,709251,709253,709257,709265,709281,709381,710149,710153,711171,711173,711297,712193,713297,713347,713477,714257,715269,717315,717317,717321,717441,717569,738897,772611,778757,836291,836419,836433,836483,837139,837141,837169,837253,837265,837379,837393,837409,838163,838169,838193,838405,840451,841221,844309,844355,844547,845317,845329,846369,901893,901921,909829,909857,1081591,1081595,1081821,1081843,1081951,1081979,1082075,1082077,1082091,1082099,1082101,1082105,1082317,1082329,1082551,1082557,1082617,1082679,1082685,1082775,1082781,1082797,1082803,1082805,1082809,1082935,1082939,1082973,1082995,1083001,1083023,1083031,1083035,1083061,1083065,1083091,1083093,1083097,1083109,1083113,1083121,1083165,1083187,1083225,1083249,1083277,1083283,1083299,1083301,1083305,1083313,1083703,1083739,1083799,1083829,1083853,1083875,1083935,1083965,1083997,1084019,1084047,1084109,1084115,1084131,1084187,1084203,1084213,1084217,1084235,1084243,1084245,1084249,1084261,1084265,1084301,1084309,1084313,1084323,1084325,1084567,1084571,1084589,1084701,1084711,1084723,1084729,1084761,1084819,1084837,1084841,1084849,1084957,1084979,1085063,1085069,1085075,1085091,1085093,1085097,1085105,1085123,1085197,1085205,1085209,1085219,1085221,1085225,1085253,1085257,1085315,1085317,1085321,1085345,1085661,1085671,1085683,1085689,1085907,1086039,1086043,1086157,1086165,1086169,1086179,1086185,1086403,1086417,1086519,1086615,1086645,1086749,1086867,1086897,1086999,1087005,1087027,1087029,1087033,1087065,1087111,1087123,1087125,1087129,1087141,1087153,1087173,1087201,1087245,1087251,1087253,1087257,1087267,1087281,1087329,1087363,1087377,1087393,1087549,1087575,1087645,1087667,1087693,1087701,1087715,1087827,1087893,1087897,1088023,1088029,1088051,1088053,1088057,1088077,1088083,1088099,1088141,1088147,1088149,1088163,1088177,1088197,1088275,1088277,1088281,1088293,1088297,1088305,1088323,1088325,1088389,1088393,1088401,1088541,1088563,1088677,1088681,1088689,1088789,1088901,1089037,1089043,1089045,1089049,1089059,1089073,1089093,1089105,1089155,1089169,1089185,1089285,1089289,1090621,1090681,1090711,1090715,1090717,1090727,1090739,1090741,1090745,1090777,1090839,1090845,1090861,1090867,1090869,1090873,1090957,1090963,1090965,1090969,1090979,1090993,1091013,1091095,1091099,1091125,1091129,1091155,1091207,1091213,1091221,1091225,1091235,1091237,1091241,1091269,1091273,1091335,1091341,1091347,1091363,1091365,1091369,1091377,1091459,1091461,1091465,1091473,1091489,1091677,1091687,1091691,1091699,1091735,1091739,1091741,1091763,1091783,1091795,1091915,1091917,1091925,1091929,1091939,1091979,1091987,1092009,1092035,1092037,1092173,1092179,1092305,1092631,1092635,1092637,1092659,1092661,1092665,1092713,1092721,1092749,1092757,1092771,1092805,1092875,1092883,1092885,1092889,1092901,1092905,1092913,1092931,1092997,1093009,1093133,1093139,1093155,1093157,1093161,1093169,1093251,1093253,1093257,1093265,1093379,1093381,1093409,1094679,1094709,1094713,1094805,1094853,1094931,1094961,1094993,1095043,1095045,1095057,1095073,1095187,1095189,1095193,1095205,1095209,1095217,1095301,1095305,1095313,1095427,1095441,1095457,1095553,1095709,1095757,1095765,1095779,1095793,1095849,1095857,1095905,1096005,1096259,1096741,1096753,1096837,1096865,1096965,1096993,1097219,1097233,1097249,1097345,1098783,1098811,1098845,1098867,1098895,1098903,1098907,1098909,1098931,1098933,1098937,1098963,1098993,1099093,1099097,1099143,1099147,1099155,1099161,1099177,1099205,1099209,1099233,1099347,1099459,1099473,1099489,1100823,1100827,1100829,1100851,1100853,1100857,1100885,1100889,1100935,1100939,1100947,1100949,1100953,1100965,1100969,1100977,1100995,1100997,1101001,1101025,1101069,1101075,1101077,1101081,1101091,1101105,1101123,1101125,1101129,1101137,1101153,1101187,1101201,1101217,1101249,1101333,1101443,1101445,1101449,1101473,1101571,1101573,1101577,1101601,1101697,1102877,1102931,1102933,1102937,1102961,1102983,1102987,1102989,1102995,1103011,1103013,1103025,1103043,1103057,1103177,1103185,1103235,1103241,1103553,1104903,1104917,1104921,1104965,1104969,1104977,1105027,1105029,1105033,1105057,1105155,1105157,1105161,1105169,1105185,1105217,1105281,1105425,1108999,1109003,1109011,1109017,1109059,1109061,1109065,1109089,1109125,1109129,1109137,1113091,1113097,1113217,1147063,1147101,1147123,1147293,1147303,1147315,1147349,1147423,1147447,1147453,1147547,1147549,1147563,1147571,1147577,1147597,1147605,1147619,1147621,1147625,1147671,1147675,1147677,1147693,1147699,1147705,1147749,1147753,1147789,1147795,1147801,1147811,1147845,1147849,1148565,1148613,1148693,1148741,1148989,1149015,1149085,1149095,1149107,1149155,1149207,1149325,1149347,1149381,1149463,1149469,1149491,1149497,1149517,1149523,1149539,1149581,1149587,1149603,1149637,1149641,1149715,1149721,1149737,1149763,1149833,1150003,1150117,1150229,1150341,1150477,1150483,1150485,1150499,1150513,1150533,1150545,1150595,1150609,1150625,1150725,1150729,1150737,1151031,1151143,1151155,1151161,1151255,1151373,1151395,1151503,1151511,1151515,1151545,1151571,1151573,1151577,1151589,1151593,1151601,1151629,1151641,1151651,1151657,1151685,1151689,1151697,1151757,1151763,1151779,1151785,1151875,1152533,1152581,1152773,1153187,1153543,1153549,1153555,1153571,1153603,1153667,1153795,1154097,1154565,1154577,1155127,1155165,1155187,1155215,1155223,1155239,1155245,1155301,1155305,1155313,1155357,1155367,1155379,1155463,1155469,1155491,1155497,1155607,1155613,1155635,1155669,1155673,1155723,1155731,1155737,1155753,1155779,1155781,1155785,1155809,1155853,1155859,1155865,1155875,1155909,1155913,1155971,1156245,1156485,1156677,1157149,1157171,1157219,1157289,1157445,1157645,1157651,1157657,1157667,1157699,1157701,1157763,1157897,1158181,1158185,1158193,1158405,1158659,1159207,1159219,1159225,1159337,1159393,1159437,1159459,1159687,1159693,1159705,1159715,1159721,1159749,1159753,1159761,1159811,1159939,1159945,1160709,1161731,1163295,1163325,1163351,1163355,1163357,1163379,1163381,1163385,1163407,1163421,1163435,1163443,1163469,1163475,1163477,1163491,1163505,1163535,1163543,1163547,1163559,1163577,1163603,1163605,1163621,1163625,1163633,1163659,1163661,1163683,1163689,1163717,1163805,1163827,1163833,1163929,1163971,1164001,1164043,1164051,1164057,1164073,1164099,1164101,1164105,1164129,1164373,1164435,1164513,1164565,1164613,1164675,1165335,1165339,1165369,1165395,1165397,1165417,1165425,1165447,1165453,1165475,1165481,1165509,1165575,1165581,1165587,1165603,1165635,1165665,1165699,1166083,1166343,1166357,1166405,1166469,1166595,1166597,1167375,1167387,1167389,1167417,1167443,1167473,1167501,1167507,1167523,1167557,1167585,1167685,1167713,1167939,1167953,1167969,1168009,1168137,1168405,1169415,1169427,1169477,1169505,1169923,1169929,1171485,1171569,1171597,1171625,1171681,1171725,1171753,1171781,1171981,1171993,1172037,1173573,1175565,1175621,1175649,1176073,1213139,1213141,1213213,1213325,1213619,1214093,1214115,1214121,1214249,1214345,1215117,1215245,1216013,1216019,1216035,1216259,1217101,1217123,1217219,1217221,1218067,1218073,1218089,1219085,1220099,1220835,1221205,1221209,1221443,1221683,1222169,1222275,1223235,1224195,1225283,1229005,1229027,1229033,1229133,1229155,1229253,1229847,1229853,1229875,1229881,1229965,1229987,1230021,1230121,1230467,1230595,1230601,1231045,1231913,1232973,1232981,1232995,1233475,1234435,


*********************************************************************
10 peg patterns:
Total of 32363 mincodes
1023,1535,1919,1983,2015,2031,2045,2046,2559,2815,3007,3055,3063,3327,3455,3551,3575,3579,3711,3775,3807,3823,3837,3903,3951,3959,3963,3999,4023,4047,4055,4059,4062,4071,4075,4077,4085,4090,4092,4607,4863,5087,5103,5115,5503,5567,5599,5629,5630,5855,5879,5883,5951,5983,6007,6011,6047,6095,6103,6107,6110,6126,6131,6133,6137,6140,6399,6591,6639,6783,6847,6879,6895,6903,7007,7031,7087,7127,7143,7147,7157,7295,7359,7391,7407,7487,7535,7543,7583,7631,7639,7655,7659,7661,7674,7676,7743,7775,7799,7839,7887,7895,7899,7902,7932,7991,8023,8027,8039,8043,8051,8058,8079,8103,8135,8139,8142,8147,8165,8170,8172,9471,9599,9663,9695,9711,9719,9723,9919,9975,9979,10047,10079,10095,10109,10143,10159,10167,10171,10191,10206,10215,10219,10221,10227,10230,10234,10236,10495,10623,10743,10975,10991,11215,11223,11230,11243,11258,11455,11487,11503,11511,11615,11639,11695,11735,11751,11755,11935,11951,11959,11983,11998,12007,12011,12019,12026,12028,12063,12087,12111,12119,12123,12126,12135,12149,12156,12183,12199,12203,12231,12235,12237,12250,12252,12259,12261,12266,12274,13503,13551,13559,13631,13679,13727,13743,13751,13775,13799,13805,13820,13919,13943,14007,14039,14043,14055,14059,14067,14074,14111,14127,14159,14167,14197,14204,14223,14247,14251,14285,14291,14307,14314,14316,14463,14575,14703,14943,14959,15055,15063,15455,15471,15535,15567,15591,15719,15903,15951,15959,15966,15996,16015,16039,16077,16099,16106,16143,16167,16199,16229,16236,17887,17911,17917,18143,18174,18383,18391,18395,18398,18426,19583,19679,19703,19775,19807,19831,19871,19887,19919,19927,19931,19934,19949,19950,19957,19964,20087,20127,20151,20175,20183,20187,20190,20213,20218,20220,20255,20279,20303,20317,20318,20327,20334,20339,20342,20346,20348,20367,20375,20379,20412,20423,20427,20429,20430,20435,20438,20442,20444,20451,20453,20457,20460,20465,20466,20468,21975,21982,22006,22012,22231,22235,22237,22238,22259,22268,22471,22478,22483,22486,22490,22520,23671,23711,23735,23767,23774,23783,23802,23804,23839,23863,23902,23911,23918,23932,23951,23959,24007,24013,24014,24022,24028,24037,24044,24050,24052,24151,24186,24207,24215,24250,24263,24270,24275,24277,24282,24298,24305,24335,24374,24378,24380,24397,24398,24403,24405,24409,24412,24422,24433,24434,24455,24459,24461,24470,24474,24483,24515,24518,24522,24524,24529,24530,24545,24546,24548,24552,27823,27831,27863,27879,27898,27983,27991,27998,28028,28047,28109,28110,28131,28138,28140,28359,28363,28373,28377,28378,28380,28389,28394,28402,28404,28611,28617,28620,28626,31831,31847,31911,31943,31978,32071,32108,32327,32346,32362,32453,32458,32460,32482,33279,33535,33727,33775,33783,33787,33790,34047,34175,34271,34295,34299,34301,34431,34495,34527,34557,34558,34623,34679,34683,34686,34719,34743,34747,34749,34767,34775,34779,34782,34791,34795,34797,34805,34806,34809,34810,34812,35071,35199,35263,35295,35311,35319,35323,35325,35326,35519,35567,35575,35579,35582,35647,35679,35695,35709,35710,35743,35759,35767,35771,35773,35791,35805,35806,35815,35819,35821,35822,35827,35830,35834,35836,35967,36063,36087,36091,36093,36159,36191,36207,36215,36219,36222,36255,36271,36286,36303,36311,36317,36318,36333,36334,36339,36341,36345,36348,36415,36471,36475,36478,36511,36535,36539,36541,36559,36567,36571,36574,36583,36587,36589,36597,36598,36601,36602,36604,36639,36655,36663,36667,36669,36670,36687,36701,36702,36711,36715,36717,36718,36723,36726,36730,36732,36751,36759,36763,36765,36766,36781,36782,36787,36789,36793,36796,36807,36811,36813,36814,36819,36822,36826,36828,36835,36837,36841,36844,36849,36850,36852,37119,37311,37359,37367,37371,37503,37567,37599,37623,37627,37629,37630,37727,37751,37755,37757,37815,37819,37822,37847,37851,37853,37863,37867,37870,37875,37877,37878,37881,37882,38015,38079,38111,38127,38141,38142,38207,38263,38303,38327,38331,38359,38366,38381,38389,38390,38393,38394,38396,38495,38519,38523,38525,38526,38559,38575,38615,38619,38621,38622,38638,38643,38645,38649,38652,38703,38711,38715,38743,38747,38749,38759,38766,38771,38773,38774,38777,38778,38799,38807,38811,38814,38823,38837,38838,38841,38842,38844,38855,38862,38867,38869,38870,38873,38874,38885,38886,38889,38892,38897,38900,38904,39103,39151,39159,39163,39166,39231,39263,39279,39293,39294,39327,39343,39351,39375,39390,39399,39403,39405,39418,39420,39519,39543,39607,39639,39643,39645,39655,39659,39662,39667,39669,39670,39674,39711,39741,39759,39767,39771,39773,39774,39789,39790,39795,39797,39801,39804,39823,39837,39838,39847,39851,39853,39854,39862,39866,39868,39885,39886,39891,39893,39897,39900,39907,39910,39914,39916,39921,39922,39999,40055,40062,40095,40119,40123,40143,40151,40158,40167,40171,40173,40181,40182,40186,40188,40223,40239,40247,40271,40286,40295,40301,40302,40316,40335,40343,40365,40391,40397,40398,40406,40412,40419,40421,40428,40433,40434,40503,40535,40539,40551,40558,40563,40565,40566,40569,40570,40591,40599,40603,40606,40615,40619,40630,40634,40636,40647,40651,40654,40659,40661,40662,40665,40666,40677,40678,40682,40684,40689,40692,40719,40734,40743,40747,40749,40750,40758,40762,40764,40781,40782,40787,40789,40793,40796,40803,40806,40810,40812,40817,40818,40839,40843,40845,40846,40854,40858,40860,40867,40869,40876,40882,40884,40899,40902,40906,40908,40913,40914,40929,40930,40932,40936,40944,41215,41343,41439,41463,41467,41469,41599,41663,41695,41711,41725,41726,41791,41839,41847,41851,41854,41887,41911,41915,41917,41935,41943,41947,41950,41959,41963,41965,41973,41974,41977,41978,41980,42111,42175,42207,42223,42231,42235,42237,42238,42359,42365,42415,42423,42427,42455,42471,42475,42478,42483,42485,42486,42489,42490,42559,42591,42622,42655,42671,42679,42683,42686,42703,42717,42718,42727,42731,42733,42734,42739,42742,42746,42748,42783,42807,42811,42813,42831,42839,42843,42846,42855,42859,42861,42869,42870,42874,42876,42903,42907,42909,42919,42923,42926,42931,42933,42934,42938,42951,42955,42957,42965,42966,42969,42970,42972,42979,42981,42982,42985,42986,42994,42996,43000,43135,43231,43255,43327,43359,43375,43383,43387,43390,43423,43439,43471,43486,43501,43502,43507,43509,43513,43516,43583,43639,43646,43679,43703,43709,43727,43735,43739,43742,43751,43755,43757,43765,43766,43769,43770,43772,43807,43823,43831,43837,43855,43869,43870,43879,43883,43885,43886,43891,43894,43898,43900,43919,43927,43931,43933,43934,43949,43950,43957,43964,43975,43979,43981,43982,43987,44003,44005,44009,44012,44017,44151,44207,44215,44219,44247,44263,44267,44275,44277,44278,44281,44282,44319,44335,44367,44397,44405,44409,44412,44431,44446,44455,44459,44461,44462,44476,44493,44494,44515,44518,44522,44524,44529,44575,44599,44623,44631,44638,44647,44662,44666,44668,44695,44699,44711,44718,44726,44730,44743,44747,44749,44757,44758,44761,44762,44764,44771,44773,44774,44777,44778,44786,44788,44815,44823,44827,44830,44846,44853,44860,44871,44875,44877,44878,44883,44886,44892,44899,44901,44908,44914,44916,44941,44942,44947,44949,44953,44956,44963,44966,44970,44972,44977,44978,44995,44997,45001,45004,45009,45012,45025,45026,45040,45183,45247,45279,45295,45309,45375,45423,45431,45495,45501,45519,45543,45547,45549,45631,45663,45679,45687,45727,45758,45775,45783,45787,45789,45790,45805,45806,45813,45820,45871,45879,45911,45915,45917,45927,45931,45934,45939,45941,45942,45946,45967,45975,45982,45991,45995,46006,46010,46012,46023,46027,46030,46037,46038,46041,46053,46054,46057,46058,46060,46065,46068,46143,46175,46205,46239,46255,46263,46287,46302,46311,46315,46317,46323,46330,46332,46367,46391,46415,46423,46439,46445,46453,46457,46460,46487,46503,46507,46535,46541,46550,46563,46565,46566,46569,46580,46623,46679,46683,46685,46686,46701,46707,46709,46716,46735,46750,46759,46763,46766,46774,46778,46780,46797,46798,46803,46805,46809,46812,46819,46822,46826,46828,46833,46834,46863,46871,46875,46878,46887,46891,46893,46902,46906,46908,46919,46923,46926,46931,46933,46934,46937,46949,46950,46954,46956,46964,46983,46987,46989,46998,47002,47004,47011,47013,47014,47018,47026,47028,47045,47046,47049,47050,47052,47057,47060,47074,47076,47080,47167,47215,47223,47263,47287,47311,47319,47326,47335,47350,47354,47356,47391,47407,47415,47439,47454,47463,47467,47470,47484,47559,47565,47587,47589,47663,47671,47703,47719,47726,47733,47734,47738,47759,47767,47774,47783,47787,47802,47804,47815,47819,47822,47827,47829,47830,47834,47845,47846,47850,47852,47857,47887,47902,47911,47917,47918,47926,47930,47932,47949,47950,47955,47957,47961,47964,47971,47974,47978,47980,47985,47986,48007,48011,48013,48035,48037,48067,48070,48074,48076,48098,48100,48104,48159,48183,48207,48215,48231,48245,48249,48252,48279,48295,48299,48327,48333,48342,48355,48357,48358,48362,48372,48399,48429,48485,48492,48655,48663,48667,48670,48679,48694,48698,48700,48711,48715,48718,48723,48725,48726,48729,48741,48742,48746,48748,48756,48775,48779,48781,48790,48794,48796,48803,48806,48810,48818,48837,48838,48841,48842,48844,48849,48852,48866,48868,48872,48903,48907,48909,48910,48918,48924,48931,48933,48940,48946,48948,48963,48966,48972,48977,48994,48996,49027,49029,49090,49092,49120,49407,49535,49599,49631,49647,49655,49661,49662,49911,49915,49918,50015,50045,50046,50079,50103,50107,50110,50127,50141,50142,50151,50155,50157,50158,50163,50166,50170,50172,50399,50423,50429,50557,50591,50607,50621,50622,50647,50653,50654,50669,50670,50677,50684,50751,50807,50814,50847,50871,50875,50877,50903,50907,50910,50933,50934,50937,50938,50940,50975,50999,51005,51006,51037,51038,51062,51068,51087,51095,51099,51101,51102,51117,51118,51123,51125,51129,51132,51143,51149,51150,51155,51158,51162,51164,51171,51173,51177,51180,51185,51186,51188,51192,51327,51391,51423,51439,51447,51451,51551,51575,51581,51639,51671,51675,51677,51687,51691,51694,51701,51702,51706,51807,51837,51838,51871,51895,51899,51919,51933,51934,51943,51950,51955,51958,51962,51964,51999,52023,52029,52047,52055,52059,52062,52071,52075,52077,52085,52086,52089,52090,52092,52119,52123,52125,52135,52139,52142,52147,52149,52150,52153,52154,52167,52171,52173,52181,52185,52188,52195,52198,52201,52202,52210,52212,52216,52287,52319,52343,52349,52383,52399,52413,52439,52443,52445,52446,52461,52462,52469,52476,52527,52535,52567,52583,52590,52597,52598,52601,52623,52631,52638,52647,52651,52653,52661,52662,52666,52668,52679,52693,52694,52697,52698,52709,52710,52714,52716,52721,52724,52767,52791,52829,52830,52851,52854,52860,52879,52887,52891,52893,52894,52909,52910,52915,52924,52935,52939,52941,52942,52947,52950,52954,52956,52963,52965,52972,52977,52978,52980,52984,53015,53019,53021,53031,53038,53043,53045,53046,53050,53063,53069,53077,53078,53081,53082,53084,53093,53094,53097,53106,53108,53127,53131,53134,53139,53141,53142,53145,53146,53157,53158,53161,53162,53164,53169,53172,53187,53189,53190,53193,53194,53202,53204,53208,53217,53220,53224,53232,53439,53495,53599,53663,53725,53726,53735,53756,53855,53879,53950,53975,53979,53981,53991,54003,54005,54006,54009,54010,54047,54078,54095,54103,54107,54109,54110,54131,54133,54140,54173,54174,54190,54198,54202,54204,54221,54227,54229,54233,54236,54243,54246,54252,54257,54258,54431,54455,54487,54494,54517,54518,54524,54559,54583,54589,54621,54622,54679,54686,54701,54709,54716,54742,54748,54772,54839,54871,54877,54927,54935,54939,54942,54965,54966,54970,54972,54983,54990,54995,54997,54998,55001,55002,55025,55028,55032,55055,55069,55070,55091,55094,55098,55100,55117,55118,55125,55129,55132,55153,55154,55175,55181,55182,55187,55190,55194,55196,55212,55217,55218,55220,55238,55249,55250,55268,55280,55359,55391,55455,55479,55485,55503,55517,55518,55527,55542,55546,55548,55583,55607,55631,55639,55646,55655,55661,55669,55670,55676,55703,55719,55737,55738,55751,55755,55757,55765,55766,55770,55772,55779,55781,55782,55839,55869,55887,55895,55899,55902,55925,55932,55965,55966,55990,55994,55996,56013,56014,56019,56021,56025,56028,56035,56038,56042,56044,56049,56050,56079,56087,56091,56094,56117,56118,56122,56124,56135,56139,56142,56147,56149,56150,56153,56154,56166,56170,56172,56177,56180,56184,56199,56203,56205,56217,56218,56220,56227,56229,56230,56233,56234,56242,56261,56262,56265,56266,56268,56290,56292,56296,56351,56375,56414,56444,56471,56478,56493,56508,56519,56525,56534,56538,56540,56549,56556,56561,56562,56564,56599,56615,56629,56647,56653,56661,56662,56666,56668,56677,56678,56692,56711,56718,56741,56742,56748,56773,56774,56777,56786,56788,56804,56861,56862,56878,56883,56886,56890,56892,56909,56915,56917,56921,56924,56945,56946,56967,56971,56973,56974,56979,56982,56986,56988,56995,57004,57009,57010,57012,57027,57030,57034,57036,57041,57042,57058,57060,57064,57072,57095,57099,57101,57109,57110,57113,57114,57116,57123,57125,57126,57138,57140,57157,57158,57161,57162,57164,57169,57172,57188,57192,57219,57221,57222,57225,57226,57249,57252,57256,57282,57284,57288,57312,57471,57567,57591,57597,57663,57695,57711,57719,57723,57759,57775,57789,57807,57815,57819,57821,57822,57837,57838,57843,57845,57852,57975,57982,58015,58043,58063,58071,58075,58078,58087,58091,58093,58101,58102,58105,58106,58108,58143,58167,58171,58191,58205,58206,58215,58219,58221,58222,58227,58230,58234,58236,58255,58263,58267,58269,58286,58291,58297,58300,58311,58315,58317,58318,58323,58326,58330,58332,58339,58345,58348,58353,58354,58356,58360,58463,58487,58543,58551,58555,58583,58587,58589,58599,58606,58611,58613,58614,58618,58655,58671,58685,58711,58717,58718,58733,58734,58741,58748,58767,58782,58791,58797,58798,58806,58810,58812,58829,58830,58835,58837,58841,58844,58854,58860,58865,58866,58911,58935,58967,58971,58974,58998,59001,59002,59004,59031,59035,59047,59054,59061,59062,59066,59079,59083,59085,59093,59094,59097,59098,59100,59107,59109,59110,59113,59122,59124,59128,59151,59159,59163,59165,59181,59182,59187,59189,59196,59207,59213,59219,59226,59228,59235,59237,59244,59249,59250,59252,59256,59277,59278,59283,59285,59289,59292,59299,59302,59306,59308,59313,59314,59331,59333,59337,59340,59345,59348,59352,59361,59362,59376,59487,59503,59511,59551,59581,59599,59607,59611,59614,59629,59630,59637,59644,59695,59703,59735,59751,59758,59766,59770,59791,59799,59806,59815,59821,59830,59834,59836,59847,59851,59854,59861,59862,59865,59866,59877,59878,59881,59882,59884,59889,59892,59935,59959,59983,59998,60007,60011,60014,60022,60026,60028,60047,60055,60059,60061,60078,60089,60092,60103,60107,60109,60110,60115,60118,60122,60124,60131,60140,60145,60146,60148,60183,60189,60199,60206,60213,60214,60218,60231,60235,60237,60245,60246,60249,60252,60259,60262,60266,60274,60276,60295,60299,60302,60307,60309,60310,60313,60314,60325,60326,60329,60330,60332,60337,60340,60355,60357,60358,60361,60362,60376,60385,60388,60392,60400,60503,60525,60559,60574,60583,60598,60602,60604,60621,60622,60629,60633,60636,60646,60650,60652,60657,60658,60687,60695,60702,60711,60725,60730,60732,60743,60757,60758,60773,60774,60778,60780,60788,60807,60811,60813,60822,60826,60828,60835,60837,60842,60850,60852,60869,60870,60874,60876,60884,60898,60900,60904,60943,60951,60974,60999,61005,61006,61020,61027,61036,61042,61044,61070,61075,61084,61091,61094,61098,61100,61105,61106,61123,61125,61129,61132,61137,61140,61144,61153,61154,61168,61191,61195,61198,61203,61205,61206,61209,61210,61221,61222,61226,61228,61233,61236,61251,61253,61257,61258,61266,61281,61284,61288,61296,61317,61318,61321,61322,61324,61329,61332,61346,61348,61352,61377,61380,61384,61503,61559,61599,61623,61647,61655,61662,61671,61677,61685,61690,61692,61727,61751,61775,61799,61806,61814,61839,61847,61869,61895,61899,61901,61902,61916,61925,61932,61937,62011,62014,62039,62045,62055,62070,62074,62095,62103,62107,62134,62138,62140,62151,62155,62163,62165,62166,62169,62170,62182,62185,62186,62188,62193,62196,62200,62223,62237,62247,62262,62266,62268,62285,62291,62293,62297,62300,62307,62316,62322,62343,62347,62364,62380,62386,62388,62403,62410,62412,62417,62433,62434,62436,62440,62519,62581,62588,62615,62631,62646,62650,62663,62669,62677,62678,62681,62682,62684,62693,62694,62706,62708,62743,62750,62765,62780,62797,62812,62821,62836,62861,62862,62883,62886,62890,62892,62915,62917,62921,62924,62930,62932,62946,62999,63003,63029,63030,63034,63036,63047,63059,63061,63062,63065,63066,63092,63096,63111,63115,63117,63125,63126,63129,63130,63132,63139,63142,63146,63154,63156,63173,63174,63177,63178,63180,63185,63188,63192,63204,63208,63239,63243,63245,63246,63251,63254,63258,63260,63267,63269,63276,63281,63282,63284,63299,63306,63308,63313,63314,63332,63344,63363,63365,63369,63372,63378,63380,63393,63394,63425,63426,63428,63432,63456,63519,63543,63567,63591,63606,63610,63631,63639,63661,63687,63691,63694,63702,63706,63708,63724,63730,63732,63767,63783,63815,63821,63830,63834,63836,63843,63850,63860,63939,63941,63942,64015,64029,64058,64060,64077,64078,64085,64092,64102,64106,64108,64114,64135,64139,64141,64150,64154,64156,64163,64178,64195,64198,64202,64204,64209,64210,64225,64226,64228,64263,64269,64278,64282,64284,64291,64293,64294,64298,64306,64325,64326,64329,64330,64332,64337,64340,64354,64356,64387,64389,64452,64456,64480,64535,64542,64572,64583,64598,64604,64620,64626,64628,64653,64654,64675,64682,64684,64707,64709,64716,64722,64724,64737,64738,64775,64805,64810,64812,64837,64838,64852,65031,65038,65043,65046,65050,65052,65068,65073,65074,65091,65098,65100,65105,65106,65122,65124,65136,65155,65164,65170,65172,65185,65186,65217,65218,65220,65224,65248,65283,65285,65286,65289,65290,65300,65316,65320,65346,65348,65376,66047,66303,66431,66495,66527,66551,66555,66557,66558,66943,67007,67039,67055,67069,67070,67199,67295,67319,67323,67325,67391,67423,67439,67447,67451,67453,67454,67487,67503,67517,67518,67535,67543,67547,67549,67550,67565,67566,67571,67573,67577,67580,67839,68031,68079,68087,68091,68094,68223,68287,68319,68335,68343,68347,68349,68447,68471,68475,68477,68527,68535,68539,68542,68567,68571,68573,68583,68587,68590,68595,68597,68598,68601,68602,68735,68799,68831,68847,68861,68862,68927,68975,68983,68987,68990,69023,69047,69051,69053,69071,69079,69086,69095,69099,69101,69109,69110,69113,69114,69116,69183,69215,69239,69243,69245,69246,69279,69327,69335,69339,69341,69342,69357,69358,69363,69365,69369,69372,69423,69431,69435,69438,69463,69467,69469,69479,69483,69486,69491,69493,69494,69497,69498,69519,69527,69531,69534,69543,69547,69557,69558,69561,69562,69564,69575,69579,69582,69587,69589,69590,69593,69594,69605,69606,69609,69610,69612,69617,69620,69624,69887,70015,70079,70111,70127,70135,70139,70141,70142,70395,70398,70463,70495,70525,70526,70559,70583,70587,70589,70590,70607,70621,70622,70635,70638,70643,70646,70650,70652,70783,70879,70903,70907,70909,70975,71007,71031,71035,71037,71038,71071,71087,71101,71102,71119,71127,71133,71134,71149,71150,71155,71157,71161,71164,71231,71287,71291,71294,71327,71351,71355,71375,71383,71387,71390,71399,71403,71413,71414,71417,71418,71420,71455,71479,71483,71485,71486,71503,71517,71518,71527,71531,71533,71534,71539,71542,71546,71548,71567,71575,71579,71582,71598,71603,71605,71609,71612,71623,71627,71629,71630,71635,71638,71642,71644,71651,71657,71660,71665,71666,71668,71672,71807,71871,71903,71919,71927,71931,71933,72031,72055,72061,72111,72119,72123,72151,72167,72171,72174,72179,72181,72182,72186,72255,72287,72303,72317,72351,72379,72381,72399,72413,72414,72427,72430,72438,72442,72444,72479,72503,72507,72509,72527,72535,72539,72542,72551,72555,72565,72566,72570,72572,72603,72605,72615,72619,72622,72630,72633,72634,72647,72651,72653,72661,72662,72665,72666,72668,72675,72677,72678,72681,72682,72690,72692,72799,72815,72823,72827,72829,72830,72863,72879,72911,72919,72925,72941,72942,72947,72949,72953,72956,73007,73015,73019,73022,73047,73053,73063,73070,73075,73077,73078,73081,73082,73103,73111,73118,73127,73131,73133,73142,73146,73148,73159,73173,73189,73190,73193,73194,73196,73201,73204,73208,73247,73263,73271,73275,73295,73309,73310,73319,73323,73325,73326,73331,73334,73338,73340,73359,73367,73371,73390,73415,73419,73421,73422,73427,73430,73434,73436,73443,73445,73449,73452,73457,73458,73464,73495,73499,73511,73515,73518,73523,73525,73526,73529,73530,73543,73547,73549,73557,73558,73561,73562,73564,73571,73573,73574,73577,73578,73586,73588,73592,73607,73611,73614,73619,73622,73626,73637,73638,73641,73642,73644,73649,73652,73667,73669,73670,73673,73674,73688,73697,73700,73704,73712,74111,74175,74207,74223,74237,74238,74367,74463,74487,74491,74559,74591,74607,74615,74619,74621,74655,74671,74703,74711,74715,74718,74733,74734,74739,74741,74745,74748,74943,74991,74999,75003,75006,75071,75103,75119,75133,75134,75167,75183,75191,75195,75215,75229,75230,75239,75243,75245,75246,75251,75258,75260,75359,75383,75387,75389,75439,75447,75451,75479,75483,75495,75499,75502,75507,75509,75510,75513,75514,75551,75567,75599,75607,75611,75613,75614,75629,75630,75635,75637,75641,75644,75663,75687,75691,75694,75699,75702,75706,75708,75725,75726,75731,75733,75737,75740,75747,75750,75754,75756,75761,75762,75903,75967,75999,76015,76029,76095,76143,76151,76191,76219,76221,76239,76247,76254,76263,76267,76269,76277,76278,76282,76284,76351,76383,76399,76407,76447,76463,76495,76503,76507,76525,76540,76591,76599,76603,76631,76635,76647,76651,76654,76659,76661,76662,76666,76687,76699,76711,76715,76717,76743,76747,76750,76755,76762,76773,76774,76778,76780,76785,76863,76895,76911,76926,76959,76983,76987,77007,77021,77022,77031,77035,77037,77038,77043,77046,77050,77052,77087,77111,77115,77135,77143,77150,77159,77163,77165,77173,77174,77177,77180,77207,77223,77227,77230,77235,77238,77242,77255,77261,77269,77283,77285,77289,77290,77304,77343,77359,77391,77399,77403,77406,77422,77427,77429,77433,77436,77455,77479,77483,77500,77517,77518,77523,77529,77532,77539,77542,77546,77548,77553,77554,77583,77591,77595,77607,77611,77622,77626,77628,77639,77643,77646,77651,77653,77654,77657,77658,77669,77670,77673,77674,77676,77681,77684,77688,77703,77707,77724,77731,77733,77734,77737,77738,77746,77765,77769,77770,77777,77784,77796,77800,77951,78047,78071,78075,78077,78143,78175,78191,78199,78205,78239,78255,78269,78287,78302,78317,78318,78323,78325,78329,78332,78399,78455,78459,78495,78519,78523,78543,78551,78555,78558,78567,78571,78582,78586,78588,78623,78639,78647,78651,78653,78671,78686,78695,78699,78701,78702,78707,78710,78714,78716,78735,78743,78747,78791,78795,78797,78798,78803,78806,78810,78812,78819,78821,78825,78828,78833,78834,78836,78943,78967,78971,78973,79023,79031,79035,79038,79063,79069,79079,79083,79086,79091,79093,79094,79097,79098,79135,79151,79165,79166,79183,79191,79197,79198,79213,79214,79219,79221,79225,79228,79247,79271,79275,79277,79278,79283,79292,79309,79310,79331,79338,79340,79345,79391,79415,79419,79439,79447,79451,79454,79463,79467,79477,79478,79481,79482,79484,79511,79515,79527,79531,79534,79539,79559,79563,79565,79577,79578,79580,79587,79589,79590,79593,79594,79602,79608,79631,79639,79643,79667,79673,79676,79687,79691,79693,79694,79699,79702,79706,79708,79715,79717,79721,79724,79729,79730,79732,79736,79758,79763,79772,79779,79788,79794,79811,79813,79817,79825,79841,79935,79967,79983,79991,79997,80031,80047,80079,80087,80109,80117,80175,80183,80215,80231,80245,80271,80295,80299,80301,80357,80415,80431,80443,80463,80478,80487,80491,80493,80502,80506,80508,80527,80539,80583,80587,80589,80598,80602,80611,80613,80620,80667,80679,80683,80711,80715,80717,80726,80730,80732,80739,80741,80742,80746,80754,80779,80835,80841,80865,80927,80943,80975,80983,81005,81006,81011,81013,81017,81020,81039,81063,81067,81078,81082,81101,81109,81123,81126,81130,81132,81137,81138,81167,81175,81191,81195,81197,81206,81210,81212,81223,81237,81253,81254,81257,81258,81260,81265,81268,81287,81293,81315,81317,81349,81378,81384,81423,81431,81435,81479,81483,81485,81486,81491,81498,81500,81507,81509,81513,81516,81521,81522,81528,81574,81578,81603,81605,81609,81612,81624,81633,81634,81671,81675,81678,81683,81702,81706,81708,81731,81733,81734,81737,81738,81752,81761,81764,81768,81826,81857,81864,82367,82423,82430,82686,82783,82871,82878,82903,82907,82909,82926,82931,82933,82934,82937,82938,83167,83198,83263,83319,83326,83359,83383,83387,83389,83415,83422,83431,83437,83445,83446,83450,83452,83582,83615,83646,83663,83671,83675,83677,83678,83694,83699,83708,83767,83771,83774,83799,83803,83805,83815,83822,83827,83829,83830,83834,83855,83863,83867,83870,83883,83894,83898,83900,83911,83918,83923,83925,83926,83929,83930,83941,83942,83946,83948,83953,83956,83960,84159,84207,84215,84222,84287,84319,84349,84350,84383,84399,84407,84413,84431,84445,84446,84455,84461,84462,84467,84470,84474,84476,84575,84599,84603,84605,84655,84663,84667,84670,84695,84699,84701,84711,84718,84723,84725,84726,84729,84730,84767,84783,84797,84798,84815,84823,84827,84829,84830,84845,84846,84851,84853,84857,84860,84879,84893,84894,84907,84910,84915,84918,84922,84924,84941,84942,84947,84949,84953,84956,84963,84966,84970,84972,84977,84978,85055,85111,85118,85151,85199,85207,85211,85214,85223,85237,85238,85242,85244,85279,85295,85303,85310,85341,85342,85351,85358,85363,85366,85370,85372,85391,85399,85403,85405,85406,85422,85427,85429,85433,85436,85447,85453,85454,85459,85462,85466,85468,85475,85477,85481,85484,85489,85490,85492,85496,85566,85591,85595,85597,85619,85622,85625,85626,85655,85659,85662,85686,85690,85703,85707,85710,85715,85717,85718,85721,85722,85734,85737,85738,85740,85745,85748,85752,85775,85789,85790,85803,85806,85811,85814,85818,85837,85838,85843,85845,85849,85852,85859,85862,85866,85868,85873,85874,85895,85899,85902,85907,85910,85914,85916,85923,85937,85938,85940,85944,85955,85958,85962,85964,85969,85985,85986,85988,85992,86000,86239,86263,86270,86391,86397,86455,86462,86487,86491,86503,86510,86517,86518,86521,86522,86623,86654,86687,86718,86750,86774,86778,86815,86863,86871,86875,86878,86902,86906,86908,86935,86939,86941,86966,86969,86970,86983,86997,86998,87001,87002,87004,87014,87018,87026,87028,87032,87159,87166,87199,87215,87230,87255,87259,87261,87262,87278,87283,87285,87292,87351,87358,87383,87413,87414,87447,87454,87477,87478,87482,87484,87495,87502,87507,87509,87510,87513,87514,87525,87526,87532,87540,87544,87583,87614,87645,87646,87662,87667,87670,87676,87695,87703,87707,87710,87726,87731,87751,87755,87757,87758,87763,87766,87770,87772,87779,87781,87788,87793,87794,87796,87800,87831,87835,87837,87854,87862,87866,87879,87885,87893,87894,87897,87898,87900,87909,87910,87922,87924,87928,87943,87947,87950,87955,87957,87958,87961,87962,87974,87978,87988,87992,88003,88005,88006,88010,88018,88020,88024,88036,88040,88048,88159,88183,88189,88247,88254,88279,88285,88295,88302,88309,88310,88313,88314,88351,88367,88382,88407,88413,88414,88429,88430,88437,88441,88444,88463,88477,88487,88493,88494,88502,88506,88525,88526,88531,88533,88537,88540,88547,88550,88554,88556,88561,88562,88607,88631,88635,88655,88663,88667,88670,88693,88694,88698,88700,88727,88731,88733,88755,88758,88761,88762,88775,88779,88789,88790,88793,88794,88796,88806,88810,88818,88820,88824,88847,88855,88859,88861,88862,88878,88883,88892,88903,88907,88909,88910,88915,88918,88922,88924,88931,88933,88940,88945,88946,88948,88952,88973,88974,88985,88995,88998,89002,89004,89027,89029,89033,89036,89041,89042,89048,89057,89058,89143,89175,89179,89181,89191,89198,89205,89206,89210,89231,89239,89243,89246,89259,89270,89274,89287,89294,89299,89301,89302,89305,89306,89318,89322,89324,89329,89332,89336,89359,89373,89374,89383,89390,89395,89398,89402,89404,89422,89427,89429,89433,89436,89446,89452,89457,89458,89479,89485,89486,89491,89494,89498,89500,89509,89516,89521,89522,89524,89539,89542,89548,89553,89554,89569,89570,89572,89576,89584,89623,89627,89643,89646,89651,89654,89658,89671,89685,89686,89689,89690,89692,89702,89706,89714,89716,89720,89735,89742,89747,89750,89754,89766,89770,89795,89797,89798,89801,89802,89810,89812,89816,89825,89828,89832,89840,89870,89875,89877,89881,89884,89894,89898,89905,89906,89923,89925,89929,89932,89937,89938,89940,89944,89953,89954,89968,89987,89990,89994,89996,90002,90017,90018,90020,90049,90050,90080,90239,90303,90335,90365,90366,90431,90479,90487,90527,90551,90555,90557,90575,90583,90587,90590,90599,90605,90613,90614,90618,90620,90719,90747,90750,90783,90813,90814,90831,90839,90843,90845,90846,90862,90867,90869,90873,90876,90935,90939,90942,90967,90971,90973,90983,90990,90995,90997,90998,91001,91002,91023,91031,91035,91038,91047,91051,91053,91065,91066,91068,91079,91083,91086,91091,91093,91094,91097,91098,91109,91110,91113,91114,91116,91121,91124,91128,91199,91231,91261,91262,91295,91319,91323,91326,91343,91357,91358,91367,91371,91373,91374,91379,91382,91386,91388,91423,91447,91451,91453,91479,91486,91495,91501,91509,91510,91514,91516,91543,91547,91549,91559,91563,91566,91571,91573,91574,91577,91578,91591,91597,91605,91606,91609,91610,91612,91619,91621,91622,91626,91634,91636,91640,91679,91710,91727,91735,91739,91741,91742,91758,91763,91765,91769,91772,91791,91806,91819,91822,91827,91830,91834,91853,91854,91859,91861,91865,91868,91875,91878,91882,91884,91889,91890,91919,91927,91931,91934,91947,91957,91958,91961,91962,91964,91975,91982,91987,91989,91990,91993,91994,92005,92006,92010,92012,92017,92020,92024,92039,92043,92053,92054,92057,92058,92060,92067,92070,92074,92082,92084,92088,92101,92102,92105,92106,92108,92113,92116,92120,92130,92132,92136,92223,92271,92279,92319,92343,92349,92367,92375,92382,92391,92395,92397,92405,92406,92410,92412,92447,92463,92471,92477,92495,92510,92519,92525,92534,92538,92540,92559,92567,92573,92574,92589,92590,92604,92615,92619,92621,92622,92630,92634,92636,92643,92645,92649,92652,92658,92660,92719,92727,92734,92759,92763,92765,92775,92779,92782,92789,92790,92793,92794,92815,92823,92827,92830,92839,92843,92845,92854,92857,92858,92871,92875,92878,92883,92885,92886,92889,92890,92901,92902,92905,92906,92908,92913,92916,92920,92943,92957,92958,92967,92971,92973,92974,92979,92982,92986,92988,93005,93006,93011,93013,93017,93020,93027,93030,93034,93036,93041,93042,93063,93067,93069,93075,93078,93082,93091,93097,93100,93112,93123,93126,93130,93132,93137,93138,93153,93154,93156,93160,93168,93215,93239,93263,93271,93278,93287,93302,93306,93308,93335,93339,93351,93358,93365,93366,93370,93383,93387,93389,93397,93398,93401,93404,93411,93413,93414,93418,93426,93428,93455,93463,93467,93470,93486,93493,93500,93511,93515,93517,93518,93523,93526,93530,93532,93539,93541,93545,93548,93553,93554,93556,93581,93582,93587,93589,93593,93596,93603,93606,93610,93612,93617,93618,93635,93637,93641,93644,93649,93652,93665,93666,93680,93711,93719,93726,93739,93750,93754,93767,93774,93779,93781,93782,93785,93786,93797,93798,93802,93804,93809,93812,93831,93835,93845,93846,93850,93852,93859,93862,93866,93874,93876,93893,93894,93897,93898,93900,93905,93908,93912,93922,93924,93928,93959,93963,93965,93966,93971,93974,93978,93980,93987,93989,93993,93996,94001,94002,94004,94019,94022,94026,94028,94033,94049,94050,94052,94056,94064,94083,94085,94089,94092,94097,94098,94100,94104,94113,94114,94145,94146,94148,94152,94160,94176,94271,94303,94327,94333,94367,94383,94398,94415,94423,94427,94429,94430,94446,94453,94460,94511,94519,94551,94567,94574,94581,94586,94607,94615,94622,94631,94635,94650,94652,94663,94667,94670,94677,94678,94681,94682,94693,94694,94698,94700,94708,94751,94775,94782,94813,94814,94830,94835,94838,94842,94844,94863,94871,94875,94877,94878,94894,94899,94908,94919,94923,94925,94926,94931,94934,94938,94940,94947,94949,94956,94961,94962,94964,94968,94999,95003,95005,95015,95019,95022,95027,95033,95034,95047,95053,95061,95062,95065,95066,95068,95075,95077,95078,95081,95082,95090,95092,95096,95111,95115,95118,95123,95129,95130,95146,95160,95171,95173,95174,95177,95178,95188,95192,95201,95204,95208,95216,95279,95319,95323,95325,95326,95342,95347,95349,95356,95375,95390,95406,95414,95418,95437,95438,95443,95445,95449,95452,95459,95462,95466,95468,95473,95474,95503,95511,95518,95542,95546,95548,95559,95566,95571,95573,95574,95577,95578,95589,95590,95596,95601,95604,95623,95627,95637,95638,95653,95654,95658,95668,95685,95686,95689,95692,95700,95714,95716,95720,95759,95767,95771,95774,95790,95795,95815,95819,95821,95822,95827,95830,95834,95836,95843,95845,95852,95858,95860,95864,95886,95891,95907,95910,95914,95922,95939,95941,95948,95953,95954,95956,95960,95969,95970,95984,96007,96011,96014,96019,96021,96022,96025,96026,96038,96042,96049,96056,96067,96069,96070,96074,96082,96084,96088,96097,96100,96104,96112,96133,96134,96137,96138,96140,96145,96152,96162,96168,96193,96196,96200,96303,96311,96343,96359,96373,96399,96407,96414,96423,96427,96442,96444,96455,96462,96469,96485,96486,96490,96492,96527,96542,96551,96557,96572,96590,96614,96618,96620,96647,96651,96653,96675,96716,96791,96795,96797,96807,96811,96814,96825,96826,96839,96843,96845,96853,96854,96857,96858,96860,96867,96869,96870,96873,96874,96882,96884,96888,96903,96907,96910,96915,96921,96922,96938,96963,96965,96966,96969,96970,96978,96993,96996,97000,97008,97037,97038,97043,97049,97052,97059,97066,97068,97091,97093,97097,97100,97106,97108,97121,97122,97136,97155,97164,97192,97217,97248,97295,97303,97310,97334,97338,97351,97358,97363,97365,97366,97369,97382,97386,97388,97393,97396,97415,97419,97430,97446,97450,97458,97477,97478,97481,97484,97489,97492,97506,97508,97512,97543,97547,97550,97558,97564,97580,97586,97603,97606,97612,97617,97634,97636,97640,97667,97669,97732,97760,97806,97811,97813,97814,97818,97830,97834,97859,97861,97862,97865,97866,97874,97876,97880,97889,97892,97896,97904,97926,97930,97954,97985,97988,97992,98000,98051,98054,98058,98060,98065,98066,98081,98082,98088,98113,98114,98128,98144,98178,98184,98240,98559,98751,98799,98807,98811,98814,98943,99007,99039,99055,99063,99067,99069,99070,99167,99191,99195,99197,99247,99255,99259,99262,99287,99291,99293,99303,99307,99310,99315,99317,99318,99321,99322,99519,99551,99581,99582,99647,99703,99707,99710,99743,99767,99771,99773,99791,99799,99815,99819,99821,99829,99830,99833,99834,99836,99903,99959,99966,99999,100030,100047,100055,100059,100061,100062,100078,100083,100085,100089,100092,100151,100155,100158,100183,100187,100189,100199,100206,100211,100213,100214,100217,100218,100239,100247,100251,100254,100263,100267,100277,100278,100281,100282,100284,100295,100299,100302,100307,100309,100310,100313,100314,100325,100326,100329,100330,100332,100337,100340,100344,100543,100591,100599,100603,100606,100671,100703,100719,100733,100734,100767,100783,100791,100795,100797,100798,100815,100829,100839,100843,100845,100846,100858,100860,100959,100983,100987,100989,101039,101047,101051,101054,101079,101083,101085,101095,101099,101102,101107,101109,101110,101113,101114,101151,101167,101181,101182,101199,101207,101211,101213,101214,101229,101230,101235,101237,101241,101244,101263,101277,101278,101287,101291,101293,101294,101299,101302,101306,101308,101325,101326,101331,101333,101337,101340,101347,101350,101354,101356,101361,101362,101439,101487,101495,101499,101502,101535,101559,101563,101565,101607,101611,101613,101621,101622,101625,101626,101628,101663,101679,101687,101691,101693,101694,101711,101725,101735,101741,101742,101747,101750,101754,101756,101775,101783,101789,101805,101806,101811,101813,101817,101820,101831,101837,101859,101861,101865,101868,101873,101874,101876,101880,101943,101947,101950,101975,101979,101981,101991,101998,102003,102005,102006,102009,102010,102031,102039,102043,102046,102055,102059,102069,102070,102073,102074,102076,102087,102091,102094,102099,102101,102102,102105,102106,102117,102118,102121,102122,102124,102129,102132,102136,102159,102173,102174,102183,102187,102189,102190,102195,102198,102202,102204,102221,102222,102227,102229,102233,102236,102243,102246,102250,102252,102257,102258,102279,102283,102285,102286,102291,102294,102298,102300,102307,102309,102313,102316,102321,102322,102324,102328,102339,102342,102346,102348,102353,102354,102369,102370,102372,102376,102384,102527,102591,102639,102647,102651,102653,102654,102751,102775,102779,102781,102831,102839,102843,102846,102871,102877,102887,102891,102894,102899,102901,102902,102905,102906,102975,103007,103037,103038,103071,103087,103095,103099,103101,103102,103119,103133,103134,103143,103147,103149,103150,103155,103158,103162,103164,103199,103223,103227,103229,103247,103255,103259,103262,103271,103277,103285,103286,103289,103290,103292,103319,103323,103325,103335,103339,103342,103347,103349,103350,103353,103354,103367,103371,103373,103381,103382,103385,103386,103388,103395,103397,103398,103401,103402,103410,103412,103416,103487,103543,103550,103599,103614,103662,103667,103669,103673,103676,103727,103735,103739,103742,103767,103773,103783,103790,103795,103797,103798,103801,103802,103823,103831,103847,103861,103862,103865,103866,103868,103893,103909,103910,103913,103916,103921,103924,103928,103967,103991,103995,103998,104029,104030,104046,104051,104054,104058,104060,104079,104087,104091,104093,104094,104110,104115,104121,104135,104139,104141,104142,104147,104150,104154,104156,104163,104169,104177,104178,104180,104184,104215,104219,104221,104238,104243,104245,104246,104249,104250,104263,104267,104269,104277,104278,104281,104282,104284,104291,104293,104294,104298,104306,104308,104312,104327,104331,104339,104341,104342,104345,104346,104358,104361,104362,104369,104372,104376,104387,104389,104390,104393,104394,104402,104404,104408,104417,104420,104424,104432,104567,104571,104573,104623,104631,104635,104638,104679,104683,104686,104691,104693,104694,104697,104698,104735,104751,104765,104766,104791,104813,104814,104821,104825,104828,104861,104871,104875,104877,104878,104883,104890,104892,104931,104934,104938,104940,104945,104991,105015,105019,105021,105039,105047,105051,105054,105063,105067,105069,105077,105078,105081,105082,105084,105111,105115,105117,105127,105131,105134,105139,105141,105142,105145,105146,105159,105163,105165,105173,105174,105177,105178,105180,105187,105189,105190,105193,105194,105202,105204,105208,105231,105239,105243,105245,105246,105261,105262,105267,105269,105273,105276,105287,105291,105293,105294,105299,105302,105306,105308,105315,105317,105321,105324,105329,105330,105332,105357,105358,105363,105365,105369,105372,105379,105382,105386,105388,105393,105394,105411,105413,105417,105420,105425,105428,105432,105441,105442,105456,105519,105527,105534,105575,105582,105587,105589,105590,105593,105594,105639,105643,105653,105654,105657,105658,105660,105701,105702,105705,105706,105708,105713,105716,105720,105767,105771,105773,105774,105779,105782,105786,105788,105827,105830,105834,105836,105841,105842,105891,105893,105897,105900,105905,105906,105908,105912,105953,105954,105956,105960,105968,106007,106011,106013,106027,106030,106035,106037,106038,106041,106042,106055,106059,106061,106069,106070,106073,106074,106076,106083,106085,106086,106089,106090,106098,106100,106104,106119,106123,106126,106131,106133,106134,106137,106138,106150,106154,106161,106164,106179,106181,106182,106185,106186,106194,106196,106200,106209,106212,106216,106224,106253,106254,106259,106261,106265,106268,106275,106278,106282,106284,106289,106290,106307,106309,106313,106316,106321,106322,106324,106328,106337,106338,106352,106371,106374,106378,106380,106385,106386,106401,106402,106404,106408,106433,106434,106448,106464,106623,106687,106719,106735,106749,106750,106815,106863,106871,106875,106878,106911,106935,106939,106941,106959,106967,106983,106987,106989,106997,106998,107001,107002,107004,107071,107103,107127,107131,107133,107134,107167,107183,107197,107198,107215,107223,107227,107229,107230,107245,107246,107251,107253,107257,107260,107311,107319,107323,107326,107351,107355,107357,107367,107371,107374,107379,107381,107382,107385,107386,107407,107415,107419,107422,107431,107435,107437,107445,107446,107449,107450,107452,107463,107467,107470,107475,107477,107481,107482,107493,107494,107497,107498,107500,107505,107508,107512,107583,107615,107645,107646,107679,107695,107703,107707,107709,107710,107727,107741,107751,107755,107757,107758,107763,107766,107770,107772,107807,107831,107835,107837,107855,107863,107879,107883,107885,107893,107894,107897,107898,107900,107927,107933,107943,107947,107950,107955,107957,107958,107961,107962,107975,107981,107989,108003,108005,108006,108009,108010,108018,108020,108024,108063,108093,108094,108119,108123,108125,108126,108147,108149,108153,108156,108175,108189,108190,108199,108203,108206,108211,108214,108218,108220,108237,108238,108243,108245,108249,108252,108259,108262,108266,108268,108273,108274,108303,108311,108315,108318,108327,108331,108341,108342,108345,108346,108348,108359,108363,108366,108371,108373,108374,108377,108378,108389,108390,108393,108394,108396,108401,108404,108408,108423,108427,108429,108437,108438,108441,108442,108444,108451,108453,108454,108457,108458,108466,108468,108472,108485,108486,108489,108490,108492,108497,108500,108504,108514,108516,108520,108607,108655,108663,108703,108727,108731,108733,108775,108779,108781,108789,108793,108796,108831,108847,108855,108859,108861,108862,108879,108893,108903,108907,108909,108910,108943,108957,108973,108974,108979,108981,108985,108988,108999,109005,109027,109029,109033,109036,109103,109111,109118,109147,109149,109159,109163,109166,109173,109174,109177,109178,109199,109207,109211,109214,109223,109227,109229,109238,109241,109242,109255,109259,109262,109267,109269,109273,109285,109286,109289,109290,109292,109297,109304,109327,109341,109342,109351,109355,109357,109358,109363,109366,109370,109372,109389,109390,109397,109401,109404,109411,109414,109418,109420,109425,109447,109451,109453,109454,109459,109475,109477,109481,109484,109489,109496,109507,109514,109516,109521,109537,109538,109540,109544,109552,109599,109623,109671,109675,109677,109686,109690,109692,109719,109735,109739,109742,109747,109749,109750,109753,109754,109795,109797,109798,109801,109802,109810,109812,109816,109839,109847,109869,109870,109875,109877,109881,109884,109895,109901,109923,109925,109929,109932,109937,109938,109940,109944,109965,109973,109987,109990,109994,109996,110001,110002,110021,110049,110050,110064,110095,110103,110110,110119,110123,110134,110138,110140,110151,110155,110158,110163,110165,110166,110169,110170,110181,110182,110185,110186,110188,110193,110196,110215,110219,110221,110229,110230,110233,110234,110236,110243,110245,110246,110249,110250,110258,110260,110277,110278,110281,110282,110284,110289,110296,110306,110308,110312,110343,110347,110349,110350,110355,110358,110362,110364,110371,110373,110377,110380,110385,110386,110388,110392,110403,110406,110410,110412,110417,110418,110433,110434,110436,110440,110448,110467,110469,110473,110476,110481,110482,110488,110497,110498,110529,110530,110532,110536,110544,110560,110655,110703,110711,110715,110717,110718,110767,110781,110782,110829,110830,110835,110837,110841,110844,110895,110903,110935,110941,110951,110955,110958,110963,110965,110966,110969,110970,110991,110999,111015,111019,111021,111029,111030,111033,111034,111036,111047,111061,111077,111078,111081,111082,111084,111089,111092,111096,111135,111151,111159,111163,111165,111166,111183,111197,111198,111207,111211,111213,111214,111219,111222,111226,111228,111247,111255,111259,111261,111262,111277,111278,111283,111285,111289,111292,111303,111307,111309,111310,111315,111318,111322,111324,111331,111333,111337,111340,111345,111346,111348,111352,111383,111387,111389,111399,111403,111406,111411,111413,111414,111417,111418,111431,111435,111437,111445,111446,111449,111450,111452,111459,111461,111462,111465,111466,111474,111476,111480,111495,111499,111502,111507,111510,111513,111514,111525,111526,111529,111530,111532,111537,111544,111555,111557,111558,111561,111562,111576,111585,111588,111592,111600,111663,111678,111725,111726,111731,111733,111737,111740,111783,111787,111789,111790,111795,111798,111802,111804,111843,111846,111850,111852,111857,111858,111887,111895,111911,111915,111917,111925,111926,111929,111930,111932,111957,111973,111974,111977,111978,111980,111985,111988,112007,112021,112035,112037,112038,112041,112042,112052,112056,112098,112100,112104,112143,112151,112155,112157,112158,112174,112179,112181,112185,112188,112199,112205,112206,112211,112214,112218,112220,112227,112233,112236,112241,112242,112244,112248,112269,112270,112275,112277,112281,112284,112291,112294,112298,112300,112305,112306,112323,112325,112329,112332,112337,112338,112340,112344,112353,112354,112368,112391,112395,112398,112403,112405,112406,112409,112410,112421,112422,112425,112426,112428,112433,112436,112440,112451,112453,112454,112457,112458,112466,112468,112472,112481,112484,112488,112496,112517,112518,112521,112522,112524,112529,112532,112536,112546,112548,112552,112577,112580,112584,112592,112687,112695,112743,112757,112761,112807,112811,112813,112826,112828,112869,112873,112874,112876,112935,112939,112941,112942,112956,113004,113059,113061,113068,113128,113175,113179,113181,113191,113195,113198,113203,113205,113206,113210,113223,113227,113229,113237,113238,113241,113244,113251,113253,113254,113257,113258,113266,113268,113287,113291,113294,113299,113305,113306,113318,113321,113322,113324,113329,113347,113349,113353,113354,113377,113384,113392,113421,113422,113427,113429,113433,113436,113443,113446,113450,113452,113457,113458,113475,113477,113481,113484,113492,113505,113506,113520,113539,113546,113576,113601,113703,113717,113718,113721,113722,113724,113765,113766,113769,113770,113772,113777,113780,113827,113829,113830,113834,113842,113890,113892,113896,113955,113957,113961,113964,113970,113972,114017,114018,114020,114024,114144,114183,114187,114190,114195,114197,114198,114201,114202,114213,114214,114218,114220,114225,114228,114243,114245,114246,114249,114250,114258,114260,114264,114273,114276,114280,114288,114309,114310,114313,114314,114316,114321,114338,114340,114344,114369,114372,114376,114384,114435,114438,114442,114444,114449,114450,114465,114466,114468,114472,114497,114498,114512,114528,114561,114562,114564,114568,114624,114879,114935,114942,115007,115069,115070,115103,115127,115131,115133,115134,115165,115166,115175,115181,115182,115187,115190,115194,115196,115295,115319,115383,115387,115390,115415,115419,115421,115431,115438,115443,115445,115446,115449,115450,115487,115517,115518,115543,115547,115549,115550,115565,115571,115573,115577,115580,115599,115613,115614,115623,115627,115629,115630,115635,115638,115642,115644,115661,115662,115667,115669,115673,115676,115683,115686,115690,115692,115697,115698,115927,115934,115958,115964,116023,116030,116086,116119,116123,116125,116126,116142,116149,116156,116179,116182,116188,116197,116204,116210,116212,116216,116342,116375,116382,116406,116410,116423,116430,116435,116437,116438,116442,116454,116468,116472,116509,116510,116526,116534,116538,116563,116565,116569,116572,116582,116594,116615,116619,116622,116627,116630,116634,116636,116658,116660,116664,116675,116678,116682,116684,116689,116690,116706,116708,116712,116720,116799,116831,116861,116862,116895,116911,116919,116923,116925,116926,116943,116957,116958,116967,116973,116974,116982,116986,116988,117023,117047,117053,117071,117079,117083,117086,117095,117101,117109,117113,117114,117116,117143,117147,117149,117159,117166,117171,117173,117177,117178,117191,117195,117197,117205,117206,117209,117212,117219,117221,117222,117225,117226,117234,117236,117240,117279,117309,117310,117327,117335,117339,117341,117342,117363,117365,117369,117372,117391,117405,117406,117415,117419,117422,117427,117430,117434,117436,117453,117454,117459,117461,117465,117468,117475,117478,117482,117484,117489,117490,117519,117527,117531,117534,117543,117557,117558,117561,117562,117564,117575,117579,117582,117587,117589,117593,117594,117605,117606,117609,117610,117612,117617,117620,117624,117639,117643,117645,117653,117654,117657,117658,117660,117667,117669,117670,117673,117674,117682,117688,117701,117702,117705,117706,117708,117713,117716,117730,117732,117736,117791,117815,117822,117853,117854,117878,117884,117903,117911,117915,117917,117918,117934,117939,117941,117948,117959,117965,117966,117971,117974,117980,117989,117996,118002,118004,118008,118039,118043,118045,118055,118062,118067,118069,118070,118073,118074,118087,118093,118101,118102,118105,118108,118117,118118,118130,118132,118136,118151,118155,118158,118163,118165,118166,118169,118181,118182,118186,118188,118193,118196,118200,118213,118214,118217,118228,118241,118244,118248,118256,118301,118302,118318,118323,118326,118330,118332,118349,118350,118355,118357,118361,118364,118385,118386,118407,118411,118413,118414,118419,118422,118426,118428,118435,118437,118444,118449,118450,118452,118456,118467,118470,118474,118476,118481,118482,118497,118498,118500,118504,118512,118535,118539,118541,118549,118550,118553,118554,118556,118563,118565,118566,118569,118570,118578,118580,118584,118597,118598,118601,118602,118604,118609,118612,118616,118626,118628,118632,118659,118661,118662,118665,118666,118674,118676,118680,118689,118692,118696,118722,118724,118728,118752,118903,118959,118967,118974,118999,119005,119015,119022,119029,119030,119033,119102,119127,119133,119157,119164,119197,119198,119207,119214,119219,119222,119226,119228,119245,119251,119253,119257,119260,119276,119327,119351,119383,119390,119413,119414,119417,119420,119447,119451,119453,119463,119470,119475,119477,119478,119481,119482,119495,119501,119509,119510,119513,119514,119516,119523,119525,119526,119529,119538,119540,119544,119575,119579,119581,119582,119598,119603,119605,119612,119623,119629,119630,119635,119638,119642,119644,119653,119660,119666,119668,119672,119693,119694,119699,119701,119705,119708,119715,119718,119722,119724,119729,119730,119747,119749,119753,119756,119761,119762,119764,119768,119792,119870,119926,119966,119990,119994,119996,120019,120021,120022,120038,120044,120052,120094,120118,120124,120206,120211,120214,120220,120236,120242,120244,120262,120292,120304,120374,120378,120405,120406,120412,120422,120436,120462,120467,120469,120470,120474,120490,120500,120515,120517,120518,120522,120530,120532,120536,120548,120560,120590,120595,120597,120601,120604,120614,120626,120645,120652,120657,120658,120660,120664,120688,120707,120710,120714,120716,120721,120722,120770,120784,120800,120863,120893,120894,120919,120925,120926,120941,120949,120956,120975,120989,120990,120999,121003,121005,121006,121011,121014,121018,121020,121037,121038,121045,121049,121052,121059,121062,121066,121068,121073,121074,121111,121118,121127,121133,121141,121142,121146,121148,121159,121163,121166,121173,121174,121190,121196,121201,121208,121223,121229,121237,121238,121241,121244,121251,121253,121254,121258,121266,121272,121285,121286,121289,121292,121300,121316,121320,121359,121367,121371,121373,121374,121390,121395,121397,121401,121404,121415,121421,121422,121427,121430,121434,121436,121443,121445,121452,121457,121458,121460,121464,121485,121486,121491,121493,121497,121500,121507,121510,121514,121516,121521,121522,121539,121541,121545,121548,121553,121554,121556,121560,121569,121570,121584,121607,121614,121619,121621,121622,121625,121626,121637,121638,121642,121644,121649,121656,121667,121669,121670,121673,121674,121684,121697,121700,121704,121712,121733,121734,121737,121738,121740,121745,121752,121762,121768,121793,121800,121886,121902,121910,121914,121916,121939,121941,121945,121948,121958,121964,121970,121991,121995,121998,122003,122006,122012,122028,122034,122036,122051,122054,122060,122065,122082,122084,122088,122096,122119,122123,122133,122134,122137,122140,122149,122150,122162,122164,122182,122185,122188,122193,122196,122212,122243,122245,122246,122249,122260,122276,122280,122308,122336,122382,122387,122389,122393,122396,122406,122417,122418,122435,122437,122441,122444,122449,122450,122452,122456,122466,122480,122499,122502,122506,122508,122513,122514,122530,122561,122562,122576,122592,122629,122630,122633,122634,122636,122641,122644,122648,122658,122664,122689,122692,122696,122704,122754,122760,122943,122999,123006,123039,123063,123067,123069,123087,123095,123099,123102,123111,123117,123125,123126,123129,123130,123132,123167,123191,123195,123197,123198,123229,123230,123239,123245,123246,123251,123258,123260,123279,123287,123291,123293,123294,123309,123310,123315,123317,123321,123324,123335,123339,123341,123342,123347,123350,123356,123363,123365,123369,123372,123377,123378,123380,123384,123447,123451,123454,123479,123483,123485,123495,123502,123507,123509,123510,123513,123514,123535,123543,123547,123550,123559,123563,123565,123573,123574,123577,123578,123580,123591,123595,123598,123603,123605,123606,123609,123610,123621,123622,123625,123626,123628,123633,123636,123640,123663,123677,123678,123687,123691,123693,123694,123699,123702,123706,123708,123725,123726,123731,123733,123737,123740,123747,123750,123754,123756,123761,123762,123783,123787,123789,123790,123795,123798,123802,123804,123811,123813,123817,123820,123825,123826,123832,123843,123846,123850,123852,123857,123873,123874,123876,123880,123888,123935,123959,123991,123995,123998,124021,124022,124028,124055,124059,124061,124071,124078,124083,124085,124086,124089,124090,124103,124107,124109,124117,124118,124121,124124,124131,124133,124134,124138,124146,124148,124152,124183,124187,124189,124190,124205,124206,124211,124213,124220,124243,124246,124252,124261,124268,124273,124274,124276,124280,124301,124302,124307,124309,124313,124316,124323,124326,124330,124332,124337,124338,124357,124361,124364,124369,124372,124386,124400,124439,124443,124446,124470,124474,124487,124499,124501,124502,124505,124506,124518,124529,124532,124536,124551,124555,124565,124566,124569,124570,124572,124579,124582,124586,124594,124596,124600,124613,124614,124617,124618,124620,124625,124628,124632,124642,124644,124648,124679,124683,124685,124686,124691,124694,124698,124700,124716,124721,124722,124724,124728,124739,124742,124746,124748,124753,124754,124770,124772,124776,124784,124803,124805,124809,124812,124817,124818,124820,124824,124833,124834,124865,124866,124868,124872,124880,124896,124959,124975,124983,125007,125022,125031,125037,125038,125050,125052,125071,125079,125083,125085,125086,125101,125102,125109,125113,125116,125127,125131,125133,125134,125142,125148,125155,125157,125161,125164,125169,125170,125172,125207,125213,125223,125230,125237,125242,125255,125259,125261,125269,125273,125276,125285,125286,125289,125290,125298,125319,125323,125326,125333,125334,125337,125349,125350,125353,125354,125356,125361,125379,125381,125382,125385,125396,125409,125412,125416,125424,125455,125470,125479,125483,125485,125486,125494,125498,125500,125517,125518,125523,125525,125529,125532,125539,125542,125546,125548,125553,125554,125575,125579,125581,125582,125587,125590,125594,125596,125603,125605,125609,125612,125617,125618,125624,125635,125638,125642,125644,125649,125665,125666,125668,125672,125680,125703,125707,125709,125717,125718,125721,125724,125731,125733,125734,125737,125738,125746,125752,125765,125766,125769,125772,125777,125794,125796,125800,125827,125829,125830,125833,125834,125848,125857,125864,125892,125896,125920,125967,125975,125997,125998,126023,126029,126030,126038,126044,126051,126053,126057,126060,126066,126068,126093,126094,126099,126101,126105,126108,126115,126118,126122,126124,126129,126130,126147,126149,126153,126156,126161,126164,126177,126178,126192,126215,126219,126222,126227,126229,126230,126233,126245,126246,126250,126252,126257,126260,126275,126277,126278,126281,126292,126305,126308,126320,126341,126342,126345,126348,126353,126356,126370,126376,126401,126404,126471,126475,126477,126478,126486,126490,126492,126499,126501,126505,126508,126514,126516,126531,126534,126538,126540,126545,126546,126561,126562,126564,126568,126595,126597,126601,126604,126609,126610,126612,126616,126625,126626,126657,126658,126660,126664,126672,126688,126723,126725,126726,126729,126730,126738,126744,126753,126760,126786,126788,126792,126816,126849,126856,126912,127023,127031,127038,127063,127069,127079,127086,127093,127098,127119,127127,127131,127134,127143,127157,127158,127162,127164,127175,127179,127182,127187,127189,127190,127193,127205,127206,127209,127212,127217,127220,127224,127261,127262,127271,127286,127290,127292,127309,127310,127317,127321,127324,127331,127334,127340,127345,127346,127367,127371,127373,127374,127379,127382,127388,127395,127397,127404,127410,127427,127430,127436,127441,127458,127460,127464,127511,127515,127517,127527,127534,127539,127541,127542,127545,127546,127559,127565,127573,127574,127577,127578,127580,127587,127589,127590,127593,127602,127604,127608,127623,127627,127630,127635,127637,127638,127641,127642,127653,127654,127657,127658,127660,127665,127672,127683,127685,127686,127689,127690,127698,127700,127704,127713,127716,127720,127728,127757,127758,127763,127765,127769,127772,127779,127782,127786,127788,127793,127794,127811,127813,127817,127820,127825,127828,127832,127842,127856,127875,127878,127882,127884,127889,127890,127905,127906,127912,127937,127938,127952,127968,128023,128030,128053,128054,128058,128060,128083,128085,128086,128089,128102,128108,128116,128135,128149,128150,128153,128156,128165,128166,128170,128178,128180,128197,128198,128201,128204,128209,128212,128226,128228,128263,128269,128270,128275,128278,128284,128293,128300,128306,128326,128332,128337,128356,128387,128389,128393,128396,128401,128404,128417,128418,128449,128452,128480,128519,128526,128531,128533,128534,128537,128538,128554,128568,128579,128581,128582,128586,128594,128596,128600,128612,128624,128645,128646,128650,128652,128657,128664,128674,128680,128705,128708,128712,128720,128771,128774,128778,128780,128785,128786,128801,128802,128808,128833,128834,128848,128864,128897,128898,128904,128960,129039,129053,129054,129063,129082,129084,129101,129102,129109,129116,129130,129132,129138,129159,129163,129165,129166,129174,129180,129187,129189,129196,129202,129219,129222,129228,129249,129250,129252,129287,129293,129302,129308,129317,129322,129330,129349,129350,129353,129356,129380,129411,129413,129414,129549,129550,129555,129557,129561,129564,129571,129574,129578,129580,129585,129586,129603,129605,129609,129612,129617,129620,129633,129634,129648,129667,129670,129674,129676,129681,129682,129697,129698,129704,129729,129730,129744,129760,129797,129798,129801,129802,129804,129809,129826,129832,129857,129860,129928,130055,130062,130070,130076,130085,130092,130098,130115,130118,130124,130129,130146,130148,130179,130181,130185,130188,130196,130209,130210,130241,130244,130272,130307,130309,130310,130313,130337,130372,130400,130563,130566,130570,130572,130577,130578,130593,130594,130625,130626,130640,130656,130689,130690,130696,130752,130818,130824,131583,131967,132031,132063,132079,132093,132094,132351,132479,132543,132591,132599,132603,132605,132606,132799,132855,132859,132862,132927,132959,132989,132990,133023,133039,133047,133051,133053,133054,133071,133085,133086,133095,133099,133101,133102,133107,133110,133114,133116,133375,133503,133623,133629,133759,133823,133855,133871,133885,133886,133951,133999,134007,134011,134014,134047,134075,134077,134095,134103,134107,134110,134119,134123,134125,134133,134134,134137,134138,134140,134271,134335,134383,134391,134395,134397,134398,134519,134523,134525,134575,134583,134587,134590,134631,134635,134638,134643,134645,134646,134649,134650,134719,134751,134781,134782,134815,134831,134839,134843,134845,134863,134877,134878,134887,134891,134893,134894,134899,134902,134906,134908,134943,134967,134971,134973,134991,134999,135003,135006,135015,135019,135021,135029,135030,135033,135034,135036,135063,135067,135069,135079,135083,135086,135091,135093,135094,135097,135098,135111,135115,135117,135125,135126,135129,135130,135132,135139,135141,135142,135145,135146,135154,135156,135160,135551,135615,135677,135678,135807,135903,135927,135931,135933,135999,136031,136047,136055,136059,136061,136062,136095,136111,136125,136126,136143,136151,136155,136157,136158,136173,136174,136179,136181,136185,136188,136383,136431,136439,136443,136446,136511,136559,136573,136574,136623,136631,136635,136637,136638,136679,136686,136691,136694,136698,136700,136799,136823,136827,136829,136887,136891,136894,136919,136923,136925,136935,136939,136942,136947,136949,136950,136953,136954,136991,137007,137022,137039,137047,137051,137053,137054,137070,137075,137077,137081,137084,137103,137117,137118,137131,137134,137139,137142,137146,137148,137165,137166,137171,137173,137177,137180,137187,137190,137194,137196,137201,137202,137343,137407,137455,137469,137535,137583,137591,137659,137661,137703,137707,137709,137717,137722,137791,137823,137839,137847,137853,137887,137903,137917,137935,137943,137947,137949,137950,137965,137966,137971,137973,137980,138031,138043,138071,138075,138087,138091,138094,138101,138102,138106,138127,138139,138142,138155,138157,138169,138170,138172,138183,138187,138190,138195,138197,138198,138201,138202,138213,138214,138217,138218,138220,138225,138303,138351,138365,138366,138415,138423,138427,138471,138475,138477,138478,138483,138486,138492,138551,138599,138603,138605,138613,138614,138617,138620,138663,138667,138670,138675,138678,138682,138723,138725,138726,138729,138740,138783,138799,138831,138839,138843,138846,138862,138867,138869,138873,138876,138895,138910,138919,138923,138926,138934,138938,138940,138957,138958,138963,138965,138969,138972,138979,138982,138986,138988,138993,138994,139023,139031,139035,139038,139047,139051,139061,139062,139066,139068,139079,139083,139086,139091,139093,139094,139097,139098,139109,139110,139113,139114,139116,139121,139124,139128,139143,139147,139149,139158,139161,139162,139164,139171,139173,139174,139177,139178,139186,139205,139206,139209,139210,139212,139217,139220,139224,139234,139236,139240,139519,139647,139711,139759,139767,139771,139773,139774,139967,140015,140023,140027,140030,140095,140127,140143,140157,140158,140191,140207,140219,140221,140222,140239,140253,140254,140263,140267,140269,140270,140275,140278,140282,140284,140415,140535,140539,140541,140607,140655,140663,140667,140669,140670,140719,140733,140734,140781,140782,140787,140789,140793,140796,140863,140919,140923,140926,140959,140983,140987,141007,141015,141019,141022,141031,141035,141037,141045,141046,141049,141050,141052,141087,141103,141111,141115,141117,141135,141149,141150,141159,141163,141165,141166,141171,141174,141178,141180,141199,141207,141211,141214,141229,141230,141235,141237,141241,141244,141255,141259,141261,141262,141267,141270,141274,141276,141283,141285,141289,141292,141297,141298,141300,141304,141439,141503,141551,141559,141563,141565,141693,141743,141799,141803,141806,141813,141887,141919,141935,141950,141983,141999,142011,142013,142014,142031,142045,142046,142055,142059,142061,142062,142067,142070,142074,142076,142111,142141,142159,142167,142171,142174,142183,142187,142189,142197,142198,142201,142202,142204,142235,142237,142251,142254,142265,142266,142279,142283,142285,142293,142297,142307,142309,142310,142313,142314,142447,142455,142511,142573,142574,142579,142581,142585,142588,142639,142647,142651,142695,142699,142707,142709,142710,142714,142759,142763,142765,142774,142778,142780,142821,142822,142825,142826,142828,142833,142836,142879,142895,142903,142927,142942,142951,142955,142957,142958,142966,142970,142972,142991,142999,143003,143006,143022,143036,143047,143051,143053,143054,143059,143062,143066,143068,143075,143077,143081,143084,143089,143090,143096,143127,143131,143143,143147,143150,143155,143157,143158,143162,143175,143179,143181,143189,143190,143193,143194,143196,143203,143205,143206,143209,143210,143218,143220,143239,143243,143246,143251,143254,143257,143258,143269,143270,143274,143276,143281,143299,143301,143302,143305,143306,143320,143329,143332,143336,143344,143551,143599,143607,143611,143679,143727,143741,143791,143805,143847,143851,143853,143854,143868,143967,143991,144047,144059,144062,144087,144091,144093,144103,144107,144110,144115,144117,144118,144121,144122,144159,144175,144189,144190,144207,144215,144219,144221,144222,144237,144238,144243,144245,144252,144271,144285,144299,144301,144302,144314,144333,144334,144339,144341,144345,144348,144355,144358,144362,144364,144369,144370,144447,144495,144503,144507,144567,144615,144619,144621,144629,144630,144633,144636,144687,144695,144699,144743,144749,144750,144755,144764,144813,144814,144819,144821,144825,144828,144867,144869,144873,144876,144881,144951,144983,144987,144989,144999,145003,145006,145011,145013,145014,145017,145018,145039,145047,145051,145054,145063,145067,145078,145082,145084,145095,145099,145102,145107,145109,145110,145113,145114,145125,145126,145129,145130,145132,145137,145140,145144,145167,145182,145191,145195,145197,145198,145203,145206,145210,145212,145229,145230,145235,145237,145241,145244,145251,145254,145258,145260,145265,145266,145287,145291,145293,145294,145299,145302,145306,145308,145315,145317,145321,145324,145329,145330,145347,145350,145354,145356,145361,145377,145378,145380,145384,145392,145471,145519,145533,145583,145639,145643,145645,145660,145767,145773,145893,145951,145967,145999,146007,146011,146014,146029,146030,146037,146044,146063,146091,146093,146094,146106,146125,146126,146131,146133,146137,146140,146147,146150,146154,146156,146161,146162,146191,146206,146221,146234,146247,146251,146254,146261,146262,146265,146277,146278,146281,146282,146284,146292,146315,146317,146373,146374,146377,146378,146380,146385,146402,146404,146408,146479,146487,146535,146539,146547,146556,146659,146661,146668,146676,146727,146787,146789,146790,146793,146804,146853,146959,146974,146983,146998,147002,147004,147022,147027,147029,147033,147036,147043,147046,147050,147052,147058,147079,147083,147085,147094,147098,147100,147107,147116,147122,147139,147142,147146,147148,147153,147154,147169,147170,147172,147176,147207,147211,147213,147222,147226,147228,147235,147237,147238,147242,147250,147269,147270,147273,147274,147276,147281,147284,147298,147300,147331,147333,147334,147394,147424,147711,147839,147935,147959,147965,148095,148159,148191,148221,148222,148287,148343,148350,148383,148411,148413,148431,148439,148443,148446,148455,148461,148469,148470,148473,148474,148476,148727,148734,148855,148861,148911,148919,148926,148951,148955,148957,148967,148974,148979,148981,148982,148986,149151,149182,149213,149214,149230,149235,149238,149242,149244,149279,149335,149339,149342,149365,149366,149372,149399,149403,149405,149422,149427,149429,149430,149434,149447,149451,149453,149461,149462,149465,149466,149468,149475,149477,149478,149482,149490,149492,149496,149631,149727,149751,149757,149823,149855,149879,149885,149886,149919,149935,149949,149950,149967,149975,149981,149982,149997,149998,150005,150009,150012,150079,150135,150139,150142,150175,150203,150205,150223,150231,150235,150238,150247,150251,150253,150261,150262,150265,150266,150268,150303,150319,150331,150333,150334,150351,150365,150366,150375,150381,150382,150387,150390,150394,150396,150415,150427,150429,150430,150445,150446,150457,150471,150475,150477,150478,150483,150486,150490,150492,150499,150501,150505,150508,150513,150514,150516,150520,150647,150653,150703,150711,150718,150743,150747,150749,150759,150766,150771,150773,150774,150777,150778,150815,150846,150871,150877,150878,150901,150905,150908,150927,150941,150942,150951,150955,150958,150963,150966,150970,150972,150989,150990,150995,150997,151001,151004,151011,151014,151018,151020,151025,151026,151071,151095,151119,151127,151131,151134,151157,151158,151161,151162,151164,151191,151195,151197,151207,151211,151214,151219,151221,151222,151226,151239,151243,151245,151253,151254,151257,151258,151260,151267,151269,151270,151273,151274,151282,151284,151288,151311,151319,151323,151325,151326,151342,151347,151349,151353,151356,151367,151373,151374,151379,151382,151386,151388,151395,151397,151401,151404,151409,151410,151412,151416,151437,151438,151443,151445,151449,151452,151459,151462,151466,151468,151473,151474,151491,151493,151497,151500,151505,151506,151508,151512,151521,151522,151536,151743,151775,151805,151806,151871,151927,151967,151997,152023,152030,152045,152053,152054,152057,152060,152127,152159,152183,152189,152223,152239,152253,152254,152271,152279,152283,152285,152286,152301,152302,152307,152309,152313,152316,152367,152382,152407,152413,152423,152430,152435,152437,152438,152441,152463,152475,152478,152505,152506,152519,152526,152531,152533,152534,152537,152538,152549,152553,152556,152561,152564,152568,152735,152759,152798,152807,152814,152822,152828,152950,152956,152983,153006,153013,153014,153018,153045,153046,153052,153062,153074,153076,153119,153150,153175,153182,153212,153231,153246,153262,153270,153274,153294,153299,153301,153305,153308,153318,153329,153330,153359,153367,153374,153398,153402,153404,153415,153422,153427,153429,153430,153434,153446,153452,153460,153493,153494,153498,153500,153510,153514,153522,153528,153541,153542,153548,153553,153556,153560,153570,153572,153663,153719,153759,153789,153807,153815,153822,153831,153837,153845,153850,153852,153887,153949,153950,153959,153965,153966,153978,153999,154013,154014,154029,154030,154041,154055,154061,154062,154070,154076,154085,154092,154097,154098,154159,154171,154199,154203,154205,154215,154222,154227,154229,154230,154233,154234,154255,154267,154270,154283,154285,154297,154298,154311,154315,154318,154323,154325,154326,154329,154330,154341,154342,154345,154346,154348,154353,154360,154383,154397,154398,154411,154413,154414,154426,154445,154446,154453,154457,154460,154467,154470,154474,154476,154481,154482,154507,154509,154537,154563,154566,154570,154572,154577,154593,154594,154596,154600,154655,154679,154711,154715,154718,154727,154733,154741,154742,154748,154775,154791,154798,154806,154810,154823,154827,154829,154837,154838,154841,154844,154851,154853,154854,154858,154866,154868,154903,154910,154926,154933,154940,154963,154966,154972,154981,154988,154994,154996,155022,155027,155029,155033,155036,155046,155050,155052,155057,155058,155075,155077,155081,155084,155089,155092,155106,155120,155151,155159,155163,155166,155190,155194,155196,155207,155214,155219,155221,155222,155225,155226,155238,155244,155249,155252,155256,155271,155275,155285,155286,155290,155292,155299,155302,155306,155314,155333,155334,155337,155338,155340,155345,155348,155352,155362,155364,155368,155399,155403,155406,155411,155414,155418,155420,155436,155441,155442,155459,155462,155466,155468,155473,155474,155490,155492,155496,155504,155523,155525,155529,155532,155537,155538,155544,155553,155554,155585,155586,155588,155592,155600,155616,155775,155839,155871,155887,155895,155899,155901,155999,156023,156029,156079,156119,156123,156125,156135,156142,156149,156150,156153,156154,156223,156255,156285,156286,156319,156335,156347,156349,156350,156367,156381,156382,156391,156395,156397,156398,156403,156406,156410,156412,156447,156475,156477,156495,156503,156507,156519,156525,156533,156534,156537,156538,156540,156571,156573,156587,156590,156601,156602,156615,156619,156621,156629,156630,156633,156636,156643,156645,156646,156649,156650,156658,156660,156664,156735,156767,156791,156831,156847,156862,156879,156887,156891,156893,156894,156909,156910,156915,156917,156924,156975,156983,157015,157021,157031,157038,157043,157045,157046,157050,157071,157079,157083,157086,157095,157101,157109,157110,157114,157116,157127,157134,157139,157141,157142,157145,157157,157158,157164,157169,157172,157215,157239,157243,157246,157277,157278,157294,157299,157302,157306,157308,157327,157335,157339,157342,157358,157363,157365,157369,157372,157383,157387,157389,157390,157395,157398,157402,157404,157411,157413,157417,157420,157425,157426,157428,157432,157463,157467,157469,157479,157486,157491,157493,157494,157498,157511,157515,157517,157525,157526,157529,157530,157532,157539,157541,157542,157546,157554,157556,157560,157575,157579,157582,157587,157589,157590,157593,157594,157605,157606,157610,157612,157617,157624,157635,157637,157638,157641,157642,157650,157652,157656,157665,157668,157672,157680,157791,157815,157871,157911,157927,157934,157941,157942,157946,157983,157999,158013,158031,158039,158046,158062,158069,158076,158095,158110,158123,158125,158138,158157,158158,158165,158172,158179,158186,158188,158193,158194,158239,158287,158295,158311,158315,158317,158326,158330,158332,158363,158365,158379,158382,158393,158394,158407,158411,158413,158421,158425,158428,158435,158437,158438,158441,158442,158450,158452,158456,158479,158491,158493,158509,158510,158521,158535,158539,158541,158547,158554,158563,158565,158572,158577,158580,158605,158606,158617,158634,158659,158661,158665,158668,158689,158690,158767,158807,158823,158830,158863,158871,158875,158878,158887,158901,158902,158906,158908,158919,158923,158926,158931,158933,158934,158937,158949,158950,158954,158956,158961,158964,158991,159006,159015,159030,159034,159036,159053,159054,159061,159065,159068,159078,159082,159084,159090,159111,159115,159117,159118,159126,159132,159139,159141,159148,159154,159171,159174,159180,159185,159201,159202,159204,159208,159255,159271,159275,159278,159303,159307,159309,159318,159322,159324,159331,159333,159334,159337,159338,159346,159348,159367,159371,159374,159379,159381,159382,159385,159386,159397,159398,159402,159404,159409,159427,159429,159430,159433,159434,159442,159444,159448,159457,159460,159464,159472,159501,159502,159507,159509,159513,159516,159523,159526,159530,159532,159537,159538,159555,159557,159561,159564,159569,159572,159576,159585,159586,159600,159619,159622,159626,159628,159633,159634,159649,159650,159656,159681,159682,159696,159712,159807,159839,159869,159903,159919,159951,159965,159966,159975,159981,159990,159994,159996,160031,160061,160087,160094,160103,160109,160117,160122,160124,160174,160199,160203,160205,160214,160217,160220,160227,160229,160230,160234,160242,160244,160287,160303,160318,160335,160343,160347,160349,160365,160366,160371,160373,160377,160380,160399,160413,160414,160427,160429,160430,160442,160461,160462,160467,160469,160473,160476,160483,160486,160490,160492,160497,160498,160527,160539,160557,160570,160583,160590,160595,160597,160598,160601,160602,160613,160614,160617,160620,160625,160632,160651,160653,160665,160666,160681,160682,160709,160710,160713,160714,160716,160721,160738,160744,160799,160823,160861,160862,160871,160878,160886,160892,160911,160919,160923,160926,160942,160956,160967,160973,160974,160979,160982,160988,160997,161004,161010,161012,161047,161078,161082,161109,161110,161116,161138,161140,161159,161166,161173,161174,161177,161189,161190,161194,161196,161219,161221,161222,161236,161249,161256,161295,161310,161326,161331,161334,161338,161340,161357,161358,161363,161365,161369,161372,161382,161393,161394,161415,161419,161421,161422,161427,161430,161434,161436,161443,161445,161452,161457,161458,161475,161478,161482,161484,161489,161490,161505,161506,161508,161512,161520,161543,161549,161557,161558,161562,161564,161573,161574,161578,161586,161605,161606,161612,161617,161620,161624,161634,161636,161640,161667,161669,161670,161674,161688,161697,161704,161730,161732,161736,161760,161823,161871,161879,161886,161895,161909,161916,161963,161991,161997,162006,162012,162019,162021,162026,162034,162063,162093,162119,162126,162140,162149,162162,162243,162245,162252,162319,162331,162361,162362,162375,162379,162382,162387,162389,162390,162393,162394,162405,162410,162412,162417,162424,162443,162445,162458,162473,162474,162501,162502,162505,162506,162508,162530,162536,162571,162573,162627,162634,162636,162657,162658,162664,162839,162855,162870,162874,162887,162901,162902,162905,162908,162918,162922,162930,162932,162951,162955,162958,162981,162982,162986,162988,163011,163013,163014,163017,163028,163041,163044,163048,163086,163110,163116,163141,163145,163148,163156,163170,163335,163349,163350,163353,163354,163356,163366,163370,163378,163397,163398,163401,163402,163404,163409,163412,163416,163426,163428,163459,163461,163462,163466,163474,163489,163496,163522,163524,163528,163552,163587,163589,163593,163596,163602,163617,163618,163649,163650,163652,163656,163680,163776,164095,164223,164343,164347,164349,164479,164543,164575,164591,164605,164606,164671,164719,164727,164731,164734,164767,164791,164795,164797,164827,164830,164839,164843,164845,164853,164854,164857,164858,164860,165055,165111,165115,165117,165118,165239,165245,165295,165303,165307,165310,165351,165363,165365,165366,165369,165439,165501,165535,165551,165559,165563,165565,165566,165597,165598,165607,165613,165614,165619,165622,165626,165628,165663,165687,165691,165693,165719,165723,165741,165749,165750,165753,165754,165756,165783,165787,165789,165799,165803,165806,165811,165813,165814,165817,165818,165831,165835,165837,165845,165846,165849,165852,165859,165861,165862,165865,165866,165874,165876,165880,166015,166135,166139,166141,166207,166255,166263,166267,166269,166270,166319,166333,166334,166381,166382,166389,166393,166396,166463,166519,166523,166526,166559,166583,166587,166589,166607,166615,166619,166622,166631,166635,166637,166645,166646,166649,166650,166652,166687,166703,166711,166715,166717,166718,166749,166750,166759,166763,166765,166766,166771,166774,166778,166780,166799,166807,166811,166813,166814,166829,166830,166835,166837,166841,166844,166859,166861,166862,166867,166876,166883,166885,166889,166892,166897,166898,166904,167031,167037,167087,167095,167099,167102,167143,167150,167157,167158,167215,167229,167230,167277,167278,167285,167289,167292,167335,167339,167341,167342,167347,167350,167356,167395,167398,167404,167409,167455,167479,167483,167485,167511,167515,167518,167527,167541,167542,167545,167546,167548,167575,167579,167581,167591,167595,167598,167603,167605,167606,167609,167610,167623,167627,167629,167637,167638,167641,167644,167651,167653,167654,167657,167658,167666,167668,167672,167695,167703,167707,167709,167710,167725,167726,167731,167733,167737,167740,167755,167757,167758,167763,167766,167772,167779,167781,167785,167788,167793,167794,167796,167800,167821,167822,167827,167829,167833,167836,167843,167846,167850,167852,167857,167858,167875,167877,167881,167884,167889,167892,167905,167906,167920,168063,168127,168175,168189,168190,168255,168303,168311,168315,168375,168379,168381,168423,168429,168437,168438,168441,168444,168511,168543,168559,168567,168571,168573,168607,168637,168638,168655,168663,168667,168669,168670,168685,168686,168691,168693,168697,168700,168751,168759,168763,168766,168791,168795,168797,168807,168811,168814,168819,168821,168822,168825,168826,168847,168855,168859,168862,168871,168885,168886,168889,168890,168892,168907,168910,168915,168917,168918,168921,168933,168934,168937,168940,168945,168948,168952,169023,169085,169086,169135,169143,169149,169150,169191,169197,169198,169206,169212,169271,169275,169277,169319,169325,169334,169337,169340,169383,169390,169395,169397,169398,169401,169446,169460,169503,169533,169534,169559,169563,169565,169566,169581,169587,169589,169593,169596,169615,169629,169630,169639,169643,169645,169646,169651,169654,169658,169660,169677,169678,169683,169685,169689,169692,169699,169702,169706,169708,169713,169714,169743,169751,169755,169758,169767,169771,169773,169781,169782,169785,169786,169788,169799,169811,169813,169814,169817,169830,169833,169834,169836,169841,169844,169848,169863,169869,169877,169878,169881,169884,169891,169893,169894,169897,169898,169906,169912,169925,169926,169929,169932,169937,169940,169954,169956,170047,170095,170103,170110,170167,170173,170215,170221,170229,170230,170236,170287,170295,170299,170301,170343,170349,170350,170355,170358,170364,170413,170414,170419,170421,170425,170428,170469,170476,170543,170551,170555,170558,170583,170587,170589,170599,170603,170606,170611,170613,170614,170617,170618,170639,170647,170651,170654,170663,170667,170677,170678,170681,170682,170684,170695,170699,170702,170707,170709,170710,170713,170725,170726,170729,170730,170732,170737,170740,170744,170767,170781,170782,170791,170795,170797,170798,170803,170806,170810,170812,170829,170830,170835,170837,170841,170844,170851,170854,170858,170860,170865,170866,170887,170891,170893,170894,170899,170902,170908,170915,170917,170921,170924,170929,170930,170936,170947,170950,170956,170961,170977,170978,170980,170984,170992,171063,171069,171111,171117,171125,171126,171132,171175,171182,171189,171190,171237,171238,171252,171309,171310,171317,171324,171365,171372,171380,171430,171436,171535,171543,171547,171550,171559,171563,171565,171573,171574,171577,171578,171580,171591,171595,171598,171603,171605,171606,171609,171621,171622,171625,171626,171628,171633,171636,171640,171655,171659,171661,171669,171670,171673,171676,171683,171685,171686,171690,171698,171704,171717,171718,171721,171724,171729,171732,171746,171748,171752,171783,171787,171789,171790,171795,171798,171804,171811,171813,171817,171820,171825,171826,171843,171846,171852,171857,171873,171874,171876,171880,171888,171907,171909,171913,171916,171921,171937,171938,171969,171972,172000,172159,172223,172271,172279,172283,172285,172407,172413,172463,172471,172475,172478,172519,172523,172526,172533,172607,172639,172669,172670,172703,172719,172727,172731,172733,172734,172751,172765,172766,172775,172779,172781,172782,172787,172790,172794,172796,172831,172855,172859,172861,172879,172887,172891,172903,172907,172909,172917,172918,172921,172922,172924,172951,172955,172957,172967,172971,172974,172979,172981,172982,172985,172986,172999,173003,173005,173013,173017,173020,173027,173029,173030,173033,173034,173044,173048,173119,173175,173179,173181,173182,173231,173245,173246,173293,173294,173299,173301,173305,173308,173359,173367,173371,173374,173415,173429,173433,173479,173483,173485,173493,173494,173497,173500,173541,173542,173545,173548,173553,173556,173599,173623,173627,173629,173630,173661,173662,173683,173686,173690,173692,173711,173719,173723,173725,173726,173741,173742,173747,173749,173753,173756,173767,173771,173773,173774,173779,173782,173788,173795,173797,173801,173804,173809,173810,173812,173816,173847,173851,173853,173863,173867,173870,173875,173877,173878,173881,173882,173899,173901,173909,173910,173913,173916,173923,173925,173926,173929,173930,173938,173940,173944,173959,173963,173966,173971,173973,173974,173977,173989,173990,173993,173994,173996,174001,174008,174019,174021,174022,174025,174036,174049,174052,174056,174064,174199,174203,174205,174255,174263,174267,174270,174311,174318,174323,174325,174329,174383,174397,174398,174445,174446,174453,174457,174503,174507,174509,174510,174524,174563,174566,174572,174623,174647,174651,174653,174679,174683,174686,174695,174699,174701,174709,174710,174713,174714,174716,174743,174747,174749,174759,174763,174766,174771,174773,174774,174777,174778,174791,174795,174797,174805,174806,174809,174812,174819,174821,174822,174825,174826,174834,174836,174840,174863,174871,174875,174877,174878,174893,174894,174899,174901,174905,174908,174919,174923,174925,174926,174940,174947,174949,174953,174956,174961,174962,174964,174968,174989,174990,174995,174997,175001,175004,175011,175014,175018,175020,175025,175026,175043,175045,175049,175052,175060,175073,175074,175088,175151,175159,175207,175214,175221,175271,175277,175285,175286,175292,175333,175334,175340,175399,175403,175405,175406,175411,175414,175459,175462,175523,175525,175529,175532,175585,175588,175639,175643,175645,175655,175659,175662,175669,175670,175673,175674,175687,175691,175693,175701,175702,175705,175708,175715,175717,175718,175721,175722,175732,175736,175751,175755,175758,175763,175765,175766,175769,175781,175782,175785,175786,175788,175793,175800,175811,175813,175814,175817,175828,175841,175844,175848,175856,175885,175886,175891,175893,175897,175900,175907,175910,175914,175916,175921,175922,175939,175941,175945,175948,175953,175956,175969,175970,175984,176003,176006,176012,176017,176033,176034,176040,176065,176096,176191,176239,176253,176254,176303,176311,176317,176318,176359,176365,176366,176374,176380,176439,176443,176445,176487,176493,176501,176508,176551,176555,176558,176565,176569,176611,176613,176617,176671,176701,176702,176719,176727,176731,176733,176734,176749,176750,176755,176757,176764,176783,176797,176798,176807,176811,176813,176814,176819,176822,176826,176828,176845,176846,176851,176853,176857,176860,176867,176870,176874,176876,176881,176882,176911,176919,176923,176926,176935,176939,176941,176949,176950,176953,176954,176956,176967,176971,176974,176979,176981,176982,176985,176997,176998,177001,177002,177004,177009,177012,177016,177031,177035,177037,177045,177049,177052,177059,177061,177062,177065,177066,177080,177093,177097,177100,177108,177122,177124,177128,177199,177207,177255,177261,177270,177276,177325,177326,177333,177340,177381,177388,177396,177447,177454,177459,177461,177462,177465,177509,177510,177573,177574,177580,177585,177636,177679,177693,177694,177703,177707,177709,177710,177715,177718,177722,177724,177741,177742,177747,177749,177753,177756,177763,177766,177770,177772,177777,177778,177799,177803,177805,177806,177811,177814,177820,177827,177829,177833,177836,177841,177842,177848,177859,177862,177868,177873,177889,177890,177892,177896,177904,177927,177931,177933,177941,177942,177945,177948,177955,177957,177958,177961,177962,177970,177976,177989,177990,177993,177996,178001,178004,178018,178020,178024,178051,178053,178054,178057,178081,178088,178116,178144,178231,178237,178279,178285,178293,178294,178300,178343,178350,178357,178358,178405,178406,178477,178478,178485,178492,178533,178540,178604,178703,178711,178715,178718,178727,178731,178741,178742,178746,178748,178759,178763,178766,178771,178773,178774,178777,178789,178790,178793,178794,178796,178801,178804,178808,178823,178827,178829,178837,178841,178844,178851,178853,178854,178857,178858,178866,178872,178885,178886,178889,178892,178897,178900,178914,178916,178920,178951,178955,178957,178958,178963,178966,178972,178979,178981,178988,178993,178994,179011,179014,179020,179025,179041,179042,179044,179048,179075,179077,179081,179084,179105,179106,179137,179140,179239,179246,179254,179301,179302,179365,179366,179372,179428,179494,179500,179719,179723,179725,179733,179734,179737,179740,179747,179749,179750,179754,179762,179781,179782,179785,179788,179793,179796,179810,179812,179816,179843,179845,179846,179849,179873,179880,179908,179936,179971,179973,179977,179980,179985,180001,180002,180033,180036,180064,180097,180351,180447,180471,180475,180477,180543,180599,180605,180606,180639,180655,180670,180695,180699,180701,180702,180717,180718,180725,180729,180732,180855,180859,180862,180895,180943,180951,180955,180958,180967,180981,180982,180985,180986,180988,181023,181054,181085,181095,181107,181110,181116,181135,181143,181147,181149,181150,181166,181171,181177,181180,181195,181197,181198,181203,181210,181212,181219,181225,181228,181233,181236,181240,181373,181431,181438,181469,181493,181494,181497,181565,181566,181661,181662,181671,181677,181678,181683,181686,181690,181692,181715,181721,181724,181740,181745,181746,181791,181815,181881,181884,181911,181915,181917,181927,181934,181939,181941,181942,181945,181946,181965,181973,181974,181977,181978,181980,182002,182004,182008,182039,182043,182045,182046,182061,182067,182069,182073,182076,182099,182132,182157,182158,182163,182165,182169,182172,182179,182182,182186,182188,182193,182194,182211,182217,182220,182226,182228,182232,182241,182242,182256,182335,182367,182383,182391,182397,182398,182431,182447,182461,182462,182479,182487,182491,182493,182494,182509,182510,182517,182521,182524,182583,182587,182619,182621,182643,182645,182650,182671,182679,182683,182686,182695,182699,182701,182709,182710,182714,182716,182727,182731,182734,182739,182741,182742,182745,182757,182758,182761,182764,182769,182776,182815,182839,182843,182846,182863,182877,182878,182894,182899,182902,182906,182908,182927,182935,182939,182941,182942,182958,182963,182969,182972,182983,182987,182989,182990,182995,183002,183004,183011,183017,183020,183025,183026,183028,183032,183063,183067,183069,183079,183091,183093,183094,183097,183098,183111,183115,183117,183125,183129,183139,183146,183160,183175,183179,183182,183187,183189,183190,183193,183194,183205,183206,183209,183210,183212,183217,183224,183235,183237,183238,183241,183242,183252,183268,183272,183327,183358,183389,183405,183413,183417,183420,183439,183453,183454,183463,183469,183470,183475,183478,183482,183484,183501,183502,183507,183509,183513,183516,183532,183537,183538,183575,183582,183591,183597,183605,183609,183610,183612,183637,183638,183641,183665,183668,183672,183687,183693,183701,183702,183705,183708,183715,183717,183718,183722,183730,183736,183749,183750,183753,183756,183761,183764,183780,183823,183831,183835,183837,183838,183859,183861,183865,183868,183879,183885,183891,183894,183898,183900,183916,183921,183922,183924,183928,183949,183950,183955,183957,183961,183964,183971,183974,183978,183980,183985,183986,184003,184005,184009,184012,184017,184020,184024,184034,184048,184071,184078,184083,184085,184086,184089,184090,184101,184102,184105,184106,184108,184113,184120,184133,184134,184137,184148,184152,184161,184164,184168,184176,184197,184198,184201,184202,184204,184209,184216,184226,184232,184257,184260,184264,184272,184439,184503,184509,184527,184535,184539,184542,184551,184557,184565,184572,184638,184700,184727,184734,184757,184764,184775,184787,184790,184796,184812,184824,184894,184919,184923,184925,184935,184950,184975,184983,184987,184990,185014,185018,185020,185031,185035,185038,185043,185045,185046,185049,185050,185062,185066,185068,185073,185076,185080,185103,185118,185134,185142,185148,185165,185166,185171,185173,185177,185180,185196,185202,185223,185230,185235,185238,185242,185244,185260,185265,185266,185272,185283,185286,185292,185297,185316,185320,185399,185495,185499,185501,185511,185518,185525,185526,185543,185549,185558,185561,185564,185573,185574,185588,185623,185629,185653,185660,185692,185741,185747,185749,185753,185756,185812,185879,185886,185909,185910,185916,185941,185942,185945,185972,185991,185995,185997,186005,186006,186009,186010,186012,186019,186021,186022,186034,186040,186054,186057,186058,186060,186065,186068,186072,186084,186088,186119,186125,186126,186131,186134,186138,186140,186149,186156,186162,186168,186188,186193,186194,186245,186249,186252,186257,186258,186264,186308,186320,186399,186423,186430,186447,186461,186462,186471,186478,186483,186486,186492,186511,186519,186523,186525,186526,186541,186542,186549,186553,186556,186571,186573,186574,186579,186588,186595,186604,186609,186616,186647,186651,186653,186663,186678,186682,186709,186710,186713,186716,186726,186744,186759,186766,186773,186774,186777,186789,186790,186796,186801,186808,186819,186822,186825,186836,186852,186856,186895,186909,186910,186919,186926,186931,186934,186938,186940,186957,186958,186963,186965,186969,186972,186979,186982,186988,186993,186994,187015,187021,187022,187027,187030,187034,187036,187043,187052,187057,187058,187064,187075,187078,187082,187084,187090,187105,187106,187112,187143,187147,187149,187157,187158,187161,187164,187174,187178,187186,187192,187205,187206,187209,187212,187217,187224,187240,187267,187269,187270,187273,187274,187288,187297,187304,187336,187415,187422,187438,187445,187452,187469,187475,187484,187493,187500,187508,187533,187534,187539,187541,187545,187548,187555,187558,187562,187564,187569,187570,187587,187593,187596,187601,187604,187617,187618,187632,187655,187669,187670,187686,187692,187697,187732,187748,187781,187782,187788,187793,187816,187841,187844,187911,187915,187917,187918,187923,187926,187930,187932,187939,187941,187948,187953,187954,187960,187971,187978,187980,187985,187986,188004,188016,188035,188037,188041,188044,188049,188050,188056,188065,188066,188097,188098,188100,188104,188112,188128,188163,188165,188166,188169,188170,188178,188193,188200,188228,188289,188296,188352,188511,188535,188539,188541,188591,188599,188603,188631,188635,188637,188647,188651,188654,188661,188662,188665,188666,188703,188719,188759,188763,188765,188766,188781,188782,188789,188796,188829,188830,188839,188846,188851,188858,188860,188877,188885,188889,188892,188899,188902,188908,188913,188914,188959,188983,188987,189015,189019,189031,189045,189046,189049,189050,189052,189079,189083,189085,189095,189099,189102,189107,189109,189110,189113,189114,189127,189131,189133,189141,189145,189155,189158,189161,189162,189172,189176,189199,189207,189211,189213,189230,189235,189237,189241,189244,189255,189259,189261,189262,189267,189274,189283,189289,189292,189297,189304,189325,189326,189331,189333,189337,189340,189347,189350,189354,189356,189361,189362,189379,189381,189385,189388,189393,189410,189495,189502,189527,189533,189557,189558,189561,189583,189591,189595,189598,189607,189611,189613,189621,189622,189626,189628,189639,189651,189653,189654,189657,189670,189673,189674,189676,189681,189684,189688,189725,189726,189735,189741,189742,189747,189754,189756,189788,189804,189809,189810,189831,189837,189838,189843,189846,189852,189859,189861,189865,189868,189873,189874,189880,189894,189905,189924,189936,189975,189979,189981,189991,189998,190003,190005,190006,190009,190010,190037,190038,190041,190042,190044,190066,190068,190072,190087,190091,190094,190099,190101,190102,190105,190106,190117,190118,190121,190122,190124,190129,190136,190147,190149,190150,190153,190154,190162,190164,190168,190177,190180,190184,190192,190221,190222,190227,190229,190233,190236,190243,190246,190250,190252,190257,190258,190275,190281,190284,190289,190292,190296,190305,190306,190320,190339,190342,190346,190348,190353,190354,190369,190370,190376,190401,190402,190416,190432,190495,190511,190543,190551,190557,190558,190573,190574,190579,190581,190585,190588,190607,190621,190622,190631,190637,190638,190643,190650,190652,190669,190670,190675,190677,190681,190684,190691,190694,190698,190700,190705,190706,190735,190743,190747,190750,190759,190763,190765,190773,190777,190778,190780,190791,190795,190798,190803,190805,190809,190821,190822,190825,190828,190833,190840,190855,190859,190861,190869,190870,190876,190883,190885,190886,190889,190890,190898,190904,190917,190918,190921,190924,190952,190991,190999,191003,191005,191022,191029,191036,191047,191051,191053,191054,191059,191068,191075,191081,191084,191090,191092,191117,191118,191123,191125,191129,191132,191139,191142,191146,191148,191153,191154,191171,191173,191177,191180,191185,191201,191202,191239,191243,191251,191253,191257,191258,191269,191270,191273,191274,191276,191281,191288,191299,191301,191305,191306,191336,191365,191366,191369,191370,191372,191377,191394,191400,191425,191432,191503,191518,191527,191531,191534,191546,191548,191565,191566,191573,191580,191587,191594,191596,191601,191602,191623,191627,191629,191630,191635,191638,191644,191651,191653,191660,191665,191666,191683,191686,191692,191697,191713,191714,191716,191720,191728,191751,191757,191765,191766,191769,191772,191781,191782,191786,191794,191813,191814,191817,191820,191828,191844,191875,191877,191878,191881,191905,191912,191940,191968,192013,192014,192019,192021,192025,192028,192035,192038,192042,192044,192049,192050,192067,192069,192073,192076,192081,192097,192098,192112,192131,192134,192138,192140,192145,192146,192161,192162,192168,192193,192194,192208,192224,192261,192262,192265,192266,192268,192273,192280,192290,192296,192321,192328,192336,192386,192392,192567,192573,192591,192599,192603,192606,192615,192621,192629,192630,192636,192663,192667,192669,192679,192686,192693,192694,192698,192711,192715,192717,192725,192726,192729,192732,192739,192742,192791,192797,192798,192821,192828,192839,192860,192876,192881,192888,192909,192910,192917,192924,192931,192934,192940,192946,192963,192969,192972,192994,193039,193047,193051,193077,193078,193082,193084,193095,193099,193102,193107,193109,193110,193113,193114,193126,193130,193132,193137,193144,193159,193163,193165,193173,193174,193177,193178,193180,193189,193190,193194,193202,193208,193221,193222,193225,193226,193228,193233,193240,193250,193256,193287,193293,193299,193306,193308,193315,193321,193324,193329,193330,193336,193347,193362,193384,193411,193413,193417,193420,193425,193441,193442,193473,193480,193559,193565,193575,193582,193587,193607,193613,193628,193637,193638,193652,193671,193678,193683,193685,193686,193689,193701,193702,193708,193713,193734,193737,193748,193764,193776,193805,193811,193813,193817,193820,193836,193841,193842,193876,193904,193923,193926,193932,193937,193954,193960,193985,194016,194055,194059,194061,194069,194070,194073,194074,194076,194083,194085,194086,194098,194118,194121,194122,194124,194129,194132,194136,194148,194152,194179,194181,194182,194185,194186,194194,194200,194209,194216,194242,194244,194248,194272,194307,194309,194313,194316,194321,194328,194338,194372,194384,194400,194433,194434,194496,194575,194583,194590,194606,194613,194620,194631,194635,194637,194638,194643,194652,194659,194668,194673,194701,194702,194709,194716,194723,194726,194730,194732,194737,194738,194755,194757,194761,194764,194769,194785,194786,194823,194827,194837,194838,194853,194854,194860,194865,194883,194889,194920,194949,194950,194956,194978,194984,195009,195079,195083,195086,195091,195098,195100,195116,195121,195122,195128,195139,195146,195148,195153,195154,195169,195170,195176,195203,195205,195209,195212,195218,195233,195234,195265,195266,195272,195331,195333,195334,195337,195338,195361,195368,195400,195598,195605,195609,195612,195622,195626,195628,195634,195651,195657,195660,195665,195668,195681,195682,195715,195718,195724,195729,195745,195746,195752,195777,195808,195845,195846,195852,195908,196099,196101,196105,196108,196113,196120,196129,196130,196161,196162,196164,196168,196176,196192,196225,196226,196288,196353,196360,196416,196991,197055,197103,197117,197118,197247,197343,197367,197371,197373,197439,197471,197487,197495,197499,197501,197502,197535,197551,197566,197583,197591,197595,197597,197598,197613,197614,197619,197621,197625,197628,197823,197871,197879,197886,197951,198013,198014,198063,198071,198077,198078,198119,198125,198126,198140,198239,198263,198267,198269,198327,198331,198334,198359,198363,198365,198375,198379,198382,198387,198389,198390,198393,198394,198431,198447,198461,198462,198479,198487,198491,198493,198494,198509,198510,198515,198517,198521,198524,198543,198557,198558,198567,198571,198573,198574,198579,198582,198586,198588,198605,198606,198611,198613,198617,198620,198627,198630,198634,198636,198641,198642,198783,198847,198895,198909,198910,198975,199023,199031,199038,199143,199149,199157,199158,199164,199231,199263,199279,199287,199291,199293,199294,199327,199343,199358,199375,199383,199387,199389,199390,199405,199406,199411,199413,199417,199420,199471,199483,199486,199511,199515,199517,199527,199531,199534,199539,199541,199542,199545,199546,199567,199579,199582,199595,199610,199623,199627,199630,199635,199637,199641,199653,199654,199657,199658,199660,199665,199672,199743,199805,199806,199855,199863,199869,199870,199911,199917,199991,199997,200039,200045,200053,200054,200060,200103,200110,200117,200118,200165,200166,200223,200254,200271,200279,200283,200285,200286,200302,200307,200309,200313,200316,200335,200349,200359,200363,200365,200366,200371,200374,200378,200380,200397,200398,200403,200405,200409,200412,200419,200422,200426,200428,200433,200434,200463,200471,200475,200478,200487,200491,200493,200501,200502,200505,200506,200508,200519,200523,200526,200531,200533,200534,200537,200549,200550,200553,200554,200556,200561,200564,200568,200583,200587,200589,200597,200598,200601,200604,200611,200613,200614,200617,200618,200626,200632,200645,200646,200649,200652,200657,200660,200674,200676,200680,200831,200951,200957,201023,201071,201079,201085,201086,201135,201197,201198,201205,201212,201279,201335,201339,201342,201375,201403,201423,201431,201435,201438,201447,201451,201461,201462,201465,201466,201468,201503,201519,201531,201534,201551,201565,201566,201575,201579,201581,201582,201587,201590,201594,201596,201615,201627,201630,201646,201671,201675,201677,201678,201683,201686,201692,201699,201705,201708,201713,201714,201720,201847,201853,201903,201911,201959,201973,202031,202045,202046,202093,202094,202101,202108,202151,202157,202158,202172,202271,202295,202299,202319,202327,202331,202334,202343,202357,202358,202361,202362,202364,202391,202395,202411,202414,202419,202421,202422,202425,202426,202439,202443,202445,202453,202454,202457,202460,202467,202469,202470,202473,202474,202482,202484,202488,202511,202519,202523,202525,202526,202542,202547,202549,202553,202556,202567,202571,202573,202574,202579,202582,202588,202595,202597,202601,202604,202609,202610,202612,202616,202637,202638,202643,202645,202649,202652,202659,202662,202666,202668,202673,202674,202691,202693,202697,202700,202705,202708,202721,202722,202736,202815,202863,202871,202927,202989,202997,203055,203070,203111,203125,203126,203237,203295,203311,203343,203357,203358,203367,203371,203373,203374,203379,203382,203386,203388,203407,203419,203422,203438,203463,203467,203469,203470,203475,203478,203484,203491,203493,203497,203500,203505,203506,203512,203547,203563,203566,203578,203591,203595,203597,203605,203606,203609,203612,203619,203621,203622,203625,203626,203634,203640,203659,203662,203690,203715,203717,203718,203721,203745,203752,203823,203837,203885,203893,203943,203949,204071,204077,204085,204086,204133,204197,204303,204311,204315,204317,204334,204339,204348,204359,204363,204365,204366,204371,204374,204380,204387,204389,204396,204401,204402,204404,204429,204430,204435,204437,204441,204444,204451,204454,204458,204460,204465,204466,204483,204485,204489,204492,204497,204513,204514,204528,204551,204555,204558,204563,204565,204566,204569,204581,204582,204585,204586,204588,204593,204611,204613,204614,204617,204628,204641,204644,204648,204656,204677,204678,204681,204684,204689,204706,204712,204737,204740,204991,205039,205047,205054,205119,205167,205181,205182,205231,205287,205293,205294,205302,205308,205407,205431,205435,205437,205487,205499,205502,205527,205531,205533,205543,205547,205550,205555,205557,205558,205561,205562,205599,205615,205630,205647,205655,205659,205661,205662,205677,205678,205683,205685,205689,205692,205711,205726,205739,205742,205754,205773,205774,205779,205781,205785,205788,205795,205798,205802,205804,205809,205810,205887,205943,206007,206055,206061,206069,206070,206076,206127,206135,206141,206183,206189,206190,206198,206204,206253,206254,206261,206268,206309,206316,206383,206391,206395,206398,206423,206427,206429,206439,206446,206451,206453,206454,206457,206458,206479,206487,206491,206503,206507,206517,206518,206521,206522,206524,206535,206539,206542,206547,206549,206550,206553,206565,206566,206569,206570,206572,206577,206580,206584,206607,206621,206622,206631,206635,206637,206638,206643,206646,206650,206652,206669,206670,206675,206677,206681,206684,206691,206694,206698,206700,206705,206706,206727,206731,206733,206734,206739,206742,206748,206755,206757,206761,206764,206769,206770,206776,206787,206790,206796,206801,206817,206818,206820,206824,206832,206911,206959,206974,207023,207079,207085,207094,207100,207207,207213,207221,207222,207228,207278,207333,207334,207391,207407,207439,207447,207451,207454,207469,207470,207475,207477,207481,207484,207503,207518,207531,207565,207566,207571,207573,207577,207580,207587,207590,207594,207596,207601,207602,207631,207643,207646,207659,207674,207687,207691,207694,207699,207701,207702,207705,207717,207718,207721,207722,207724,207729,207736,207755,207786,207813,207817,207820,207825,207842,207848,207919,207927,207975,207981,208101,208167,208181,208182,208229,208293,208294,208300,208399,208423,208427,208430,208438,208442,208444,208461,208462,208467,208469,208473,208476,208483,208486,208490,208492,208497,208498,208519,208523,208526,208531,208534,208540,208547,208549,208553,208556,208561,208562,208579,208582,208588,208593,208609,208610,208612,208616,208624,208647,208651,208653,208661,208662,208665,208668,208675,208677,208678,208682,208690,208709,208710,208713,208716,208721,208724,208738,208740,208744,208771,208773,208774,208777,208801,208808,208836,209015,209021,209071,209127,209141,209199,209261,209262,209269,209276,209382,209388,209439,209467,209487,209495,209499,209502,209511,209515,209525,209526,209530,209532,209563,209579,209582,209594,209607,209611,209613,209621,209622,209625,209628,209635,209637,209638,209641,209642,209650,209679,209691,209694,209710,209735,209739,209741,209742,209747,209750,209756,209763,209765,209772,209777,209778,209784,209806,209834,209859,209861,209865,209868,209873,209889,209890,209967,209975,210023,210037,210087,210093,210149,210215,210221,210222,210230,210236,210341,210455,210459,210471,210475,210478,210483,210486,210490,210503,210507,210509,210517,210518,210521,210524,210531,210533,210534,210537,210538,210546,210548,210552,210567,210571,210574,210579,210582,210585,210597,210598,210601,210602,210604,210627,210629,210630,210633,210644,210657,210660,210664,210701,210702,210707,210709,210713,210716,210723,210726,210730,210732,210737,210738,210755,210757,210761,210764,210769,210785,210786,210819,210822,210828,210833,210850,210856,210881,210991,211053,211061,211301,211471,211483,211486,211502,211527,211531,211533,211534,211539,211542,211548,211555,211557,211561,211564,211569,211570,211598,211626,211651,211653,211657,211660,211665,211681,211682,211723,211726,211754,211779,211781,211782,211785,211809,211816,211905,212007,212261,212494,212499,212508,212515,212518,212522,212524,212529,212530,212547,212549,212553,212556,212561,212577,212578,212611,212614,212620,212642,212673,212741,212742,212745,212748,212753,212770,212776,212801,212804,213119,213183,213215,213245,213246,213311,213367,213374,213407,213435,213455,213463,213467,213470,213479,213485,213493,213494,213497,213498,213500,213599,213623,213630,213663,213694,213711,213719,213723,213725,213726,213742,213747,213749,213756,213819,213822,213847,213851,213853,213863,213870,213875,213877,213878,213881,213882,213903,213915,213918,213931,213946,213959,213963,213966,213971,213973,213974,213977,213978,213989,213990,213993,213994,213996,214001,214008,214079,214141,214142,214175,214199,214205,214206,214237,214238,214247,214254,214259,214262,214266,214268,214303,214327,214359,214366,214389,214390,214396,214423,214427,214429,214439,214446,214453,214454,214457,214458,214471,214477,214485,214486,214489,214492,214501,214502,214514,214516,214520,214559,214589,214590,214615,214621,214622,214645,214652,214685,214686,214702,214707,214710,214714,214716,214733,214734,214739,214741,214745,214748,214755,214758,214762,214764,214769,214770,214799,214807,214814,214837,214838,214841,214842,214844,214855,214862,214867,214869,214870,214873,214874,214885,214886,214892,214897,214900,214904,214919,214923,214925,214933,214934,214937,214938,214940,214947,214949,214950,214953,214954,214962,214968,214981,214982,214985,214986,214988,214993,214996,215010,215012,215016,215103,215159,215166,215199,215247,215255,215259,215262,215271,215277,215285,215286,215290,215292,215327,215343,215355,215375,215389,215390,215399,215405,215406,215411,215414,215418,215420,215439,215451,215454,215470,215495,215499,215501,215502,215507,215510,215516,215523,215525,215529,215532,215537,215538,215544,215611,215614,215639,215643,215645,215655,215662,215667,215669,215670,215673,215674,215695,215707,215710,215723,215738,215751,215755,215758,215763,215765,215766,215769,215770,215781,215782,215785,215786,215788,215793,215800,215823,215838,215851,215854,215866,215885,215886,215891,215893,215897,215900,215907,215910,215914,215916,215921,215922,215947,215950,215962,216003,216006,216010,216012,216017,216018,216033,216034,216040,216119,216151,216158,216181,216182,216185,216188,216215,216219,216231,216238,216243,216245,216246,216250,216263,216269,216277,216278,216281,216284,216291,216293,216294,216298,216306,216308,216312,216335,216343,216347,216349,216350,216365,216366,216371,216373,216380,216391,216397,216398,216403,216406,216412,216421,216428,216434,216461,216462,216467,216469,216473,216476,216483,216486,216490,216492,216497,216498,216515,216517,216521,216524,216529,216545,216546,216599,216603,216606,216629,216630,216633,216634,216636,216647,216654,216659,216661,216662,216665,216666,216678,216692,216696,216711,216715,216717,216725,216726,216729,216730,216732,216742,216745,216746,216754,216760,216773,216774,216777,216780,216785,216788,216802,216804,216808,216839,216843,216845,216846,216851,216854,216860,216867,216869,216876,216881,216882,216888,216899,216906,216908,216913,216929,216930,216932,216936,216963,216965,216969,216972,216977,216993,216994,217025,217028,217151,217183,217207,217213,217247,217263,217303,217307,217309,217310,217326,217331,217333,217340,217391,217431,217435,217437,217447,217454,217461,217462,217465,217502,217530,217543,217550,217555,217557,217558,217561,217573,217580,217585,217592,217631,217693,217694,217710,217715,217718,217722,217724,217743,217755,217758,217774,217799,217803,217805,217806,217811,217814,217818,217820,217827,217829,217836,217841,217842,217848,217883,217927,217933,217941,217942,217945,217946,217948,217955,217957,217958,217961,217970,217976,217995,217998,218010,218026,218051,218053,218054,218057,218066,218088,218143,218199,218205,218206,218229,218236,218255,218270,218286,218294,218298,218300,218318,218323,218325,218329,218332,218342,218348,218353,218354,218391,218398,218422,218426,218428,218451,218453,218454,218457,218470,218476,218484,218517,218518,218521,218524,218534,218538,218546,218565,218566,218572,218577,218580,218596,218639,218647,218651,218653,218654,218670,218675,218684,218695,218702,218707,218710,218714,218716,218732,218737,218738,218740,218744,218766,218771,218773,218777,218780,218794,218801,218802,218819,218821,218825,218828,218833,218836,218849,218850,218887,218894,218899,218901,218902,218905,218906,218918,218922,218929,218936,218947,218949,218950,218962,218964,219013,219014,219017,219020,219025,219042,219073,219183,219223,219229,219239,219246,219251,219253,219254,219257,219258,219279,219291,219294,219307,219322,219335,219339,219342,219347,219349,219350,219353,219365,219366,219370,219372,219377,219407,219422,219435,219450,219469,219470,219475,219477,219481,219484,219491,219494,219498,219500,219505,219506,219531,219587,219590,219596,219601,219617,219618,219624,219675,219691,219694,219706,219719,219725,219733,219734,219737,219738,219740,219747,219749,219750,219753,219754,219762,219787,219790,219802,219818,219843,219845,219846,219849,219858,219873,219880,219918,219946,219971,219973,219977,219980,219985,219986,220001,220002,220097,220175,220183,220190,220214,220218,220220,220231,220238,220243,220245,220246,220249,220261,220262,220268,220273,220276,220295,220299,220309,220310,220316,220325,220326,220330,220338,220357,220358,220361,220364,220369,220372,220386,220388,220392,220423,220427,220429,220430,220438,220444,220451,220453,220460,220466,220483,220486,220492,220497,220514,220520,220547,220549,220553,220556,220577,220578,220609,220679,220686,220691,220693,220694,220697,220698,220710,220714,220721,220728,220739,220741,220742,220756,220769,220776,220805,220806,220809,220812,220817,220834,220840,220865,220931,220934,220940,220945,220946,220961,220962,220968,220993,221057,221247,221279,221309,221310,221343,221359,221391,221405,221406,221415,221419,221421,221422,221427,221430,221434,221436,221471,221519,221527,221531,221534,221543,221547,221549,221557,221558,221561,221562,221564,221595,221611,221639,221643,221645,221653,221654,221657,221660,221667,221669,221670,221674,221682,221688,221727,221743,221775,221783,221787,221789,221790,221806,221811,221813,221817,221820,221839,221867,221901,221902,221907,221909,221913,221916,221923,221926,221930,221932,221937,221938,221967,221979,221995,222023,222027,222030,222035,222037,222038,222041,222042,222053,222054,222057,222058,222060,222065,222072,222091,222149,222150,222153,222156,222161,222178,222184,222239,222255,222263,222270,222301,222302,222311,222318,222326,222330,222332,222351,222359,222363,222365,222366,222381,222382,222387,222389,222396,222407,222411,222413,222414,222419,222422,222428,222435,222437,222444,222449,222450,222452,222487,222491,222503,222510,222515,222517,222518,222522,222535,222539,222541,222549,222550,222553,222556,222563,222565,222566,222570,222578,222580,222584,222599,222603,222606,222611,222613,222614,222617,222629,222630,222633,222634,222636,222659,222661,222662,222665,222676,222696,222735,222749,222750,222763,222766,222771,222774,222778,222780,222797,222798,222803,222805,222809,222812,222819,222822,222826,222828,222833,222834,222855,222859,222861,222862,222867,222870,222874,222876,222883,222885,222889,222892,222897,222898,222915,222918,222924,222929,222930,222945,222946,222952,222983,222987,222989,222997,222998,223001,223002,223004,223011,223013,223014,223017,223018,223026,223032,223045,223046,223049,223052,223057,223074,223080,223107,223109,223110,223113,223122,223137,223144,223263,223311,223319,223326,223335,223341,223350,223354,223356,223406,223418,223431,223435,223437,223445,223446,223449,223452,223459,223461,223462,223466,223474,223503,223515,223518,223559,223563,223565,223566,223571,223574,223580,223587,223589,223596,223601,223602,223630,223658,223683,223685,223689,223692,223697,223713,223714,223759,223774,223787,223802,223815,223819,223822,223827,223829,223830,223833,223845,223846,223849,223850,223852,223857,223883,223898,223914,223941,223942,223945,223948,223953,223970,223976,224011,224067,224070,224076,224081,224082,224097,224098,224104,224193,224279,224295,224302,224327,224331,224333,224342,224348,224355,224357,224358,224362,224370,224372,224391,224395,224398,224403,224405,224406,224409,224422,224426,224428,224451,224453,224454,224457,224468,224481,224488,224525,224526,224537,224540,224550,224554,224556,224561,224562,224579,224581,224588,224609,224610,224643,224646,224652,224657,224673,224674,224680,224705,224775,224779,224781,224790,224796,224803,224806,224809,224810,224818,224837,224838,224841,224844,224849,224866,224872,224899,224901,224902,224905,224929,224936,225027,225029,225033,225036,225041,225057,225058,225089,225153,225311,225327,225367,225371,225374,225389,225390,225404,225423,225485,225486,225491,225493,225497,225500,225507,225510,225514,225516,225521,225522,225551,225607,225614,225619,225621,225622,225637,225638,225644,225649,225675,225733,225734,225737,225740,225745,225762,225768,225807,225863,225867,225869,225870,225875,225878,225884,225891,225893,225900,225905,225906,225987,225989,225993,225996,226001,226017,226018,226059,226115,226117,226118,226121,226130,226145,226152,226241,226319,226333,226334,226343,226350,226355,226362,226364,226382,226387,226389,226396,226406,226412,226417,226418,226439,226445,226446,226451,226454,226460,226469,226476,226481,226482,226499,226502,226508,226513,226529,226530,226567,226581,226582,226585,226588,226597,226598,226602,226610,226629,226630,226636,226658,226691,226693,226694,226728,226829,226830,226835,226837,226841,226844,226858,226865,226866,226883,226885,226889,226892,226897,226913,226914,226947,226950,226956,226961,226977,226978,226984,227009,227077,227078,227081,227084,227089,227106,227112,227137,227343,227399,227406,227411,227413,227414,227429,227430,227434,227436,227441,227467,227525,227526,227529,227532,227537,227554,227595,227651,227654,227660,227665,227681,227682,227688,227851,227907,227909,227910,227913,227937,227944,228033,228161,228359,228373,228374,228380,228389,228390,228394,228402,228421,228422,228425,228428,228450,228483,228485,228486,228489,228520,228611,228613,228617,228620,228641,228642,228869,228870,228873,228876,228898,229121,229503,229567,229615,229629,229695,229743,229751,229815,229821,229863,229869,229877,229951,229983,230007,230011,230013,230047,230063,230077,230078,230107,230109,230110,230125,230126,230131,230133,230137,230140,230191,230199,230203,230206,230231,230235,230237,230251,230254,230259,230261,230262,230265,230266,230299,230302,230315,230317,230325,230326,230329,230330,230332,230347,230355,230357,230361,230373,230374,230377,230378,230385,230392,230463,230525,230575,230583,230589,230711,230717,230765,230773,230823,230837,230885,230943,230973,230974,230999,231003,231005,231027,231029,231033,231036,231055,231069,231070,231083,231086,231091,231094,231098,231100,231117,231118,231123,231125,231129,231132,231139,231142,231146,231148,231153,231154,231183,231191,231195,231198,231207,231221,231222,231225,231226,231228,231246,231251,231253,231254,231257,231269,231270,231273,231276,231281,231284,231288,231307,231309,231317,231318,231321,231324,231331,231333,231334,231337,231338,231346,231352,231365,231369,231377,231400,231487,231543,231607,231613,231727,231735,231741,231783,231789,231853,231861,231909,231991,231995,231998,232023,232027,232029,232043,232046,232051,232053,232054,232057,232058,232079,232087,232091,232094,232103,232107,232109,232117,232118,232121,232122,232124,232139,232142,232147,232149,232153,232165,232166,232169,232170,232172,232177,232184,232207,232221,232222,232231,232235,232237,232238,232243,232246,232250,232252,232269,232270,232275,232277,232281,232284,232291,232294,232298,232300,232305,232306,232331,232333,232334,232339,232348,232355,232357,232361,232364,232369,232370,232376,232387,232396,232401,232417,232418,232424,232503,232749,232757,232805,232975,232983,232987,232990,232999,233013,233014,233017,233018,233020,233035,233038,233043,233045,233046,233049,233061,233062,233065,233068,233073,233076,233080,233095,233099,233101,233109,233110,233113,233116,233123,233125,233126,233129,233130,233138,233144,233157,233158,233161,233164,233169,233172,233186,233188,233192,233223,233227,233229,233230,233235,233238,233244,233251,233253,233257,233260,233265,233266,233272,233283,233286,233292,233297,233313,233314,233316,233320,233328,233347,233349,233353,233356,233361,233377,233378,233409,233440,233775,233783,233831,233845,233895,233901,233909,234015,234031,234039,234043,234045,234046,234077,234078,234087,234093,234094,234099,234102,234106,234108,234127,234135,234139,234141,234142,234157,234158,234163,234165,234169,234172,234187,234189,234190,234195,234204,234211,234213,234217,234220,234225,234226,234232,234263,234267,234269,234279,234283,234286,234291,234293,234294,234297,234298,234315,234317,234325,234329,234332,234339,234341,234342,234345,234346,234354,234360,234379,234382,234387,234389,234390,234393,234405,234406,234409,234410,234412,234417,234424,234435,234437,234441,234465,234472,234791,234805,235023,235031,235035,235037,235038,235054,235059,235061,235065,235068,235079,235086,235091,235094,235100,235116,235121,235122,235124,235128,235149,235150,235155,235157,235161,235164,235171,235174,235178,235180,235185,235186,235203,235205,235209,235212,235217,235220,235233,235234,235248,235271,235275,235278,235283,235285,235286,235289,235301,235302,235305,235306,235308,235313,235320,235331,235333,235334,235337,235348,235361,235364,235368,235376,235397,235398,235401,235409,235426,235432,235457,236055,236059,236061,236071,236075,236078,236083,236085,236086,236089,236090,236103,236107,236109,236117,236118,236121,236124,236131,236133,236134,236137,236138,236146,236152,236167,236171,236174,236179,236181,236182,236185,236197,236198,236201,236202,236204,236209,236216,236227,236229,236233,236257,236264,236301,236302,236307,236309,236313,236316,236323,236326,236330,236332,236337,236338,236355,236357,236361,236364,236369,236385,236386,236419,236422,236428,236433,236449,236450,236456,236481,237063,237067,237070,237075,237077,237078,237081,237093,237094,237097,237098,237100,237105,237112,237123,237125,237126,237129,237140,237153,237156,237160,237168,237189,237190,237193,237196,237201,237218,237224,237249,237252,237315,237318,237324,237329,237345,237346,237352,237377,237441,237631,237693,237743,237751,237757,237799,237805,237879,237885,237927,237933,237941,237991,238005,238053,238111,238141,238142,238171,238173,238174,238189,238190,238195,238197,238201,238204,238223,238237,238238,238251,238253,238254,238259,238262,238266,238268,238285,238286,238291,238293,238297,238300,238307,238310,238314,238316,238321,238322,238351,238359,238363,238366,238375,238379,238381,238389,238390,238393,238394,238396,238411,238421,238425,238437,238438,238441,238442,238444,238449,238456,238475,238477,238485,238489,238492,238499,238501,238502,238505,238506,238514,238520,238533,238537,238568,238647,238653,238773,238887,238901,238949,239013,239133,239134,239143,239150,239155,239158,239162,239164,239187,239189,239193,239196,239206,239212,239217,239218,239243,239245,239246,239251,239254,239260,239267,239269,239273,239276,239281,239282,239288,239299,239308,239313,239329,239330,239332,239336,239344,239367,239371,239373,239381,239385,239388,239395,239397,239398,239401,239402,239410,239416,239429,239430,239433,239436,239441,239444,239458,239460,239464,239491,239493,239497,239521,239528,239671,239677,239797,239917,239925,239973,240143,240151,240155,240158,240167,240171,240181,240185,240186,240188,240203,240206,240213,240217,240229,240230,240233,240234,240236,240248,240263,240267,240269,240277,240281,240284,240291,240293,240294,240297,240298,240306,240312,240325,240329,240332,240337,240354,240360,240391,240395,240397,240398,240412,240419,240421,240425,240428,240433,240434,240440,240460,240465,240481,240488,240515,240517,240521,240524,240529,240545,240546,241159,241163,241165,241173,241174,241177,241180,241187,241189,241190,241193,241194,241202,241208,241221,241222,241225,241228,241233,241236,241250,241252,241256,241283,241285,241286,241289,241313,241320,241348,241411,241413,241417,241420,241425,241441,241442,241473,241476,241537,241959,241965,241973,242085,242191,242199,242203,242205,242206,242221,242222,242227,242229,242233,242236,242247,242251,242253,242254,242259,242268,242275,242277,242281,242284,242289,242290,242296,242317,242318,242323,242325,242329,242332,242339,242342,242346,242348,242353,242354,242371,242373,242377,242380,242385,242401,242402,242439,242443,242446,242451,242453,242457,242469,242470,242473,242474,242476,242481,242488,242499,242501,242502,242505,242529,242536,242565,242566,242569,242572,242577,242594,242600,242625,243213,243214,243219,243221,243225,243228,243235,243238,243242,243244,243249,243250,243267,243269,243273,243276,243281,243284,243297,243298,243331,243334,243340,243345,243361,243362,243368,243393,243461,243462,243465,243468,243473,243490,243496,243521,243524,244231,244235,244238,244243,244245,244246,244249,244261,244262,244265,244266,244268,244273,244280,244291,244293,244294,244297,244321,244328,244357,244361,244364,244369,244386,244392,244417,244483,244486,244492,244497,244513,244514,244520,244545,244609,245253,245254,245257,245260,245265,245282,245288,245313,245316,245505,245879,245886,245919,245943,245949,245975,245979,245982,245991,245997,246005,246006,246009,246010,246012,246071,246078,246109,246110,246119,246131,246134,246140,246167,246173,246174,246190,246195,246197,246201,246204,246221,246222,246227,246230,246236,246243,246252,246264,246327,246334,246359,246363,246365,246387,246390,246394,246415,246423,246427,246430,246439,246453,246454,246457,246458,246460,246475,246478,246483,246485,246486,246489,246501,246502,246505,246508,246513,246520,246557,246558,246567,246574,246579,246582,246586,246588,246605,246611,246613,246617,246620,246627,246630,246636,246641,246642,246669,246670,246675,246684,246691,246693,246697,246700,246705,246706,246712,246723,246732,246737,246760,246839,246845,246901,246908,246935,246939,246951,246958,246965,246966,246969,246970,246997,246998,247001,247004,247026,247028,247032,247063,247069,247070,247085,247091,247093,247100,247126,247132,247156,247181,247182,247187,247189,247193,247196,247206,247212,247217,247218,247244,247249,247252,247311,247319,247323,247326,247350,247356,247367,247379,247385,247412,247416,247431,247445,247446,247449,247452,247462,247466,247474,247480,247493,247497,247500,247505,247508,247522,247524,247559,247565,247566,247571,247574,247580,247596,247601,247602,247608,247622,247633,247652,247683,247685,247689,247692,247697,247713,247714,247745,247863,247870,247901,247911,247923,247930,247932,247959,247963,247965,247966,247981,247982,247987,247989,247993,247996,248011,248013,248014,248019,248028,248035,248037,248041,248044,248050,248056,248087,248091,248093,248103,248110,248115,248117,248118,248122,248139,248141,248149,248150,248153,248156,248166,248184,248203,248206,248211,248213,248214,248217,248229,248230,248234,248236,248241,248248,248259,248261,248262,248265,248296,248349,248350,248371,248374,248378,248380,248397,248398,248403,248405,248409,248412,248419,248422,248428,248434,248455,248459,248461,248462,248467,248470,248476,248483,248489,248492,248497,248498,248504,248515,248518,248524,248529,248552,248583,248587,248589,248597,248598,248601,248604,248611,248613,248614,248618,248626,248632,248645,248646,248649,248652,248657,248680,248707,248709,248710,248713,248737,248744,248855,248861,248862,248877,248883,248885,248892,248915,248924,248940,248948,248952,248973,248974,248979,248981,248985,248988,248995,248998,249002,249004,249009,249010,249027,249029,249033,249036,249041,249044,249095,249102,249107,249109,249110,249113,249125,249126,249129,249132,249137,249144,249158,249161,249172,249188,249221,249222,249225,249228,249233,249256,249351,249357,249358,249363,249366,249372,249388,249393,249394,249400,249411,249414,249420,249425,249444,249475,249477,249481,249484,249489,249505,249506,249537,249540,249603,249605,249606,249609,249633,249640,249729,249911,249918,249943,249947,249949,249959,249973,249974,250007,250014,250023,250029,250037,250038,250042,250044,250055,250062,250067,250069,250070,250073,250086,250092,250097,250104,250142,250158,250166,250172,250190,250195,250201,250204,250220,250247,250254,250259,250262,250268,250277,250284,250289,250290,250296,250307,250310,250316,250321,250391,250395,250397,250407,250414,250419,250421,250422,250426,250439,250445,250453,250454,250457,250460,250470,250488,250503,250510,250515,250517,250518,250521,250533,250534,250538,250540,250545,250552,250563,250565,250566,250569,250593,250600,250638,250643,250645,250649,250652,250662,250668,250673,250674,250691,250697,250700,250705,250722,250755,250758,250764,250769,250785,250792,250903,250910,250933,250934,250940,250966,250969,250996,251015,251029,251030,251033,251036,251045,251046,251058,251064,251078,251084,251089,251092,251108,251143,251149,251155,251158,251164,251173,251180,251212,251217,251276,251281,251332,251399,251406,251411,251413,251414,251417,251448,251462,251476,251525,251526,251532,251537,251554,251560,251585,251651,251654,251660,251665,251682,251688,251713,251777,251933,251934,251943,251950,251955,251958,251962,251964,251981,251982,251989,251993,251996,252003,252006,252012,252017,252018,252039,252045,252046,252051,252054,252060,252067,252069,252073,252076,252081,252082,252088,252099,252102,252108,252113,252136,252171,252181,252182,252185,252188,252197,252198,252202,252210,252216,252229,252230,252233,252236,252241,252264,252291,252293,252294,252297,252321,252328,252429,252430,252435,252437,252441,252444,252451,252454,252458,252460,252465,252466,252483,252485,252489,252492,252497,252514,252547,252550,252556,252561,252577,252578,252584,252609,252677,252678,252681,252684,252689,252706,252712,252935,252941,252942,252947,252950,252956,252965,252972,252977,252978,252984,252998,253004,253009,253059,253061,253065,253068,253073,253089,253090,253121,253124,253187,253189,253190,253193,253217,253224,253313,253443,253446,253452,253457,253473,253474,253480,253505,253569,253983,254007,254011,254013,254031,254039,254043,254046,254055,254061,254069,254070,254073,254074,254076,254103,254107,254109,254119,254126,254131,254133,254134,254137,254138,254151,254155,254157,254165,254166,254169,254172,254179,254181,254182,254185,254186,254194,254200,254223,254231,254235,254237,254238,254254,254259,254261,254265,254268,254279,254283,254285,254286,254300,254313,254316,254321,254328,254349,254350,254355,254357,254361,254364,254371,254374,254378,254380,254385,254386,254403,254405,254409,254412,254417,254434,254479,254487,254491,254494,254503,254517,254518,254521,254522,254524,254535,254539,254542,254547,254549,254553,254565,254566,254569,254570,254572,254577,254584,254599,254603,254605,254613,254617,254620,254627,254629,254630,254633,254634,254642,254648,254661,254662,254665,254668,254673,254690,254696,254727,254733,254734,254739,254748,254755,254757,254761,254764,254769,254770,254776,254787,254796,254801,254817,254824,254851,254853,254857,254860,254865,254881,254882,254913,254999,255003,255005,255015,255022,255027,255029,255030,255033,255034,255047,255053,255061,255062,255065,255068,255078,255090,255092,255096,255111,255115,255118,255123,255125,255126,255129,255141,255142,255146,255148,255153,255160,255171,255173,255174,255177,255188,255201,255208,255245,255246,255251,255253,255257,255260,255267,255270,255274,255276,255281,255282,255299,255305,255308,255313,255316,255329,255330,255363,255366,255372,255377,255393,255394,255400,255425,255495,255501,255509,255510,255513,255516,255523,255526,255530,255538,255544,255557,255558,255561,255569,255586,255592,255619,255621,255622,255625,255649,255656,255747,255749,255753,255756,255761,255777,255778,255809,255873,256015,256023,256029,256030,256045,256046,256051,256053,256057,256060,256071,256075,256077,256078,256092,256101,256105,256108,256113,256120,256141,256142,256147,256149,256153,256156,256163,256166,256170,256172,256177,256178,256195,256197,256201,256204,256209,256225,256226,256263,256267,256270,256275,256277,256281,256293,256294,256297,256298,256300,256305,256312,256325,256329,256360,256389,256390,256393,256396,256418,256424,256449,256519,256525,256526,256531,256540,256547,256549,256556,256561,256562,256568,256579,256588,256593,256609,256610,256616,256643,256645,256649,256652,256657,256673,256674,256705,256771,256773,256777,256801,256808,256897,257037,257038,257043,257045,257049,257052,257059,257062,257066,257068,257073,257074,257091,257093,257097,257100,257105,257108,257121,257122,257155,257158,257164,257169,257185,257186,257192,257217,257285,257286,257289,257292,257297,257314,257320,257345,257539,257541,257545,257548,257553,257569,257570,257601,257665,257793,258071,258078,258087,258093,258101,258102,258106,258108,258119,258123,258126,258131,258133,258134,258137,258150,258156,258161,258168,258183,258189,258197,258198,258201,258204,258211,258213,258214,258218,258226,258232,258245,258246,258249,258252,258257,258280,258311,258318,258323,258326,258332,258341,258348,258354,258360,258371,258374,258380,258385,258408,258435,258437,258441,258444,258449,258465,258466,258497,258567,258574,258579,258581,258582,258585,258597,258598,258602,258604,258609,258616,258627,258629,258630,258633,258657,258664,258693,258694,258697,258700,258705,258722,258728,258753,258819,258822,258828,258833,258849,258850,258856,258881,258945,259079,259083,259093,259094,259097,259100,259109,259110,259122,259142,259145,259148,259153,259203,259205,259206,259209,259240,259331,259333,259337,259340,259345,259457,259589,259590,259593,259596,259601,259618,259624,259649,259841,260103,260109,260110,260115,260118,260124,260131,260133,260137,260140,260145,260146,260152,260163,260166,260172,260177,260200,260227,260229,260233,260236,260241,260257,260258,260289,260355,260357,260358,260361,260385,260392,260481,260611,260614,260620,260625,260641,260642,260648,260673,260737,261123,261125,261129,261132,261137,261153,261154,261185,261249,261377,261633,295671,295675,295678,295743,295775,295791,295805,295806,295839,295867,295869,295870,295887,295901,295902,295915,295917,295918,295923,295926,295930,295932,296511,296567,296571,296574,296607,296631,296635,296637,296655,296663,296667,296670,296679,296693,296694,296697,296698,296700,296735,296751,296759,296763,296765,296766,296797,296798,296807,296813,296814,296819,296822,296826,296828,296847,296855,296859,296861,296862,296877,296878,296883,296885,296889,296892,296907,296909,296910,296915,296924,296931,296933,296937,296940,296945,296946,296952,297535,297567,297597,297598,297631,297655,297659,297661,297679,297693,297694,297707,297709,297710,297715,297718,297722,297724,297759,297783,297787,297789,297807,297815,297819,297822,297831,297835,297837,297845,297846,297849,297850,297852,297879,297883,297885,297899,297902,297907,297909,297910,297913,297914,297927,297931,297933,297941,297945,297948,297955,297957,297958,297961,297962,297970,297976,298527,298551,298555,298557,298558,298589,298590,298606,298611,298614,298618,298620,298639,298647,298651,298653,298654,298669,298670,298675,298677,298681,298684,298695,298701,298702,298710,298716,298723,298725,298729,298732,298737,298738,298744,298775,298779,298781,298791,298795,298798,298803,298805,298806,298809,298810,298823,298827,298829,298837,298838,298841,298844,298851,298853,298854,298857,298858,298866,298872,298887,298891,298894,298899,298901,298902,298905,298917,298918,298921,298922,298924,298929,298936,298947,298949,298953,298977,298984,299615,299639,299643,299645,299707,299735,299741,299751,299755,299758,299763,299765,299766,299769,299770,299807,299837,299838,299855,299863,299867,299869,299870,299885,299886,299891,299893,299897,299900,299919,299933,299934,299947,299950,299955,299958,299962,299964,299981,299982,299987,299989,299993,299996,300003,300006,300010,300012,300017,300018,300599,300603,300606,300631,300637,300647,300654,300659,300661,300662,300665,300666,300687,300695,300702,300711,300715,300725,300726,300729,300730,300732,300743,300750,300757,300773,300774,300777,300778,300780,300785,300792,300815,300829,300830,300839,300843,300845,300846,300851,300854,300858,300860,300877,300878,300883,300885,300889,300892,300899,300902,300906,300908,300913,300914,300935,300939,300941,300942,300947,300950,300956,300963,300969,300972,300977,300978,300984,300998,301004,301009,301025,301026,301032,301599,301629,301630,301647,301655,301661,301662,301677,301678,301683,301685,301689,301692,301711,301725,301726,301739,301742,301747,301750,301754,301756,301773,301774,301781,301788,301795,301798,301802,301804,301809,301810,301839,301847,301851,301854,301863,301867,301877,301878,301881,301882,301884,301895,301902,301907,301909,301910,301913,301925,301926,301929,301930,301932,301937,301944,301959,301965,301973,301977,301980,301987,301989,301990,301993,301994,302002,302008,302021,302022,302028,302050,302056,302607,302621,302622,302631,302635,302637,302638,302643,302646,302650,302652,302669,302670,302677,302684,302691,302694,302698,302700,302705,302706,302727,302733,302734,302742,302748,302755,302757,302761,302764,302769,302770,302776,302790,302796,302817,302818,302824,302855,302861,302869,302870,302876,302883,302885,302886,302889,302890,302898,302904,302917,302918,302924,302946,302952,302981,302982,303009,303016,303679,303727,303735,303739,303742,303775,303799,303803,303831,303835,303838,303847,303851,303853,303861,303862,303865,303866,303868,303903,303919,303927,303931,303933,303934,303951,303965,303966,303975,303979,303981,303982,303987,303990,303994,303996,304015,304027,304029,304030,304045,304046,304051,304053,304057,304060,304075,304077,304078,304083,304092,304099,304101,304105,304108,304113,304114,304120,304671,304695,304699,304701,304727,304731,304734,304743,304749,304757,304758,304761,304762,304764,304791,304795,304797,304807,304811,304814,304819,304821,304822,304825,304826,304839,304843,304845,304853,304854,304857,304860,304867,304869,304870,304873,304874,304882,304888,304911,304919,304923,304925,304926,304941,304942,304947,304949,304953,304956,304967,304971,304973,304974,304979,304988,304995,304997,305001,305004,305009,305010,305016,305037,305038,305043,305045,305049,305052,305059,305062,305066,305068,305073,305074,305091,305093,305097,305100,305105,305121,305122,305695,305711,305719,305723,305725,305726,305757,305767,305771,305773,305774,305779,305782,305786,305807,305815,305819,305821,305837,305838,305843,305845,305849,305852,305869,305870,305875,305884,305891,305893,305897,305900,305905,305906,305912,305943,305947,305949,305959,305963,305966,305971,305973,305974,305977,305978,305991,305995,305997,306005,306006,306009,306012,306019,306021,306022,306025,306026,306040,306055,306059,306062,306067,306073,306085,306086,306089,306090,306092,306104,306115,306117,306121,306145,306152,306703,306711,306715,306718,306733,306734,306739,306741,306745,306748,306759,306765,306766,306774,306780,306787,306789,306793,306796,306801,306802,306808,306829,306830,306835,306837,306844,306851,306854,306858,306860,306865,306866,306885,306892,306913,306914,306951,306955,306958,306963,306965,306966,306969,306981,306982,306985,306986,306988,306993,307000,307011,307013,307014,307017,307041,307048,307077,307078,307081,307084,307089,307106,307112,307137,307767,307771,307774,307799,307805,307815,307819,307822,307827,307829,307830,307833,307834,307855,307863,307870,307883,307893,307894,307897,307898,307900,307911,307918,307925,307926,307941,307942,307945,307946,307948,307953,307960,307983,307997,307998,308011,308014,308019,308022,308026,308028,308045,308046,308051,308053,308057,308060,308067,308070,308074,308076,308081,308082,308107,308109,308110,308115,308124,308131,308133,308137,308140,308145,308146,308152,308163,308166,308172,308177,308193,308194,308200,308751,308759,308766,308775,308779,308789,308790,308793,308794,308796,308807,308814,308821,308822,308837,308838,308841,308842,308844,308849,308856,308871,308877,308885,308886,308892,308899,308901,308902,308905,308906,308914,308933,308934,308940,308962,308968,308999,309003,309005,309006,309011,309014,309020,309027,309029,309033,309036,309041,309042,309048,309062,309068,309073,309089,309090,309096,309123,309125,309132,309137,309153,309154,309775,309789,309790,309799,309803,309806,309811,309814,309818,309820,309837,309838,309845,309852,309859,309862,309866,309868,309873,309874,309895,309901,309902,309923,309925,309929,309932,309937,309944,309958,309964,309985,309986,309992,310023,310029,310037,310041,310044,310051,310053,310054,310057,310058,310085,310086,310092,310114,310120,310149,310177,310791,310797,310798,310806,310812,310819,310821,310825,310828,310833,310834,310854,310860,310881,310882,310888,310917,310924,310945,310946,311045,311046,311073,311080,311423,311519,311535,311543,311549,311550,311647,311671,311675,311677,311735,311742,311767,311771,311773,311783,311790,311795,311797,311798,311801,311802,311903,311934,311967,312015,312029,312030,312046,312051,312054,312058,312060,312095,312143,312151,312155,312158,312167,312181,312182,312185,312186,312188,312215,312219,312246,312250,312263,312267,312269,312277,312278,312281,312284,312291,312294,312297,312298,312306,312312,312383,312439,312445,312479,312509,312510,312535,312541,312542,312557,312563,312565,312572,312631,312638,312663,312669,312693,312694,312697,312719,312727,312731,312734,312743,312749,312757,312758,312761,312762,312764,312787,312789,312790,312793,312806,312812,312817,312824,312863,312894,312925,312947,312950,312956,312975,312983,312987,312989,312990,313006,313011,313013,313020,313031,313037,313038,313043,313046,313052,313068,313073,313074,313080,313111,313115,313117,313127,313134,313139,313141,313142,313145,313146,313165,313173,313174,313177,313180,313202,313208,313223,313227,313230,313235,313237,313238,313241,313253,313254,313257,313258,313260,313265,313272,313283,313285,313286,313289,313313,313320,313439,313463,313467,313527,313534,313559,313563,313565,313575,313579,313582,313587,313589,313590,313593,313594,313631,313647,313662,313679,313687,313691,313693,313694,313709,313710,313715,313717,313721,313724,313743,313757,313758,313767,313773,313774,313779,313782,313786,313788,313805,313806,313811,313813,313817,313820,313827,313830,313836,313841,313842,313887,313943,313947,313950,313974,313978,313980,314007,314011,314013,314030,314035,314038,314042,314055,314059,314061,314069,314070,314073,314076,314083,314086,314089,314090,314098,314104,314127,314135,314139,314141,314142,314158,314163,314169,314172,314183,314187,314189,314190,314195,314198,314204,314211,314217,314220,314225,314226,314232,314253,314254,314259,314261,314265,314268,314275,314278,314282,314284,314289,314290,314307,314309,314313,314316,314321,314337,314338,314423,314430,314455,314459,314461,314471,314483,314485,314486,314489,314511,314519,314523,314526,314535,314541,314549,314550,314553,314554,314556,314567,314574,314579,314581,314582,314585,314597,314598,314601,314604,314609,314616,314639,314653,314654,314663,314669,314670,314675,314678,314682,314684,314701,314702,314707,314709,314713,314716,314726,314732,314737,314738,314759,314763,314765,314766,314771,314774,314780,314787,314789,314793,314796,314801,314802,314808,314819,314822,314828,314833,314850,314856,314903,314907,314909,314931,314933,314934,314937,314938,314951,314965,314966,314969,314972,314982,314994,315000,315015,315019,315022,315027,315029,315030,315033,315045,315046,315049,315050,315052,315057,315064,315075,315077,315078,315081,315105,315112,315149,315150,315155,315157,315161,315164,315171,315174,315178,315180,315185,315186,315203,315205,315209,315212,315217,315233,315234,315267,315270,315276,315281,315297,315298,315304,315329,315487,315517,315518,315551,315582,315599,315613,315614,315623,315629,315630,315635,315638,315644,315703,315709,315727,315735,315739,315742,315751,315757,315765,315766,315772,315799,315803,315815,315822,315830,315834,315847,315861,315862,315865,315868,315878,315896,315935,315966,315983,315991,315995,315997,315998,316019,316028,316062,316090,316109,316110,316115,316117,316121,316124,316131,316134,316138,316140,316145,316146,316175,316183,316187,316190,316214,316218,316220,316231,316235,316238,316243,316245,316246,316249,316262,316266,316268,316273,316280,316295,316309,316310,316313,316316,316326,316330,316338,316357,316358,316361,316364,316369,316386,316392,316447,316471,316477,316478,316509,316510,316534,316540,316567,316571,316573,316574,316590,316595,316597,316604,316615,316621,316627,316630,316636,316645,316652,316658,316695,316699,316701,316711,316718,316725,316726,316743,316749,316758,316761,316764,316773,316774,316807,316814,316819,316821,316822,316825,316837,316844,316849,316856,316957,316958,316974,316979,316982,316986,316988,317005,317011,317013,317017,317020,317042,317063,317067,317069,317070,317075,317078,317084,317091,317093,317100,317105,317106,317112,317123,317126,317132,317137,317154,317160,317191,317195,317197,317205,317206,317209,317212,317219,317221,317222,317225,317234,317240,317254,317257,317260,317265,317288,317315,317317,317318,317321,317352,317471,317495,317501,317519,317527,317531,317534,317543,317549,317557,317558,317561,317562,317564,317591,317595,317607,317614,317621,317622,317625,317626,317639,317643,317645,317653,317654,317657,317660,317667,317669,317670,317673,317674,317682,317688,317711,317719,317723,317725,317726,317741,317742,317747,317749,317753,317756,317767,317771,317773,317774,317779,317782,317788,317795,317801,317804,317809,317837,317838,317843,317845,317849,317852,317859,317862,317866,317868,317873,317874,317891,317893,317897,317900,317905,317922,317967,317975,317979,317982,318006,318010,318012,318023,318027,318030,318035,318037,318038,318041,318054,318057,318058,318060,318065,318072,318087,318091,318101,318102,318105,318108,318118,318122,318130,318149,318150,318153,318156,318161,318178,318184,318215,318221,318222,318227,318230,318236,318257,318258,318275,318278,318284,318289,318305,318306,318312,318339,318341,318345,318353,318369,318370,318401,318487,318493,318503,318510,318515,318517,318518,318522,318535,318541,318549,318550,318553,318556,318565,318566,318578,318599,318603,318606,318611,318613,318614,318617,318629,318630,318634,318636,318641,318659,318661,318662,318665,318689,318696,318733,318734,318739,318741,318745,318748,318755,318758,318762,318764,318769,318770,318787,318793,318796,318801,318817,318818,318851,318854,318860,318865,318881,318882,318888,318913,318983,318987,318989,318997,318998,319001,319004,319011,319014,319018,319026,319032,319045,319046,319049,319052,319057,319080,319107,319109,319110,319113,319137,319144,319235,319237,319241,319244,319249,319265,319266,319297,319361,319551,319583,319599,319607,319611,319613,319614,319647,319678,319695,319703,319707,319709,319710,319725,319726,319731,319733,319737,319740,319791,319799,319803,319806,319831,319835,319837,319847,319851,319854,319859,319861,319862,319865,319866,319887,319895,319899,319902,319911,319925,319926,319929,319930,319932,319943,319947,319950,319955,319957,319958,319961,319973,319974,319977,319978,319980,319985,319992,320031,320059,320062,320079,320093,320094,320107,320110,320115,320118,320122,320124,320151,320155,320158,320179,320199,320203,320205,320206,320211,320214,320220,320227,320233,320236,320241,320242,320248,320279,320283,320285,320299,320307,320310,320313,320314,320327,320331,320333,320341,320342,320345,320348,320355,320358,320361,320362,320370,320376,320391,320395,320398,320403,320405,320406,320409,320422,320425,320426,320433,320451,320453,320454,320457,320481,320488,320543,320574,320599,320603,320605,320606,320621,320627,320629,320633,320636,320655,320669,320670,320679,320683,320685,320686,320691,320694,320698,320700,320717,320718,320723,320725,320729,320732,320739,320742,320746,320748,320753,320754,320783,320791,320795,320798,320807,320811,320813,320821,320822,320825,320826,320828,320839,320851,320853,320854,320857,320870,320873,320874,320876,320881,320888,320903,320907,320909,320917,320918,320921,320924,320931,320933,320934,320937,320938,320946,320952,320965,320966,320969,320972,320977,320994,321000,321039,321047,321051,321053,321054,321070,321075,321077,321081,321084,321101,321102,321107,321110,321116,321123,321129,321132,321137,321138,321144,321165,321166,321171,321173,321177,321180,321187,321190,321194,321196,321201,321202,321219,321221,321225,321228,321233,321249,321250,321287,321291,321294,321299,321301,321302,321305,321317,321318,321321,321322,321324,321329,321336,321347,321349,321353,321377,321384,321413,321414,321417,321420,321425,321442,321448,321473,321583,321591,321598,321623,321627,321629,321639,321643,321646,321653,321654,321657,321658,321679,321687,321691,321694,321703,321707,321717,321718,321721,321722,321724,321735,321739,321742,321747,321749,321750,321753,321765,321766,321769,321770,321772,321777,321784,321807,321821,321822,321831,321837,321838,321843,321846,321850,321852,321869,321870,321875,321877,321881,321884,321891,321894,321898,321900,321905,321906,321927,321931,321933,321934,321939,321942,321948,321955,321957,321961,321969,321970,321987,321990,321996,322001,322017,322018,322024,322071,322075,322077,322091,322094,322099,322101,322102,322105,322106,322119,322123,322125,322133,322134,322137,322140,322147,322150,322153,322154,322162,322168,322183,322187,322190,322195,322197,322198,322201,322214,322217,322218,322225,322243,322245,322246,322249,322273,322280,322317,322318,322323,322325,322329,322339,322342,322346,322353,322354,322371,322373,322377,322380,322385,322401,322402,322435,322438,322449,322465,322466,322497,322575,322583,322590,322599,322603,322605,322614,322618,322620,322631,322635,322638,322645,322646,322649,322661,322662,322665,322666,322668,322673,322695,322699,322701,322709,322710,322713,322716,322723,322725,322726,322730,322738,322757,322758,322761,322764,322769,322786,322792,322823,322827,322829,322830,322835,322838,322844,322851,322853,322860,322865,322866,322883,322886,322892,322897,322913,322914,322920,322947,322949,322953,322956,322961,322977,322978,323009,323079,323083,323086,323091,323093,323094,323097,323109,323110,323113,323114,323116,323121,323139,323141,323142,323145,323169,323176,323205,323206,323209,323212,323217,323234,323240,323265,323331,323334,323340,323345,323361,323362,323368,323393,323457,323615,323639,323643,323646,323663,323677,323678,323687,323693,323694,323699,323702,323706,323708,323727,323735,323739,323742,323758,323763,323772,323783,323787,323789,323790,323795,323798,323804,323811,323820,323825,323826,323832,323863,323867,323869,323879,323886,323893,323894,323898,323911,323915,323917,323925,323926,323929,323932,323939,323942,323960,323975,323979,323982,323987,323989,323990,323993,324006,324010,324017,324035,324037,324038,324041,324065,324072,324126,324147,324150,324154,324173,324174,324179,324181,324185,324188,324195,324198,324202,324204,324209,324210,324238,324243,324273,324274,324291,324294,324300,324305,324321,324322,324328,324359,324363,324373,324374,324377,324390,324394,324402,324421,324422,324425,324428,324433,324450,324456,324483,324485,324486,324489,324513,324631,324635,324637,324638,324653,324654,324659,324668,324679,324685,324691,324694,324700,324709,324716,324721,324722,324728,324749,324750,324755,324757,324761,324764,324771,324774,324778,324780,324785,324786,324803,324805,324809,324812,324817,324834,324871,324878,324883,324885,324886,324889,324901,324902,324908,324913,324933,324934,324937,324997,324998,325001,325004,325009,325026,325032,325057,325127,325131,325133,325134,325139,325142,325148,325155,325157,325164,325169,325170,325187,325190,325196,325201,325218,325224,325251,325253,325257,325260,325265,325281,325282,325313,325379,325381,325382,325385,325409,325416,325505,325655,325661,325671,325678,325685,325686,325690,325703,325707,325709,325717,325718,325721,325724,325731,325733,325734,325737,325738,325746,325767,325771,325774,325779,325781,325782,325785,325797,325798,325802,325809,325827,325829,325830,325833,325857,325864,325901,325902,325907,325909,325913,325923,325926,325930,325937,325938,325955,325957,325961,325964,325969,325985,325986,326019,326022,326049,326050,326081,326151,326155,326157,326165,326166,326169,326179,326182,326186,326194,326213,326214,326217,326220,326225,326242,326248,326275,326277,326278,326281,326305,326403,326405,326409,326417,326433,326434,326465,326529,326663,326667,326670,326675,326677,326678,326681,326693,326694,326698,326700,326705,326723,326725,326726,326729,326753,326789,326790,326793,326796,326801,326818,326824,326849,326915,326918,326924,326929,326945,326946,326952,326977,327171,327173,327174,327177,327201,327297,327425,328415,328443,328543,328567,328571,328573,328669,328683,328686,328691,328694,328697,328698,329311,329335,329339,329341,329375,329431,329437,329438,329454,329459,329461,329465,329468,329527,329531,329534,329559,329565,329579,329582,329587,329589,329590,329593,329594,329615,329623,329630,329643,329657,329658,329660,329671,329678,329685,329701,329702,329705,329706,329708,329713,329720,330335,330359,330363,330365,330455,330471,330475,330478,330483,330486,330489,330490,330575,330583,330589,330590,330605,330606,330611,330617,330620,330701,330702,330716,330723,330726,330730,330732,330738,331319,331323,331326,331351,331357,331371,331379,331381,331382,331385,331386,331415,331435,331463,331494,331497,331498,331500,331505,331512,331535,331549,331563,331566,331571,331574,331578,331580,331597,331598,331605,331612,331619,331622,331626,331628,331633,331634,331662,331676,331683,331697,331698,331704,331724,331745,331746,331752,332383,332414,332509,332523,332531,332534,332538,332540,332623,332631,332638,332651,332662,332665,332666,332668,332758,332764,332777,332786,332792,333343,333371,333374,333391,333405,333419,333422,333427,333430,333434,333436,333455,333491,333517,333539,333541,333545,333548,333553,333554,333560,333591,333597,333611,333614,333619,333621,333622,333625,333626,333639,333645,333653,333654,333660,333667,333669,333670,333673,333674,333682,333688,333718,333734,333737,333738,333745,333752,333765,333793,333800,334415,334423,334439,334443,334454,334457,334458,334460,334535,334541,334563,334566,334569,334570,334578,334663,334669,334678,334684,334691,334697,334700,334706,334712,334818,335383,335403,335411,335414,335418,335431,335437,335445,335459,335461,335462,335465,335466,335474,335480,335495,335530,335557,335585,335592,335629,335637,335651,335658,335665,335666,335685,335713,335714,335777,335778,335784,336479,336503,336507,336591,336599,336622,336627,336633,336636,336727,336733,336747,336750,336755,336758,336761,336762,336846,336870,336873,336874,336876,336888,337439,337455,337487,337495,337501,337502,337517,337518,337523,337525,337529,337532,337551,337579,337582,337587,337613,337628,337635,337638,337642,337644,337649,337650,337679,337687,337694,337703,337707,337717,337718,337721,337722,337724,337735,337742,337749,337750,337765,337766,337769,337770,337772,337777,337784,337799,337820,337827,337829,337830,337833,337834,337842,337848,337861,337890,337896,338535,338539,338542,338547,338550,338554,338631,338662,338666,338668,338765,338766,338787,338790,338794,338796,338802,338892,338914,338920,339471,339479,339495,339499,339516,339527,339557,339561,339562,339564,339569,339576,339591,339619,339622,339626,339653,339688,339719,339726,339740,339747,339753,339756,339761,339762,339768,339788,339809,339810,339816,339852,339873,339874,340559,340573,340587,340590,340595,340598,340602,340604,340685,340707,340713,340716,340722,340728,340813,340822,340828,340835,340838,340841,340842,340850,340856,340934,340968,341519,341527,341550,341555,341575,341581,341603,341605,341609,341612,341617,341618,341624,341667,341674,341701,341729,341730,341767,341774,341782,341797,341798,341801,341802,341804,341809,341829,341857,341864,341922,342599,342605,342627,342630,342633,342634,342642,342882,343559,343590,343594,343621,343649,343656,343714,343841,343842,344311,344318,344445,344446,344541,344542,344551,344558,344566,344570,344572,344671,344791,344822,344826,344919,344923,344925,344926,344956,345038,345043,345049,345052,345062,345066,345074,345207,345214,345247,345303,345307,345310,345319,345334,345338,345340,345375,345399,345406,345437,345438,345447,345459,345462,345466,345468,345487,345495,345502,345518,345532,345543,345549,345550,345555,345558,345564,345571,345573,345580,345586,345687,345693,345715,345718,345722,345758,345786,345803,345806,345811,345813,345814,345817,345830,345834,345841,345848,345871,345886,345910,345914,345933,345934,345939,345941,345945,345948,345955,345958,345962,345964,345969,345970,345991,345998,346003,346006,346012,346034,346051,346054,346060,346065,346081,346082,346088,346207,346237,346238,346319,346333,346334,346343,346349,346350,346355,346358,346362,346364,346447,346455,346459,346462,346471,346477,346486,346489,346490,346492,346567,346571,346573,346582,346585,346588,346595,346598,346601,346602,346610,346703,346711,346715,346717,346718,346734,346739,346748,346829,346830,346835,346841,346844,346851,346854,346858,346860,346866,346951,346955,346958,346963,346966,346969,346982,346985,346986,346988,347000,347078,347081,347084,347106,347112,347167,347198,347230,347246,347254,347258,347260,347294,347310,347335,347339,347341,347342,347347,347350,347356,347363,347372,347378,347415,347438,347445,347446,347450,347463,347469,347477,347478,347481,347484,347491,347493,347494,347506,347527,347531,347534,347539,347541,347542,347558,347562,347564,347587,347589,347590,347593,347678,347702,347726,347731,347733,347740,347761,347762,347783,347798,347826,347843,347846,347852,347857,347874,347880,347911,347915,347925,347926,347932,347942,347946,347954,347973,347974,347977,347980,347985,348002,348008,348035,348038,348375,348398,348406,348410,348503,348509,348510,348526,348540,348627,348633,348636,348652,348658,348759,348766,348794,348886,348892,348914,348920,348999,349006,349011,349020,349048,349123,349246,349271,349287,349294,349301,349302,349306,349327,349335,349342,349355,349366,349370,349383,349390,349395,349397,349398,349401,349414,349420,349425,349455,349470,349486,349494,349498,349500,349518,349523,349525,349529,349532,349542,349548,349553,349554,349587,349590,349596,349612,349618,349635,349638,349644,349649,349665,349719,349723,349754,349767,349781,349782,349788,349798,349802,349810,349816,349891,349894,349897,349921,349928,349966,349971,349977,349980,349990,349994,350002,350019,350021,350025,350028,350033,350049,350050,350083,350086,350097,350114,350145,350295,350299,350301,350302,350318,350323,350332,350414,350419,350425,350428,350438,350444,350450,350535,350539,350542,350547,350550,350553,350566,350572,350662,350665,350668,350791,350795,350797,350798,350803,350806,350812,350819,350828,350834,350840,350915,350924,350946,351043,351046,351049,351080,351247,351262,351278,351286,351290,351309,351310,351315,351317,351321,351324,351331,351334,351340,351345,351346,351374,351410,351427,351430,351436,351441,351495,351499,351509,351510,351516,351526,351538,351557,351558,351561,351564,351569,351619,351621,351622,351625,351758,351763,351786,351794,351811,351813,351820,351825,351841,351842,351878,351906,351937,352006,352017,352034,352065,352375,352382,352463,352471,352475,352478,352487,352506,352508,352591,352605,352606,352615,352621,352622,352627,352634,352636,352711,352715,352717,352718,352723,352732,352739,352748,352855,352859,352861,352883,352890,352971,352974,352979,352985,353002,353016,353101,353102,353107,353113,353116,353123,353130,353132,353219,353228,353256,353311,353335,353339,353359,353367,353371,353374,353383,353397,353398,353402,353404,353431,353435,353454,353462,353466,353479,353483,353485,353493,353494,353497,353500,353507,353509,353510,353513,353522,353551,353559,353563,353565,353566,353582,353587,353589,353593,353596,353607,353613,353614,353619,353622,353628,353635,353637,353641,353644,353649,353650,353677,353678,353683,353685,353689,353692,353699,353702,353713,353714,353731,353733,353737,353740,353745,353761,353807,353815,353822,353835,353846,353850,353863,353867,353870,353875,353877,353878,353881,353894,353897,353898,353905,353912,353931,353942,353962,353970,353989,353990,353993,353996,354001,354018,354024,354055,354059,354062,354067,354070,354083,354097,354098,354115,354118,354124,354129,354145,354146,354152,354179,354181,354193,354209,354210,354241,354383,354397,354398,354407,354411,354413,354414,354422,354426,354428,354503,354507,354509,354510,354515,354518,354524,354531,354540,354546,354631,354635,354637,354646,354649,354652,354659,354665,354755,354758,354761,354893,354894,354899,354905,354908,354915,354922,354924,355011,355014,355020,355042,355048,355145,355148,355176,355343,355351,355355,355358,355374,355379,355388,355399,355403,355405,355406,355411,355414,355420,355427,355429,355436,355441,355470,355475,355484,355494,355523,355525,355529,355532,355537,355553,355591,355595,355598,355603,355605,355606,355609,355622,355633,355651,355653,355654,355657,355681,355717,355718,355721,355729,355777,355854,355859,355862,355875,355890,355907,355910,355916,355921,355937,355938,355944,355971,356002,356033,356099,356101,356102,356105,356225,356439,356443,356445,356455,356462,356467,356473,356551,356555,356558,356563,356569,356588,356685,356686,356691,356697,356700,356707,356716,356803,356812,356935,356953,356956,356970,356984,357059,357065,357096,357187,357193,357196,357391,357399,357403,357406,357419,357430,357447,357454,357459,357461,357462,357465,357477,357478,357484,357489,357511,357515,357526,357542,357573,357574,357577,357580,357585,357639,357646,357651,357654,357681,357682,357699,357702,357708,357713,357729,357763,357765,357769,357777,357793,357825,357899,357902,357907,357910,357930,357955,357957,357958,357961,357985,357992,358022,358050,358081,358147,358150,358161,358177,358178,358209,358273,358477,358478,358483,358489,358492,358499,358508,358595,358604,358729,358732,358979,358985,358988,359431,359435,359438,359443,359446,359491,359494,359500,359505,359521,359617,359683,359685,359686,359689,359713,359809,359942,359953,359970,360001,361055,361079,361083,361085,361143,361147,361150,361175,361181,361195,361198,361203,361205,361209,361210,361247,361263,361277,361278,361303,361309,361325,361326,361331,361333,361337,361340,361359,361373,361383,361387,361389,361390,361395,361398,361402,361421,361429,361443,361446,361450,361452,361457,361458,362043,362046,362071,362077,362099,362101,362105,362106,362155,362166,362169,362170,362197,362214,362217,362218,362225,362232,362255,362269,362283,362291,362294,362298,362300,362317,362325,362339,362342,362346,362348,362353,362354,362403,362409,362417,362418,362424,362465,362466,362472,363039,363069,363070,363095,363101,363118,363123,363125,363129,363132,363165,363175,363179,363181,363182,363187,363194,363235,363238,363242,363244,363249,363279,363287,363303,363307,363309,363317,363318,363321,363322,363335,363349,363365,363366,363369,363370,363372,363377,363384,363399,363405,363413,363427,363429,363430,363433,363434,363442,363461,363490,363496,364075,364078,364083,364086,364090,364092,364131,364134,364138,364140,364145,364146,364195,364197,364201,364204,364209,364210,364216,364257,364258,364264,364295,364301,364309,364323,364325,364326,364329,364330,364338,364344,364357,364386,364392,364421,364449,364456,365111,365115,365117,365159,365173,365174,365177,365178,365180,365223,365227,365230,365235,365237,365238,365241,365242,365283,365285,365286,365289,365290,365298,365304,365327,365335,365341,365357,365358,365363,365365,365369,365389,365411,365413,365417,365420,365425,365426,365432,365453,365461,365475,365478,365482,365489,365490,365537,366123,366131,366134,366138,366179,366182,366186,366194,366200,366250,366257,366264,366305,366312,366357,366371,366374,366378,366385,366386,366433,366434,366497,366498,367149,367150,367155,367157,367161,367203,367205,367209,367212,367217,367218,367224,367267,367270,367274,367281,367282,367329,367330,367381,367397,367398,367401,367402,367409,367457,367464,367522,368163,368166,368170,368172,368177,368178,368225,368226,368289,368290,368296,368418,369199,369207,369211,369214,369239,369245,369255,369262,369267,369269,369270,369273,369274,369295,369303,369319,369323,369325,369334,369337,369338,369351,369365,369381,369382,369385,369386,369388,369393,369400,369423,369437,369447,369451,369453,369454,369459,369462,369466,369485,369493,369507,369510,369514,369516,369521,369522,369543,369549,369571,369573,369577,369585,369586,369633,369634,369640,370191,370199,370229,370230,370233,370234,370236,370261,370277,370278,370289,370296,370311,370325,370339,370345,370346,370354,370360,370402,370408,370439,370445,370467,370469,370473,370481,370482,370488,370529,370530,370536,370565,370593,370594,371229,371239,371243,371245,371246,371251,371258,371299,371302,371306,371308,371313,371363,371365,371369,371425,371426,371432,371463,371469,371491,371493,371497,371498,371525,371560,371617,372259,372261,372265,372268,372273,372274,372280,372321,372322,372328,372385,372386,372485,372513,373287,373291,373294,373299,373301,373302,373305,373306,373347,373349,373350,373353,373354,373362,373368,373413,373414,373417,373418,373425,373473,373480,373517,373525,373539,373542,373546,373553,373554,373601,373602,373665,373666,374310,374313,374314,374321,374369,374376,374434,374561,374562,375331,375334,375338,375345,375393,375457,376353,376354,376958,376991,377007,377015,377021,377022,377053,377054,377063,377069,377075,377078,377084,377119,377143,377149,377182,377197,377205,377206,377209,377212,377239,377243,377245,377255,377262,377267,377269,377270,377273,377293,377301,377302,377305,377308,377317,377321,377375,377406,377431,377435,377437,377459,377465,377468,377487,377501,377502,377518,377523,377526,377530,377549,377550,377555,377557,377561,377564,377571,377574,377578,377580,377585,377586,377615,377623,377627,377630,377639,377653,377654,377657,377658,377678,377683,377685,377689,377701,377705,377708,377713,377720,377735,377739,377741,377749,377750,377753,377763,377766,377769,377770,377778,377797,377798,377801,377804,377809,377832,377918,377974,377980,378014,378030,378044,378067,378070,378076,378092,378158,378166,378197,378198,378204,378254,378259,378261,378265,378278,378284,378309,378310,378398,378426,378451,378453,378460,378482,378515,378518,378524,378546,378563,378566,378572,378577,378594,378645,378646,378649,378652,378666,378674,378693,378694,378700,378705,378722,378755,378758,378911,378935,378967,378971,378974,378983,378997,378998,379004,379031,379035,379037,379047,379051,379054,379059,379061,379062,379065,379079,379083,379085,379093,379094,379097,379100,379107,379109,379110,379113,379159,379163,379165,379166,379181,379182,379187,379189,379193,379207,379213,379214,379219,379222,379228,379235,379237,379241,379244,379277,379278,379283,379285,379289,379299,379302,379313,379331,379333,379337,379340,379345,379415,379419,379422,379445,379446,379450,379463,379467,379470,379475,379477,379478,379481,379494,379512,379527,379531,379533,379541,379542,379545,379555,379558,379561,379562,379570,379589,379590,379593,379596,379601,379618,379624,379655,379659,379661,379662,379667,379670,379683,379685,379689,379697,379698,379715,379718,379724,379729,379746,379752,379779,379781,379785,379793,379809,379810,379841,379927,379931,379943,379950,379957,379958,379961,379989,379990,379993,379996,380006,380039,380046,380051,380053,380054,380057,380070,380076,380081,380099,380101,380102,380105,380173,380174,380179,380181,380185,380188,380198,380204,380209,380229,380241,380291,380294,380300,380305,380321,380353,380423,380437,380438,380441,380444,380454,380458,380466,380485,380486,380489,380492,380497,380547,380550,380553,380577,380675,380677,380681,380689,380705,380706,380737,380801,380959,380990,381015,381021,381022,381037,381043,381045,381052,381071,381085,381086,381095,381101,381102,381107,381110,381133,381134,381139,381141,381145,381148,381158,381164,381169,381207,381214,381223,381229,381237,381238,381267,381269,381270,381273,381286,381292,381297,381319,381333,381334,381337,381349,381350,381381,381385,381388,381393,381455,381463,381467,381469,381470,381486,381491,381493,381511,381517,381518,381523,381526,381532,381548,381553,381554,381560,381581,381582,381587,381589,381593,381603,381606,381610,381617,381618,381635,381637,381641,381644,381649,381665,381666,381703,381710,381715,381717,381718,381721,381733,381734,381738,381745,381763,381765,381766,381769,381793,381800,381829,381830,381833,381841,381858,381889,381982,381998,382006,382044,382054,382094,382102,382108,382150,382156,382161,382230,382236,382246,382278,382289,382478,382492,382514,382540,382562,382598,382609,382657,382726,382737,382754,382785,382991,382999,383003,383006,383015,383029,383030,383047,383054,383059,383061,383062,383065,383077,383078,383081,383084,383089,383111,383115,383117,383125,383126,383129,383139,383141,383142,383145,383173,383174,383177,383180,383185,383239,383245,383246,383251,383254,383267,383269,383273,383281,383299,383302,383308,383313,383363,383365,383369,383377,383393,383495,383499,383502,383507,383509,383510,383513,383525,383526,383529,383530,383537,383555,383557,383558,383561,383585,383592,383621,383622,383625,383633,383650,383681,383747,383750,383761,383777,383778,383809,383873,384007,384021,384022,384025,384028,384037,384038,384069,384070,384076,384081,384131,384134,384259,384261,384265,384273,384289,384385,384517,384518,384529,384546,384577,384769,385055,385071,385079,385083,385085,385086,385117,385118,385127,385133,385134,385139,385142,385148,385167,385175,385179,385181,385182,385197,385198,385203,385205,385209,385223,385227,385229,385230,385235,385238,385244,385251,385253,385257,385260,385265,385303,385307,385309,385319,385326,385331,385333,385334,385337,385355,385357,385365,385366,385369,385372,385379,385381,385382,385385,385415,385419,385422,385427,385429,385430,385433,385445,385446,385449,385457,385475,385477,385481,385505,385551,385565,385566,385579,385582,385587,385590,385594,385613,385614,385619,385621,385625,385628,385635,385638,385642,385644,385649,385650,385671,385675,385677,385678,385683,385686,385699,385701,385705,385713,385714,385731,385734,385740,385745,385761,385762,385768,385799,385803,385805,385813,385814,385817,385827,385829,385830,385833,385834,385842,385861,385862,385865,385868,385873,385890,385896,385923,385925,385926,385929,385953,386063,386071,386075,386078,386094,386108,386119,386126,386131,386134,386140,386156,386190,386195,386197,386201,386204,386214,386225,386243,386245,386249,386252,386257,386273,386311,386315,386318,386323,386325,386326,386329,386342,386353,386373,386374,386377,386401,386437,386438,386441,386449,386497,386574,386579,386582,386609,386610,386627,386630,386641,386657,386658,386691,386705,386753,386819,386821,386822,386825,386849,386945,387095,387099,387101,387111,387118,387125,387126,387129,387143,387147,387149,387157,387161,387164,387171,387173,387174,387177,387207,387211,387214,387219,387221,387222,387225,387237,387238,387241,387249,387267,387269,387270,387273,387297,387341,387342,387347,387349,387353,387363,387366,387377,387395,387397,387401,387404,387409,387425,387459,387462,387473,387489,387521,387591,387595,387597,387605,387609,387619,387621,387622,387625,387626,387634,387653,387654,387657,387660,387665,387682,387688,387715,387717,387718,387721,387745,387843,387845,387849,387857,387873,387874,387905,387969,388103,388107,388110,388115,388117,388118,388121,388133,388134,388145,388163,388165,388166,388169,388193,388229,388230,388233,388241,388289,388355,388358,388369,388385,388417,388481,388611,388613,388614,388617,388641,388737,388865,389135,389149,389150,389159,389163,389165,389166,389171,389174,389197,389198,389203,389205,389209,389212,389219,389222,389228,389233,389255,389259,389261,389262,389267,389270,389283,389285,389297,389315,389318,389324,389329,389345,389383,389389,389397,389398,389401,389411,389413,389414,389445,389446,389449,389452,389457,389507,389509,389510,389513,389537,389645,389646,389651,389653,389657,389667,389670,389674,389681,389682,389699,389701,389705,389708,389713,389729,389730,389763,389766,389777,389793,389794,389825,389893,389894,389897,389905,389922,389953,390151,390155,390158,390163,390166,390211,390214,390220,390225,390275,390277,390289,390305,390337,390403,390405,390406,390409,390529,390659,390662,390673,390690,390721,391175,391179,391181,391189,391190,391193,391203,391205,391206,391237,391238,391241,391244,391249,391299,391301,391302,391305,391329,391427,391429,391433,391441,391457,391489,391553,391685,391686,391689,391697,391714,391745,391937,392195,392197,392198,392201,392321,392449,393855,393967,393981,393982,394219,394233,394234,394815,394877,394878,394939,394942,394987,394990,394995,394998,395002,395004,395063,395067,395069,395111,395125,395126,395129,395130,395132,395179,395182,395187,395189,395190,395193,395194,395235,395237,395238,395241,395242,395250,395256,395899,395902,396011,396013,396025,396026,396028,396139,396141,396142,396154,396156,396265,396268,396280,396855,396859,396861,396903,396917,396918,396921,396922,396924,396967,396971,396974,396979,396981,396982,396985,396986,397027,397029,397030,397033,397101,397102,397107,397109,397113,397155,397157,397161,397164,397169,397170,397176,397219,397222,397226,397233,397234,397281,397282,397935,397947,397950,398061,398062,398073,398076,398313,398314,398328,398910,398958,398963,398965,398969,398972,399019,399022,399027,399030,399075,399078,399084,399089,399143,399147,399157,399158,399161,399162,399205,399206,399209,399210,399212,399217,399224,399267,399270,399274,399282,399979,399982,399993,400105,400108,400236,400935,400939,400949,400950,400997,400998,401001,401004,401009,401059,401062,401065,401187,401189,401193,401201,401202,401249,401313,402991,402999,403003,403047,403054,403059,403062,403066,403068,403118,403123,403129,403171,403173,403177,403180,403185,403186,403192,403239,403243,403246,403251,403253,403254,403257,403258,403299,403301,403302,403305,403306,403314,403320,403365,403366,403369,403370,403377,403425,404075,404090,404201,405031,405035,405038,405043,405046,405050,405091,405093,405094,405097,405157,405158,405161,405217,405283,405286,405290,405297,405298,405345,405346,405409,405410,407079,407083,407086,407091,407094,407139,407142,407148,407153,407203,407205,407209,407217,407265,407331,407333,407334,407337,407338,407346,407457,409123,409125,409126,409129,409249,409377,410743,410807,410814,410839,410855,410862,410869,410870,410967,410974,410997,411004,411023,411038,411054,411086,411091,411093,411097,411100,411110,411116,411121,411223,411230,411335,411349,411350,411353,411356,411366,411370,411378,411384,411587,411593,411596,411601,412703,412734,412759,412765,412766,412781,412782,412787,412789,412796,412815,412829,412830,412839,412845,412846,412851,412854,412877,412878,412883,412885,412889,412892,412899,412902,412908,412913,412943,412951,412955,412958,412967,412973,412981,412982,413006,413011,413013,413014,413017,413029,413030,413036,413041,413063,413067,413069,413077,413078,413081,413091,413093,413094,413125,413126,413129,413132,413137,413199,413207,413211,413213,413214,413230,413235,413237,413255,413261,413262,413267,413270,413276,413292,413297,413298,413304,413325,413326,413331,413333,413337,413347,413350,413354,413361,413362,413379,413381,413385,413388,413393,413409,413410,413447,413451,413454,413459,413461,413462,413465,413477,413478,413482,413489,413507,413509,413510,413513,413537,413544,413573,413574,413577,413585,413602,413633,414807,414814,414838,414844,414871,414875,414894,414899,414901,414902,414919,414933,414934,414940,414949,414950,415059,415062,415068,415077,415084,415118,415123,415129,415180,415185,415303,415310,415315,415318,415352,415429,415430,415436,415441,415458,415464,415681,416783,416791,416795,416797,416798,416814,416819,416821,416839,416845,416846,416851,416854,416860,416869,416876,416910,416915,416917,416921,416934,416945,416963,416965,416969,416972,416977,416993,417031,417038,417043,417045,417046,417049,417061,417062,417073,417093,417094,417097,417121,417157,417158,417161,417169,417217,417287,417291,417293,417294,417299,417302,417315,417317,417329,417330,417347,417350,417356,417361,417377,417378,417384,417411,417425,417442,417473,417539,417541,417542,417569,417665,420879,420894,420907,420910,420941,420942,420947,420949,420953,420956,420963,420966,420972,420977,420999,421003,421005,421006,421011,421014,421027,421029,421041,421059,421062,421068,421073,421089,421189,421190,421193,421196,421201,421251,421254,421257,421443,421449,421452,421457,421569,424973,424974,424979,424985,425027,425029,425033,425036,425041,425091,425094,425105,425153,425281,425537,426559,426615,426619,426622,426679,426683,426685,426727,426731,426741,426742,426745,426748,426799,426807,426811,426813,426814,426855,426859,426861,426862,426867,426870,426876,426925,426926,426931,426933,426937,426979,426981,426985,426988,426993,427575,427579,427581,427637,427638,427644,427691,427694,427699,427701,427702,427705,427749,427750,427821,427822,427827,427829,427833,427877,427881,427884,427889,427939,427942,427953,428001,428599,428603,428605,428606,428654,428659,428662,428668,428717,428718,428723,428725,428729,428773,428780,428839,428843,428846,428851,428853,428854,428857,428899,428901,428902,428905,428965,428966,428969,428977,429025,429614,429619,429621,429676,429734,429861,429862,429865,429873,429921,430647,430654,430695,430702,430709,430710,430759,430773,430774,430821,430822,430828,430887,430891,430893,430894,430899,430902,430947,430950,430956,430961,431011,431017,431025,431655,431669,431670,431717,431718,431724,431781,431782,431907,431909,431921,432679,432685,432686,432694,432742,432748,432805,432933,432934,433701,434743,434747,434749,434791,434797,434805,434806,434809,434812,434855,434859,434862,434867,434869,434870,434873,434915,434917,434918,434921,434989,434990,434995,434997,435001,435043,435045,435049,435052,435057,435107,435110,435121,435169,435751,435758,435763,435765,435766,435769,435814,435877,435878,435889,436003,436006,436017,436065,436129,436781,436782,436787,436789,436793,436837,436844,436902,436913,437029,437030,437033,437041,437089,437798,438823,438837,438838,438885,438886,438892,438949,438950,439075,439077,439081,439089,439201,439845,439846,440869,442487,442527,442558,442583,442587,442589,442590,442605,442611,442613,442620,442679,442686,442717,442741,442742,442775,442779,442782,442791,442797,442805,442806,442837,442841,442854,442860,442865,442942,442973,442995,442998,443002,443004,443023,443031,443035,443037,443038,443054,443059,443079,443083,443085,443086,443091,443094,443100,443107,443116,443121,443122,443159,443163,443165,443175,443182,443187,443189,443190,443194,443213,443221,443225,443228,443235,443271,443275,443278,443283,443285,443289,443301,443302,443306,443313,443331,443333,443337,443361,443454,443549,443550,443559,443565,443566,443571,443574,443605,443609,443612,443622,443678,443693,443701,443702,443705,443734,443789,443797,443798,443801,443813,443814,443817,443846,443857,443927,443931,443933,443934,443955,443961,443990,444024,444045,444046,444051,444053,444057,444067,444070,444074,444081,444082,444101,444105,444108,444130,444174,444179,444181,444182,444185,444197,444201,444209,444230,444293,444294,444297,444305,444322,444353,444471,444478,444503,444507,444509,444519,444531,444533,444534,444559,444567,444571,444574,444583,444597,444598,444615,444619,444622,444627,444629,444630,444633,444645,444646,444649,444652,444657,444701,444702,444711,444718,444723,444726,444750,444755,444757,444761,444764,444780,444785,444807,444813,444814,444819,444822,444835,444837,444841,444849,444867,444870,444876,444881,444951,444955,444957,444979,444982,444985,444986,444999,445003,445005,445013,445014,445017,445020,445030,445042,445063,445067,445070,445075,445077,445078,445081,445094,445097,445098,445105,445123,445125,445126,445129,445153,445197,445198,445203,445205,445209,445219,445222,445226,445233,445234,445251,445253,445257,445265,445282,445315,445318,445329,445345,445346,445377,445463,445467,445470,445479,445493,445494,445523,445525,445526,445529,445542,445548,445575,445579,445581,445589,445590,445593,445603,445605,445606,445609,445637,445638,445641,445644,445649,445703,445709,445715,445718,445731,445733,445737,445766,445772,445777,445827,445829,445833,445841,445959,445963,445966,445971,445973,445974,445977,445990,446019,446022,446025,446056,446085,446086,446089,446097,446114,446145,446211,446214,446225,446242,446273,446337,446526,446557,446558,446567,446579,446582,446588,446615,446619,446621,446622,446638,446643,446645,446663,446669,446670,446675,446678,446684,446691,446693,446700,446705,446743,446747,446759,446773,446774,446805,446806,446809,446812,446822,446855,446862,446867,446869,446870,446885,446915,447005,447006,447022,447027,447030,447034,447053,447059,447061,447065,447068,447075,447078,447090,447111,447115,447117,447118,447123,447126,447139,447141,447153,447154,447171,447174,447185,447202,447239,447243,447245,447253,447254,447269,447270,447274,447282,447301,447302,447305,447313,447363,447365,447366,447511,447517,447518,447533,447539,447541,447580,447629,447630,447635,447637,447641,447654,447665,447763,447765,447769,447782,447793,447877,447881,447889,448007,448013,448014,448019,448022,448049,448050,448070,448081,448131,448133,448137,448145,448161,448162,448259,448261,448262,448265,448289,448385,448535,448539,448541,448551,448558,448565,448566,448583,448587,448589,448597,448598,448601,448604,448611,448614,448647,448651,448654,448659,448661,448662,448665,448678,448689,448707,448709,448710,448713,448737,448781,448782,448787,448789,448793,448803,448806,448835,448849,448899,448902,448913,448929,449031,449035,449045,449046,449049,449062,449066,449074,449093,449094,449097,449105,449155,449157,449158,449161,449185,449283,449285,449289,449297,449313,449314,449345,449409,449543,449550,449555,449557,449558,449561,449573,449574,449585,449606,449609,449669,449670,449673,449681,449729,449795,449798,449809,450051,450053,450054,450057,450081,450177,450305,450591,450621,450622,450647,450651,450653,450654,450669,450675,450677,450681,450684,450703,450717,450718,450727,450731,450733,450734,450739,450742,450765,450766,450771,450773,450777,450780,450787,450790,450801,450839,450843,450846,450855,450859,450861,450869,450870,450891,450901,450902,450917,450918,450921,450929,450951,450955,450957,450965,450966,450969,450979,450981,450982,451013,451017,451087,451095,451099,451101,451102,451118,451123,451125,451129,451143,451147,451149,451150,451155,451158,451171,451177,451185,451186,451213,451214,451219,451221,451225,451235,451238,451242,451249,451250,451267,451269,451273,451281,451297,451298,451335,451339,451342,451347,451349,451350,451353,451365,451366,451369,451370,451377,451395,451397,451401,451425,451461,451462,451465,451473,451490,451521,451613,451614,451623,451629,451630,451635,451638,451667,451669,451673,451676,451686,451697,451719,451723,451725,451726,451731,451734,451747,451749,451753,451761,451779,451782,451788,451793,451851,451853,451861,451862,451865,451875,451877,451878,451881,451909,451910,451913,451921,451971,451973,451974,451977,452001,452109,452110,452115,452117,452121,452131,452134,452138,452145,452146,452165,452169,452177,452194,452227,452230,452241,452257,452258,452289,452357,452358,452361,452369,452386,452417,452623,452631,452638,452647,452651,452653,452662,452679,452683,452686,452693,452694,452697,452709,452710,452713,452721,452743,452747,452749,452757,452758,452761,452771,452773,452774,452777,452805,452806,452809,452817,452871,452875,452877,452878,452883,452886,452899,452901,452905,452913,452931,452934,452961,452995,452997,453001,453009,453025,453057,453127,453131,453134,453139,453141,453142,453145,453157,453158,453161,453162,453169,453187,453189,453190,453193,453217,453253,453254,453257,453265,453282,453313,453379,453382,453393,453409,453410,453441,453505,453639,453643,453645,453654,453667,453669,453670,453673,453701,453702,453705,453708,453763,453765,453766,453769,453793,453891,453893,453897,453905,453921,453953,454017,454149,454150,454153,454161,454178,454209,454401,454671,454679,454683,454685,454686,454702,454707,454709,454713,454727,454731,454733,454734,454739,454742,454755,454757,454761,454769,454797,454798,454803,454805,454809,454819,454822,454833,454851,454853,454857,454865,454919,454926,454931,454933,454934,454937,454949,454950,454961,454979,455045,455046,455049,455105,455175,455179,455181,455182,455187,455190,455203,455205,455217,455218,455235,455238,455249,455265,455266,455299,455301,455313,455329,455330,455361,455427,455429,455430,455457,455553,455693,455694,455699,455701,455705,455715,455718,455729,455747,455753,455777,455811,455814,455825,455841,455873,455941,455942,455945,455953,456195,456197,456201,456209,456225,456226,456321,456449,456711,456715,456718,456723,456725,456726,456729,456741,456742,456753,456771,456773,456774,456801,456837,456838,456841,456849,456897,456963,456966,456977,456993,457219,457221,457222,457225,457249,457345,457473,457733,457734,457737,457745,457793,458241,459502,459630,460349,460350,460405,460412,460462,460470,460583,460597,460598,460645,460646,460652,460709,460710,462389,462390,462501,462629,464437,464677,464678,466469,467566,468519,468526,468534,468645,468773,468774,470565,475262,475355,475358,475486,475598,475739,475770,475851,475854,475882,475982,476215,476247,476278,476284,476311,476315,476327,476334,476341,476342,476345,476373,476374,476377,476380,476439,476445,476446,476461,476462,476467,476469,476499,476508,476524,476557,476558,476563,476565,476569,476582,476593,476611,476613,476620,476641,476695,476699,476702,476726,476755,476761,476807,476821,476822,476825,476838,476850,476869,476870,476873,476876,476881,476935,476941,476942,476947,476950,476977,476978,476995,477009,477026,477059,477061,477065,477073,477089,477090,477263,477278,477387,477390,477515,477774,478231,478237,478238,478254,478259,478279,478291,478294,478300,478307,478316,478349,478350,478355,478357,478361,478371,478374,478385,478403,478405,478409,478412,478433,478471,478478,478483,478485,478486,478489,478501,478502,478505,478513,478533,478534,478537,478597,478598,478601,478609,478734,478739,478742,478770,478787,478790,478801,478851,478853,478857,478865,478881,478979,478981,478982,478985,479009,479105,479323,479438,480279,480286,480309,480310,480339,480341,480342,480345,480358,480391,480405,480406,480409,480421,480422,480453,480454,480460,480465,480519,480525,480526,480531,480534,480549,480582,480593,480657,480775,480782,480787,480789,480790,480793,480835,480837,480838,480901,480902,480913,480961,481027,481030,481041,481089,481153,481358,482311,482317,482318,482323,482326,482341,482353,482371,482374,482385,482435,482437,482441,482449,482465,482563,482565,482566,482569,482593,482689,482819,482822,482833,482849,482881,482945,483407,483419,483531,483659,483915,484375,484379,484381,484391,484398,484403,484405,484406,484409,484423,484429,484437,484438,484441,484444,484451,484453,484454,484487,484491,484494,484499,484501,484502,484505,484517,484518,484529,484547,484549,484550,484553,484577,484621,484622,484627,484629,484633,484643,484646,484657,484675,484677,484681,484689,484705,484739,484742,484753,484769,484801,484871,484877,484885,484886,484889,484899,484902,484914,484933,484937,484945,484995,484997,484998,485001,485025,485123,485125,485129,485137,485153,485185,485249,485451,486413,486414,486419,486421,486425,486435,486438,486449,486467,486469,486473,486481,486497,486531,486534,486545,486561,486593,486661,486662,486665,486673,486915,486917,486921,486929,486945,486977,487041,487169,487499,488455,488459,488469,488470,488485,488486,488517,488518,488521,488529,488579,488581,488582,488585,488707,488709,488713,488721,488737,488833,488965,488966,488969,488977,489025,489217,490499,490501,490505,490513,490529,490561,490625,490753,491009,492087,492213,492333,492453,494373,500263,500269,500277,500389,500517,507997,508055,508059,508061,508062,508083,508115,508189,508211,508213,508214,508295,508302,508307,508309,508325,508445,508467,508555,508557,508563,508566,508579,508593,508685,508693,508707,508709,508803,508805,508833,508958,508974,509020,509075,509077,509105,509203,509205,509206,509209,509317,509321,509571,509699,509701,509705,509975,509981,509991,509998,510005,510006,510029,510037,510041,510051,510054,510057,510087,510094,510099,510101,510102,510105,510118,510129,510147,510149,510153,510222,510227,510229,510233,510246,510257,510275,510289,510339,510342,510353,510369,510471,510485,510486,510502,510533,510534,510537,510545,510595,510597,510598,510601,510625,510723,510725,510729,510737,510753,510990,510995,510997,510998,511001,511025,511109,511113,511121,511235,511249,511265,511491,511493,511494,511497,511521,512029,512030,512039,512051,512054,512083,512085,512089,512135,512141,512142,512147,512150,512163,512165,512195,512277,512293,512387,512389,512417,512525,512526,512531,512533,512537,512547,512550,512561,512579,512581,512585,512643,512646,512657,512673,512773,512774,512785,513043,513046,513155,513157,513185,513285,513286,513289,513539,513542,513553,514055,514061,514069,514070,514073,514083,514085,514086,514118,514129,514179,514181,514182,514185,514307,514309,514433,514565,514566,514569,514577,514625,514817,515075,515077,515078,515081,515329,516119,516123,516125,516126,516141,516142,516147,516149,516153,516171,516173,516174,516179,516195,516197,516201,516237,516238,516243,516245,516249,516259,516262,516273,516291,516293,516297,516359,516363,516366,516371,516373,516374,516389,516390,516401,516419,516421,516425,516485,516486,516497,516615,516619,516621,516622,516627,516630,516643,516649,516657,516689,516739,516741,516745,516753,516769,516867,516869,516897,516993,517133,517134,517139,517141,517145,517155,517158,517169,517189,517193,517201,517251,517254,517265,517381,517385,517393,517635,517649,517665,517761,517889,518151,518155,518158,518165,518166,518169,518181,518182,518185,518193,518211,518213,518214,518217,518241,518277,518278,518281,518289,518337,518403,518406,518417,518433,518659,518661,518662,518665,518689,518785,518913,519173,519174,519177,519185,519233,519425,519681,520199,520205,520206,520211,520214,520227,520229,520233,520241,520259,520262,520273,520323,520325,520329,520337,520353,520451,520453,520454,520481,520577,520707,520710,520721,520737,520833,521219,521221,521225,521233,521249,521281,521345,521473,521729,522243,522245,522246,522249,522273,522369,522497,523265,573679,573687,573691,573694,573855,573871,573886,573918,573927,573933,574047,574071,574075,574167,574171,574173,574187,574190,574195,574197,574198,574201,574239,574270,574295,574299,574301,574317,574323,574325,574329,574351,574365,574366,574382,574387,574413,574414,574419,574421,574425,574435,574449,574623,574647,574653,574701,574710,574713,574775,574781,574871,574877,574893,574894,574899,574901,574905,575031,575035,575038,575069,575091,575097,575119,575127,575131,575134,575143,575157,575158,575161,575182,575187,575189,575193,575205,575209,575217,575261,575262,575271,575277,575278,575283,575286,575321,575345,575367,575371,575373,575374,575379,575382,575395,575397,575401,575409,575427,575441,575583,575599,575614,575647,575663,575678,575709,575710,575719,575723,575725,575726,575731,575734,575799,575805,575823,575831,575847,575861,575895,575899,575901,575911,575925,575926,575943,575947,575949,575957,575958,575961,575971,575974,576031,576062,576087,576091,576093,576094,576110,576115,576143,576157,576158,576174,576179,576205,576206,576211,576213,576217,576227,576230,576241,576271,576279,576283,576295,576299,576309,576310,576331,576334,576339,576341,576345,576357,576358,576361,576369,576391,576395,576397,576405,576406,576409,576419,576421,576422,576425,576453,576457,576465,576543,576559,576567,576606,576615,576621,576663,576667,576669,576670,576685,576686,576693,576711,576745,576753,576791,576797,576807,576821,576822,576845,576903,576907,576910,576917,576918,576921,576933,576934,576945,576963,576969,577053,577054,577070,577075,577078,577101,577107,577109,577113,577123,577126,577137,577159,577163,577165,577166,577171,577174,577187,577189,577193,577201,577219,577233,577287,577291,577293,577301,577302,577305,577315,577317,577318,577321,577349,577350,577353,577361,577411,577413,577417,577441,577631,577655,577661,577719,577723,577726,577751,577757,577767,577779,577785,577823,577839,577854,577879,577885,577901,577909,577949,577950,577959,577971,577997,578005,578009,578019,578022,578079,578135,578139,578142,578151,578165,578166,578169,578199,578203,578230,578247,578251,578253,578261,578262,578265,578275,578278,578281,578319,578327,578331,578333,578334,578350,578355,578361,578375,578379,578381,578382,578387,578403,578409,578417,578445,578451,578453,578457,578467,578470,578481,578499,578501,578505,578513,578615,578653,578677,578678,578711,578718,578727,578733,578741,578742,578790,578845,578846,578855,578861,578862,578870,578951,578957,578958,578963,578966,578993,579025,579095,579099,579101,579111,579118,579123,579125,579126,579158,579161,579207,579214,579219,579221,579222,579225,579238,579249,579267,579269,579273,579297,579341,579342,579347,579349,579353,579363,579366,579377,579395,579401,579425,579459,579462,579473,579489,579615,579631,579671,579677,579678,579693,579701,579741,579742,579751,579757,579758,579763,579766,579789,579790,579797,579811,579814,579825,579863,579870,579879,579885,579893,579894,579911,579926,579941,579975,579981,579989,579990,579993,580006,580009,580037,580111,580119,580123,580125,580126,580142,580147,580153,580167,580171,580173,580174,580179,580182,580195,580201,580209,580237,580238,580243,580245,580249,580259,580262,580273,580291,580293,580297,580305,580321,580359,580363,580366,580371,580373,580374,580377,580389,580393,580401,580419,580421,580422,580425,580485,580489,580497,580545,580638,580647,580662,580693,580710,580743,580749,580750,580758,580773,580871,580877,580886,580901,580902,580934,580997,580998,581025,581133,581134,581139,581141,581145,581155,581158,581169,581187,581189,581193,581201,581217,581251,581254,581265,581281,581313,581381,581382,581385,581393,581441,581751,581758,581815,581821,581839,581847,581851,581854,581863,581869,581877,581878,581950,581982,581991,582046,582062,582087,582091,582099,582102,582129,582203,582206,582231,582235,582237,582247,582259,582262,582265,582287,582295,582299,582302,582326,582343,582347,582350,582355,582357,582358,582361,582374,582377,582385,582415,582429,582430,582446,582451,582477,582478,582483,582485,582489,582499,582535,582541,582542,582547,582563,582577,582595,582598,582609,582625,582687,582711,582807,582811,582813,582823,582830,582835,582837,582838,582841,582855,582861,582870,582873,582885,582886,582935,582941,582957,582965,583053,583059,583061,583065,583075,583078,583089,583113,583191,583195,583198,583221,583222,583225,583251,583253,583254,583257,583303,583307,583309,583317,583318,583321,583331,583333,583334,583337,583365,583366,583369,583377,583431,583437,583438,583443,583459,583461,583465,583473,583505,583555,583557,583561,583569,583585,583711,583735,583759,583774,583783,583789,583790,583823,583831,583835,583837,583838,583853,583854,583861,583865,583885,583886,583891,583907,583913,583921,583959,583965,583975,583989,583990,584007,584021,584022,584025,584038,584071,584085,584086,584089,584101,584113,584131,584133,584134,584137,584207,584222,584231,584238,584246,584269,584270,584275,584277,584281,584291,584294,584305,584327,584334,584339,584342,584369,584387,584401,584417,584455,584459,584469,584473,584489,584517,584518,584521,584529,584579,584581,584585,584609,584727,584749,584750,584781,584805,584845,584846,584853,584867,584870,584881,584929,584967,584974,584981,584982,584998,585009,585093,585094,585097,585153,585223,585227,585229,585230,585251,585253,585283,585297,585347,585349,585353,585361,585377,585409,585475,585477,585478,585481,585505,585601,585815,585821,585831,585838,585879,585886,585895,585910,585927,585934,585941,585942,585958,586014,586126,586179,586209,586263,586269,586311,586315,586317,586325,586326,586339,586342,586375,586379,586382,586389,586435,586437,586438,586441,586509,586510,586515,586521,586531,586563,586565,586569,586577,586627,586641,586775,586782,586791,586797,586806,586837,586838,586854,586887,586893,586901,586902,586915,586917,586918,587015,587021,587030,587045,587139,587141,587153,587169,587271,587275,587278,587283,587285,587286,587289,587302,587313,587331,587333,587334,587337,587361,587397,587398,587401,587409,587457,587523,587526,587537,587553,587585,587649,587805,587806,587854,587878,587911,587917,587918,587926,587939,587941,587945,587974,588039,588045,588102,588165,588301,588302,588307,588309,588313,588337,588355,588357,588361,588369,588419,588433,588449,588481,588549,588553,588561,588609,588807,588822,588837,588933,588961,589062,589315,589318,589329,589345,589377,589441,607391,607422,607447,607454,607475,607605,607606,607631,607639,607646,607659,607687,607694,607701,607702,607717,607718,607729,607837,607947,607949,607955,607958,607971,607985,608195,608201,609335,609342,609367,609373,609383,609390,609395,609397,609398,609401,609423,609431,609438,609451,609462,609479,609493,609510,609521,609551,609565,609566,609575,609582,609587,609590,609621,609635,609638,609649,609671,609677,609678,609686,609699,609705,609734,609761,609815,609819,609843,609846,609863,609877,609878,609881,609891,609894,609927,609934,609939,609942,609987,609989,609990,609993,610017,610062,610067,610073,610086,610115,610117,610121,610129,610145,610179,610182,610241,611431,611446,611471,611479,611485,611502,611507,611527,611555,611557,611655,611669,611670,611686,611734,611781,611809,611917,611918,611923,611929,612035,612038,612049,612065,613399,613405,613422,613427,613430,613447,613461,613478,613542,613573,613895,613901,613910,613957,613958,613961,613969,614147,614153,614209,617487,617495,617502,617515,617543,617557,617573,617574,617585,617607,617613,617622,617635,617669,617825,618051,618054,618057,618177,621637,639151,639159,639166,639197,639219,639222,639225,639389,639399,639406,639411,639437,639459,639519,639543,639609,639639,639643,639645,639659,639662,639667,639669,639673,639693,639701,639702,639705,639715,639717,639721,639767,639771,639773,639774,639789,639790,639795,639797,639801,639827,639845,639849,639885,639886,639891,639893,639897,639907,639921,639939,639941,639945,640087,640151,640182,640213,640285,640307,640421,640425,640433,640535,640597,640659,640661,640665,640689,640707,640709,640787,640789,640817,640837,640899,640913,640929,641055,641086,641111,641117,641133,641141,641145,641181,641191,641197,641198,641203,641251,641254,641265,641303,641319,641325,641333,641351,641365,641382,641385,641393,641415,641421,641429,641443,641445,641449,641477,641551,641559,641563,641565,641566,641582,641587,641589,641593,641611,641613,641614,641619,641622,641635,641641,641649,641677,641678,641683,641685,641689,641699,641713,641731,641733,641737,641745,641761,641799,641803,641806,641811,641813,641817,641829,641833,641841,641859,641861,641865,641889,641925,641929,641937,642087,642093,642094,642099,642102,642150,642161,642213,642217,642225,642273,642317,642325,642339,642342,642345,642373,642437,642465,642573,642574,642579,642581,642585,642595,642598,642609,642627,642629,642633,642691,642694,642705,642721,642753,642821,642825,642833,642881,643127,643133,643181,643239,643246,643251,643253,643257,643299,643302,643305,643351,643381,643441,643469,643477,643491,643505,643599,643607,643611,643614,643623,643637,643662,643667,643669,643670,643673,643685,643689,643697,643719,643723,643725,643733,643737,643747,643753,643781,643782,643785,643793,643847,643853,643854,643859,643875,643877,643881,643889,643907,643971,643973,643977,643985,644001,644142,644147,644149,644150,644262,644273,644373,644401,644513,644629,644630,644633,644677,644678,644689,644739,644769,644867,644869,644873,644897,645165,645166,645173,645221,645233,645297,645345,645397,645639,645643,645645,645646,645651,645667,645669,645681,645699,645702,645713,645763,645765,645769,645777,645793,645825,645891,645893,645897,645921,646017,646193,646305,646659,646661,646665,646673,646689,646721,646785,646913,647223,647230,647255,647261,647285,647311,647319,647335,647341,647349,647367,647381,647398,647409,647463,647501,647523,647559,647589,647601,647703,647707,647709,647719,647726,647731,647733,647757,647765,647769,647815,647819,647822,647827,647829,647833,647845,647849,647857,647875,647877,647881,647905,647949,647950,647955,647957,647961,647971,647985,648003,648005,648009,648067,648081,648097,648215,648246,648341,648355,648361,648485,648581,648609,648711,648718,648723,648725,648774,648837,648849,648897,648963,648993,649245,649255,649262,649315,649318,649329,649379,649381,649385,649393,649479,649485,649493,649509,649541,649605,649633,649741,649742,649747,649749,649753,649763,649777,649795,649797,649801,649809,649825,649859,649873,649889,649921,649989,649993,650001,650049,650277,650401,650501,650529,650755,650769,650785,650817,650881,651303,651310,651317,651363,651366,651369,651429,651441,651541,651681,651783,651787,651789,651797,651801,651811,651813,651845,651846,651849,651857,651907,651909,651913,651937,652035,652037,652041,652049,652065,652161,652337,652577,652803,652805,652809,652833,653473,653827,653829,653833,653841,653857,653953,654081,654849,704695,704701,704749,704823,704942,704947,704949,705079,705086,705117,705139,705145,705167,705175,705179,705182,705191,705205,705230,705235,705237,705241,705253,705257,705265,705309,705310,705319,705326,705331,705369,705421,705422,705427,705443,705445,705449,705457,705710,705715,706078,706105,706133,706189,706197,706201,706211,706213,706217,706245,706257,706323,706341,706345,706374,706435,706437,706441,706615,706621,706622,706663,706669,706670,706733,706739,706741,706745,706855,706869,706993,707101,707102,707111,707123,707149,707150,707155,707157,707161,707171,707185,707207,707211,707213,707214,707219,707235,707249,707267,707281,707335,707339,707341,707349,707353,707363,707365,707397,707401,707409,707459,707461,707465,707489,707629,707630,707637,707685,708107,708109,708110,708115,708131,708145,708163,708177,708227,708229,708233,708241,708257,708289,708355,708357,708361,708385,708481,708663,708670,708725,708775,708781,708789,709143,709147,709149,709159,709166,709171,709173,709197,709206,709209,709219,709255,709259,709262,709267,709269,709273,709297,709315,709317,709321,709345,709389,709390,709395,709397,709401,709411,709507,709521,709537,709677,710158,710163,710165,710169,710181,710193,710214,710277,710281,710289,710337,710403,710695,710702,710821,711181,711182,711187,711189,711193,711203,711235,711237,711241,711249,711299,711313,711361,711429,711433,711441,711717,712195,712257,712321,712821,712871,712878,713239,713243,713246,713299,713305,713351,713355,713357,713365,713379,713413,713417,713425,713479,713485,713486,713491,713507,713509,713513,713603,713605,713609,713617,713633,713781,713905,714253,714261,714265,714371,714373,714377,714401,714501,714505,715271,715277,715278,715283,715299,715305,715313,715331,715345,715395,715397,715401,715409,715425,715457,715523,715525,715529,715553,715649,716291,716293,716297,716305,716321,716417,716545,716839,716845,716965,717093,717319,717323,717326,717331,717333,717337,717361,717379,717381,717385,717409,717445,717449,717457,717505,717571,717585,717633,717697,718341,718345,718353,718401,719363,719377,719393,719489,738366,738421,738478,738662,738843,738846,738887,738902,738915,738929,738958,739011,739013,739017,739141,739265,740875,740931,740933,740937,741057,741185,742979,742993,747077,747089,747201,747329,749121,770469,770707,770755,770837,770883,770897,770947,770977,771125,771603,771605,771633,771717,771721,771729,771843,771857,771873,772621,772627,772629,772633,772643,772657,772675,772677,772681,772689,772739,772869,772881,773635,773649,774669,774677,774691,774693,774787,774789,774817,774915,774917,775683,775685,775689,775809,775937,776707,776709,776713,776721,776737,778293,778405,778771,778773,778789,778801,778819,778885,778897,779011,779781,779785,779793,780803,780817,780833,782851,782853,782881,782977,783873,784897,836183,836187,836189,836211,836217,836301,836307,836309,836313,836323,836337,836375,836379,836409,836427,836435,836437,836441,836457,836465,836487,836491,836501,836549,836553,836561,837149,837171,837203,837205,837209,837255,837259,837261,837267,837283,837297,837329,837345,837389,837397,837401,837411,837413,837417,837445,837449,837457,837507,837509,837513,837537,838159,838167,838171,838201,838215,838227,838229,838233,838279,838293,838297,838341,838407,838413,838419,838435,838441,838449,838467,838481,838497,838531,838533,838537,838545,838561,838593,839175,839181,839189,839301,839329,839427,839429,839433,839441,839457,839553,840263,840269,840291,840305,840455,840459,840469,840515,840517,840521,840581,840593,841229,841237,841251,841265,841285,841377,841477,841489,842247,842261,842289,842309,842373,842529,843269,844317,844339,844365,844371,844373,844377,844387,844423,844435,844465,844483,844497,844513,844551,844555,844565,844613,844617,844625,844675,844677,844705,845319,845325,845331,845361,845393,845443,845445,845457,845473,845571,845573,845577,845601,845697,846343,846349,846357,846361,846377,846405,846469,846497,846595,846597,846601,846609,846625,846657,846721,847365,847393,847617,848405,848433,848545,848645,848657,849441,850437,901655,901661,901683,901689,901773,901781,901795,901809,901857,901909,901925,901929,901937,901957,901985,902021,902917,903701,903729,903777,903969,905763,905777,905825,905889,905989,906017,907809,909837,909845,909859,909873,909985,910085,910881,913953,967219,967331,967345,967459,967461,967585,968481,969505,975409,975521,975649,1081599,1081727,1081823,1081847,1081851,1081853,1081983,1082079,1082109,1082331,1082347,1082361,1082559,1082615,1082621,1082749,1082807,1082811,1082845,1082867,1082873,1082943,1083005,1083039,1083055,1083063,1083067,1083069,1083101,1083123,1083167,1083191,1083195,1083197,1083223,1083253,1083257,1083287,1083291,1083293,1083303,1083307,1083315,1083317,1083321,1083349,1083353,1083365,1083369,1083615,1083639,1083711,1083759,1083767,1083771,1083773,1083807,1083837,1083863,1083867,1083869,1083885,1083891,1083893,1083897,1084023,1084027,1084063,1084087,1084091,1084093,1084111,1084123,1084135,1084139,1084141,1084149,1084153,1084191,1084207,1084215,1084219,1084221,1084253,1084263,1084267,1084269,1084275,1084303,1084311,1084315,1084317,1084333,1084339,1084341,1084345,1084363,1084365,1084387,1084389,1084393,1084401,1084599,1084603,1084637,1084647,1084659,1084665,1084703,1084733,1084781,1084793,1084829,1084839,1084845,1084851,1084883,1084885,1084889,1084959,1084983,1084987,1084989,1085015,1085019,1085045,1085049,1085079,1085083,1085085,1085095,1085099,1085107,1085109,1085113,1085127,1085133,1085141,1085145,1085155,1085157,1085161,1085199,1085207,1085211,1085213,1085229,1085235,1085237,1085241,1085261,1085267,1085283,1085285,1085289,1085297,1085325,1085331,1085333,1085337,1085347,1085361,1085379,1085381,1085385,1085393,1085409,1085567,1085663,1085693,1085815,1085911,1085915,1085927,1085941,1085945,1086047,1086075,1086159,1086167,1086171,1086173,1086189,1086195,1086197,1086201,1086411,1086419,1086425,1086441,1086589,1086623,1086647,1086653,1086685,1086775,1086781,1086871,1086877,1086887,1086899,1086901,1086905,1086933,1086937,1087007,1087037,1087069,1087091,1087093,1087097,1087119,1087133,1087143,1087147,1087149,1087155,1087181,1087187,1087189,1087193,1087203,1087217,1087247,1087255,1087259,1087271,1087275,1087277,1087285,1087289,1087303,1087315,1087317,1087321,1087337,1087345,1087367,1087373,1087381,1087385,1087395,1087397,1087401,1087429,1087433,1087441,1087607,1087611,1087647,1087671,1087677,1087703,1087725,1087733,1087737,1087799,1087805,1087837,1087847,1087859,1087895,1087899,1087901,1087917,1087923,1087925,1087929,1087949,1087955,1087971,1087985,1088055,1088059,1088087,1088091,1088093,1088107,1088115,1088117,1088121,1088143,1088151,1088155,1088181,1088185,1088199,1088203,1088211,1088213,1088217,1088229,1088233,1088241,1088271,1088285,1088307,1088333,1088339,1088341,1088345,1088355,1088369,1088397,1088403,1088419,1088421,1088425,1088433,1088451,1088465,1088481,1088567,1088573,1088629,1088633,1088663,1088669,1088679,1088691,1088693,1088725,1088791,1088797,1088813,1088819,1088821,1088825,1088909,1088915,1088917,1088931,1088945,1088965,1089039,1089047,1089051,1089063,1089077,1089095,1089107,1089109,1089113,1089125,1089129,1089137,1089159,1089165,1089173,1089177,1089187,1089189,1089221,1089225,1089233,1089287,1089293,1089299,1089315,1089317,1089321,1089329,1089361,1089377,1089411,1089413,1089417,1089425,1089441,1089473,1090623,1090679,1090719,1090735,1090749,1090775,1090779,1090781,1090797,1090803,1090805,1090809,1090871,1090875,1090909,1090931,1090937,1090959,1090967,1090971,1090983,1090989,1090997,1091001,1091027,1091029,1091033,1091045,1091049,1091057,1091103,1091127,1091131,1091133,1091165,1091187,1091215,1091223,1091227,1091229,1091245,1091251,1091253,1091257,1091271,1091277,1091283,1091299,1091301,1091305,1091313,1091351,1091355,1091357,1091367,1091371,1091379,1091381,1091385,1091405,1091417,1091427,1091429,1091433,1091463,1091467,1091475,1091477,1091481,1091493,1091497,1091505,1091523,1091525,1091529,1091553,1091679,1091703,1091707,1091709,1091767,1091771,1091799,1091803,1091805,1091815,1091819,1091827,1091829,1091833,1091927,1091931,1091933,1091949,1091955,1091957,1091961,1091983,1091997,1092011,1092045,1092051,1092053,1092057,1092067,1092081,1092187,1092203,1092217,1092295,1092299,1092301,1092309,1092313,1092323,1092325,1092329,1092547,1092553,1092663,1092695,1092699,1092701,1092711,1092723,1092729,1092751,1092759,1092763,1092775,1092781,1092789,1092793,1092821,1092837,1092841,1092849,1092893,1092903,1092915,1092941,1092947,1092949,1092953,1092963,1092977,1092999,1093003,1093005,1093011,1093027,1093029,1093033,1093041,1093059,1093073,1093089,1093143,1093147,1093149,1093159,1093163,1093171,1093173,1093177,1093191,1093197,1093205,1093209,1093219,1093221,1093225,1093255,1093259,1093267,1093269,1093273,1093285,1093289,1093297,1093315,1093317,1093321,1093345,1093389,1093395,1093397,1093401,1093411,1093425,1093443,1093445,1093449,1093457,1093507,1093521,1093537,1094687,1094711,1094715,1094749,1094771,1094799,1094807,1094813,1094829,1094835,1094837,1094841,1094897,1094935,1094939,1094941,1094951,1094963,1094965,1094969,1094997,1095001,1095047,1095051,1095059,1095061,1095065,1095077,1095081,1095089,1095109,1095137,1095197,1095207,1095219,1095251,1095253,1095257,1095281,1095303,1095309,1095315,1095331,1095333,1095337,1095345,1095363,1095377,1095393,1095431,1095437,1095445,1095449,1095459,1095461,1095465,1095493,1095497,1095505,1095555,1095557,1095561,1095585,1095711,1095739,1095767,1095783,1095789,1095797,1095831,1095837,1095847,1095851,1095859,1095861,1095865,1095879,1095885,1095893,1095907,1095913,1096007,1096013,1096019,1096035,1096041,1096049,1096077,1096133,1096161,1096267,1096275,1096281,1096389,1096393,1096401,1096727,1096743,1096755,1096789,1096839,1096853,1096869,1096881,1096901,1096929,1096973,1096979,1096981,1096995,1097009,1097029,1097057,1097223,1097229,1097237,1097241,1097251,1097253,1097285,1097289,1097297,1097347,1097349,1097353,1097377,1097475,1097477,1097481,1097489,1097505,1097537,1097601,1098871,1098875,1098877,1098935,1098939,1098967,1098971,1098973,1098983,1098995,1098997,1099001,1099095,1099099,1099101,1099117,1099123,1099125,1099129,1099151,1099165,1099179,1099213,1099219,1099221,1099225,1099235,1099249,1099351,1099355,1099385,1099477,1099481,1099715,1099721,1099729,1100831,1100887,1100891,1100893,1100915,1100917,1100921,1100943,1100957,1100967,1100971,1100973,1100979,1101005,1101011,1101013,1101017,1101027,1101041,1101071,1101079,1101083,1101095,1101099,1101101,1101109,1101113,1101127,1101131,1101139,1101141,1101145,1101157,1101161,1101169,1101191,1101195,1101197,1101205,1101209,1101219,1101221,1101225,1101253,1101257,1101265,1101335,1101339,1101341,1101363,1101365,1101369,1101395,1101425,1101453,1101459,1101461,1101465,1101475,1101489,1101507,1101509,1101513,1101537,1101575,1101579,1101587,1101589,1101593,1101605,1101609,1101617,1101635,1101637,1101641,1101665,1101701,1101705,1101713,1101761,1102879,1102907,1102935,1102939,1102999,1103003,1103005,1103027,1103029,1103047,1103051,1103053,1103061,1103065,1103075,1103077,1103081,1103175,1103181,1103187,1103203,1103205,1103217,1103245,1103251,1103257,1103301,1103305,1103313,1103443,1103449,1103557,1103569,1103809,1104911,1104919,1104925,1104947,1104949,1104967,1104973,1104979,1104995,1105009,1105037,1105043,1105045,1105049,1105059,1105073,1105091,1105093,1105097,1105105,1105121,1105159,1105163,1105171,1105173,1105177,1105189,1105201,1105219,1105221,1105225,1105249,1105285,1105289,1105297,1105345,1105415,1105427,1105443,1105457,1105475,1105489,1105505,1105539,1105541,1105545,1105553,1105569,1105667,1105669,1105673,1105697,1105793,1109007,1109035,1109069,1109075,1109077,1109081,1109091,1109105,1109127,1109131,1109133,1109139,1109155,1109157,1109169,1109187,1109201,1109217,1109317,1109321,1109329,1109379,1109385,1109571,1109577,1109585,1113107,1113113,1113155,1113157,1113161,1113169,1113185,1113219,1113233,1113249,1113281,1113409,1147071,1147133,1147199,1147295,1147319,1147325,1147373,1147381,1147385,1147455,1147511,1147515,1147517,1147551,1147567,1147581,1147607,1147611,1147613,1147629,1147635,1147637,1147641,1147695,1147703,1147707,1147741,1147763,1147765,1147769,1147791,1147803,1147819,1147821,1147833,1147859,1147861,1147865,1147877,1147881,1147889,1148373,1148503,1148533,1148559,1148573,1148595,1148621,1148627,1148629,1148643,1148657,1148687,1148695,1148725,1148729,1148755,1148757,1148773,1148785,1148813,1148821,1148825,1148835,1148869,1148881,1149047,1149051,1149087,1149111,1149117,1149143,1149165,1149173,1149177,1149239,1149245,1149277,1149287,1149299,1149327,1149335,1149341,1149357,1149363,1149369,1149389,1149411,1149413,1149417,1149425,1149495,1149499,1149531,1149533,1149547,1149555,1149557,1149561,1149583,1149591,1149595,1149607,1149611,1149613,1149625,1149643,1149651,1149653,1149657,1149669,1149673,1149681,1149725,1149735,1149741,1149747,1149773,1149779,1149781,1149785,1149795,1149809,1149831,1149835,1149837,1149843,1149859,1149865,1149891,1149921,1150007,1150013,1150069,1150073,1150103,1150119,1150131,1150133,1150137,1150231,1150237,1150253,1150259,1150261,1150265,1150349,1150357,1150371,1150385,1150405,1150479,1150487,1150491,1150503,1150517,1150521,1150535,1150547,1150549,1150553,1150565,1150569,1150577,1150599,1150605,1150613,1150617,1150627,1150629,1150633,1150661,1150665,1150673,1150727,1150733,1150739,1150755,1150757,1150761,1150769,1150801,1150817,1150851,1150853,1150865,1150881,1150913,1151039,1151095,1151101,1151151,1151165,1151213,1151219,1151221,1151225,1151287,1151325,1151375,1151383,1151399,1151417,1151445,1151461,1151465,1151473,1151519,1151535,1151543,1151547,1151549,1151581,1151603,1151631,1151639,1151643,1151645,1151661,1151667,1151673,1151693,1151699,1151715,1151717,1151721,1151729,1151767,1151771,1151773,1151783,1151795,1151801,1151821,1151829,1151833,1151843,1151845,1151849,1151883,1151891,1151897,1151913,1151939,1151941,1151945,1151969,1152241,1152405,1152527,1152535,1152565,1152583,1152595,1152625,1152661,1152689,1152709,1152721,1152737,1152775,1152787,1152789,1152817,1152837,1152865,1152901,1152913,1153079,1153127,1153139,1153145,1153191,1153197,1153253,1153257,1153265,1153309,1153319,1153331,1153379,1153443,1153449,1153559,1153563,1153565,1153575,1153587,1153593,1153613,1153621,1153625,1153635,1153637,1153641,1153671,1153675,1153683,1153689,1153705,1153731,1153733,1153737,1153761,1153805,1153811,1153817,1153827,1153859,1153861,1153865,1153873,1153889,1153923,1154101,1154341,1154353,1154465,1154567,1154579,1154581,1154585,1154597,1154609,1154629,1154657,1154693,1154705,1154819,1154833,1155197,1155231,1155247,1155255,1155259,1155261,1155293,1155303,1155309,1155315,1155359,1155383,1155389,1155415,1155437,1155449,1155479,1155485,1155495,1155499,1155507,1155513,1155533,1155541,1155555,1155557,1155561,1155615,1155645,1155671,1155675,1155677,1155699,1155701,1155705,1155727,1155741,1155755,1155757,1155763,1155789,1155795,1155797,1155801,1155811,1155825,1155855,1155863,1155867,1155879,1155883,1155885,1155897,1155923,1155925,1155929,1155941,1155945,1155953,1155979,1155981,1155993,1156003,1156009,1156037,1156041,1156049,1156239,1156247,1156277,1156281,1156325,1156375,1156437,1156501,1156517,1156521,1156529,1156549,1156577,1156623,1156691,1156693,1156749,1156755,1156771,1156773,1156785,1156803,1156817,1156833,1156877,1156885,1156889,1156899,1156901,1156905,1156933,1156945,1156995,1156997,1157151,1157175,1157181,1157207,1157223,1157229,1157237,1157241,1157271,1157277,1157287,1157299,1157305,1157347,1157353,1157391,1157399,1157405,1157421,1157427,1157433,1157447,1157453,1157475,1157477,1157481,1157489,1157517,1157539,1157573,1157601,1157647,1157655,1157659,1157689,1157707,1157715,1157717,1157721,1157733,1157737,1157745,1157767,1157771,1157773,1157785,1157795,1157801,1157829,1157833,1157841,1157895,1157901,1157907,1157923,1157929,1157955,1157969,1157985,1158019,1158025,1158167,1158183,1158195,1158197,1158201,1158309,1158313,1158321,1158369,1158413,1158421,1158435,1158449,1158469,1158663,1158669,1158677,1158681,1158691,1158693,1158697,1158725,1158729,1158737,1158787,1158789,1158915,1158917,1158921,1158977,1159215,1159229,1159277,1159283,1159285,1159289,1159335,1159339,1159347,1159395,1159409,1159439,1159447,1159463,1159469,1159481,1159509,1159525,1159529,1159537,1159559,1159565,1159587,1159593,1159695,1159703,1159707,1159709,1159725,1159731,1159737,1159751,1159757,1159763,1159779,1159781,1159785,1159793,1159821,1159827,1159833,1159843,1159875,1159877,1159881,1159889,1159905,1159943,1159947,1159955,1159961,1159977,1160003,1160005,1160009,1160033,1160073,1160129,1160243,1160305,1160357,1160369,1160417,1160469,1160717,1160723,1160725,1160739,1160773,1160785,1160801,1160835,1160965,1160969,1161025,1161255,1161273,1161317,1161321,1161329,1161379,1161385,1161507,1161569,1161735,1161747,1161753,1161769,1161795,1161797,1161801,1161825,1161865,1161921,1161987,1162049,1162275,1162281,1162757,1162761,1162817,1163327,1163383,1163387,1163423,1163447,1163451,1163453,1163471,1163479,1163483,1163495,1163509,1163513,1163551,1163567,1163575,1163579,1163581,1163613,1163623,1163629,1163635,1163663,1163671,1163675,1163677,1163693,1163699,1163705,1163723,1163725,1163731,1163747,1163749,1163753,1163761,1163835,1163863,1163867,1163869,1163891,1163893,1163897,1163927,1163947,1163961,1163979,1163987,1163989,1163993,1164009,1164017,1164047,1164061,1164075,1164083,1164109,1164115,1164117,1164121,1164131,1164145,1164167,1164171,1164173,1164179,1164195,1164201,1164227,1164241,1164257,1164319,1164347,1164375,1164405,1164439,1164443,1164445,1164459,1164467,1164487,1164501,1164515,1164559,1164567,1164571,1164573,1164595,1164597,1164601,1164615,1164627,1164657,1164691,1164693,1164707,1164739,1164741,1164769,1164885,1164913,1165009,1165075,1165123,1165137,1165153,1165343,1165367,1165371,1165373,1165391,1165405,1165427,1165455,1165463,1165467,1165469,1165485,1165491,1165497,1165511,1165517,1165523,1165539,1165541,1165545,1165553,1165591,1165595,1165597,1165607,1165611,1165619,1165625,1165643,1165645,1165653,1165667,1165669,1165673,1165703,1165707,1165715,1165737,1165763,1165765,1165793,1165853,1165875,1165907,1165909,1165913,1165937,1165959,1165963,1165965,1165971,1165987,1165993,1166019,1166033,1166049,1166087,1166091,1166093,1166105,1166115,1166121,1166149,1166153,1166161,1166211,1166217,1166351,1166359,1166363,1166365,1166387,1166389,1166393,1166407,1166413,1166419,1166435,1166449,1166477,1166483,1166485,1166499,1166533,1166561,1166599,1166603,1166611,1166613,1166629,1166633,1166659,1166661,1166689,1166725,1166855,1166867,1166883,1166915,1166929,1166945,1166981,1166985,1167107,1167113,1167419,1167447,1167451,1167453,1167463,1167475,1167477,1167481,1167503,1167511,1167515,1167527,1167531,1167533,1167545,1167559,1167571,1167573,1167589,1167593,1167601,1167631,1167645,1167659,1167661,1167693,1167699,1167701,1167715,1167729,1167751,1167755,1167757,1167763,1167779,1167785,1167841,1167899,1167901,1167915,1167929,1167957,1167961,1168007,1168019,1168025,1168041,1168067,1168069,1168073,1168097,1168141,1168153,1168195,1168197,1168201,1168209,1168225,1168321,1168407,1168411,1168455,1168467,1168469,1168497,1168519,1168533,1168547,1168581,1168647,1168659,1169089,1169217,1169423,1169437,1169447,1169451,1169453,1169459,1169485,1169491,1169493,1169507,1169521,1169543,1169549,1169555,1169571,1169577,1169633,1169671,1169677,1169699,1169705,1169733,1169933,1169939,1169945,1169955,1169987,1169989,1169993,1170017,1170051,1170113,1170185,1170241,1170439,1170445,1170451,1170467,1170529,1170565,1171009,1171487,1171515,1171517,1171543,1171547,1171573,1171577,1171611,1171613,1171627,1171641,1171655,1171661,1171669,1171683,1171685,1171689,1171727,1171739,1171741,1171757,1171769,1171783,1171789,1171795,1171811,1171813,1171817,1171825,1171853,1171909,1171937,1171983,1171995,1172025,1172051,1172053,1172057,1172069,1172073,1172081,1172107,1172109,1172121,1172137,1172165,1172169,1172177,1172235,1172237,1172265,1172291,1172321,1172361,1172503,1172507,1172509,1172531,1172533,1172537,1172565,1172615,1172627,1172629,1172649,1172677,1172705,1172749,1172755,1172757,1172771,1172805,1172833,1173061,1173073,1173251,1173519,1173527,1173531,1173533,1173555,1173561,1173581,1173603,1173605,1173609,1173617,1173645,1173651,1173667,1173701,1173729,1173801,1173829,1173857,1174029,1174083,1174097,1174113,1174147,1174153,1174281,1174541,1174549,1174563,1174597,1174625,1175043,1175049,1175567,1175595,1175597,1175609,1175623,1175637,1175653,1175657,1175665,1175693,1175721,1175749,1175821,1175849,1175905,1176075,1176089,1176105,1176131,1176133,1176137,1176161,1176201,1176257,1176385,1176583,1176611,1176645,1177153,1177613,1177641,1177697,1178177,1212663,1212667,1212915,1213087,1213117,1213149,1213163,1213165,1213171,1213243,1213293,1213305,1213339,1213341,1213355,1213369,1213389,1213411,1213413,1213417,1213629,1213689,1213869,1213881,1214007,1214011,1214013,1214103,1214107,1214109,1214125,1214131,1214137,1214181,1214185,1214237,1214259,1214265,1214293,1214355,1214361,1214377,1214405,1214651,1214707,1214835,1214947,1214961,1215007,1215035,1215037,1215067,1215083,1215131,1215133,1215147,1215161,1215181,1215189,1215203,1215205,1215209,1215259,1215261,1215277,1215289,1215307,1215309,1215315,1215331,1215337,1215345,1215373,1215385,1215427,1215457,1215543,1215661,1215783,1215795,1215907,1215913,1216023,1216027,1216029,1216043,1216051,1216057,1216077,1216089,1216099,1216105,1216139,1216147,1216153,1216169,1216195,1216197,1216269,1216275,1216281,1216291,1216325,1216329,1216387,1216743,1216995,1217055,1217111,1217115,1217117,1217133,1217139,1217141,1217145,1217167,1217181,1217229,1217235,1217237,1217241,1217251,1217265,1217307,1217323,1217363,1217369,1217381,1217385,1217393,1217421,1217433,1217489,1217591,1217597,1217709,1218077,1218099,1218137,1218161,1218189,1218195,1218211,1218217,1218317,1218329,1218339,1218345,1218373,1218435,1219099,1219115,1219129,1219147,1219155,1219157,1219161,1219173,1219177,1219213,1219225,1219241,1219269,1219341,1219369,1219395,1219623,1220109,1220121,1220131,1220137,1220165,1220227,1220355,1220727,1220731,1220733,1220845,1220851,1220853,1220857,1220967,1220979,1221093,1221097,1221105,1221151,1221213,1221235,1221275,1221323,1221325,1221331,1221347,1221349,1221353,1221361,1221419,1221453,1221461,1221475,1221515,1221571,1221573,1221693,1221753,1221799,1221805,1221811,1221933,1221945,1222051,1222057,1222167,1222171,1222173,1222195,1222201,1222227,1222285,1222291,1222297,1222307,1222341,1222419,1222425,1222441,1222715,1222759,1222771,1222829,1222841,1223011,1223025,1223081,1223195,1223197,1223225,1223243,1223245,1223253,1223267,1223273,1223307,1223321,1223337,1223363,1223365,1223491,1223493,1223719,1223725,1223971,1223977,1224199,1224203,1224211,1224233,1224259,1224261,1224289,1224451,1224807,1225059,1225293,1225299,1225301,1225315,1225411,1225483,1225541,1225773,1226247,1226253,1226259,1226275,1226281,1226371,1226499,1227275,1227333,1228291,1228895,1228919,1228923,1228925,1228987,1229015,1229021,1229035,1229043,1229045,1229049,1229087,1229149,1229165,1229171,1229173,1229177,1229199,1229261,1229269,1229283,1229515,1229545,1229643,1229645,1229651,1229667,1229673,1229763,1229879,1229883,1229917,1229939,1229945,1229967,1229975,1229991,1230009,1230037,1230053,1230057,1230065,1230109,1230119,1230125,1230131,1230193,1230221,1230243,1230249,1230305,1230359,1230363,1230365,1230387,1230393,1230475,1230483,1230489,1230505,1230531,1230533,1230537,1230561,1230605,1230611,1230617,1230627,1230661,1230665,1230723,1230879,1230935,1230941,1230963,1230969,1230991,1231053,1231061,1231075,1231147,1231189,1231205,1231209,1231301,1231555,1231627,1231683,1231689,1231887,1231901,1231923,1231949,1231957,1231971,1231985,1232007,1232013,1232035,1232041,1232097,1232141,1232163,1232169,1232197,1232403,1232409,1232451,1232515,1232649,1232927,1232955,1232983,1232999,1233013,1233017,1233067,1233101,1233109,1233123,1233129,1233167,1233229,1233251,1233257,1233349,1233483,1233491,1233493,1233497,1233513,1233731,1233943,1233949,1233959,1233971,1234005,1234055,1234089,1234117,1234145,1234189,1234211,1234273,1234457,1234501,1234505,1234513,1234563,1234569,1234691,1234697,1234959,1235015,1235021,1235043,1235049,1235141,1235523,1235981,1236003,1236037,1236065,1236483,1236489,1237051,1237085,1237107,1237113,1237135,1237163,1237205,1237225,1237325,1237347,1237581,1237603,1237643,1237699,1237705,1237833,1238039,1238073,1238101,1238151,1238157,1238179,1238185,1238213,1238279,1238285,1238307,1238313,1238369,1238547,1238553,1238569,1238665,1238787,1239117,1239125,1239139,1239619,1240077,1240099,1240105,1240161,1240579,1241131,1241159,1241165,1241187,1241193,1241673,1242119,1242181,1242209,1242627,1242633,1278635,1279629,1279651,1279757,1279779,1279785,1281549,1281571,1281577,1282637,1282659,1282665,1283597,1283619,1283653,1294367,1294457,1294507,1294541,1294563,1294569,1294669,1294691,1294697,1294987,1295383,1295389,1295411,1295417,1295529,1295557,1295629,1295651,1295685,1296131,1296461,1296483,1296489,1297421,1297443,1297477,1298537,1302605,1302627,1303593,1409623,1409629,1409651,1409657,1409769,1409869,1409891,1411683,1412643,1413731,1413737,1417833,1425613,1425635,1425741,1426483,1429581,1475305,1476147,1476387,1494023,


*********************************************************************

Grand total of 76981 board positions


==> anc/TriangleWinning/TruncTriangle5AnyFinish.txt <==
# List of mincodes for any finish for the board: TruncTriangle5
# This board has 12 holes


*********************************************************************
1 peg patterns:
Total of 3 mincodes
1,4,8,


*********************************************************************
2 peg patterns:
Total of 4 mincodes
5,9,12,72,


*********************************************************************
3 peg patterns:
Total of 8 mincodes
14,42,44,56,73,88,112,352,


*********************************************************************
4 peg patterns:
Total of 23 mincodes
15,29,58,60,77,78,85,89,106,114,178,198,240,297,300,356,360,523,526,537,593,624,777,


*********************************************************************
5 peg patterns:
Total of 44 mincodes
31,59,62,79,110,118,121,122,124,174,186,188,244,302,357,376,484,539,558,570,572,587,595,597,598,626,628,632,654,659,662,665,721,724,779,781,782,793,796,810,841,852,866,902,


*********************************************************************
6 peg patterns:
Total of 54 mincodes
125,190,303,366,377,380,543,574,591,599,603,605,606,627,630,633,655,667,669,670,694,698,723,725,753,754,756,783,798,811,813,814,825,826,828,839,853,857,870,873,881,903,909,917,918,924,938,948,980,1083,1086,1117,1139,1340,


*********************************************************************

Grand total of 136 board positions


==> anc/TriangleWinning/TruncTriangle5ByIndex.txt <==
# List of codes by index for the board: TruncTriangle5
# This board has 12 holes
# This board has 3 problem types
# Index ranges from 0 to 7


*********************************************************************
1 peg patterns:
Total of 1 code of index 1 (001):
32,
Total of 1 code of index 2 (010):
4,
Total of 1 code of index 4 (100):
8,
Grand total codes: 3

1 peg ends:
0,1,2,2,3,3,3,3
1 peg counts:
0,1,1,0,1,0,0,0
1 peg differences:
32,4,8



*********************************************************************
2 peg patterns:
Total of 2 codes of index 1 (001):
5,192,
Total of 1 code of index 2 (010):
12,
Total of 1 code of index 4 (100):
9,
Grand total codes: 4

2 peg ends:
0,2,3,3,4,4,4,4
2 peg counts:
0,2,1,0,1,0,0,0
2 peg differences:
5,187,12,9



*********************************************************************
3 peg patterns:
Total of 3 codes of index 1 (001):
73,138,1089,
Total of 1 code of index 2 (010):
112,
Total of 2 codes of index 3 (011):
25,140,
Total of 3 codes of index 4 (100):
42,44,352,
Grand total codes: 9

3 peg ends:
0,3,4,6,9,9,9,9
3 peg counts:
0,3,1,2,3,0,0,0
3 peg differences:
73,65,951,112,25,115,42,2,308



*********************************************************************
4 peg patterns:
Total of 4 codes of index 0 (000):
85,198,297,537,
Total of 5 codes of index 1 (001):
393,706,1035,1124,2241,
Total of 5 codes of index 2 (010):
58,78,240,356,526,
Total of 4 codes of index 3 (011):
60,108,408,593,
Total of 6 codes of index 4 (100):
15,114,178,300,523,777,
Total of 1 code of index 7 (111):
708,
Grand total codes: 25

4 peg ends:
4,9,14,18,24,24,24,25
4 peg counts:
4,5,5,4,6,0,0,1
4 peg differences:
85,113,99,240,393,313,329,89,1117,58,20,162,116,170,60,48,300,185,15,99,64,122,223,254,708



*********************************************************************
5 peg patterns:
Total of 15 codes of index 0 (000):
31,59,79,118,188,244,357,484,572,598,665,779,782,796,866,
Total of 9 codes of index 1 (001):
587,961,976,1070,1305,1603,2187,2276,3203,
Total of 6 codes of index 2 (010):
121,302,721,724,852,902,
Total of 6 codes of index 3 (011):
428,628,654,913,3153,3266,
Total of 7 codes of index 4 (100):
62,174,558,595,632,659,810,
Total of 3 codes of index 6 (110):
110,626,793,
Total of 2 codes of index 7 (111):
539,3268,
Grand total codes: 48

5 peg ends:
15,24,30,36,43,43,46,48
5 peg counts:
15,9,6,6,7,0,3,2
5 peg differences:
31,28,20,39,70,56,113,127,88,26,67,114,3,14,70,587,374,15,94,235,298,584,89,927,121,181,419,3,128,50,428,200,26,259,2240,113,62,112,384,37,37,27,151,110,516,167,539,2729



*********************************************************************
6 peg patterns:
Total of 20 codes of index 0 (000):
125,190,303,377,606,627,633,669,694,723,753,756,811,813,839,870,918,1083,1117,1139,
Total of 10 codes of index 1 (001):
857,907,924,1340,1873,2222,2755,3171,3188,3238,
Total of 4 codes of index 2 (010):
366,670,798,814,
Total of 8 codes of index 3 (011):
622,881,948,1638,2457,3147,3214,3473,
Total of 6 codes of index 4 (100):
599,655,698,725,828,903,
Total of 6 codes of index 6 (110):
380,605,783,826,853,909,
Total of 4 codes of index 7 (111):
574,996,3099,3521,
Grand total codes: 58

6 peg ends:
20,30,34,42,48,48,54,58
6 peg counts:
20,10,4,8,6,0,6,4
6 peg differences:
125,65,113,74,229,21,6,36,25,29,30,3,55,2,26,31,48,165,34,22,857,50,17,416,533,349,533,416,17,50,366,304,128,16,622,259,67,690,819,690,67,259,599,56,43,27,103,75,380,225,178,43,27,56,574,422,2103,422



*********************************************************************

Grand total of 147 board positions


==> anc/TriangleWinning/TruncTriangle6AnyFinish.txt <==
# List of mincodes for any finish for the board: TruncTriangle6
# This board has 18 holes


*********************************************************************
1 peg patterns:
Total of 4 mincodes
1,4,8,64,


*********************************************************************
2 peg patterns:
Total of 7 mincodes
5,9,12,36,68,72,192,


*********************************************************************
3 peg patterns:
Total of 21 mincodes
14,42,44,56,69,73,88,104,112,196,352,517,552,584,704,1034,1090,1104,1168,1216,1664,


*********************************************************************
4 peg patterns:
Total of 94 mincodes
15,29,58,60,77,78,85,89,106,108,114,178,198,201,204,228,232,240,297,300,356,360,525,537,554,581,585,650,652,680,705,712,736,808,904,928,1035,1038,1049,1050,1080,1094,1097,1100,1105,1112,1122,1136,1162,1164,1170,1188,1200,1218,1220,1224,1289,1304,1345,1348,1360,1376,1409,1410,1412,1424,1472,1545,1546,1666,1672,1920,2059,2090,2122,2146,2216,2244,2248,2400,2696,3090,3120,3138,3202,3360,4680,4752,5408,5888,17456,17696,32852,33092,


*********************************************************************
5 peg patterns:
Total of 335 mincodes
31,59,61,62,79,87,109,110,118,121,122,124,174,186,188,205,213,220,229,233,234,236,242,244,248,302,357,361,376,484,527,555,569,570,572,601,617,618,620,625,651,653,666,682,690,709,714,716,721,738,740,744,781,809,824,865,872,901,905,920,929,968,992,1051,1053,1069,1070,1081,1082,1084,1095,1099,1101,1107,1109,1110,1114,1130,1132,1138,1140,1144,1166,1171,1173,1174,1177,1190,1201,1208,1221,1222,1225,1233,1234,1236,1240,1264,1291,1293,1294,1305,1306,1308,1322,1324,1349,1353,1356,1364,1368,1377,1378,1380,1392,1414,1417,1418,1420,1425,1432,1442,1444,1448,1456,1473,1480,1488,1504,1547,1578,1610,1617,1634,1673,1682,1704,1729,1730,1732,1736,1744,1760,1801,1816,1864,1888,1921,1928,1936,1952,1984,2063,2094,2119,2123,2126,2137,2138,2162,2168,2218,2220,2226,2245,2249,2252,2260,2274,2288,2345,2348,2401,2408,2416,2571,2697,2760,2945,3083,3086,3093,3097,3114,3122,3139,3146,3160,3170,3184,3206,3209,3210,3212,3217,3224,3234,3248,3272,3280,3333,3340,3364,3368,3393,3396,3408,3457,3458,3460,3464,3488,3594,3728,3968,4622,4633,4649,4650,4677,4681,4696,4712,4720,4741,4746,4748,4753,4770,4776,4801,4816,4904,4936,4960,4996,5000,5024,5131,5170,5176,5187,5190,5201,5218,5296,5313,5320,5412,5642,5650,5698,5712,5761,5762,5768,5776,5890,5892,5896,5920,6016,6666,6786,6792,6920,6944,7040,7202,7216,7936,8746,9800,9824,9858,13888,16504,16526,16537,16624,16744,16780,16808,17422,17429,17433,17458,17520,17542,17553,17584,17669,17700,17704,17796,17824,18848,19744,20494,20505,20592,20628,20656,20868,21552,21764,22576,22816,25609,25888,32798,32826,32828,32853,32854,32888,32918,32924,32980,33037,33038,33052,33100,33124,33128,33136,33164,33200,33220,33696,33820,34060,34866,35077,35112,


*********************************************************************
6 peg patterns:
Total of 887 mincodes
95,119,123,125,175,190,207,215,221,238,245,246,249,303,365,366,373,377,378,380,486,489,492,543,571,591,619,621,627,634,636,655,663,667,686,691,711,715,717,729,730,732,745,753,754,756,760,797,811,825,826,845,869,873,888,921,937,938,940,945,952,965,969,984,993,1000,1008,1055,1071,1086,1103,1111,1115,1117,1118,1134,1139,1141,1142,1145,1167,1179,1181,1182,1206,1210,1227,1229,1230,1235,1237,1241,1242,1244,1253,1254,1258,1265,1266,1268,1295,1310,1323,1325,1326,1337,1338,1340,1351,1365,1366,1369,1382,1385,1386,1388,1393,1400,1415,1419,1421,1427,1429,1430,1434,1436,1445,1450,1452,1458,1460,1464,1477,1478,1484,1489,1490,1492,1506,1508,1512,1551,1563,1582,1593,1607,1611,1613,1614,1625,1626,1635,1649,1650,1652,1656,1675,1677,1678,1683,1689,1690,1706,1713,1714,1731,1733,1737,1738,1740,1746,1748,1752,1761,1762,1764,1776,1817,1833,1834,1836,1848,1861,1865,1880,1889,1896,1904,1925,1930,1932,1937,1938,1954,1956,1960,1985,1988,2000,2095,2107,2110,2135,2139,2141,2155,2158,2163,2169,2170,2172,2219,2221,2222,2230,2234,2247,2254,2261,2278,2281,2282,2296,2347,2349,2364,2405,2410,2412,2418,2532,2536,2603,2606,2635,2659,2666,2680,2707,2729,2730,2732,2757,2761,2792,2800,2841,2889,2913,2953,2977,2980,2984,3009,3016,3040,3087,3095,3102,3115,3118,3126,3129,3130,3143,3150,3155,3157,3158,3161,3174,3178,3185,3192,3207,3211,3213,3219,3221,3222,3226,3242,3250,3256,3267,3270,3274,3281,3282,3284,3298,3339,3341,3342,3353,3354,3365,3369,3384,3398,3401,3404,3409,3425,3426,3428,3432,3440,3459,3461,3465,3466,3468,3474,3476,3480,3489,3490,3492,3504,3522,3524,3528,3552,3598,3609,3626,3633,3651,3696,3722,3729,3730,3746,3792,3849,3873,3880,3936,3972,3976,4000,4623,4651,4666,4685,4686,4693,4697,4698,4707,4709,4714,4716,4721,4722,4743,4747,4749,4750,4758,4761,4762,4771,4777,4785,4786,4788,4806,4809,4810,4812,4817,4824,4833,4834,4840,4848,4877,4905,4906,4920,4933,4938,4940,4945,4962,4964,4968,4997,5001,5016,5025,5032,5040,5060,5064,5088,5135,5143,5149,5166,5174,5177,5191,5195,5197,5198,5206,5209,5219,5222,5233,5234,5236,5240,5286,5290,5297,5298,5300,5315,5317,5324,5332,5346,5360,5414,5420,5473,5480,5488,5643,5654,5657,5658,5682,5702,5705,5706,5713,5730,5744,5763,5769,5770,5778,5794,5808,5826,5832,5893,5897,5921,5928,5936,5953,5956,5960,5984,6017,6018,6020,6032,6080,6667,6682,6698,6706,6730,6737,6754,6787,6793,6802,6824,6849,6850,6864,6917,6921,6945,6984,7008,7041,7048,7056,7072,7104,7175,7182,7189,7206,7210,7217,7235,7238,7249,7280,7330,7457,7460,7464,7520,7698,7746,7810,7937,7968,8000,8719,8809,8874,8905,8930,9001,9004,9057,9739,9770,9797,9802,9826,9866,9896,9928,9952,10049,10114,10120,10128,10144,10176,11841,11968,12160,13833,13857,13890,13920,13984,14016,16477,16494,16505,16506,16542,16570,16572,16590,16597,16601,16632,16717,16748,16781,16796,16824,16844,16868,16872,17066,17320,17423,17431,17454,17462,17465,17466,17468,17486,17493,17497,17521,17528,17557,17558,17564,17578,17586,17588,17592,17606,17617,17620,17677,17689,17692,17701,17705,17720,17740,17764,17768,17776,17797,17801,17804,17812,17828,17840,17860,17888,17945,17969,18058,18065,18082,18209,18216,18312,18336,18521,18574,18585,18610,18616,18672,18729,18744,18792,18821,18825,18856,19481,19506,19512,19537,19568,19604,19632,19717,19721,19745,19752,19760,19777,19808,19841,19844,20509,20526,20537,20538,20540,20565,20572,20586,20596,20600,20622,20629,20630,20633,20650,20664,20692,20720,20749,20761,20764,20812,20836,20848,20873,20876,20900,20904,20912,20960,21034,21144,21168,21408,21518,21525,21526,21529,21553,21560,21585,21588,21616,21638,21649,21652,21666,21766,21772,21777,21793,21796,21800,21808,21892,21920,22064,22304,22549,22553,22578,22640,22662,22673,22704,22789,22796,22820,22824,22916,22944,23569,23600,23809,23812,23840,24936,24969,25056,25611,25613,25642,25650,25698,25734,25737,25861,25865,25890,25952,25985,26016,27657,27682,28714,29024,29060,29088,29730,29984,31008,32799,32861,32862,32886,32890,32892,32926,32982,32988,33012,33016,33053,33070,33081,33082,33084,33101,33109,33116,33132,33140,33144,33166,33173,33174,33196,33208,33236,33264,33338,33365,33369,33394,33436,33458,33464,33489,33520,33577,33578,33592,33605,33612,33640,33669,33673,33704,33712,33732,33760,33821,33822,33846,33849,33878,33884,33906,33948,33972,34004,34032,34062,34090,34092,34104,34117,34118,34132,34152,34160,34182,34188,34196,34212,34216,34244,34326,34329,34354,34565,34569,34600,34608,34625,34689,34692,34839,34874,34902,34930,35000,35028,35085,35093,35114,35116,35122,35141,35148,35156,35184,35240,35378,35589,35593,35617,35713,35862,36102,36108,36130,36136,36609,36893,36922,36924,36949,36977,36978,36980,37042,37044,37133,37189,37224,37253,37401,37521,37552,37672,37916,37938,38149,38657,38962,39173,39201,39202,41074,41258,41260,41285,41824,42276,45317,45856,


*********************************************************************
7 peg patterns:
Total of 1750 mincodes
127,191,239,251,253,254,319,367,375,382,493,501,508,607,623,631,635,637,687,699,702,727,731,733,747,749,750,755,761,762,764,799,815,861,889,911,925,939,941,947,954,956,971,973,981,985,986,997,1002,1004,1009,1010,1087,1135,1147,1149,1150,1183,1207,1211,1214,1231,1239,1246,1255,1270,1273,1274,1311,1339,1341,1359,1373,1374,1383,1389,1395,1397,1398,1402,1404,1423,1431,1435,1437,1438,1454,1459,1461,1462,1465,1479,1483,1485,1486,1494,1497,1500,1509,1510,1513,1521,1522,1524,1528,1583,1595,1598,1623,1627,1629,1643,1645,1646,1651,1653,1657,1658,1679,1687,1694,1707,1709,1710,1718,1721,1722,1735,1742,1747,1749,1750,1753,1766,1769,1770,1777,1784,1807,1819,1821,1835,1837,1850,1867,1869,1877,1881,1891,1893,1898,1900,1905,1906,1927,1931,1933,1934,1945,1946,1955,1957,1961,1969,1970,1972,1976,1993,1994,1996,2001,2017,2018,2020,2024,2032,2111,2143,2159,2167,2174,2231,2235,2255,2269,2279,2283,2285,2294,2298,2351,2365,2407,2411,2413,2414,2425,2426,2428,2533,2537,2540,2548,2639,2651,2653,2670,2675,2681,2703,2715,2731,2739,2742,2746,2763,2765,2766,2771,2773,2777,2778,2787,2794,2801,2802,2859,2861,2873,2905,2921,2924,2929,2955,2957,2979,2985,2986,2988,3000,3013,3044,3048,3103,3127,3131,3151,3163,3165,3166,3175,3179,3187,3189,3190,3194,3215,3223,3227,3229,3230,3251,3253,3254,3271,3278,3286,3289,3290,3299,3302,3313,3314,3355,3357,3371,3373,3374,3381,3385,3386,3399,3403,3405,3411,3413,3427,3429,3433,3434,3442,3444,3448,3463,3470,3475,3477,3478,3481,3494,3497,3498,3505,3512,3523,3525,3526,3529,3537,3538,3540,3553,3560,3568,3599,3611,3627,3635,3642,3659,3662,3669,3673,3683,3686,3690,3697,3698,3719,3723,3725,3726,3734,3737,3738,3747,3761,3762,3782,3785,3786,3793,3810,3824,3853,3877,3881,3882,3909,3914,3921,3938,3940,3944,3971,3973,3977,4001,4008,4016,4033,4036,4064,4639,4655,4667,4669,4687,4695,4702,4711,4715,4717,4718,4726,4729,4730,4759,4763,4779,4781,4782,4787,4793,4794,4807,4811,4813,4821,4822,4826,4835,4837,4841,4842,4844,4850,4852,4856,4879,4891,4893,4910,4921,4935,4941,4953,4965,4969,4977,4980,5005,5013,5017,5018,5027,5029,5034,5036,5041,5042,5061,5065,5089,5090,5092,5104,5181,5182,5207,5211,5213,5230,5235,5237,5241,5242,5287,5302,5306,5319,5326,5333,5350,5361,5368,5421,5477,5478,5484,5489,5490,5604,5608,5655,5659,5675,5677,5678,5683,5689,5690,5703,5707,5709,5715,5717,5718,5722,5731,5738,5746,5767,5774,5779,5781,5782,5785,5798,5802,5809,5827,5829,5830,5833,5841,5842,5857,5864,5872,5901,5909,5913,5930,5937,5938,5957,5961,5970,5985,5986,5988,6000,6022,6025,6033,6049,6050,6052,6056,6064,6081,6112,6671,6679,6683,6702,6707,6713,6727,6731,6745,6746,6755,6769,6770,6795,6797,6798,6803,6809,6810,6819,6822,6826,6833,6834,6851,6853,6857,6866,6882,6896,6937,6953,6954,6961,6981,6985,7009,7016,7045,7057,7058,7074,7076,7080,7105,7108,7183,7207,7219,7221,7222,7226,7246,7251,7253,7257,7270,7274,7281,7282,7334,7345,7346,7366,7408,7461,7465,7522,7524,7528,7691,7699,7715,7722,7729,7730,7747,7762,7778,7814,7817,7818,7825,7842,7941,7953,7970,8001,8065,8066,8096,8763,8766,8795,8811,8819,8903,8937,8938,8940,8952,9003,9059,9066,9068,9185,9188,9192,9743,9774,9799,9811,9817,9833,9834,9841,9867,9869,9882,9897,9898,9906,9925,9930,9937,9938,9954,9960,9995,10009,10025,10057,10058,10081,10082,10084,10088,10096,10115,10117,10121,10122,10145,10146,10178,10180,10184,10208,10827,10851,11112,11232,11787,11817,11849,11873,11913,11914,11922,11938,11970,12000,12041,12065,12128,12161,12162,12224,13865,13866,13873,13891,13893,13894,13897,13906,13921,13986,14017,14113,14176,15905,15937,16479,16510,16543,16605,16606,16630,16634,16636,16749,16764,16797,16814,16825,16826,16845,16860,16876,16888,17017,17039,17082,17113,17130,17137,17257,17293,17321,17336,17384,17439,17463,17467,17469,17487,17501,17502,17525,17526,17530,17532,17551,17559,17563,17565,17566,17582,17589,17590,17593,17614,17622,17625,17628,17638,17650,17652,17656,17691,17693,17709,17710,17717,17721,17722,17741,17749,17765,17769,17778,17780,17784,17806,17813,17814,17817,17830,17833,17834,17836,17841,17848,17861,17865,17873,17876,17904,17935,17971,17978,18009,18033,18055,18059,18062,18073,18074,18076,18097,18098,18100,18104,18122,18129,18146,18160,18189,18213,18217,18232,18280,18309,18313,18337,18344,18352,18369,18376,18400,18491,18553,18554,18556,18583,18587,18589,18606,18617,18618,18620,18645,18652,18666,18676,18680,18717,18765,18789,18793,18808,18829,18841,18844,18858,18860,18889,18892,18916,19114,19337,19361,19479,19483,19485,19507,19509,19513,19514,19539,19541,19570,19572,19576,19598,19603,19605,19606,19609,19633,19640,19665,19668,19696,19725,19733,19737,19749,19754,19756,19762,19781,19788,19809,19812,19824,19849,19852,19857,19874,19876,19880,19888,19905,19936,20024,20144,20233,20257,20353,20360,20384,20511,20542,20559,20573,20574,20590,20597,20598,20601,20623,20635,20637,20638,20662,20666,20668,20686,20693,20697,20700,20710,20714,20721,20722,20724,20781,20793,20794,20796,20821,20877,20885,20892,20905,20906,20908,20916,20920,20933,20940,20948,20964,20968,21007,21038,21049,21081,21105,21112,21134,21141,21145,21146,21162,21169,21170,21208,21232,21289,21304,21352,21381,21388,21412,21416,21519,21533,21534,21555,21557,21558,21562,21589,21596,21617,21618,21639,21643,21646,21654,21657,21660,21670,21681,21682,21684,21688,21702,21713,21730,21744,21773,21781,21797,21810,21812,21816,21829,21860,21893,21894,21897,21905,21908,21921,21928,21936,21956,21984,22037,22041,22065,22066,22128,22150,22154,22161,22168,22178,22192,22277,22289,22306,22308,22312,22404,22432,22551,22558,22582,22585,22586,22613,22641,22648,22663,22667,22677,22678,22698,22706,22708,22712,22726,22737,22740,22797,22821,22825,22860,22884,22896,22917,22921,22924,22932,22945,22948,22960,22980,23008,23065,23089,23178,23185,23329,23336,23456,23571,23573,23574,23602,23608,23633,23697,23700,23728,23813,23820,23841,23842,23844,23856,23904,23937,23968,24081,24352,24698,24731,24781,24782,24818,24909,24937,24938,24974,25002,25004,25029,25033,25064,25615,25623,25627,25646,25671,25677,25678,25689,25702,25705,25714,25720,25739,25741,25742,25747,25753,25770,25778,25797,25801,25826,25840,25863,25881,25894,25897,25898,25900,25912,25925,25929,25953,25960,25968,25989,25990,25996,26004,26018,26020,26024,26049,26052,26153,26249,26250,26274,26377,26401,26497,26730,26953,27042,27048,27104,27655,27689,27690,27721,27810,27913,27938,27944,27952,27969,28000,28036,28064,28687,28749,28764,28778,28786,28813,28814,28822,28850,28856,28870,28912,28941,28969,28970,28972,28984,28997,29004,29028,29032,29061,29062,29096,29104,29124,29152,29257,29600,29703,29707,29709,29710,29721,29734,29746,29766,29769,29777,29794,29808,29858,29872,29957,29958,29985,29992,30000,30017,30020,30048,30084,30496,30762,30770,30818,30854,30896,30981,31010,31072,31136,31750,32032,32863,32893,32894,32958,32989,33013,33017,33018,33020,33055,33086,33117,33118,33134,33141,33142,33145,33181,33182,33197,33206,33210,33212,33229,33230,33237,33244,33260,33268,33311,33339,33367,33374,33398,33401,33402,33404,33431,33435,33437,33466,33493,33494,33500,33522,33524,33528,33551,33565,33582,33593,33613,33625,33628,33637,33641,33649,33656,33677,33678,33685,33689,33706,33708,33713,33714,33733,33737,33740,33764,33776,33853,33854,33879,33885,33913,33914,33950,33974,33978,34005,34006,34033,34040,34063,34077,34078,34093,34106,34108,34125,34126,34133,34140,34149,34150,34154,34156,34161,34162,34164,34189,34190,34198,34204,34213,34226,34228,34232,34246,34252,34276,34280,34288,34327,34331,34333,34362,34387,34390,34418,34451,34454,34457,34488,34513,34516,34544,34571,34573,34574,34581,34585,34588,34602,34604,34610,34629,34633,34636,34644,34657,34658,34672,34694,34697,34700,34705,34722,34724,34728,34736,34753,34784,34847,34878,34903,34910,34934,34973,34998,35002,35029,35036,35058,35087,35095,35117,35118,35126,35129,35130,35132,35150,35157,35158,35174,35177,35178,35180,35185,35192,35213,35221,35237,35241,35242,35244,35250,35252,35256,35269,35276,35284,35304,35351,35355,35379,35442,35475,35481,35506,35609,35625,35626,35628,35633,35640,35653,35657,35681,35688,35696,35717,35724,35729,35746,35752,35777,35870,35894,35898,35954,35990,36018,36103,36109,36117,36118,36124,36133,36137,36138,36140,36146,36148,36152,36165,36166,36172,36180,36194,36200,36229,36230,36244,36257,36264,36371,36402,36613,36620,36625,36642,36648,36673,36737,36895,36923,36925,36926,36951,36982,36985,36986,36988,37015,37021,37045,37050,37052,37077,37106,37108,37112,37135,37149,37166,37177,37197,37221,37222,37225,37233,37236,37240,37261,37269,37286,37292,37298,37300,37317,37406,37433,37434,37436,37461,37462,37465,37496,37525,37526,37532,37554,37556,37560,37585,37588,37645,37646,37657,37660,37673,37688,37705,37708,37713,37729,37736,37744,37765,37769,37772,37780,37793,37794,37808,37911,37917,37946,37948,37974,37980,38002,38037,38100,38157,38165,38172,38181,38194,38196,38213,38220,38228,38241,38242,38419,38422,38450,38545,38548,38576,38661,38665,38676,38689,38690,38704,38785,38935,38963,38966,39026,39090,39092,39175,39189,39206,39209,39210,39217,39237,39265,39301,39330,39446,39474,39685,39689,39713,39728,39745,39809,39986,40197,40226,40705,41022,41047,41053,41070,41082,41084,41146,41194,41231,41274,41276,41293,41301,41318,41322,41324,41330,41357,41394,41444,41578,41586,41642,41770,41797,41801,41825,41826,41868,41890,41896,41921,41952,42030,42038,42042,42069,42086,42090,42253,42278,42281,42338,42340,42404,42510,42538,42566,42608,42758,42761,42764,42786,42792,42817,42848,42912,43066,43114,43122,43234,43271,43277,43306,43308,43333,43364,43562,43618,43810,43841,44070,44293,44321,44832,45079,45102,45114,45116,45141,45162,45172,45226,45325,45333,45356,45381,45409,45412,45476,45579,45610,45618,45649,45666,45829,45833,45857,45892,45920,45953,45984,46101,46118,46372,46598,46849,46880,47365,47396,47650,47873,49183,49214,49270,49334,49454,49465,49468,49557,49588,49842,49976,50453,50484,53525,57613,57641,57669,98676,


*********************************************************************
8 peg patterns:
Total of 2587 mincodes
255,383,495,503,509,703,735,751,759,766,879,891,893,927,943,951,955,957,975,983,999,1003,1005,1006,1017,1018,1020,1151,1247,1271,1275,1343,1375,1391,1399,1405,1467,1470,1495,1499,1501,1517,1518,1523,1525,1530,1599,1631,1647,1655,1662,1695,1719,1723,1725,1743,1755,1757,1758,1767,1771,1773,1779,1781,1782,1786,1823,1839,1851,1853,1854,1871,1879,1895,1899,1901,1902,1913,1914,1943,1947,1949,1963,1965,1966,1971,1973,1977,1978,1991,1995,1997,2003,2005,2010,2019,2021,2025,2026,2028,2034,2036,2040,2175,2239,2271,2287,2295,2299,2301,2302,2423,2427,2429,2535,2542,2549,2623,2671,2683,2686,2719,2735,2747,2750,2767,2775,2791,2795,2797,2798,2806,2809,2810,2875,2907,2923,2925,2931,2959,2971,2973,2990,2995,3001,3019,3021,3033,3045,3049,3057,3135,3167,3183,3191,3195,3259,3287,3291,3315,3322,3359,3375,3383,3390,3407,3415,3421,3431,3438,3443,3445,3471,3483,3485,3486,3495,3507,3509,3510,3514,3533,3534,3539,3541,3557,3558,3562,3569,3570,3615,3631,3639,3643,3663,3671,3687,3691,3694,3702,3705,3706,3735,3739,3755,3763,3769,3770,3783,3787,3795,3797,3798,3811,3818,3826,3855,3867,3886,3897,3911,3915,3917,3939,3941,3945,3953,3979,3981,3989,3993,4003,4005,4006,4010,4017,4018,4035,4037,4041,4050,4065,4066,4068,4080,4703,4727,4731,4733,4767,4783,4791,4798,4815,4823,4827,4829,4839,4846,4851,4853,4854,4857,4911,4923,4925,4926,4955,4971,4973,4979,4981,4985,5007,5015,5031,5035,5037,5038,5046,5049,5050,5063,5077,5081,5094,5097,5098,5100,5105,5183,5215,5239,5246,5303,5341,5365,5366,5370,5485,5494,5605,5663,5679,5711,5719,5723,5735,5742,5747,5749,5750,5753,5775,5787,5799,5803,5811,5813,5814,5818,5837,5843,5845,5849,5859,5861,5862,5866,5873,5874,5903,5911,5933,5942,5945,5946,5959,5971,5973,5990,5993,6001,6023,6029,6035,6037,6038,6051,6053,6057,6058,6066,6083,6085,6097,6114,6116,6120,6703,6715,6743,6747,6763,6766,6771,6773,6777,6778,6799,6807,6827,6830,6838,6841,6842,6855,6867,6869,6870,6886,6889,6890,6897,6927,6939,6955,6957,6963,6987,6989,7011,7013,7025,7026,7047,7051,7053,7075,7077,7081,7089,7090,7113,7121,7137,7138,7140,7199,7223,7227,7247,7255,7271,7286,7290,7347,7354,7381,7463,7525,7538,7695,7703,7719,7723,7751,7763,7782,7786,7793,7815,7819,7827,7843,7850,7858,7875,7878,7889,7906,7943,7971,7973,7977,7985,7986,8033,8034,8067,8069,8073,8097,8098,8160,8815,8830,8891,8911,8925,8939,8947,8950,8954,9063,9067,9069,9081,9187,9193,9196,9787,9807,9819,9835,9837,9843,9846,9850,9871,9879,9883,9902,9907,9913,9927,9931,9933,9934,9942,9945,9946,9958,9961,9969,9970,10027,10030,10042,10055,10059,10061,10069,10083,10085,10089,10090,10119,10126,10131,10137,10150,10153,10154,10161,10179,10181,10182,10185,10209,10216,10224,10859,10862,10874,10923,10926,10938,10955,10979,10985,10986,10994,11107,11113,11121,11233,11803,11819,11827,11851,11875,11881,11882,11890,11911,11923,11945,11946,11971,11973,11974,11986,12001,12043,12067,12074,12101,12105,12129,12130,12166,12169,12170,12193,12194,12225,12256,13839,13867,13875,13899,13907,13923,13925,13926,13930,13937,13938,13987,13990,13993,14001,14002,14022,14025,14049,14050,14115,14117,14121,14178,14304,15883,15907,15939,15970,16033,16065,16161,16511,16607,16637,16638,16765,16799,16830,16861,16862,16878,16885,16889,17007,17019,17055,17083,17103,17134,17145,17146,17148,17261,17309,17337,17357,17381,17385,17400,17471,17503,17519,17527,17531,17533,17583,17595,17597,17598,17623,17627,17629,17646,17653,17657,17658,17695,17711,17719,17726,17751,17757,17781,17807,17821,17822,17837,17845,17846,17850,17869,17877,17893,17894,17900,17905,17906,17951,17967,17975,17979,17981,17999,18041,18042,18044,18071,18075,18077,18091,18094,18099,18101,18105,18106,18119,18123,18131,18133,18138,18154,18162,18164,18168,18205,18233,18253,18277,18281,18289,18315,18317,18325,18329,18341,18346,18348,18353,18354,18373,18377,18401,18404,18416,18527,18551,18555,18557,18591,18622,18639,18651,18653,18654,18670,18677,18678,18681,18735,18781,18797,18809,18810,18831,18861,18862,18873,18874,18922,18924,18936,19087,19099,19118,19123,19129,19147,19161,19185,19192,19257,19305,19369,19372,19384,19401,19432,19487,19511,19518,19543,19549,19550,19571,19573,19574,19599,19611,19613,19614,19627,19637,19638,19642,19662,19667,19669,19673,19697,19698,19727,19735,19751,19757,19770,19797,19847,19851,19853,19859,19861,19877,19881,19882,19890,19909,19921,19924,19938,19940,19944,19995,19997,20019,20025,20057,20081,20107,20115,20117,20121,20122,20145,20146,20208,20265,20268,20273,20321,20328,20357,20388,20392,20417,20543,20591,20605,20639,20667,20669,20670,20687,20695,20702,20726,20729,20730,20732,20767,20797,20845,20853,20879,20893,20894,20910,20917,20918,20921,20941,20950,20965,20980,21039,21051,21085,21099,21102,21109,21113,21114,21116,21135,21143,21150,21163,21166,21174,21177,21178,21180,21198,21205,21209,21222,21226,21233,21240,21277,21293,21325,21337,21349,21361,21389,21401,21413,21417,21425,21432,21449,21473,21476,21480,21488,21535,21559,21565,21591,21622,21655,21659,21661,21678,21683,21685,21689,21690,21703,21717,21718,21746,21748,21752,21783,21789,21799,21813,21861,21901,21907,21909,21925,21926,21932,21937,21938,21957,21985,22000,22031,22039,22070,22073,22074,22101,22129,22136,22151,22155,22165,22166,22170,22179,22186,22194,22200,22211,22225,22228,22242,22279,22285,22309,22313,22321,22324,22369,22372,22405,22409,22418,22433,22434,22436,22448,22496,22559,22583,22587,22589,22621,22622,22645,22646,22671,22679,22683,22685,22686,22702,22707,22709,22710,22713,22727,22742,22758,22769,22770,22772,22829,22837,22841,22842,22869,22885,22933,22934,22950,22953,22954,22956,22961,22981,23009,23091,23098,23129,23153,23175,23179,23193,23194,23217,23218,23220,23249,23280,23309,23333,23337,23400,23429,23433,23457,23464,23472,23489,23520,23575,23581,23582,23603,23605,23606,23666,23694,23699,23701,23705,23729,23730,23792,23815,23829,23830,23846,23877,23941,23942,23953,23970,23976,24089,24113,24114,24176,24240,24325,24353,24360,24385,24449,24452,24671,24699,24766,24791,24795,24814,24826,24911,24942,24975,25018,25037,25038,25049,25052,25062,25066,25068,25321,25322,25449,25514,25545,25569,25659,25662,25687,25691,25693,25707,25709,25710,25715,25721,25722,25743,25751,25758,25771,25774,25782,25786,25799,25806,25811,25813,25814,25817,25830,25833,25834,25848,25871,25883,25885,25895,25899,25901,25914,25933,25934,25941,25945,25948,25957,25958,25962,25964,25972,25991,25995,25997,25998,26009,26012,26021,26022,26025,26034,26040,26054,26057,26060,26065,26082,26084,26088,26096,26139,26155,26163,26189,26211,26217,26218,26247,26259,26281,26282,26309,26313,26337,26403,26410,26441,26465,26505,26506,26508,26529,26530,26532,26536,26544,26561,26592,26703,26715,26810,26829,26858,26866,26923,26985,26986,26988,27000,27015,27021,27049,27050,27052,27077,27084,27108,27112,27663,27675,27691,27706,27723,27725,27731,27737,27754,27762,27783,27787,27790,27798,27801,27814,27826,27846,27849,27874,27888,27911,27915,27917,27925,27939,27941,27945,27946,27960,27971,27973,28002,28004,28008,28035,28037,28038,28041,28065,28072,28080,28097,28100,28128,28171,28195,28233,28297,28456,28576,28703,28731,28734,28751,28759,28766,28781,28782,28790,28793,28794,28823,28829,28846,28857,28858,28877,28885,28886,28905,28906,28914,28916,28920,28943,28957,28974,28985,29005,29006,29029,29030,29033,29069,29070,29077,29084,29094,29098,29100,29106,29125,29132,29140,29153,29154,29156,29168,29227,29289,29304,29325,29338,29353,29354,29362,29386,29410,29481,29513,29537,29544,29573,29577,29601,29602,29664,29719,29723,29741,29742,29747,29749,29754,29767,29771,29773,29779,29781,29782,29795,29801,29802,29810,29831,29838,29845,29846,29862,29866,29873,29894,29897,29905,29908,29936,29965,29966,29973,29987,29989,29990,29994,30002,30004,30021,30028,30049,30050,30064,30086,30092,30113,30114,30116,30120,30128,30145,30176,30219,30243,30250,30258,30282,30306,30342,30345,30469,30473,30497,30498,30560,30593,30624,30735,30743,30766,30777,30791,30798,30822,30834,30861,30862,30869,30890,30898,30946,30960,30983,30990,31014,31017,31018,31032,31045,31073,31080,31088,31109,31110,31124,31138,31140,31144,31172,31369,31394,31497,31521,31617,31758,31779,31786,31794,31842,31856,31878,31906,32005,32006,32034,32040,32132,32160,32290,32513,32959,32991,33022,33087,33149,33150,33183,33214,33246,33261,33270,33273,33274,33276,33375,33399,33403,33405,33439,33470,33495,33499,33501,33502,33526,33529,33583,33595,33629,33645,33646,33653,33657,33658,33660,33679,33687,33694,33709,33710,33718,33721,33722,33724,33742,33749,33753,33766,33769,33770,33772,33777,33784,33855,33887,33911,33918,33951,33975,34013,34014,34037,34038,34042,34079,34107,34110,34127,34135,34142,34157,34166,34169,34170,34172,34199,34205,34229,34234,34253,34261,34262,34268,34277,34290,34292,34335,34366,34391,34395,34397,34398,34419,34422,34459,34461,34462,34486,34490,34515,34517,34521,34524,34545,34546,34548,34575,34583,34590,34603,34605,34606,34614,34617,34618,34620,34631,34645,34646,34649,34662,34665,34666,34668,34673,34680,34695,34699,34701,34707,34709,34710,34716,34725,34729,34730,34732,34738,34740,34744,34757,34758,34764,34769,34772,34786,34788,34792,34879,34939,34942,34975,34999,35003,35005,35006,35031,35038,35062,35065,35066,35103,35127,35131,35133,35151,35165,35166,35181,35189,35190,35194,35196,35215,35223,35229,35246,35253,35254,35257,35277,35278,35286,35292,35301,35302,35305,35314,35316,35320,35387,35390,35415,35419,35443,35450,35479,35486,35510,35513,35514,35539,35541,35545,35576,35599,35613,35627,35629,35635,35642,35644,35659,35661,35669,35673,35685,35690,35692,35697,35698,35719,35723,35725,35737,35740,35753,35761,35762,35764,35768,35785,35788,35793,35809,35816,35824,35871,35895,35899,35902,35927,35934,35958,35962,35991,36019,36026,36054,36082,36111,36119,36125,36126,36142,36147,36149,36150,36153,36167,36173,36174,36182,36188,36197,36198,36201,36209,36210,36212,36216,36237,36238,36245,36252,36261,36262,36274,36276,36293,36300,36308,36322,36336,36375,36382,36406,36410,36435,36438,36499,36502,36530,36615,36619,36621,36622,36633,36643,36645,36649,36657,36658,36660,36664,36681,36684,36689,36705,36706,36712,36720,36739,36741,36745,36748,36756,36769,36770,36784,36959,36983,36987,36989,37023,37054,37079,37085,37109,37110,37179,37181,37182,37213,37229,37230,37237,37242,37271,37302,37306,37333,37350,37356,37368,37407,37435,37437,37467,37469,37470,37491,37493,37494,37498,37500,37527,37531,37533,37534,37555,37558,37561,37590,37593,37596,37617,37618,37620,37624,37659,37661,37675,37677,37678,37689,37690,37692,37709,37717,37733,37737,37738,37740,37746,37748,37752,37767,37774,37781,37782,37785,37798,37801,37802,37804,37809,37816,37829,37833,37841,37844,37857,37864,37872,37919,37943,37950,37975,37981,37982,38003,38006,38046,38070,38101,38108,38167,38174,38198,38215,38229,38230,38252,38264,38293,38322,38348,38356,38423,38427,38429,38451,38454,38486,38489,38514,38547,38549,38553,38577,38578,38580,38612,38640,38663,38677,38678,38681,38694,38697,38705,38712,38725,38729,38737,38740,38753,38768,38787,38789,38796,38801,38804,38818,38824,38849,38971,38974,38999,39027,39034,39063,39094,39098,39125,39153,39160,39183,39197,39207,39213,39219,39221,39222,39226,39245,39253,39269,39270,39274,39281,39282,39284,39303,39309,39333,39334,39345,39346,39447,39451,39475,39482,39507,39510,39538,39571,39574,39577,39608,39633,39691,39693,39701,39705,39715,39717,39722,39729,39730,39749,39753,39777,39778,39792,39814,39817,39820,39825,39841,39842,39848,39856,39873,39959,39990,39994,40114,40199,40205,40229,40230,40241,40242,40325,40354,40467,40470,40710,40713,40721,40737,40738,40752,40769,41055,41086,41119,41167,41181,41206,41210,41247,41275,41278,41295,41303,41325,41326,41334,41337,41338,41340,41367,41373,41390,41402,41404,41421,41429,41445,41449,41450,41452,41458,41460,41551,41559,41563,41582,41587,41593,41615,41630,41658,41678,41683,41689,41706,41714,41743,41771,41799,41806,41817,41830,41833,41834,41836,41841,41848,41863,41867,41869,41897,41898,41906,41912,41925,41926,41932,41937,41954,41956,41960,42015,42043,42063,42077,42102,42106,42158,42166,42214,42226,42269,42285,42286,42297,42298,42300,42311,42317,42325,42341,42345,42346,42354,42356,42389,42406,42410,42417,42437,42465,42511,42523,42526,42554,42571,42574,42579,42581,42585,42602,42609,42610,42635,42638,42674,42680,42694,42705,42722,42736,42759,42763,42765,42793,42794,42796,42802,42808,42819,42821,42822,42828,42836,42850,42852,42856,42883,42885,42886,42889,42920,42928,42945,42948,42976,43039,43070,43087,43095,43115,43118,43126,43130,43182,43194,43207,43242,43250,43279,43287,43310,43335,43341,43365,43366,43369,43378,43405,43430,43434,43461,43535,43591,43603,43626,43640,43690,43746,43783,43787,43811,43817,43832,43849,43852,43873,43874,43876,43880,43888,43907,43913,43938,44000,44055,44061,44078,44083,44090,44117,44138,44146,44198,44202,44301,44309,44326,44330,44340,44357,44385,44388,44555,44586,44594,44611,44625,44642,44803,44805,44809,44833,44834,44868,44896,44929,44960,45087,45103,45118,45135,45143,45149,45166,45171,45173,45174,45199,45238,45242,45269,45286,45290,45300,45327,45335,45355,45357,45358,45366,45370,45372,45383,45397,45414,45417,45418,45420,45425,45447,45453,45461,45477,45484,45492,45509,45540,45583,45591,45595,45614,45619,45639,45643,45646,45654,45657,45670,45681,45682,45684,45688,45710,45715,45721,45738,45746,45794,45808,45838,45849,45865,45866,45868,45873,45880,45893,45894,45897,45921,45928,45936,45957,45958,45964,45969,45986,45988,45992,46017,46020,46134,46138,46165,46182,46186,46196,46246,46343,46349,46357,46373,46380,46388,46405,46436,46469,46603,46606,46611,46634,46641,46642,46659,46690,46704,46726,46737,46754,46768,46851,46853,46854,46865,46882,46884,46888,46913,46916,46977,46980,47008,47119,47127,47147,47150,47158,47175,47189,47206,47210,47239,47367,47373,47395,47397,47398,47401,47457,47460,47493,47524,47623,47630,47635,47658,47686,47728,47778,47878,47881,47905,47906,47908,47912,47920,47937,47968,48032,48135,48149,48389,48417,48420,48643,48657,48674,48928,49215,49278,49311,49342,49398,49469,49501,49525,49532,49565,49582,49589,49590,49593,49652,49723,49786,49815,49822,49846,49850,49949,49980,50073,50076,50097,50104,50160,50207,50235,50238,50327,50447,50461,50478,50485,50486,50489,50545,50548,50581,50598,50609,50612,50838,50866,50969,50972,50993,51000,51056,51092,51106,51120,51351,51382,51485,51502,51509,51513,51516,51541,51572,51605,51622,51633,52024,52487,52501,52518,52529,53307,53310,53399,53430,53533,53564,53589,53620,53670,53681,53684,53818,53910,54037,54041,54058,54065,54161,54577,54580,55057,55573,55604,56081,56098,57375,57403,57406,57423,57431,57454,57462,57465,57495,57501,57518,57532,57557,57615,57646,57657,57677,57701,57702,57705,57741,57766,57797,58026,58034,58082,58153,58185,58245,58249,58273,58391,58397,58414,58425,58428,58453,58484,58517,58534,58637,58645,58662,58891,58922,58930,58978,59014,59145,59265,59438,59463,59494,59686,59689,60169,60437,61483,61486,61494,61497,61500,61542,61553,61620,61737,61977,61994,62001,62097,62217,62516,62993,63526,82364,83253,83260,83380,84284,85300,86452,91182,91190,91238,91430,93222,94254,95270,98621,98684,98804,99129,99132,99221,99252,100241,103189,103193,103313,


*********************************************************************
9 peg patterns:
Total of 2936 mincodes
767,895,991,1015,1019,1021,1279,1471,1503,1527,1534,1663,1727,1759,1775,1783,1787,1789,1790,1887,1911,1915,1917,1951,1967,1975,1982,1999,2007,2011,2013,2023,2030,2035,2037,2038,2041,2431,2543,2557,2687,2783,2807,2811,2927,2939,2941,2991,3003,3005,3006,3035,3051,3053,3054,3059,3061,3065,3066,3295,3319,3391,3439,3487,3511,3515,3535,3543,3559,3574,3578,3679,3703,3707,3743,3767,3791,3799,3803,3815,3827,3829,3830,3887,3899,3947,3949,3955,3957,3961,3983,3991,4007,4011,4013,4022,4025,4026,4039,4051,4053,4070,4073,4074,4081,4735,4799,4847,4859,4861,4862,4927,4975,4983,5023,5047,5051,5053,5071,5083,5095,5099,5101,5107,5109,5110,5247,5343,5367,5495,5695,5743,5755,5791,5815,5819,5839,5847,5863,5878,5881,5882,5919,5943,5947,5991,5997,6003,6005,6006,6031,6039,6055,6067,6070,6073,6087,6093,6117,6118,6121,6129,6130,6719,6751,6767,6775,6815,6839,6843,6863,6875,6887,6891,6899,6901,6902,6959,6967,6971,6999,7015,7019,7021,7063,7083,7085,7091,7093,7111,7123,7139,7145,7263,7287,7351,7735,7739,7759,7783,7787,7795,7823,7831,7835,7847,7859,7910,7921,7922,7959,7979,7987,8007,8035,8037,8041,8071,8083,8105,8113,8831,8927,8943,8955,8958,9083,9085,9191,9198,9823,9839,9847,9851,9903,9915,9943,9947,9963,9965,9971,9978,10015,10031,10063,10075,10087,10094,10099,10105,10127,10139,10151,10155,10157,10163,10166,10170,10187,10189,10190,10195,10197,10201,10211,10213,10214,10218,10225,10226,10847,10875,10959,10967,10995,11055,11115,11117,11118,11129,11238,11241,11823,11855,11863,11867,11879,11891,11919,11931,11947,11955,11979,11987,12003,12006,12017,12018,12047,12071,12075,12103,12134,12137,12138,12145,12167,12171,12195,12201,12202,12210,12227,12229,12230,12241,12258,13871,13879,13883,13903,13911,13927,13931,13995,14003,14023,14027,14051,14053,14058,14066,14179,14181,14182,14185,14193,14194,14305,15911,15923,15943,15947,15971,16035,16098,16225,16767,16831,16893,17023,17119,17143,17147,17149,17277,17327,17339,17373,17389,17401,17402,17599,17631,17647,17655,17662,17727,17823,17839,17847,17879,17901,17910,18015,18039,18043,18045,18079,18095,18103,18110,18127,18135,18139,18141,18151,18158,18163,18165,18166,18169,18223,18235,18237,18285,18291,18293,18297,18319,18327,18343,18347,18349,18350,18361,18362,18389,18409,18412,18417,18559,18623,18671,18685,18686,18783,18799,18847,18871,18875,18877,18895,18909,18925,18933,19067,19119,19131,19134,19163,19165,19179,19182,19189,19193,19194,19321,19357,19371,19373,19405,19429,19436,19519,19615,19639,19643,19663,19671,19702,19706,19743,19767,19815,19855,19863,19870,19879,19886,19891,19893,19911,19917,19941,19954,20027,20030,20083,20085,20089,20090,20111,20119,20150,20153,20154,20179,20181,20209,20267,20269,20275,20301,20325,20337,20363,20365,20387,20389,20393,20401,20449,20452,20464,20607,20703,20727,20733,20799,20861,20911,20925,20973,20981,21055,21087,21103,21111,21151,21175,21179,21181,21199,21211,21213,21223,21227,21235,21237,21238,21242,21295,21307,21309,21357,21405,21419,21421,21429,21433,21434,21453,21461,21477,21481,21490,21623,21663,21687,21694,21719,21725,21747,21749,21911,21933,21942,21973,22047,22071,22075,22109,22131,22133,22134,22159,22167,22171,22173,22183,22190,22195,22197,22198,22201,22215,22243,22246,22257,22258,22260,22317,22323,22325,22329,22373,22407,22421,22438,22441,22449,22469,22497,22591,22647,22653,22703,22715,22717,22718,22743,22771,22773,22777,22815,22831,22839,22901,22927,22951,22957,22965,22966,23013,23025,23071,23095,23099,23101,23161,23162,23191,23195,23211,23214,23219,23221,23225,23226,23239,23243,23251,23253,23282,23373,23397,23409,23435,23437,23445,23461,23473,23474,23493,23497,23521,23524,23639,23695,23703,23738,23765,23847,23943,23949,23973,23986,24087,24115,24121,24122,24147,24149,24211,24213,24214,24241,24333,24355,24357,24369,24370,24417,24420,24481,24482,24484,24799,24830,24943,24991,25019,25039,25069,25070,25081,25082,25084,25211,25295,25307,25331,25451,25487,25515,25577,25578,25580,25592,25663,25695,25711,25719,25726,25759,25783,25787,25807,25819,25821,25822,25831,25835,25845,25846,25850,25887,25903,25911,25915,25918,25935,25959,25963,25965,25978,26007,26011,26013,26027,26029,26030,26035,26037,26041,26042,26055,26059,26061,26067,26069,26085,26089,26090,26098,26100,26104,26159,26191,26203,26215,26227,26233,26255,26267,26270,26283,26285,26291,26294,26298,26315,26317,26323,26329,26339,26341,26346,26353,26354,26383,26407,26411,26413,26425,26473,26474,26476,26481,26488,26503,26507,26509,26517,26531,26533,26537,26538,26552,26563,26565,26570,26594,26596,26600,26747,26750,26783,26811,26814,26831,26839,26846,26859,26862,26870,26873,26874,26959,26973,26983,26987,26989,27023,27054,27065,27083,27085,27086,27109,27110,27113,27128,27243,27369,27531,27555,27561,27593,27617,27624,27679,27695,27703,27707,27727,27735,27751,27755,27766,27770,27799,27803,27819,27827,27834,27847,27851,27859,27861,27862,27875,27882,27890,27919,27931,27933,27943,27950,27975,27981,27982,28003,28005,28006,28043,28045,28046,28051,28053,28057,28069,28070,28074,28082,28099,28101,28105,28129,28130,28144,28203,28218,28265,28299,28323,28330,28338,28355,28386,28427,28429,28441,28451,28457,28465,28489,28513,28547,28549,28553,28554,28577,28578,28640,28767,28791,28795,28797,28831,28862,28879,28887,28893,28894,28910,28915,28917,28918,28921,28975,28987,29037,29045,29049,29050,29071,29079,29086,29099,29101,29102,29110,29113,29114,29127,29134,29141,29158,29161,29162,29164,29169,29243,29275,29277,29291,29293,29299,29306,29327,29335,29339,29358,29363,29369,29383,29387,29389,29402,29414,29417,29425,29426,29483,29497,29517,29541,29545,29546,29548,29575,29582,29593,29606,29609,29610,29612,29617,29624,29637,29641,29665,29672,29680,29727,29743,29751,29775,29783,29790,29799,29806,29811,29813,29839,29851,29854,29863,29875,29877,29878,29882,29901,29902,29907,29909,29926,29930,29937,29938,29967,29975,29991,29997,30006,30010,30023,30037,30054,30087,30091,30093,30101,30102,30115,30117,30121,30122,30130,30149,30150,30161,30164,30178,30180,30184,30223,30231,30235,30247,30259,30279,30283,30307,30310,30321,30322,30347,30355,30362,30371,30378,30385,30386,30403,30409,30434,30448,30471,30502,30505,30506,30513,30533,30561,30568,30597,30598,30609,30626,30632,30657,30660,30767,30779,30807,30827,30830,30835,30837,30842,30863,30871,30891,30894,30902,30906,30919,30933,30934,30950,30953,30954,30961,30991,31005,31015,31019,31021,31034,31053,31054,31061,31077,31078,31092,31111,31117,31118,31139,31141,31142,31145,31154,31174,31201,31202,31204,31216,31259,31275,31283,31331,31338,31367,31379,31401,31402,31409,31523,31530,31561,31585,31625,31649,31650,31652,31664,31681,31712,31759,31767,31783,31787,31802,31815,31829,31846,31850,31879,31894,31907,31914,31922,31942,32007,32013,32014,32035,32037,32038,32050,32098,32112,32133,32161,32162,32176,32224,32263,32275,32298,32387,32401,32418,32521,32545,32546,32608,32672,33023,33151,33247,33277,33407,33471,33531,33533,33534,33599,33631,33647,33655,33662,33695,33719,33723,33725,33743,33755,33757,33758,33773,33781,33782,33786,33788,33919,34015,34039,34143,34167,34173,34207,34231,34238,34263,34270,34294,34367,34427,34429,34430,34463,34487,34491,34493,34494,34519,34526,34550,34553,34554,34591,34615,34619,34621,34639,34651,34653,34663,34667,34669,34675,34677,34678,34682,34684,34703,34711,34715,34717,34718,34734,34739,34741,34742,34745,34759,34765,34774,34777,34789,34790,34793,34801,34802,34804,34808,34943,35039,35063,35067,35135,35167,35183,35191,35195,35197,35198,35259,35262,35287,35293,35309,35310,35317,35322,35391,35423,35447,35454,35487,35515,35547,35549,35550,35571,35574,35578,35615,35631,35639,35643,35645,35663,35671,35687,35691,35693,35694,35705,35706,35708,35735,35739,35741,35755,35757,35758,35763,35769,35770,35772,35787,35789,35795,35797,35813,35817,35818,35820,35826,35828,35832,35935,35959,35963,35999,36023,36055,36062,36086,36155,36158,36183,36189,36205,36206,36211,36213,36218,36247,36254,36278,36282,36295,36302,36309,36310,36326,36383,36407,36411,36443,36446,36467,36470,36474,36503,36507,36510,36531,36534,36566,36594,36631,36635,36637,36651,36653,36654,36659,36661,36665,36666,36679,36683,36685,36691,36693,36707,36709,36713,36714,36716,36722,36724,36728,36743,36750,36755,36757,36758,36761,36774,36777,36778,36785,36792,36803,36805,36806,36809,36817,36820,36833,36840,36848,36991,37118,37183,37215,37239,37246,37279,37303,37341,37365,37366,37370,37439,37471,37495,37499,37501,37502,37563,37565,37566,37591,37595,37597,37619,37621,37625,37626,37628,37663,37679,37694,37711,37719,37723,37725,37735,37742,37749,37750,37753,37775,37787,37789,37799,37805,37811,37813,37814,37818,37820,37837,37845,37861,37862,37866,37868,37873,37874,37876,38014,38110,38134,38199,38237,38261,38262,38295,38302,38358,38459,38461,38462,38487,38491,38493,38515,38522,38551,38558,38582,38586,38611,38613,38614,38617,38641,38648,38685,38695,38701,38707,38709,38710,38714,38733,38739,38741,38755,38757,38769,38770,38772,38791,38797,38806,38809,38821,38822,38833,38834,38840,38865,38888,38896,38975,39007,39031,39038,39071,39095,39133,39157,39158,39162,39199,39223,39227,39247,39255,39271,39277,39286,39289,39319,39325,39347,39349,39354,39373,39381,39397,39410,39412,39455,39479,39486,39511,39515,39539,39542,39579,39581,39582,39603,39606,39610,39635,39637,39641,39666,39695,39703,39719,39723,39725,39726,39734,39737,39738,39751,39765,39769,39782,39785,39786,39793,39815,39819,39821,39827,39829,39830,39843,39845,39849,39850,39852,39858,39860,39875,39877,39878,39889,39906,39912,39967,39991,40030,40054,40058,40087,40118,40215,40221,40245,40250,40269,40277,40293,40306,40327,40475,40499,40502,40506,40531,40562,40598,40601,40626,40711,40717,40723,40725,40726,40739,40741,40745,40746,40754,40771,40773,40785,40802,40837,40838,40841,40849,40865,40880,40897,41087,41183,41207,41211,41214,41311,41335,41339,41341,41375,41391,41406,41423,41431,41437,41454,41461,41462,41465,41583,41595,41598,41631,41659,41679,41687,41694,41707,41710,41718,41721,41722,41787,41807,41819,41821,41831,41835,41837,41843,41850,41852,41871,41879,41883,41885,41902,41907,41913,41927,41931,41933,41934,41945,41948,41958,41961,41969,41970,41972,41976,42047,42079,42095,42103,42107,42199,42205,42222,42227,42229,42234,42271,42287,42302,42319,42327,42333,42343,42350,42355,42357,42358,42361,42383,42397,42407,42422,42426,42445,42453,42469,42470,42474,42481,42482,42527,42555,42558,42575,42583,42590,42603,42606,42614,42617,42618,42647,42651,42653,42670,42682,42695,42699,42707,42709,42710,42730,42738,42740,42767,42775,42779,42781,42782,42798,42809,42823,42827,42829,42830,42841,42851,42853,42854,42857,42865,42866,42872,42891,42893,42894,42899,42901,42905,42918,42922,42929,42930,42947,42949,42953,42956,42964,42977,42978,42980,42992,43103,43127,43131,43167,43215,43223,43246,43311,43323,43326,43351,43357,43371,43373,43374,43379,43385,43386,43407,43415,43431,43435,43437,43438,43446,43450,43463,43477,43494,43497,43498,43579,43599,43611,43613,43614,43627,43635,43638,43642,43663,43675,43719,43723,43726,43747,43762,43803,43805,43819,43822,43827,43834,43847,43851,43853,43861,43875,43881,43882,43884,43896,43911,43918,43923,43942,43945,43946,43960,43971,43973,43977,44001,44008,44016,44063,44079,44111,44119,44135,44142,44147,44150,44175,44245,44262,44266,44274,44303,44311,44327,44331,44334,44342,44346,44359,44373,44390,44393,44394,44401,44423,44437,44451,44458,44485,44559,44567,44571,44590,44595,44601,44615,44619,44622,44630,44633,44646,44657,44658,44683,44691,44714,44722,44739,44770,44807,44814,44819,44825,44838,44841,44842,44849,44867,44869,44870,44873,44881,44897,44904,44912,44931,44933,44934,44945,44962,44964,44993,44996,45119,45167,45179,45182,45215,45239,45246,45263,45271,45302,45306,45343,45367,45371,45373,45391,45405,45415,45419,45421,45427,45429,45430,45434,45436,45455,45463,45469,45486,45491,45493,45494,45511,45517,45541,45542,45553,45556,45615,45627,45630,45655,45659,45661,45675,45678,45683,45689,45690,45711,45719,45726,45739,45742,45750,45754,45767,45774,45779,45781,45782,45785,45798,45802,45809,45816,45839,45851,45853,45867,45869,45875,45882,45899,45901,45902,45909,45913,45923,45925,45926,45930,45932,45937,45938,45940,45959,45963,45965,45966,45974,45977,45987,45990,45993,46001,46002,46004,46008,46022,46025,46028,46033,46049,46050,46052,46056,46064,46111,46135,46142,46159,46167,46183,46198,46202,46231,46279,46351,46359,46375,46382,46387,46389,46390,46407,46413,46435,46437,46438,46452,46485,46502,46516,46533,46607,46615,46638,46646,46650,46663,46670,46675,46677,46678,46681,46694,46698,46705,46727,46731,46739,46741,46742,46762,46770,46787,46790,46801,46818,46855,46859,46861,46870,46873,46883,46885,46886,46889,46897,46898,46918,46921,46929,46945,46946,46948,46952,46960,46979,46981,46985,47009,47010,47012,47024,47044,47072,47135,47159,47163,47183,47197,47207,47211,47219,47222,47226,47247,47255,47286,47303,47331,47334,47383,47389,47403,47405,47406,47411,47417,47431,47437,47445,47459,47461,47465,47476,47495,47509,47526,47537,47557,47585,47631,47643,47659,47667,47674,47691,47694,47699,47701,47705,47715,47722,47729,47730,47751,47755,47758,47779,47794,47814,47825,47842,47856,47879,47883,47885,47893,47907,47913,47914,47922,47939,47941,47942,47953,47970,47972,47976,48003,48005,48006,48009,48033,48040,48048,48065,48068,48096,48143,48151,48167,48179,48182,48199,48227,48230,48391,48405,48422,48433,48453,48481,48517,48647,48651,48675,48678,48689,48690,48710,48721,48738,48771,48802,48899,48901,48902,48905,48913,48929,48961,48992,49025,49279,49375,49471,49503,49533,49597,49598,49629,49646,49653,49660,49727,49759,49783,49790,49823,49847,49851,49883,49886,49910,49914,49967,49981,50041,50044,50077,50094,50101,50105,50106,50108,50133,50154,50162,50164,50168,50271,50335,50366,50391,50422,50479,50493,50494,50525,50549,50575,50583,50614,50617,50645,50673,50719,50779,50839,50843,50846,50867,50870,50902,50930,50971,50973,50987,50997,51001,51002,51004,51029,51058,51060,51064,51079,51093,51094,51097,51110,51114,51121,51128,51153,51156,51184,51387,51390,51415,51487,51503,51511,51518,51535,51543,51549,51566,51573,51574,51577,51599,51613,51637,51638,51644,51669,51697,51700,51863,51867,51898,51923,51997,52025,52057,52081,52107,52117,52121,52138,52145,52146,52495,52509,52519,52531,52533,52534,52565,52582,52593,52615,52646,52657,52660,53003,53013,53017,53027,53034,53041,53042,53104,53137,53154,53311,53343,53367,53374,53407,53431,53435,53494,53535,53551,53565,53591,53622,53655,53661,53678,53685,53692,53717,53748,53791,53822,53915,53918,53939,53942,53946,54002,54031,54062,54073,54074,54076,54101,54105,54118,54129,54165,54186,54194,54196,54225,54242,54303,54423,54451,54454,54551,54557,54581,54613,54663,54677,54934,54962,55061,55090,55092,55096,55121,55185,55188,55447,55475,55567,55575,55581,55591,55598,55605,55606,55609,55623,55665,55668,55701,55718,55729,55732,56071,56089,56113,56116,56145,56226,56597,56614,56625,57122,57439,57463,57467,57469,57503,57534,57551,57559,57565,57582,57590,57593,57647,57659,57693,57709,57710,57717,57721,57724,57743,57751,57773,57774,57782,57785,57788,57813,57830,57833,57841,57915,57947,57949,57963,57971,57978,57999,58007,58011,58030,58035,58041,58055,58062,58073,58086,58097,58098,58155,58189,58217,58218,58247,58254,58265,58278,58281,58282,58289,58309,58313,58337,58399,58415,58430,58447,58455,58461,58478,58483,58485,58486,58489,58511,58525,58550,58581,58598,58612,58639,58647,58667,58669,58670,58678,58681,58684,58695,58709,58726,58729,58737,58759,58765,58773,58789,58793,58804,58821,58895,58903,58907,58926,58931,58937,58951,58958,58969,58982,58993,58994,59019,59022,59027,59029,59033,59050,59057,59058,59106,59143,59150,59161,59174,59177,59178,59185,59209,59269,59270,59281,59284,59329,59451,59454,59479,59485,59499,59502,59507,59516,59563,59566,59574,59591,59622,59687,59691,59693,59708,59725,59733,59750,59764,59814,59817,59931,59947,59955,60003,60010,60039,60051,60074,60195,60202,60233,60297,60431,60439,60459,60462,60470,60487,60501,60518,60529,60551,60565,60679,60685,60707,60710,60713,60935,60947,60953,60970,60977,61073,61193,61495,61499,61501,61543,61547,61555,61557,61558,61564,61614,61619,61621,61622,61670,61681,61684,61739,61741,61742,61749,61753,61756,61801,61812,61862,61865,61873,61967,61979,61981,61995,62003,62010,62027,62041,62051,62058,62065,62087,62091,62094,62102,62105,62115,62129,62132,62150,62161,62221,62249,62342,62345,62479,62510,62515,62517,62518,62535,62563,62566,62580,62630,62644,62758,62769,62983,62987,62998,63001,63011,63014,63025,63046,63057,63107,63238,63531,63534,63539,63545,63587,63604,63654,63779,63782,63796,64011,64035,64131,64134,64550,64561,65027,65030,82301,82365,82873,82876,83261,83381,83769,83861,83892,84285,84398,84405,84409,85301,85425,85809,86333,86841,86933,87829,87857,88373,88881,90238,90358,90542,90553,91191,91195,91197,91254,91310,91318,91366,91438,91445,91449,91508,91558,91569,91675,91691,91699,91783,91790,91801,91814,91825,92270,92334,92462,92582,93227,93230,93235,93350,93478,93731,94270,94318,94326,94390,94438,94644,94777,95271,95286,95334,95398,95779,96302,96310,96358,96550,98685,98805,99133,99165,99189,99196,99229,99253,99254,99257,99289,99313,99316,99639,99646,99766,100125,100150,100245,100273,100276,101269,101273,101329,101686,103197,103219,103253,103321,103345,103377,105361,107067,107087,107095,107118,107126,107182,107310,107366,107377,108055,108059,108075,108078,108083,108107,108115,108131,108167,108179,108299,108309,108313,108323,108326,108433,109071,109079,109102,109107,109127,109158,109350,110091,110099,110115,110147,110339,110353,112135,112139,112163,112195,114179,157451,


*********************************************************************

Grand total of 8621 board positions


==> anc/TriangleWinning/TruncTriangle6ByIndex.txt <==
# List of codes by index for the board: TruncTriangle6
# This board has 18 holes
# This board has 4 problem types
# Index ranges from 0 to 15


*********************************************************************
1 peg patterns:
Total of 1 code of index 1 (0001):
16384,
Total of 1 code of index 2 (0010):
32,
Total of 1 code of index 4 (0100):
8,
Total of 1 code of index 8 (1000):
64,
Grand total codes: 4

1 peg ends:
0,1,2,2,3,3,3,3,4,4,4,4,4,4,4,4
1 peg counts:
0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,0
1 peg differences:
16384,32,8,64



*********************************************************************
2 peg patterns:
Total of 1 code of index 1 (0001):
98304,
Total of 3 codes of index 2 (0010):
5,192,33792,
Total of 1 code of index 5 (0101):
1088,
Total of 2 codes of index 8 (1000):
9,68,
Grand total codes: 7

2 peg ends:
0,1,4,4,4,5,5,5,7,7,7,7,7,7,7,7
2 peg counts:
0,1,3,0,0,1,0,0,2,0,0,0,0,0,0,0
2 peg differences:
98304,5,187,33600,1088,9,59



*********************************************************************
3 peg patterns:
Total of 2 codes of index 1 (0001):
37120,66592,
Total of 8 codes of index 2 (0010):
73,138,545,2113,17536,32840,135232,197632,
Total of 2 codes of index 3 (0011):
34880,67712,
Total of 4 codes of index 5 (0101):
1034,1408,6208,68608,
Total of 2 codes of index 6 (0110):
3200,38912,
Total of 7 codes of index 8 (1000):
42,44,69,112,352,584,1090,
Total of 2 codes of index 10 (1010):
25,140,
Grand total codes: 27

3 peg ends:
0,2,10,12,12,16,18,18,25,25,27,27,27,27,27,27
3 peg counts:
0,2,8,2,0,4,2,0,7,0,2,0,0,0,0,0
3 peg differences:
37120,29472,73,65,407,1568,15423,15304,102392,62400,34880,32832,1034,374,4800,62400,3200,35712,42,2,25,43,240,232,506,25,115



*********************************************************************
4 peg patterns:
Total of 7 codes of index 1 (0001):
5250,5408,36882,50208,65640,66565,200960,
Total of 32 codes of index 2 (0010):
106,209,393,705,1128,1218,1601,2059,2148,2433,3105,4289,12353,16584,17417,17504,19457,22656,34305,37056,50184,70784,99456,100360,102464,131272,134208,135178,135552,152576,181248,196680,
Total of 11 codes of index 3 (0011):
32976,33160,34826,35200,45120,51328,65732,67200,67593,67680,198720,
Total of 15 codes of index 5 (0101):
456,1170,1289,1304,1376,5696,6154,7424,23552,36096,66628,66704,67656,71712,78848,
Total of 8 codes of index 6 (0110):
3081,7200,13440,34952,36932,37008,38400,138240,
Total of 3 codes of index 7 (0111):
52224,136448,202752,
Total of 30 codes of index 8 (1000):
15,58,85,114,178,201,297,300,356,581,904,928,1035,1080,1122,1224,1345,1360,1409,1410,2244,2696,3120,3202,3360,4752,17456,17696,32852,33092,
Total of 10 codes of index 10 (1010):
60,108,408,680,1105,2185,4241,8457,34828,135180,
Total of 2 codes of index 11 (1011):
34368,77952,
Total of 1 code of index 13 (1101):
4304,
Total of 1 code of index 14 (1110):
1220,
Total of 3 codes of index 15 (1111):
2248,3168,6528,
Grand total codes: 123

4 peg ends:
0,7,39,50,50,65,73,76,106,106,116,118,118,119,120,123
4 peg counts:
0,7,32,11,0,15,8,3,30,0,10,2,0,1,1,3
4 peg differences:
5250,158,31474,13326,15432,925,134395,106,103,184,312,423,90,383,458,89,285,672,1184,8064,4231,833,87,1953,3199,11649,2751,13128,20600,28672,904,2104,28808,2936,970,374,17024,28672,15432,32976,184,1666,374,9920,6208,14404,1468,393,87,131040,456,714,119,15,72,4320,458,1270,16128,12544,30532,76,952,4056,7136,3081,4119,6240,21512,1980,76,1392,99840,52224,84224,66304,15,43,27,29,64,23,96,3,56,225,323,24,107,45,42,102,121,15,49,1,834,452,424,82,158,1392,12704,240,15156,240,60,48,300,272,425,1080,2056,4216,26371,100352,34368,43584,4304,1220,2248,920,3360



*********************************************************************
5 peg patterns:
Total of 41 codes of index 0 (0000):
233,572,1132,1225,1291,1306,1308,1353,1368,1418,1480,1816,1864,2220,3160,3209,3212,3224,3340,3408,3728,4696,4748,5131,5176,5187,5313,5320,5642,5698,5712,5768,5776,5890,5892,5896,6792,6920,7216,7936,9800,
Total of 17 codes of index 1 (0001):
1322,4456,5170,5218,5381,5505,15424,39938,45314,49256,50181,65960,67105,82984,184576,200722,214048,
Total of 84 codes of index 2 (0010):
79,155,229,244,361,426,453,651,740,1099,1125,1201,1473,1547,1636,1921,2094,2195,2329,2401,2468,3139,3713,4322,4433,6275,6721,7808,8641,11329,12299,12388,17450,17477,17553,17824,18049,18505,21633,22537,22624,29697,33353,34240,34340,34897,35393,38272,38977,39176,39425,54400,55304,67729,68225,68648,68738,69121,70752,79873,84104,99424,101377,102784,103680,119808,134154,134156,134528,135249,135314,135433,135520,135745,136258,137473,148616,150656,151624,165960,180296,198145,200896,214024,
Total of 48 codes of index 3 (0011):
1448,5220,5520,32846,32857,32922,33128,33220,34962,35081,35168,35906,37200,39042,41160,41408,45066,49348,50816,51209,51296,65613,65678,65689,65776,66248,66272,66724,67081,67626,67653,68000,68673,71809,83076,85024,100420,100496,168016,168200,170240,182336,196816,197000,198666,199040,208960,215168,
Total of 25 codes of index 5 (0101):
1324,4174,7186,9602,21572,35144,35858,46336,55328,66574,66585,66672,66700,66948,67752,67976,68896,71200,71685,71748,73216,74888,75136,199936,201744,
Total of 12 codes of index 6 (0110):
1177,7173,34920,35984,36889,36976,37252,37448,37472,48128,54276,136336,
Total of 19 codes of index 7 (0111):
32972,36878,36952,45440,50244,50320,51272,62464,65752,67168,132488,135496,136210,186368,198792,200772,200848,202240,216064,
Total of 90 codes of index 8 (1000):
31,59,62,87,118,234,302,357,555,601,625,666,690,716,809,865,872,901,929,1053,1095,1107,1114,1171,1221,1356,1377,1378,1442,1610,1744,1984,2123,2126,2218,2245,2260,2274,2288,3093,3122,3234,3272,3333,3364,3594,3968,4622,4633,4681,4720,4746,4904,4996,5920,6944,7202,9824,13888,16504,16744,16780,17429,17458,17669,17700,20494,20505,20592,20628,20868,22576,22816,25888,32798,32826,32828,32853,32854,32918,33037,33038,33052,33124,33136,33200,33696,34060,34866,35077,
Total of 47 codes of index 10 (1010):
220,376,428,653,1140,1425,1488,1673,2153,2168,3217,4209,4276,4324,6225,6338,8219,8393,8492,9537,12673,17452,19492,20676,22144,32924,33820,33868,34316,35368,38929,39044,45068,68625,69784,71872,98380,98456,99848,101440,102412,110600,132304,135448,135720,144448,198668,
Total of 20 codes of index 11 (1011):
3776,14528,19616,33892,34314,34688,35096,39488,44096,61568,67628,70032,72320,76928,77833,77920,101888,112640,137536,198208,
Total of 19 codes of index 13 (1101):
218,1138,1349,3280,3464,4185,4250,4300,5444,12736,21648,34116,34192,38992,69732,69808,71824,77896,101392,
Total of 11 codes of index 14 (1110):
205,1101,1760,5296,6248,6340,34440,35908,68740,104452,136260,
Total of 17 codes of index 15 (1111):
1051,1166,1240,1264,1736,3114,3141,3488,4548,6016,6290,6409,6496,12488,13408,19592,137288,
Grand total codes: 450

5 peg ends:
41,58,142,190,190,215,227,246,336,336,383,403,403,422,433,450
5 peg counts:
41,17,84,48,0,25,12,19,90,0,47,20,0,19,11,17
5 peg differences:
233,339,560,93,66,15,2,45,15,50,62,336,48,356,940,49,3,12,116,68,320,968,52,383,45,11,126,7,322,56,14,56,8,114,2,4,896,128,296,720,1864,1322,3134,714,48,163,124,9919,24514,5376,3942,925,15779,1145,15879,101592,16146,13326,79,76,74,15,117,65,27,198,89,359,26,76,272,74,89,285,173,101,134,72,67,671,574,609,111,1842,446,1087,833,2688,970,89,5062,27,76,271,225,456,3128,904,87,7073,3656,887,100,557,496,2879,705,199,249,14975,904,12425,496,423,90,383,1631,9121,4231,15320,1953,1407,896,16128,14346,2,372,721,65,119,87,225,513,1215,11143,2040,968,14336,14336,17849,2751,13128,1448,3772,300,27326,11,65,206,92,1742,119,87,738,1294,1842,2118,248,3658,4282,1468,393,87,14317,65,11,87,472,24,452,357,545,27,347,673,3136,11267,1948,15396,76,67520,184,2040,12096,14480,184,1666,374,9920,6208,1324,2850,3012,2416,11970,13572,714,10478,8992,11246,11,87,28,248,804,224,920,2304,485,63,1468,1672,248,124800,1808,1177,5996,27747,1064,905,87,276,196,24,10656,6148,82060,32972,3906,74,8488,4804,76,952,11192,3288,1416,65320,3008,714,50158,12424,1980,76,1392,13824,31,28,3,25,31,116,68,55,198,46,24,41,24,26,93,56,7,29,28,124,42,12,7,57,50,135,21,1,64,168,134,240,139,3,92,27,15,14,14,805,29,112,38,61,31,230,374,654,11,48,39,26,158,92,924,1024,258,2622,4064,2616,240,36,649,29,211,31,2794,11,87,36,240,1708,240,3072,6910,28,2,25,1,64,119,1,14,72,12,64,496,364,806,211,220,156,52,225,487,285,63,185,480,15,1049,992,67,48,1901,113,1881,174,99,1045,3136,4779,2040,1184,1468,10780,896,48,448,1052,3561,115,6024,23557,1159,2088,26508,76,1392,1592,972,8188,21704,3144,272,8728,54220,3776,10752,5088,14276,422,374,408,4392,4608,17472,6060,2404,2288,4608,905,87,23968,10752,24896,60672,218,920,211,1931,184,721,65,50,1144,7292,8912,12468,76,4800,30740,76,2016,6072,23496,205,896,659,3536,952,92,28100,1468,32832,35712,31808,1051,115,74,24,472,1378,27,347,1060,1468,274,119,87,5992,920,6184,117696



*********************************************************************
6 peg patterns:
Total of 108 codes of index 0 (0000):
175,636,732,1167,1227,1253,1258,1323,1386,1419,1450,1614,1626,1652,1748,1836,1880,2219,2221,2680,2732,3102,3115,3129,3213,3256,3284,3354,3404,3528,3598,3609,3696,3792,3880,3972,3976,4686,4716,4788,4812,4938,4940,5016,5135,5149,5166,5195,5198,5219,5236,5290,5300,5315,5332,5346,5414,5473,5480,5654,5657,5658,5706,5744,5928,5936,5956,5960,6018,6020,6682,6824,6984,7189,7698,8000,9004,9896,10120,10128,11968,12160,13984,16494,17740,17768,19604,19777,20586,20761,20836,20873,21144,21518,21585,21588,21652,21766,21772,21793,21800,22064,22796,23809,33081,33208,33849,37916,
Total of 27 codes of index 1 (0001):
4220,5143,5921,7182,7280,13520,13602,13704,15370,21644,45250,49576,50721,67265,71976,72738,88104,89092,111632,116776,138320,138504,184338,201000,209154,213096,214021,
Total of 222 codes of index 2 (0010):
123,215,399,497,619,993,1235,1445,1506,1582,1656,1683,1731,1817,1956,2163,2230,2347,2349,2364,3409,3459,4295,4379,4577,5736,5763,5828,6243,6245,6260,6310,6321,6667,6756,7041,7193,7464,7556,7689,7937,8403,8428,8587,8676,9425,9633,10627,11275,11364,12334,12408,12569,13379,13953,16601,16872,17097,17423,17521,17564,17573,17586,17705,17797,18017,18084,18825,19512,19745,20633,20681,21666,21777,22570,22572,22597,22673,22721,22920,22944,23169,23592,23617,23684,24065,25985,28745,29732,33489,33673,34002,34121,34917,34932,35217,35339,35428,35465,35713,35889,36226,36609,37073,37344,37521,37569,38240,38465,38940,39360,39436,39460,43329,44044,45137,45633,51345,51841,52354,52737,54368,54544,56321,56384,63489,65646,66758,67217,67697,67749,67764,68260,68619,68645,69156,69829,71072,71777,71953,73088,76161,77969,78017,78465,79361,79908,83044,83592,85184,94344,99397,99473,99969,100425,100873,102481,102546,102665,102752,102977,103442,103940,104705,104968,117888,131289,131560,131785,132174,132252,133513,134225,134290,134409,134424,134496,134696,134721,135195,135260,135282,135284,135493,135691,135780,136065,136513,136961,137235,137484,137508,138753,143681,143746,148584,148676,149704,150537,150600,151944,152593,153089,153736,165448,167964,171024,181761,183304,184512,197193,198080,198180,198737,199233,202112,202817,203265,218240,219144,235584,247816,
Total of 126 codes of index 3 (0011):
1436,3384,5240,5516,6444,7776,14016,15744,29832,31872,32890,32982,33101,33166,33264,33386,33760,34843,34930,35114,35141,36136,36161,37062,39010,39297,40193,41170,41289,41354,43394,46146,49229,49294,49305,49392,49864,49888,50340,50472,50697,51242,51269,51616,52289,55425,65657,65722,65749,65933,66020,66153,66218,66245,66769,67599,67762,67881,67973,68193,68706,68993,71297,71842,74121,74208,78978,82124,82957,83120,83616,84072,84997,98516,100366,100377,100464,100648,100740,100960,101388,104472,108928,109576,112128,116868,136280,136776,138816,150624,152864,153984,154632,164056,166280,167176,167962,168260,170002,176448,180432,180616,182282,182656,192576,196686,196697,196762,196968,197060,198802,198921,199008,199746,201040,202882,203778,205000,205248,208906,213188,214656,215049,215136,231504,231688,
Total of 26 codes of index 5 (0101):
3150,15618,44290,46098,51368,55301,65996,66618,66829,66844,66992,67240,67944,71173,71694,72225,74856,74898,75017,75104,183552,197784,198984,199698,210176,219168,
Total of 14 codes of index 6 (0110):
6297,7713,33016,35240,35865,36922,36924,37133,37220,37445,37768,37792,52264,53324,
Total of 49 codes of index 7 (0111):
33512,37418,45202,45321,45384,45408,49368,50190,50201,50288,50316,50564,50784,51592,52512,54816,58504,58752,67114,67141,67488,74184,117764,132456,134472,144642,182408,184388,184464,185360,185856,196812,198760,200718,200729,200792,200816,201092,201288,201312,203016,203040,209280,214084,214160,215112,218116,226304,235536,
Total of 217 codes of index 8 (1000):
119,207,303,373,489,571,627,634,663,691,715,811,825,845,869,945,1118,1139,1265,1268,1337,1340,1351,1382,1415,1427,1434,1452,1593,1635,1740,1746,1752,1761,1865,1930,1988,2155,2247,2261,2278,2532,2666,2757,2800,3009,3016,3040,3095,3118,3126,3207,3267,3274,3365,3480,3489,3522,3633,3730,3849,3873,4666,4693,4707,4758,4771,4777,4877,4964,5001,5177,5317,5324,5420,5643,5682,5702,5808,5832,5893,5897,5953,6032,6706,6730,6864,6917,6945,7104,7175,7457,7460,8809,8874,9057,9770,9797,10144,10176,13833,13920,16477,16506,16542,16717,16748,16824,17320,17431,17462,17486,17578,17620,17701,17801,17860,17945,17969,18058,18209,18216,18574,18585,18616,18672,19537,19568,19721,19808,19844,20509,20526,20538,20540,20565,20596,20630,20749,20764,20912,20960,21034,21168,21408,21529,21560,21796,22549,22578,22789,22820,23600,24936,25613,25650,25861,25890,29024,29060,31008,32799,32886,33053,33070,33082,33084,33109,33140,33173,33174,33338,33365,33394,33458,33577,33578,33592,33605,33612,33669,33712,33846,34104,34118,34182,34326,34354,34565,34608,34625,34689,34839,35028,35093,35122,35378,35589,35617,36130,36977,36978,37042,37189,37253,37672,38657,39201,39202,41074,41258,41260,41285,41824,42276,45317,45856,
Total of 4 codes of index 9 (1001):
1295,5191,34062,69689,
Total of 136 codes of index 10 (1010):
125,190,249,349,473,621,686,760,921,969,1134,1369,1393,1460,2141,2191,2473,2488,2761,3174,3185,4155,4157,4468,4817,5064,5713,5826,6219,6545,6593,6793,7217,7441,7489,8254,8652,9299,9572,10379,10600,11649,12435,12641,12708,14657,17497,17588,17720,17993,18540,20622,20696,20720,21192,21216,21553,21668,23569,23682,25737,33388,33464,34360,34385,34500,34908,34969,35341,36113,36361,37958,37969,38034,38036,38417,38530,38532,38964,39064,39584,40256,41356,42252,43081,45608,47361,50264,50760,52241,53400,55488,65772,66668,67740,68169,68660,69913,70725,70801,70864,71360,71729,71753,75913,77057,78865,78913,98424,98700,98920,99536,100032,102952,104768,106888,115724,132185,132548,135468,135693,135880,136528,138257,140736,160896,182284,196764,197660,197708,198156,199208,202769,202884,208908,233496,
Total of 92 codes of index 11 (1011):
1145,2254,2265,3298,3369,3657,3722,4494,5267,5488,5540,6442,14409,14474,17636,18664,19497,19589,29856,32892,33116,33736,33912,34212,34450,34569,34584,34958,35116,35528,36176,37196,37584,39012,39434,39808,40208,42192,44042,45336,51244,53648,55936,60544,61449,61536,65724,65948,66744,67116,67673,67896,69008,70000,70028,70340,71844,72201,72740,73960,74948,75976,76809,76896,77866,77868,77893,88196,95264,99908,99984,100936,101412,104720,108680,110660,110736,133576,135632,137024,137298,137482,166992,169728,181824,197732,198154,198528,198936,203328,207936,225408,
Total of 48 codes of index 13 (1101):
1111,1458,3226,3432,4218,4714,4840,5206,8650,9570,11712,12498,12617,12682,21616,30080,33878,34160,34906,35928,38480,42376,47424,53348,53424,56336,66620,66710,67738,68658,68869,69781,69844,70052,70248,71312,71792,72964,76872,79136,80256,99412,101636,109824,197956,198032,201988,202832,
Total of 31 codes of index 14 (1110):
745,1641,1733,4344,5269,6221,6880,9609,17549,20557,34004,34408,34893,36228,36448,36949,37014,39560,39984,46148,52356,54320,68621,69280,78980,102548,104992,136580,136800,144768,203780,
Total of 89 codes of index 15 (1111):
1086,1210,1237,1421,1484,1508,1706,1889,2536,3087,3161,3250,3461,3524,3681,4310,4429,4592,5088,5778,5984,6171,6258,6286,6384,6469,6568,9483,9672,9696,13381,13728,14722,17612,19560,19652,21892,22112,23840,34188,34656,35032,35854,35952,36424,37148,38938,38988,39236,39312,40704,44416,47176,55364,55440,56832,61512,66645,67725,67788,68708,68760,68784,69256,69752,71705,71820,72068,72288,78216,78240,80008,80928,100440,100492,104496,132250,135258,135384,136304,137424,137608,138528,154656,154880,198280,199748,199824,211968,
Grand total codes: 1189

6 peg ends:
108,135,357,483,483,509,523,572,789,793,929,1021,1021,1069,1100,1189
6 peg counts:
108,27,222,126,0,26,14,49,217,4,136,92,0,48,31,89
6 peg differences:
175,461,96,435,60,26,5,65,63,33,31,164,12,26,96,88,44,339,2,459,52,370,13,14,84,43,28,70,50,124,70,11,87,96,88,92,4,710,30,72,24,126,2,76,119,14,17,29,3,21,17,54,10,15,17,14,68,59,7,174,3,1,48,38,184,8,20,4,58,2,662,142,160,205,509,302,1004,892,224,8,1840,192,1824,2510,1246,28,1836,173,809,175,75,37,271,374,67,3,64,114,6,21,7,264,732,1013,9272,127,641,4067,4220,923,778,1261,98,6240,82,102,1666,6274,23606,4326,1145,16544,4711,762,15366,988,22540,5144,21544,184,45834,16662,8154,3942,925,123,92,184,98,122,374,242,210,61,76,74,27,48,86,139,207,67,117,2,15,1045,50,836,84,198,1159,27,65,415,2,15,50,11,346,89,285,152,271,92,133,248,466,25,159,89,749,208,994,648,89,970,74,161,810,574,2648,271,225,326,98,43,9,13,119,92,220,67,741,687,233,888,48,985,111,793,2,25,76,48,199,24,225,423,25,67,381,1920,2760,987,3757,184,329,119,796,15,285,122,89,37,248,176,337,383,464,271,177,48,671,225,475,420,76,24,3869,715,1093,496,5712,496,513,383,1631,176,1777,63,7105,2157,1112,459,480,52,15,496,359,26,511,673,1243,705,176,1135,3073,1808,48,448,896,547,3136,548,1592,9160,5053,76,496,456,448,1608,65,119,87,225,465,498,765,263,12920,13401,271,225,389,78,1261,712,65,119,15,72,200,25,474,65,22,2,209,198,89,285,448,448,274,249,24,1245,4928,65,4838,92,1028,833,63,1344,649,496,647,11712,2516,3060,10737,1543,1208,12681,887,100,557,496,2879,705,448,14975,904,16440,12232,1436,1948,1856,276,928,1332,6240,1728,14088,2040,1018,92,119,65,98,122,374,1083,87,184,27,995,25,901,1948,287,896,977,119,65,2040,2752,3083,65,11,87,472,24,452,132,225,545,27,347,673,3136,10232,65,27,184,87,133,65,27,524,830,163,119,92,220,513,287,2304,545,2279,87,4770,3146,833,163,496,456,925,13519,1850,11,87,184,92,220,428,3084,4456,648,2552,4740,19412,496,2040,11808,2240,1120,648,9424,2224,896,786,298,1742,6446,3984,184,1666,374,9920,4110,11,65,206,92,1742,119,87,738,1294,1842,896,1222,248,3658,4282,1468,393,87,16368,184,3150,12468,28672,1808,5270,3933,10695,622,211,15,148,248,704,3229,521,531,2631,42,119,87,108448,14232,1200,714,10478,8992,6297,1416,25303,2224,625,1057,2,209,87,225,323,24,14472,1060,33512,3906,7784,119,63,24,3960,822,11,87,28,248,220,808,920,2304,3688,248,8362,27,347,6696,43580,14692,2016,10170,37766,1980,76,896,496,10956,1948,1958,11,63,24,276,196,24,1704,24,6240,4804,76,952,3004,8188,9232,119,88,96,70,116,82,56,7,29,28,24,96,14,20,24,76,173,21,126,3,69,3,11,31,33,12,7,18,141,42,105,6,6,9,104,65,58,167,92,14,17,254,134,91,43,209,7,24,55,23,8,81,60,7,91,115,9,33,111,97,119,24,793,27,14,51,13,6,100,87,37,176,140,7,96,223,39,20,106,24,61,4,56,79,674,24,134,53,28,159,71,282,3,1349,65,183,713,27,347,32,3657,87,2557,29,36,175,31,76,496,111,31,24,92,42,81,100,59,85,24,89,151,7,358,11,31,56,865,31,153,87,36,665,17,12,2,25,31,34,119,15,148,48,74,134,240,121,31,236,753,29,211,31,780,1336,677,37,211,29,3134,36,1948,1791,87,167,17,12,2,25,31,33,1,164,27,29,64,119,1,14,13,7,57,43,134,258,14,64,144,28,211,43,17,64,150,189,65,29,256,211,28,513,847,1,64,147,64,419,985,544,1,1872,184,2,25,539,452,3041,539,1295,3896,28871,35627,125,65,59,100,124,148,65,74,161,48,165,235,24,67,681,50,282,15,273,413,11,970,2,311,349,247,649,113,393,326,48,200,424,224,48,765,398,647,273,807,221,1049,786,206,67,1949,2840,91,132,273,547,2082,74,24,472,24,337,115,1901,113,2055,7651,76,896,25,115,408,61,372,772,248,1597,11,65,2,381,113,2,432,100,520,672,1100,896,829,2527,1753,2903,496,1481,1159,2088,10284,896,1072,429,491,1253,812,76,63,496,369,24,4160,1144,1808,48,19511,276,220,616,496,2920,1816,2120,8836,16461,363,2920,225,187,648,1729,2479,20160,21388,14480,896,48,448,1052,3561,115,6024,24588,1145,1109,11,1033,71,288,65,772,773,221,52,902,7967,65,3162,1028,833,92,10267,3036,224,620,176,300,238,119,15,374,158,412,648,1020,388,1428,422,374,400,1984,1850,1294,5908,2404,2288,4608,905,87,4188,224,796,372,557,223,1112,992,28,312,1504,357,539,1220,988,1028,833,87,970,2,25,10303,7068,4644,76,952,476,3308,3960,1980,76,22840,2056,1392,274,184,29510,2736,12096,15908,422,374,408,4392,4608,17472,1111,347,1768,206,786,496,126,366,3444,920,2142,786,119,65,8934,8464,3798,282,746,1022,2552,3896,5048,5924,76,2912,10284,90,1028,920,211,912,63,208,196,1064,480,1172,3908,2264,1120,19156,2224,8188,88132,76,3956,844,745,896,92,2611,925,952,659,2729,7940,3008,13447,404,485,1335,220,501,65,2546,424,6164,6208,1964,14301,659,9700,23568,2444,31588,220,7968,59012,1086,124,27,184,63,24,198,183,647,551,74,89,211,63,157,629,119,163,496,690,206,187,87,28,98,85,99,2915,189,24,3685,347,994,2890,1948,92,2240,220,1728,10348,468,376,822,98,472,724,1790,50,248,76,1392,3712,2760,8188,76,1392,4680,5133,1080,63,920,52,24,472,496,1953,115,248,220,5928,24,1768,920,19512,52,4004,27754,3008,126,920,1120,184,920,16128,224,43400,1468,76,12144



*********************************************************************
7 peg patterns:
Total of 218 codes of index 0 (0000):
239,1211,1255,1359,1374,1395,1398,1483,1513,1598,1707,1709,1867,1972,1996,2285,2653,2766,2924,2988,3166,3229,3253,3299,3313,3403,3427,3538,3642,3662,3669,3725,3734,3738,3853,3914,3940,4036,4669,4702,4781,4844,4980,5017,5181,5211,5478,5608,5675,5677,5690,5717,5718,5722,5782,5901,5909,5970,6713,6746,6797,6954,7057,7108,7207,7221,7246,7345,7729,7762,7817,7953,8066,8766,8940,8952,9068,9774,9817,9869,9882,10009,10058,10084,10096,10180,11112,11817,11849,11913,11914,11922,12041,12128,12224,13865,13873,13894,13906,15905,16764,16814,16888,17502,17638,17691,17769,17778,17780,17830,17833,17873,17876,18062,18076,18100,18280,18376,18808,18841,19539,19572,19756,19788,19812,20024,20144,20233,20360,20559,20598,20635,20710,20714,20793,20794,20906,20968,21134,21146,21208,21388,21534,21555,21596,21618,21643,21810,21829,21894,21897,21921,21984,22037,22150,22306,22308,22404,22558,22726,22860,23065,23336,23571,23700,23820,23842,24081,25720,25912,26004,27689,27952,28036,28764,28856,30017,30020,30496,30896,31750,33017,33197,33628,34033,34126,34154,34161,34213,34280,34571,35241,36257,36923,36985,37045,37050,37052,37166,37177,37222,37225,37286,37292,37646,37948,38241,38242,38548,39092,39209,40226,41084,42281,42764,45116,45226,49454,
Total of 24 codes of index 1 (0001):
5683,7253,12652,13390,13466,13575,22184,37980,48208,50881,81040,87188,89136,104532,111876,114872,127016,138266,138514,184616,192770,209090,213416,214561,
Total of 407 codes of index 2 (0010):
367,443,508,755,939,956,1207,1404,1479,1629,1718,1837,2111,2483,2507,3355,3444,4339,4462,4835,4852,5459,5484,5707,5709,5774,5785,5798,6565,6702,6803,7076,7318,7437,7524,7699,7747,7825,8438,8555,8647,9395,9592,9667,10088,10115,10595,10662,11310,11545,12381,12728,13649,14545,14692,14753,15041,15441,15491,15937,16621,16634,16845,17467,17532,17559,17765,17841,17865,17963,18028,18104,18337,18587,18793,19485,19507,19531,19633,19905,20590,20668,21612,21639,21688,21812,21860,22408,22543,22641,22667,22693,22706,22708,22825,22917,23137,23204,23563,23565,23652,25033,25747,25953,25996,26018,27944,28780,29065,31105,31777,33013,33134,33435,33524,33883,34246,34379,34396,34405,34753,35185,35237,35252,35475,35748,36124,36133,36194,36371,36419,36497,36644,37106,37317,37532,37556,37713,38452,38476,38552,39241,39265,39480,39555,39752,40020,40451,40516,41425,41673,41921,42434,43091,43116,43364,44113,44321,44584,44609,45148,45172,45505,45579,45668,45953,47372,48641,49262,50374,50532,50833,51313,51365,51380,51876,52235,52252,52261,52672,52772,53445,54688,55384,55393,55569,56704,59777,61585,61633,62081,62977,63524,65966,66715,66741,66802,67013,67228,67237,67252,67298,68017,68041,68961,69026,69176,69251,69862,69996,70097,70360,70545,70745,71241,71308,71441,71740,72097,72969,73256,73348,75649,75923,75948,76129,76196,76945,77441,77937,77963,77980,78004,78500,78900,79396,79928,80003,80899,82168,82990,83001,83364,84121,84617,85041,85065,87684,96265,98521,98969,99017,99928,99937,99980,100004,100908,101009,101524,102020,102427,102514,102725,102923,102988,103064,103297,104193,104467,107905,110913,110978,111113,111874,112657,113153,115908,117769,117856,119825,120096,120321,121216,131322,131324,131533,131820,132220,132444,132714,132716,132792,132817,133001,133275,133340,133481,134171,134258,134260,134469,134667,134669,134756,135041,135255,135602,135800,135827,136033,136100,136275,136723,136771,136849,136996,137246,137270,138024,139721,140684,142657,142722,143443,143627,143692,143714,143716,144961,145667,148557,148622,148633,149129,149216,151169,151641,151706,152137,153024,153124,153224,160840,161025,165977,166473,168504,168529,168713,169044,169540,170753,171268,176396,180809,181696,181796,182353,182849,185728,186433,186881,197329,197513,197842,197961,198757,198772,199057,199179,199268,199305,199553,199729,200066,200449,200913,201184,201361,201409,202080,202780,203200,203276,203300,207169,207884,208977,209473,215185,215681,216194,216577,218208,218384,220161,220224,227329,232768,235904,245836,245912,247304,248896,252032,252928,258056,
Total of 247 codes of index 3 (0011):
1976,3357,5213,5278,5872,6056,6206,7226,7722,7749,8096,13672,13764,13897,13962,15506,15625,15712,23589,23728,24224,29800,29892,31753,31840,32863,33210,33237,33359,33522,33641,33706,33733,34903,35087,35250,35681,35923,37602,38983,39059,40204,41051,41322,41414,43275,43362,44312,46664,48392,48704,49273,49338,49365,49549,49636,49769,49834,49861,50385,51215,51378,51497,51589,51809,52322,52609,54913,55458,56332,56354,57737,57824,62594,64520,65695,65782,65901,66191,66289,66473,67643,67735,67941,68139,68513,68679,68755,70812,71815,72236,72760,73883,73970,74089,74154,74181,75201,76194,79496,81536,82664,83093,83497,83589,84045,84392,85132,85537,89632,91552,93320,99056,99484,100410,100412,100437,100502,100621,100636,100708,100784,100906,100933,101280,101432,101928,102492,103984,104716,105028,105104,106948,107596,108168,108690,108809,108896,109636,109712,111176,112904,116356,116749,116836,116912,117384,117408,136524,136912,137096,138564,138762,139136,144712,146752,148720,148904,150570,150597,150944,151912,152004,152626,152652,152728,152837,153746,153865,153952,155264,162880,164300,166042,166248,168022,168800,170072,170568,172488,176210,176394,178434,179456,180302,180313,180378,180584,180676,182418,182537,182624,183362,184656,186498,187394,188616,188864,192522,196730,196822,196941,197006,197104,197226,197600,198683,198770,198954,198981,200001,200902,202305,202850,203137,203800,204033,204296,205010,205129,205194,207234,209986,213069,213134,213145,213232,213704,213728,214180,214312,214537,215082,215109,215456,216129,219265,229708,231176,231450,231748,231824,239688,239936,241744,247876,247952,
Total of 11 codes of index 5 (0101):
13714,55841,74779,74866,75050,182600,183314,208130,209938,215208,219141,
Total of 5 codes of index 6 (0110):
5733,37673,37765,213208,214041,
Total of 80 codes of index 7 (0111):
19880,23602,33485,37391,41448,45083,45170,45354,49612,50234,50445,50608,50730,50757,50856,51104,51560,54789,55592,57800,58472,58514,58633,58720,66536,67087,67369,67461,73946,115860,116812,116888,118304,137576,138501,180428,181400,182376,184334,184345,184408,184432,184708,184904,184928,186632,186656,192896,193792,196856,197352,199080,199976,200762,200973,201060,201258,201285,201608,201632,209042,209161,209224,209248,214030,214128,214156,214404,214624,215432,216104,216352,217164,218656,222344,222592,231500,231576,233556,243968,
Total of 436 codes of index 8 (1000):
251,319,375,382,607,631,687,747,815,947,971,1149,1214,1273,1383,1402,1454,1459,1500,1653,1710,1750,1891,1898,1931,1955,2279,2294,2411,2428,2533,2540,2548,2639,2771,2773,2777,2778,2787,2801,2802,3013,3044,3127,3179,3251,3278,3289,3290,3302,3373,3381,3448,3497,3505,3512,3523,3529,3540,3553,3560,3611,3635,3673,3726,3747,3785,3786,3877,3944,4639,4726,4793,4910,5027,5090,5104,5182,5235,5326,5350,5361,5368,5421,5655,5659,5678,5689,5715,5781,5833,5857,5864,5913,5930,5938,5988,6000,6022,6052,6064,6679,6707,6798,6809,6857,6866,6896,6961,7219,7222,7257,7274,7334,7366,7408,7522,7528,7715,7818,8795,8819,9003,9059,9066,9743,9841,9906,9938,10025,10117,10178,10184,11232,12000,12065,12162,13866,13893,14113,14176,16479,16510,16797,16826,17017,17082,17257,17293,17463,17487,17530,17551,17563,17622,17717,17741,17784,17806,17817,17834,17904,17971,17978,18129,18160,18189,18213,18369,18400,18553,18589,18617,18620,18645,18666,18676,18844,18889,18892,18916,19114,19483,19509,19541,19570,19606,19737,19754,19781,19809,19857,20353,20384,20511,20542,20722,20796,20885,20905,20916,20920,20933,20940,21007,21038,21049,21081,21105,21141,21170,21289,21304,21381,21412,21519,21533,21558,21562,21684,21702,21730,21773,21816,21908,21956,22041,22312,22551,22582,22740,22821,22980,23008,23089,23178,23329,23573,23633,23904,24698,24909,24938,24974,25623,25739,25797,25826,25863,25894,26052,26153,26377,26401,27048,27104,27969,28000,28786,28822,28941,28970,28972,28997,29028,29062,29104,29600,29707,29709,29710,29721,29777,29808,29872,29992,30084,30770,30981,31010,32032,33018,33020,33055,33086,33141,33142,33206,33229,33230,33311,33339,33367,33374,33398,33431,33500,33551,33565,33582,33593,33625,33637,33649,33685,33713,33714,33737,34093,34149,34150,34162,34327,34387,34451,34581,34588,34610,34658,34722,35029,35058,35095,35126,35177,35178,35242,35244,35269,35284,35351,35379,35633,35724,35777,36103,36140,36264,36951,37015,37021,37135,37221,37233,37261,37269,37298,37406,37436,37462,37657,37660,37705,37708,37729,37780,37793,37794,37917,37946,38157,38165,38172,38181,38194,38419,38665,38690,38963,39175,39217,39446,39745,41022,41047,41053,41070,41146,41194,41231,41274,41276,41301,41318,41330,41357,41394,41586,41642,41770,41797,41825,41826,41890,42038,42069,42090,42278,42510,42538,42608,42758,42786,42912,43066,43234,43271,43277,43562,43810,44832,45079,45162,45333,45409,45618,45829,45857,45892,49183,49214,49270,49334,49465,49468,49557,49588,49842,49976,50453,50484,53525,57613,57641,57669,98676,
Total of 13 codes of index 9 (1001):
5526,7474,34106,53305,69933,72711,86200,99732,101680,120868,136498,197902,232720,
Total of 305 codes of index 10 (1010):
731,733,889,941,1004,1339,1742,1766,2001,2159,2235,2459,2461,2681,2731,3494,3793,4315,4341,4414,4588,4763,4811,4826,4837,5237,6033,6254,6355,6513,6851,6985,7251,7461,8399,8414,8557,8622,8681,8696,9192,9295,9334,9419,9619,9867,10347,10362,10414,10573,10649,11411,11459,11617,12403,12431,12470,12587,12589,12753,13001,13249,13414,14145,14419,15649,16636,17132,17469,17582,17693,17965,18313,18860,20601,20693,20716,20964,21162,21189,21713,22161,22209,22682,23113,23650,23937,25705,25929,26020,27721,29128,29152,29985,32001,33260,33437,33708,33909,34156,34333,34420,34446,34457,34705,34926,34937,35161,35374,35448,35609,35657,36148,37108,37454,37580,37604,38002,38004,38213,38228,38498,38576,38724,38800,38848,39122,39505,39557,39620,40018,40514,41118,41896,42014,42569,42792,42817,43340,43401,45457,45581,46353,46401,46466,46849,47123,47396,49388,50284,51080,51356,51785,52276,53529,54341,54406,54417,54480,54564,54852,54976,55345,55369,55880,58696,59529,60673,62481,62529,65916,66988,67028,67276,67645,67758,67769,67993,68141,68204,68280,68489,68654,68913,69849,69948,70286,70345,70834,70836,71045,71060,71217,71265,71330,71556,71788,71988,72036,72073,72160,72337,72584,72785,72850,73056,73233,73346,75153,75401,75881,76172,76819,76993,77092,77913,78052,78409,78948,79233,79296,80161,83116,88164,98668,98893,99240,99417,99508,99854,99913,100460,101457,101905,102700,102925,104530,106650,106856,107968,115768,118280,120844,129032,132310,133088,135230,135726,135961,136009,137553,137801,138049,140498,140617,145419,146689,148696,149192,150572,151756,152628,153928,159944,180380,181276,181324,181772,182824,186385,186500,192524,197228,197304,198200,198225,198340,198748,198809,199181,199953,200201,201798,201809,201874,202257,202370,202372,202804,203424,204096,205196,206092,206921,209448,211201,214104,214600,216081,217240,219328,231452,232472,232968,233740,
Total of 211 codes of index 11 (1011):
1389,1835,2794,3131,3271,3470,3568,3977,4538,5034,5302,5461,5731,6081,6265,6415,6628,9577,10697,13538,13699,14442,17517,17593,18637,19557,20105,20129,21936,22756,28904,29829,30857,30944,33498,33656,33974,34331,34602,34604,34878,35228,35498,36038,36196,36560,37332,37828,38500,38785,39182,39332,39570,39689,39955,40228,41166,41324,42062,42882,45198,45768,46016,46416,47312,48258,49340,49564,50732,51289,51512,52624,53616,53956,55460,55817,56356,57576,58564,59592,60425,60512,61482,61484,61509,66265,66488,66804,67161,67708,67869,68665,68976,69316,69973,70297,71332,71889,72112,73008,73281,73933,74156,74992,75464,75488,76105,76842,76869,77839,78121,78136,78433,78946,79248,80068,85156,88077,88240,88736,91304,94312,95237,98397,98462,99032,99865,100136,100228,101256,101953,102516,104740,106700,108416,108648,110606,110704,110888,111200,112770,116264,127108,128004,129056,133064,133338,134608,134730,135104,135502,135578,136548,136786,137618,144578,145482,145730,151232,152676,152976,153472,154692,154768,160864,161984,165196,165768,166938,167236,168776,169490,170320,175424,181348,181770,182144,182552,186944,191552,196732,196956,197576,198052,198290,198409,198424,198798,198956,199368,200016,201424,202852,203274,203648,204048,206032,207882,209176,215084,217488,219776,224384,225289,225376,230992,233216,235024,241928,249344,260096,
Total of 66 codes of index 13 (1101):
506,1431,9543,11474,11658,12379,12650,13638,29842,30048,34198,35226,36146,42310,42386,43338,44226,44360,45520,46912,47186,53397,53668,54356,64768,65758,67706,67917,68631,69814,70245,70321,71280,71738,72385,72726,75052,75142,76170,77090,78276,78898,79109,79744,80018,80224,99358,100684,101398,107844,107920,109586,181572,181648,186448,197718,198000,198746,199768,201750,202320,206216,211264,217188,217264,220176,
Total of 49 codes of index 14 (1110):
493,4317,5809,6761,6853,9371,18089,20666,20877,21097,22669,32989,34381,34544,35002,35213,35433,35990,36421,36768,36895,36982,37489,37554,39124,39957,45446,46468,46688,52237,52896,54293,62596,69161,69253,79520,102429,103012,103088,104965,136342,136773,137120,144530,187396,198872,201876,204320,216196,
Total of 264 codes of index 15 (1111):
1183,1246,1270,1651,1679,1753,1777,1961,2024,2298,2509,3194,3223,3286,3405,3429,3627,3690,4001,4064,4191,4565,4687,4813,4850,4969,5061,5746,5957,6231,6330,6357,6541,6578,6826,7009,9434,9458,9518,9642,9669,11593,11682,12494,12742,12776,13490,13701,13921,14210,14603,14690,14729,14816,17656,18152,19533,19598,19609,19696,20192,21589,21654,22085,22432,23813,33885,33950,34133,34418,34629,34728,35276,35898,35925,36109,36172,36394,36744,36958,37084,37465,37530,37688,37736,38998,39032,39280,39308,39528,39776,40466,42138,42344,42436,43464,44178,44297,44384,45146,45356,45381,47370,47496,48416,50236,50261,50326,50360,50460,51341,51354,51404,52274,52300,52324,52376,52400,52485,52872,53368,53460,53644,53864,54928,55310,55321,55408,55436,55684,55904,56580,60488,61832,61856,62752,63624,63872,64544,66591,66717,66780,66965,67185,67213,67250,67300,67384,67693,67832,68265,68328,68728,68757,68820,69004,69028,69224,69409,69725,69749,69790,70221,70384,70568,71765,71830,71864,71949,72234,72261,72360,72608,73504,74829,74894,75077,75176,77192,77216,77978,78002,78028,78184,78213,79976,80137,80901,99952,100536,101032,102176,104469,108872,110980,112928,117808,132218,132429,134234,135628,136277,137294,137305,137370,137668,138290,140682,143690,143816,144736,145856,150736,150920,152752,152900,153704,153796,154629,154642,181896,183364,183440,185604,195584,197752,197844,198028,198248,198496,198733,199694,199705,199792,200068,200264,200288,200764,200789,200854,200988,201036,202528,202778,202802,202828,202904,203013,203076,203152,203400,203824,204544,208256,209988,211016,218160,219204,219280,220672,225352,235780,248848,251908,
Grand total codes: 2336

7 peg ends:
218,242,649,896,896,907,912,992,1428,1441,1746,1957,1957,2023,2072,2336
7 peg counts:
218,24,407,247,0,11,5,80,436,13,305,211,0,66,49,264
7 peg differences:
239,972,44,104,15,21,3,85,30,85,109,2,158,105,24,289,368,113,158,64,178,63,24,46,14,90,24,111,104,20,7,56,9,4,115,61,26,96,633,33,79,63,136,37,164,30,267,130,67,2,13,27,1,4,60,119,8,61,743,33,51,157,103,51,99,14,25,99,384,33,55,136,113,700,174,12,116,706,43,52,13,127,49,26,12,84,932,705,32,64,1,8,119,87,96,1641,8,21,12,1999,859,50,74,614,136,53,78,9,2,50,3,40,3,186,14,24,180,96,432,33,698,33,184,32,24,212,120,89,127,199,39,37,75,4,79,1,112,62,166,12,62,180,146,21,41,22,25,167,19,65,3,24,63,53,113,156,2,96,154,168,134,205,271,235,129,120,22,239,1639,192,92,1685,263,84,728,92,1161,3,476,400,854,1267,180,431,405,93,28,7,52,67,291,670,1016,666,62,60,5,2,114,11,45,3,61,6,354,302,293,1,306,544,117,1017,858,1197,483,2352,110,4228,5683,1570,5399,738,76,109,8609,15796,10228,2673,30159,6148,1948,15396,7344,2996,12144,11250,248,46102,8154,16320,4326,1145,367,76,65,247,184,17,251,197,75,150,89,119,274,372,24,848,89,895,123,373,17,607,25,223,2,65,11,13,767,137,101,273,242,119,87,175,48,78,613,117,92,748,197,75,421,27,480,67,648,235,836,347,921,896,147,61,288,400,50,446,684,13,211,622,65,27,206,76,24,98,65,76,233,250,206,692,22,24,102,272,685,78,944,27,49,124,48,548,135,98,26,26,13,2,117,92,220,67,359,2,87,1381,714,206,43,22,1926,836,285,2040,672,1236,121,301,89,359,363,133,17,9,348,432,52,15,223,273,376,9,61,177,48,78,147,462,211,215,24,157,739,24,76,689,24,215,75,197,268,431,65,909,248,248,513,657,25,248,749,208,263,25,539,24,333,74,89,285,1419,1269,621,1112,158,301,480,52,15,496,359,17,9,411,100,673,1243,696,9,176,1135,3073,1808,48,448,896,547,2442,749,26,61,211,215,9,15,46,719,24,920,65,150,75,611,134,101,263,185,200,496,67,133,299,357,872,287,92,2301,274,25,181,67,749,496,496,26,17,24,496,400,496,532,75,896,1269,822,11,363,757,496,424,24,2619,8581,2256,448,48,911,9,43,24,904,101,515,496,407,87,211,198,65,76,233,896,274,3438,3008,65,135,761,783,496,2755,1861,87,1969,271,225,895,10106,2,209,287,400,224,270,2,76,25,184,274,65,141,690,87,2,209,198,2,87,285,214,347,198,27,206,67,175,448,48,78,147,250,24,754,1697,963,1973,65,721,184,65,22,2,1245,706,2890,65,11,496,87,1953,472,65,431,887,100,100,7616,185,4952,496,2031,25,184,331,496,1213,515,5128,4413,887,100,557,496,2879,705,448,10448,184,329,119,796,15,285,122,89,37,248,176,337,383,464,271,177,48,671,700,420,76,24,3869,715,1093,496,5712,496,513,383,1631,176,1777,63,7105,5439,3136,9932,76,1392,1592,3136,896,5128,1976,1381,1856,65,594,184,150,1020,496,27,347,5576,92,133,65,1544,119,87,7877,139,496,5576,92,1861,87,1023,347,27,122,163,119,65,27,1170,184,163,431,242,1679,1381,76,1145,847,271,92,1861,87,950,2352,1728,312,569,65,27,184,87,133,65,27,524,830,163,119,92,220,513,287,2304,545,874,22,1383,87,4770,1926,1175,87,119,290,98,184,1170,92,206,198,374,166,76,2057,1003,421,524,1123,87,119,65,27,1020,993,3302,2040,1128,429,404,92,456,347,740,405,4095,1920,1768,5736,428,926,2,25,65,119,15,72,76,122,27,347,152,496,564,1492,732,312,76,1844,648,572,522,119,87,740,76,1464,1728,3452,393,87,76,472,24,19116,388,184,1468,198,374,5576,2040,1968,184,1666,27,347,968,92,622,26,76,109,909,119,87,1312,7616,1420,1742,206,1774,778,1272,496,1920,3722,184,2040,1022,846,11,65,206,92,1742,119,87,738,1294,1842,896,1222,248,3658,4208,92,119,65,98,122,374,1083,87,184,27,1020,901,1403,545,287,663,233,263,714,119,65,2040,2752,3083,65,11,87,472,24,452,132,225,545,27,347,673,3136,10443,1468,274,298,76,7864,248,1808,6132,76,13714,42127,18938,87,184,107550,714,24816,1808,5270,3933,5733,31940,92,175443,833,19880,3722,9883,3906,4057,3635,87,184,4258,622,211,163,122,27,99,248,456,3229,803,2208,672,42,119,87,7816,551,282,92,6485,41914,952,76,1416,19272,925,41927,972,976,1958,11,63,24,276,196,24,1704,24,6240,896,3064,496,1728,896,786,211,87,198,27,323,24,7410,119,63,24,4782,98,28,248,220,808,672,248,812,1492,3688,248,8908,76,1980,10412,251,68,56,7,225,24,56,60,68,132,24,178,65,59,110,19,52,5,41,153,57,40,141,7,33,24,324,15,117,17,105,7,8,91,132,2,4,1,9,14,1,211,31,83,52,72,27,11,1,12,71,8,67,49,8,7,11,6,11,13,7,51,24,38,53,21,38,1,91,67,695,87,67,117,117,63,14,78,53,91,24,11,7,53,234,4,19,11,26,66,52,24,7,49,17,8,50,12,22,30,12,615,28,91,11,48,9,30,65,258,3,35,17,60,32,42,114,6,187,103,977,24,184,56,7,677,98,65,32,87,92,61,6,1048,768,65,97,1704,27,220,63,2303,31,287,29,191,65,175,36,170,24,43,21,12,59,95,24,43,22,11,17,70,67,7,151,31,29,24,156,31,153,36,28,3,25,21,10,168,45,3,24,198,369,26,32,29,36,131,17,27,28,48,496,31,127,31,180,74,89,20,11,4,13,7,67,31,11,32,24,36,29,119,15,77,31,107,14,25,4,122,18,28,43,43,92,48,85,271,239,31,158,81,159,28,81,89,151,244,60,271,794,211,29,36,649,116,58,29,37,31,158,101,224,24,647,56,865,31,786,36,119,29,2,25,31,34,42,496,107,2,1,11,56,31,64,120,92,686,211,29,1022,986,2,35,31,55,1,64,23,1,81,28,28,7,24,33,69,51,14,17,11,32,12,12,36,28,1,23,356,56,1,12,165,60,64,130,7,22,48,64,307,29,37,31,51,1,64,2,25,15,67,28,254,91,53,326,37,124,687,64,6,114,86,12,28,8,29,108,30,26,195,3,45,3,21,51,13,1,123,29,211,8,7,9,13,225,246,25,273,212,42,229,299,1277,25,6,17,76,48,37,43,2,25,17,12,27,37,192,56,128,27,28,1,64,148,31,21,188,232,28,70,150,28,126,154,168,37,6,285,248,1022,247,83,171,76,209,211,28,35,3291,31,56,64,131,3,89,31,254,134,477,31,3041,4088,28,28,41007,5526,1948,26632,19199,16628,2778,13489,13532,1948,19188,15630,61404,34818,731,2,156,52,63,335,403,24,235,158,76,224,2,220,50,763,299,522,26,73,174,175,48,15,11,400,796,221,101,158,338,134,266,210,938,15,143,65,59,15,496,103,39,85,200,248,480,15,52,159,76,762,48,158,786,28,39,117,2,164,248,248,165,731,274,1230,987,496,337,113,111,272,348,547,1741,92,23,248,198,27,524,448,48,473,431,537,287,1768,224,91,1701,1407,24,833,2016,1259,177,271,201,247,177,87,26,11,248,221,11,224,213,74,161,48,491,960,346,126,24,398,2,209,15,270,78,148,76,48,274,383,52,63,398,496,604,778,118,555,223,25,523,61,2056,124,772,48,65,383,274,273,1992,896,796,276,429,491,1253,812,65,11,63,84,288,124,369,24,511,2816,833,1144,1808,48,3387,1072,40,248,369,113,11,224,148,63,76,209,165,259,936,99,338,59,489,2,209,15,157,48,65,226,232,200,48,37,87,177,247,201,65,206,177,113,1807,248,480,291,647,174,99,821,139,357,539,285,63,865,2955,5048,10504,225,347,177,91,346,59,547,997,448,795,225,1605,2120,206,1112,7800,2512,2564,8188,3278,778,2142,496,235,48,1544,248,248,2449,119,4802,1270,2007,496,1380,1184,872,1300,6016,20436,896,48,448,1052,3561,115,6024,4704,76,896,25,115,408,61,372,772,248,1597,11,65,383,113,2,432,620,672,1100,896,829,2527,1753,2903,496,1481,1159,2088,12124,1020,496,772,1389,446,959,337,140,199,98,409,561,496,268,159,270,350,184,150,213,2949,1120,2841,161,743,3075,76,1044,920,548,24,1807,820,6148,925,1028,87,2554,158,318,357,271,2,274,350,270,540,158,364,772,496,672,285,397,150,238,119,266,273,938,158,738,820,2316,570,248,400,896,946,1082,224,1168,557,223,1112,992,340,1504,357,539,1220,988,1028,833,87,970,2,25,4756,223,316,357,547,161,796,311,340,657,324,1035,557,223,896,273,652,223,836,472,24,617,737,27,970,282,15,297,513,302,820,5088,2921,163,496,2568,3008,925,3160,65,570,833,271,92,1028,697,563,2224,1960,1716,232,1958,98,184,312,1570,3494,10844,896,1052,4008,274,1270,122,374,398,76,970,238,832,6960,904,248,5502,1444,300,496,1220,76,6096,1120,3212,572,1170,298,1540,714,830,5104,5924,422,374,408,4392,4608,5180,224,620,476,238,119,15,374,158,412,648,1408,1428,422,374,400,1984,1850,1294,5908,2404,2288,4608,905,87,5616,2224,1808,6904,7416,10752,506,925,8112,1931,184,721,271,988,16204,206,4150,1028,920,6164,76,952,888,134,1160,1392,274,6211,271,688,10412,990,1948,211,714,1183,431,76,959,458,647,341,2326,90,1028,920,1186,622,211,635,274,206,19134,1326,714,6446,76,1666,71986,76,4800,11270,282,746,1022,1982,570,3896,5048,5924,76,2912,493,3824,1492,952,92,2518,8718,2577,211,220,1572,10320,1392,163,458,211,220,557,431,347,127,87,507,65,1570,833,5489,1022,220,5549,659,1397,8303,6565,92,10267,22909,583,76,1877,31377,431,347,7410,42866,11476,3004,2444,11876,1183,63,24,381,28,74,24,184,63,274,211,685,29,63,119,24,198,63,311,63,127,374,122,126,37,119,92,685,211,274,99,27,184,37,248,183,2425,24,60,124,27,1924,89,812,248,34,714,211,220,289,393,87,39,87,2840,496,1381,65,11,87,496,1397,65,431,347,1381,10072,65,183,285,211,99,548,622,27,184,63,222,350,214,126,381,65,158,48,1262,34,248,28,220,248,690,1672,206,92,1028,714,119,87,762,210,25,1989,126,920,1820,25,65,34,100,881,13,50,870,26,24,52,24,85,387,496,92,184,220,1064,382,11,87,28,248,220,676,3908,1344,24,896,872,248,672,2047,126,63,185,220,28,37,50,84,309,139,433,63,400,29,63,184,24,196,185,316,24,41,431,163,184,1197,65,34,85,285,27,99,248,896,1325,65,183,99,2016,24,762,24,26,156,29,1763,161,764,19051,584,496,1144,2293,4403,2108,1948,4880,14410,211,1805,1394,649,1017,11,65,298,622,2392,3008,126,920,1120,4880,184,1832,148,804,92,833,13,27254,1468,76,2164,9980,2168,92,184,220,248,237,961,11,87,276,196,24,476,25,65,134,48,1492,250,24,26,76,109,63,76,248,424,720,3712,1732,1028,7144,1044,76,1392,4680,10428,13068,3060



*********************************************************************
8 peg patterns:
Total of 314 codes of index 0 (0000):
1523,1725,1758,1854,1914,2010,2301,2686,2750,2797,3509,3615,3702,3769,3798,3886,4050,4925,4926,4971,5663,5679,5803,5813,5861,5942,6038,6083,6773,6841,6870,6927,7026,7138,7463,7986,8034,8067,8830,8925,9837,9846,9879,9913,9942,9945,10030,10042,10069,10862,10874,10926,10938,11803,11890,11911,11923,11945,11974,11986,12074,12101,12166,12170,13925,13926,13937,13990,13993,14001,14117,15939,16033,16065,16861,16878,16889,17519,17531,17595,17711,17726,17751,17822,17894,17906,17981,18042,18138,18164,18253,18315,18416,18781,18809,18810,18862,18922,19372,19518,19550,19574,19627,19770,19859,19921,19924,19938,19995,19997,20057,20117,20122,20268,20328,20388,20687,20767,20879,20918,20950,21099,21102,21116,21150,21198,21337,21449,21591,21683,21783,21799,21907,21985,22070,22166,22211,22228,22279,22324,22369,22372,22418,22434,22622,22727,22758,22842,22950,23098,23194,23220,23309,23400,23582,23815,23830,23846,23942,24176,24385,24452,25049,25052,25693,25707,25721,25771,25883,25885,25934,25945,25948,25972,26189,26508,26532,26544,27000,27737,27798,27814,27925,27971,28004,28233,28297,28456,28576,28829,28857,28916,29006,29030,29084,29304,29325,29338,29386,29749,29779,29782,29795,29873,29966,29987,30004,30028,30050,30258,30282,30342,30469,30777,30798,30869,30990,31032,31124,31369,31497,32290,32513,32959,33261,33273,33975,34107,34127,34229,34277,34290,34699,35003,35005,35257,35305,35740,36019,36261,36322,36660,36756,36987,37179,37230,37350,37844,38003,38215,38580,38787,38971,39207,39221,39274,39608,39691,40241,40470,41404,41449,42043,42077,42417,42465,42526,42680,42836,43640,43832,43852,44061,44340,44868,45103,45199,45300,45355,45477,45654,45684,46737,46768,47147,47524,47630,47686,47728,47908,47920,48149,48657,50076,50447,50486,50489,50545,50609,50972,53670,54058,54577,57532,58425,61483,84284,85300,86452,91238,91430,94254,98621,98684,
Total of 14 codes of index 1 (0001):
12414,14115,80910,95620,97568,111638,111920,112964,123304,192706,212048,214721,243778,249912,
Total of 576 codes of index 2 (0010):
503,1499,1995,2019,2036,3390,3438,4733,4798,5246,5494,5742,6327,6838,6957,7286,7782,8069,8691,9187,9454,9565,9639,9850,9902,10061,10137,10150,10543,11494,12701,12762,12771,12788,12921,13284,14033,14454,14515,15235,15474,15750,15761,15883,16131,16257,16607,17385,17527,17627,17900,18077,18099,18123,18348,18555,19566,19667,19851,19940,20025,20910,21622,21659,21661,21748,21932,22155,22170,22179,22587,22589,22679,22885,22961,23009,23083,23085,23457,23598,24795,25066,25715,25758,25899,25964,25991,26040,26536,27019,27706,27917,27939,28065,28827,29100,29771,30867,31073,31138,31140,31889,32385,34515,34716,34725,34786,34999,35196,35510,35644,35895,36167,36243,36406,36664,36739,37079,37437,37659,37774,37857,38612,38729,38796,39027,39276,39453,39514,39540,40462,40473,40486,40836,41445,41460,41683,41708,41867,41956,42315,42604,42705,42828,43126,43211,43411,43907,44083,44644,44803,44929,45267,45538,45688,45715,45964,45988,46388,46659,46884,47134,47158,47416,47912,49582,50331,50357,50418,50478,50629,50844,50853,50868,50914,51633,51657,52553,52577,52642,52792,52867,53478,53612,53713,53976,54161,54361,54857,54872,54924,55057,55356,55713,56468,56585,56964,57096,59265,59539,59564,59745,59812,60561,60684,61057,61553,61579,61596,61620,62116,62516,63012,63544,63619,63816,64515,66775,67271,67529,67553,67803,68028,68299,68699,68723,68972,68999,69149,69758,69884,70043,70604,70780,71276,71476,71561,71859,71982,72083,72372,72731,72820,72979,73004,73227,73229,74225,75147,75173,75234,75411,75660,75891,75958,76913,77028,77608,77948,78023,78444,78520,78792,79043,79177,79491,79901,79971,80172,81169,82141,82412,83126,83161,83260,83657,84089,84141,84156,84652,85100,85201,85385,85472,86260,87652,88110,89380,90600,91433,92553,93473,94857,98804,98926,99004,99452,99948,100533,100654,101044,101068,101492,102064,102487,103059,103265,103308,103955,104974,105233,106953,107401,107667,108360,108945,109193,109441,110089,110675,110859,110946,111249,112145,112899,115404,115865,115952,116012,116361,116448,116782,117829,117894,117905,118176,118873,118940,119369,119858,120069,120978,121097,121184,122372,127052,127624,128257,131295,132687,132763,132765,132852,132984,133243,133880,134231,134578,134803,134937,135009,135076,135575,135773,135795,135862,136044,136758,136782,137523,137786,137937,137997,138084,138833,139483,139754,139756,140446,140652,140753,141224,141249,141707,141772,142419,142603,142690,142692,143454,143478,143687,143736,143763,144232,144259,144707,145155,145281,145603,145678,145689,145702,148590,149097,149162,149164,149189,150217,150641,150684,151180,151204,152457,152786,152905,153416,154001,154497,154945,157065,160073,160138,160787,161409,164569,167505,167689,168475,168477,168564,168748,169584,169793,169860,170515,170788,171030,171537,171808,174409,176158,176465,176936,176961,180945,181129,181458,181577,182373,182388,182673,182795,182884,183169,183345,183682,184065,184800,184977,185696,186396,186816,186892,186916,190785,191500,192593,193089,196853,196974,197275,197364,197723,198086,198219,198236,198245,198593,199025,199077,199092,199315,199588,199964,199973,200034,200211,200259,200337,200946,201157,201372,201396,201553,202292,202316,203081,203105,203320,203395,203592,204291,205265,205513,205761,206274,206931,206956,207204,207953,208161,208424,208449,208988,209012,209345,209419,209508,209793,211212,212481,213102,213113,214214,214372,214673,215153,215205,215220,215716,216075,216092,216101,216512,216612,217285,218528,219224,219233,219409,220544,223617,225425,225473,225921,226817,227364,230492,230940,230988,231064,231360,232017,232201,232530,233924,234009,235590,235601,235666,235872,236049,236097,236564,237060,239176,245880,246156,246376,246992,247488,248329,249216,252000,254344,
Total of 391 codes of index 3 (0011):
1949,3897,5753,5818,5845,6029,6116,7199,7695,7793,7858,7977,13434,13526,13645,13710,13808,13930,14217,14304,14638,15387,15658,15685,18681,22157,22244,23701,24105,24197,29773,29838,29936,30120,30345,30432,31786,31813,32160,33183,33270,33403,33495,33679,33777,35131,35223,35443,35627,37500,37575,38520,39523,39724,39966,40560,40744,41295,41371,41458,41954,42332,43335,44355,45468,46412,46800,46984,47491,48154,48452,48528,48650,49024,49311,49398,49517,49807,49905,50089,51259,51351,51557,51755,52129,52295,52371,54428,55431,55852,56376,56872,57499,57586,57705,57770,57797,58817,59810,62540,63112,64580,64656,65152,65663,66037,66159,66235,66533,67196,67703,67887,68275,69219,70332,71352,72355,72733,73316,73392,73851,73943,74127,74214,74721,74963,75164,76075,76167,77112,77187,79060,79244,79464,79556,81008,81192,81284,81417,81504,82637,83061,83557,83633,84154,84365,84585,85176,85285,85672,85697,87728,89109,89605,91314,91340,91525,93288,99029,99300,100024,100383,100470,100572,100757,100879,100977,101042,101161,101176,101253,101405,101901,101988,103032,103124,103957,104228,104478,104985,105072,105256,105348,106710,106992,107488,107732,107916,108136,108571,108658,108842,108844,108869,108934,109582,109680,109864,109956,110176,110924,111496,112416,112666,113040,113536,114845,114932,115428,116793,116885,117156,117289,117381,118401,125344,128048,133582,136286,136793,136858,137064,137156,138326,138898,139017,139104,144474,144848,144970,145344,146514,146698,148601,148666,148693,148877,148964,149710,149721,149992,150543,150706,150825,150917,151137,151674,151766,151885,151950,152048,152544,152599,152696,152788,152972,153192,153284,153377,153627,153714,153898,153925,154638,154649,154920,155145,157152,160976,161058,161160,161472,162178,162826,164062,164840,166010,166221,168342,168562,168664,168773,170290,170316,170888,172250,174474,176454,176530,177476,178370,178504,179218,180346,180438,180557,180622,180720,180842,181216,182299,182386,182570,182597,183617,184518,185921,186466,186753,187416,187649,187912,188626,188745,188810,190850,193602,196703,197050,197077,197199,197362,197481,197546,197573,198743,198927,199090,199521,199763,201442,201820,202392,202823,202899,203860,204044,204356,204432,204891,205162,205254,207115,207202,208152,210504,212232,212544,213178,213205,213389,213476,213609,213674,213701,214225,215055,215218,215337,215429,215649,216162,216449,218753,219298,220172,220194,221577,221664,226434,228360,229470,229844,230248,231510,231694,231792,232288,235268,238032,239698,239882,245972,247052,247822,247833,247920,248104,248196,248416,256384,
Total of 3 codes of index 5 (0101):
13682,191746,219681,
Total of 4 codes of index 6 (0110):
6053,215400,221640,222473,
Total of 70 codes of index 7 (0111):
19642,19853,23575,32034,50152,50703,50985,51077,57562,58395,58482,58666,114908,116324,116400,117352,118277,124292,125320,137338,137549,138263,139041,150606,153753,180472,180968,182696,183592,184378,184589,184676,184874,184901,185224,185248,192658,192777,192840,192864,193554,197325,201231,201513,201605,205288,208923,209010,209194,213452,214074,214285,214448,214570,214597,214696,214944,218629,219432,222312,222354,222560,229596,232040,234096,240008,241988,242064,243730,250900,
Total of 669 codes of index 8 (1000):
495,951,1003,1020,1275,1375,1517,1767,1853,1871,1899,1966,1973,2003,2028,2040,2295,2302,2535,2549,2775,2791,2798,2806,3033,3045,3057,3135,3183,3259,3291,3315,3322,3375,3383,3421,3485,3486,3533,3534,3557,3562,3639,3671,3694,3706,3787,3818,3917,3993,4041,4080,4783,4955,4985,5046,5050,5063,5077,5098,5100,5183,5341,5365,5370,5605,5749,5750,5814,5837,5849,5866,5903,5911,5933,5945,5946,5973,5990,6037,6051,6097,6114,6120,6766,6830,6869,6889,6890,6963,7011,7051,7077,7113,7140,7247,7271,7290,7347,7354,7381,7538,7786,7819,7850,7875,7878,7889,7906,7971,7973,7985,8073,8160,8815,8891,9063,9787,9934,9946,10085,10161,10182,10955,10979,10985,10986,10994,11233,11827,11882,11973,12001,12043,12067,12105,13839,13867,13875,13938,13987,14002,14025,14121,16765,16799,16830,17019,17055,17134,17261,17337,17503,17597,17719,17757,17807,17850,17877,17893,17905,17951,17975,17999,18091,18101,18131,18133,18162,18329,18346,18373,18404,18557,18639,18651,18654,18677,18678,18873,19087,19118,19129,19161,19185,19384,19401,19432,19543,19571,19662,19673,19727,19944,20081,20115,20146,20321,20357,20591,20667,20695,20702,20730,20732,20797,20845,20853,20893,20921,20941,20980,21051,21109,21143,21174,21277,21293,21349,21401,21425,21473,21480,21535,21565,21703,21718,21752,21789,22000,22031,22073,22074,22242,22285,22313,22448,22496,22583,22742,22769,22770,22837,22841,22954,22956,22981,23091,23249,23280,23333,23489,23520,23666,23694,23705,23792,23877,23953,23970,23976,24113,24671,24911,24942,25018,25449,25514,25709,25774,25799,25814,25833,25848,25895,25962,25995,26054,26065,26096,26139,26163,26313,26337,26403,26410,26561,26592,26810,26866,26985,27021,27049,27052,27077,27108,27731,27762,27790,27801,27849,27888,27915,27941,27973,28002,28038,28703,28734,28759,28790,28793,28920,28943,28974,28985,29077,29106,29154,29362,29481,29513,29537,29573,29602,29723,29741,29742,29754,29781,29845,29846,29897,29965,29990,29994,30002,30116,30128,30219,30250,30473,30743,30861,30983,31014,31172,31521,31794,31842,32005,32991,33087,33399,33499,33583,33595,33653,33687,33694,33709,33718,33742,33769,33770,33855,33911,34042,34135,34142,34166,34170,34253,34524,34583,34590,34614,34620,34631,34666,34695,34707,34732,34772,34939,35006,35031,35062,35127,35133,35151,35215,35246,35286,35292,35301,35302,35314,35316,35486,35539,35541,35635,35659,35723,35788,35793,35809,35824,35902,36026,36142,36147,36182,36188,36201,36237,36252,36276,36300,36438,36619,36643,36684,36748,36983,36989,37023,37054,37229,37237,37271,37467,37470,37491,37555,37561,37596,37675,37678,37692,37752,37767,37782,37801,37809,37841,37919,37943,37950,38101,38108,38167,38174,38198,38322,38348,38427,38429,38663,38681,38697,38705,38712,38740,38804,38818,39153,39160,39213,39219,39284,39507,39705,39715,39778,39792,39820,40199,40710,40752,41119,41167,41247,41275,41278,41303,41334,41367,41373,41450,41452,41559,41582,41587,41593,41615,41743,41771,41799,41806,41817,41830,41841,41863,41897,41906,41912,41932,42063,42158,42269,42300,42511,42581,42609,42635,42674,42694,42722,42759,42802,42808,42819,42883,42885,42928,43039,43115,43182,43207,43250,43287,43461,43535,43746,43783,43811,43817,44000,44198,44309,44385,44388,44594,44805,45171,45242,45269,45286,45335,45366,45372,45383,45417,45447,45453,45484,45591,45619,45643,45808,45838,45868,45873,45880,45894,46138,46196,46246,46349,46373,46380,46603,46606,46634,46704,46726,46754,46851,46888,46916,46980,47150,47189,47239,47395,47401,47493,47778,47878,48032,48135,48420,48928,49215,49469,49525,49589,49590,49723,49786,49815,49822,49846,49949,49980,50073,50097,50235,50327,50485,50598,50993,51106,51509,52487,52518,53681,53910,54037,54065,57375,57403,57406,57431,57462,57495,57501,57518,57615,57646,57657,57701,57702,57766,58034,58153,58185,58245,58273,58391,58397,58414,58428,58484,58517,58645,58662,58930,59686,60169,60437,61494,61500,61977,62001,62217,82364,83253,91190,95270,99129,99132,99221,99252,100241,103189,103193,
Total of 16 codes of index 9 (1001):
1399,7447,19177,40214,53549,87589,118964,136471,136534,177426,181518,182984,197946,217145,230740,242960,
Total of 466 codes of index 10 (1010):
703,751,766,1599,1947,2427,2429,2494,2542,3001,3539,4350,4598,4846,6747,6886,7223,8319,8443,8667,8669,8939,8954,9163,9165,9587,9654,9713,9835,10335,10617,10667,10682,11113,11379,11407,11729,12225,12351,12723,12747,12773,12971,13011,13195,13258,13907,14563,14739,14787,14987,15411,15635,15683,18075,18233,18281,18622,18670,20726,21135,21209,21233,21746,21957,22181,22702,23433,23623,23699,24195,25068,25691,25743,25782,25901,27691,28890,28914,29033,29125,29747,30097,30145,30593,31114,31763,33022,33405,33470,33518,33753,33918,34414,34649,34740,34764,35419,35421,35534,35545,35629,35692,36430,36454,36689,37302,37748,37833,37975,38471,38486,38549,38610,38753,38768,39003,39029,39499,39525,39566,39577,39590,39825,40721,41658,41869,42341,42554,42579,42765,42852,42889,43087,43102,43163,43369,43384,43880,44107,44307,44433,44555,45166,45401,45425,45492,45540,45614,45849,46163,46434,46436,46611,47119,47441,47554,47689,47937,48450,49532,50294,50604,50644,50842,50892,51261,51374,51385,51609,51757,51820,51896,52105,52270,52434,52529,53001,53465,53564,53902,53961,54326,54450,54452,54661,54676,54881,54946,55172,55404,55604,55652,55689,55776,55953,56200,56401,56466,56672,56849,56962,58458,58769,59017,59497,59788,60435,60609,60708,61529,61668,62025,62564,62849,62912,63777,66237,66750,67133,67246,67568,68076,68251,68253,68524,68838,69073,69195,69262,69286,69521,70132,70254,70380,70580,70807,71303,71318,71524,71585,71600,71798,71835,71922,72108,72133,72346,72818,73029,73966,74201,74862,75097,75121,75188,75684,75919,75934,76077,76201,76216,76489,76712,76854,76939,77385,77998,78233,78257,78281,78995,79058,79153,79266,79268,79923,79947,80038,80273,80769,80934,81217,81282,81665,84204,88484,98430,98556,99052,99213,99276,101429,101925,102273,102462,102958,105281,106618,107730,107849,107940,109841,109889,110337,112738,112962,115828,116376,116908,117804,117968,118052,118464,119188,119860,120888,121136,121384,121476,124200,132850,133061,134089,135771,135886,135897,135981,136145,136806,137041,137573,137811,137995,138121,140379,140494,140742,143439,143662,144659,146451,146499,148668,148892,151676,152172,152296,152520,153690,154673,154897,155393,157128,161060,165465,180844,180920,181816,181841,181956,182364,182425,182797,183569,183817,185414,185425,185490,185873,185986,185988,186420,187712,188812,189708,190537,193064,194817,197100,197277,197548,197749,197996,198173,198260,198286,198297,198545,198766,198777,199001,199214,199288,199449,199497,199988,200484,200948,201294,201420,201444,201842,201844,202053,202068,202338,202564,202640,202688,202962,203345,203397,203460,203858,204354,204958,205736,205854,206409,206632,206657,207180,207241,209297,209421,210193,210241,210306,210689,210963,211236,213228,214124,214920,215196,215625,216116,217369,218181,218246,218257,218320,218404,218692,218816,219185,219209,219720,222536,223369,224513,226321,226369,230516,231992,232716,232740,233028,234280,235668,239884,240720,240904,250948,251520,
Total of 324 codes of index 11 (1011):
1151,2767,3514,3541,3739,3811,4010,4037,4511,5007,5843,6001,6066,6390,6509,6955,9339,10459,11563,13511,13669,13734,14415,14578,14697,17653,17837,18149,19503,19877,21685,21909,22637,22713,26025,28877,29797,30369,30825,30890,30917,33629,34079,34366,34575,35471,35768,35958,36308,36578,36804,37278,37590,37872,38547,38820,39094,39226,39451,39722,39990,40769,41086,41436,41706,41930,42406,42602,42763,43310,44174,44992,45738,45778,46278,48002,48226,48387,49881,50104,50420,50777,51324,51485,52281,52592,52932,53589,53913,54948,55505,55728,56327,56624,56897,57549,57772,58608,59080,59104,59721,60458,60485,61455,61737,61752,62049,62562,62864,63684,66300,66461,66685,68409,68909,68949,69695,70513,71377,71924,72085,72281,72757,72981,73251,73601,73918,74473,74697,74965,75236,75461,75593,75867,76140,76815,77097,77409,77883,78109,78379,78729,78919,79216,80112,80321,80608,81058,86173,86756,88213,88617,88709,91277,94285,94632,95777,96672,98937,99002,99990,100049,100109,100272,100953,101018,101653,104502,106829,106894,107240,107464,108178,108297,108621,108686,110650,110677,110790,110948,111146,111173,116237,120356,124044,125096,125992,126084,126989,127076,127152,127648,128544,129029,132826,134478,134554,134866,134985,135050,135546,135638,136042,136310,137106,137499,137586,141770,143826,145218,150840,151113,151178,152944,152996,153234,153900,154736,155012,155232,160837,161865,161930,163200,164958,165530,165736,166998,167776,168538,173520,175186,175370,177922,180348,180572,181192,181668,181906,182025,182040,182414,182572,183632,185040,186468,186890,187264,187664,189648,191498,192792,197338,197496,197814,198171,198442,198444,198718,199068,199338,199878,200036,200400,201172,201668,202340,202625,203022,203172,203410,203529,203795,204068,205006,205164,205902,206722,209038,209608,209856,210256,211152,212098,213180,213404,214572,215129,215352,216464,217456,217796,219300,219657,220196,221416,222404,224265,224352,225322,225324,225349,230938,231236,231312,232264,232978,234072,236112,236296,239424,241690,243456,247364,247440,248392,248868,251396,252176,256136,258116,258192,259088,259584,
Total of 1 code of index 12 (1100):
35753,
Total of 65 codes of index 13 (1101):
29810,36119,36441,42267,42354,44122,44496,46386,46674,48402,51881,53430,53861,53937,56001,62788,64530,67679,68013,68026,70191,70565,72333,72420,74190,74814,75186,77026,77063,78038,78246,78320,78568,78871,79506,79712,79986,80170,81158,100446,107606,107790,107888,109830,142666,181334,181616,182362,183384,185936,194880,198038,199066,199986,206150,206226,208066,208200,209360,210182,210752,211026,217237,217508,228608,
Total of 53 codes of index 14 (1110):
255,4857,20639,21417,29098,33529,34517,34788,34975,35181,36530,36741,37435,37527,37733,39664,39873,40497,43434,44422,45414,45986,46230,46661,47008,52777,52869,54833,63136,73253,102969,103061,103332,116856,136882,137093,144774,150617,185492,187936,202416,204293,207304,214076,216216,216736,217208,218768,219161,224328,226436,232532,247896,
Total of 462 codes of index 15 (1111):
479,1647,1723,1786,1971,1997,2021,2271,3049,3167,3191,3663,3763,3826,3945,4731,4823,5105,5719,6303,6551,6771,6799,6897,7081,9431,9615,9678,9702,10083,10185,10209,10730,11355,11626,11655,11718,12538,12623,12699,12749,12786,13034,13282,13463,14178,14241,14491,14663,14762,14789,17629,18125,19669,20073,20138,20165,22129,22194,22405,24353,26088,28041,28128,30021,30086,33246,34391,34425,34490,34673,34701,34738,35038,35816,35871,35934,36367,36465,36506,36649,36712,37498,37624,37661,37709,39005,39070,39253,39318,39501,39538,39749,39848,41210,41421,41434,42106,42198,42317,42382,42480,42850,42976,43226,44059,44146,44330,44357,45118,45143,45327,45390,45466,45490,45516,45897,45921,45962,47182,47258,47330,47430,47464,47506,47556,48178,48389,48898,49374,50207,50333,50396,50581,50801,50829,50866,50916,51000,51309,51322,51448,51533,51944,52247,52344,52373,52436,52620,52644,52840,53025,53341,53365,53406,53837,54000,54184,54896,55354,55381,55446,55480,55565,55850,55877,55976,56224,56342,57120,58445,58510,58668,58693,58758,58792,59786,60706,60808,60832,61594,61618,61644,61800,61829,61892,62514,62725,63360,63592,63634,63753,63840,64517,65789,66285,66298,66509,67131,67181,67223,67257,67320,67357,67429,67505,67805,68301,68457,68701,68725,68766,68790,69171,69197,69221,69273,69297,69360,69544,69569,70265,70330,70357,70541,70628,71253,71711,71837,72207,72305,72370,72489,72581,73266,73477,74839,74938,75023,75149,75212,75369,75434,75617,75682,76264,76954,76978,77160,77189,77252,77946,77975,78157,78181,78222,78753,78816,79649,79899,79949,80014,80197,80262,80296,81441,99898,99925,100196,100509,101005,101224,101938,102149,105009,108384,108634,108968,110742,110861,111024,111520,112690,112901,115741,117132,117781,120980,126240,132191,132969,135390,136168,136817,137430,137834,138208,140650,143578,144498,144709,145618,145737,145802,146722,148940,150682,150888,150980,151800,152662,152725,153440,153677,153742,153840,154024,154336,155169,159168,161184,163074,181368,181460,181644,181864,182112,182349,183310,183321,183408,183684,183880,183904,184380,184405,184470,184604,184652,185366,186144,186394,186418,186444,186520,186629,186692,186768,187016,187440,188160,189832,191872,193604,194632,196829,197725,197790,197973,198221,198258,198384,198469,198568,198842,199053,199116,199273,199738,199765,199830,199949,200012,200234,200261,200584,200608,200735,200798,200822,200924,201305,201329,201370,201394,201528,201576,202290,202501,202775,202838,202872,202964,203120,203148,203368,203553,203616,203797,204306,205978,206184,206276,208018,208137,208224,208986,209196,209221,209286,210308,210528,211210,211234,211336,212256,214101,214166,214200,214300,215181,215194,215244,216077,216114,216140,216164,216240,216325,216712,217300,217484,217704,218133,219150,219248,219276,219524,219744,220420,225672,225696,226592,227464,227712,228384,231544,231820,233502,235542,236320,246868,247948,248844,249092,250004,251928,251952,252424,252448,257032,257280,
Grand total codes: 3428

8 peg ends:
314,328,904,1295,1295,1298,1302,1372,2041,2057,2523,2847,2848,2913,2966,3428
8 peg counts:
314,14,576,391,0,3,4,70,669,16,466,324,1,65,53,462
8 peg differences:
1523,202,33,96,60,96,291,385,64,47,712,106,87,67,29,88,164,875,1,45,692,16,124,10,48,81,96,45,690,68,29,57,99,112,325,523,48,33,763,95,912,9,33,34,29,3,85,12,27,793,12,52,12,865,87,21,12,22,29,12,88,27,65,4,1755,1,11,53,3,8,116,1822,94,32,796,17,11,630,12,64,116,15,25,71,72,12,75,61,96,26,89,62,101,365,28,1,52,60,450,146,32,24,53,143,89,62,3,14,57,2,60,60,5,146,60,60,299,80,112,39,32,149,3,14,34,48,139,112,142,92,100,16,108,78,85,96,45,17,51,45,45,3,46,16,188,105,31,84,108,148,96,26,89,91,182,233,15,16,96,234,209,67,597,3,641,14,14,50,112,2,49,11,3,24,217,319,24,12,456,737,61,16,111,46,33,229,64,159,120,253,28,59,90,24,54,220,21,13,48,363,30,3,13,78,93,21,17,24,22,208,24,60,127,308,21,71,121,42,92,245,128,793,223,446,302,12,702,132,20,102,48,13,409,304,2,252,48,435,279,242,61,338,96,231,192,51,120,494,159,212,365,207,184,236,14,53,334,83,550,229,934,45,594,34,340,48,61,154,156,804,192,20,209,279,528,235,96,101,55,122,177,30,1053,31,379,377,106,56,42,180,12,229,508,1419,371,39,3,56,64,363,2698,388,519,2955,893,3058,22801,1016,1152,4786,192,2824,4367,63,12414,1701,66795,14710,1948,14070,282,1044,10340,69402,19342,2673,29057,6134,503,996,496,24,17,1354,48,1295,65,448,248,248,585,511,119,329,496,287,622,496,267,111,74,211,52,159,76,13,393,951,1207,61,9,17,133,363,749,421,61,720,239,276,11,122,248,126,350,778,142,100,273,177,22,24,225,207,1011,101,184,89,85,885,712,37,2,87,184,223,15,9,408,2,90,206,76,48,74,2,372,141,1197,271,649,43,141,65,27,49,496,483,687,211,22,126,762,273,671,1096,206,65,2,749,496,2130,201,9,61,213,197,314,134,251,272,76,163,258,75,340,358,222,115,83,755,117,67,231,249,177,61,26,922,11,13,350,609,15,223,25,159,89,359,289,101,123,298,85,200,496,176,561,159,126,338,271,150,27,249,24,400,271,225,250,24,258,496,1670,749,26,61,60,151,215,9,15,46,719,24,896,24,65,150,75,611,134,101,263,185,200,496,15,52,133,299,357,755,117,379,132,2169,274,25,181,67,749,123,373,496,26,17,24,496,400,496,532,75,197,699,2260,496,258,24,250,225,271,400,24,249,27,150,609,126,159,561,176,496,200,85,298,123,101,289,359,89,159,25,223,2,996,922,26,61,177,249,231,67,955,115,580,340,75,421,76,272,251,134,314,410,70,201,997,972,271,714,35,99,397,432,52,15,496,448,101,184,87,788,1392,458,1270,1220,833,1120,920,1384,3947,122,78,448,496,585,121,390,24,424,572,423,572,206,43,647,1019,259,1720,448,266,693,585,248,248,648,586,184,87,303,896,754,2505,461,87,60,349,87,334,1047,65,11,271,697,67,429,489,211,909,119,87,1188,4680,572,633,3038,1392,76,2,87,132,259,637,351,347,225,134,72,67,499,198,22,67,182,714,24,741,263,151,60,87,749,650,271,2,690,206,101,471,25,458,65,647,184,87,2,762,24,209,49,27,469,27,448,448,126,322,75,11,13,2888,507,65,2,25,1028,424,43,496,24,1253,329,119,511,585,496,448,2120,3008,65,649,622,3160,2936,184,786,2,87,184,836,209,67,655,273,242,507,271,2601,1749,307,471,25,3984,184,329,119,796,15,285,122,89,285,176,337,383,735,177,719,700,420,76,24,3869,715,1093,496,3764,121,301,89,359,363,133,17,9,348,432,52,15,223,273,376,9,61,177,48,78,609,211,215,24,157,739,24,765,24,215,75,197,699,974,248,248,513,657,25,248,749,208,263,25,539,24,333,74,89,285,1419,1269,621,11,1101,158,301,480,52,15,496,359,17,9,411,100,673,1243,696,9,176,1135,3073,1808,48,448,896,547,3128,448,48,76,296,657,184,329,1394,85,1581,11,65,206,177,48,467,496,2116,6704,276,220,616,496,841,887,2784,2344,1949,1948,1856,65,27,184,87,1083,496,98,65,119,5457,92,119,65,98,122,287,87,334,749,271,27,2996,3476,87,1457,404,92,5576,65,98,184,225,87,1354,27,347,1023,87,133,92,184,98,1354,92,220,184,1873,75,945,1003,201,242,594,184,551,76,87,496,378,1003,1020,1113,944,388,184,507,663,298,76,122,374,287,87,119,290,98,184,1170,92,206,198,374,166,76,2057,1003,421,524,496,627,87,119,65,27,1020,993,2730,572,1468,76,496,511,374,122,76,298,663,507,184,388,944,1113,1020,1003,378,583,76,459,92,184,87,507,242,201,911,92,945,75,1873,184,220,92,1452,184,92,133,87,1133,424,496,76,521,211,220,591,109,387,25,2031,1381,496,1709,26,185,1763,5741,271,724,359,87,102,185,122,98,65,119,15,77,152,496,87,1044,92,833,271,250,507,87,184,92,1362,282,496,244,184,220,435,87,184,2,25,65,648,98,184,92,220,748,572,920,250,374,496,1309,87,496,1365,92,271,133,92,1020,6943,2704,5534,2704,507,65,206,92,1170,572,119,87,5370,374,122,374,1170,184,1903,65,27,184,87,746,11,271,551,163,119,92,220,537,92,119,65,98,496,55,97,92,184,220,92,93,250,87,184,27,713,11,271,225,2007,3824,82,102,312,706,648,1236,778,1170,211,2121,220,102,109,1517,26,572,1362,2224,1980,76,946,894,134,714,1128,92,119,65,98,122,374,1083,87,184,27,1020,901,1403,545,287,663,233,263,714,119,65,2040,2752,3101,347,27,122,163,119,65,27,1170,184,163,431,242,1679,378,572,431,76,961,184,312,76,459,271,92,1861,87,950,2352,1728,312,634,27,184,87,133,65,27,524,830,163,119,92,220,513,287,2304,545,874,22,1383,87,4770,1926,1110,374,404,1262,184,98,496,2980,2764,1666,184,6090,1080,770,11,87,184,92,220,7968,13682,178064,27935,6053,209347,6240,833,19642,211,3722,8459,18118,551,282,92,6485,833,87,184,56242,1416,76,952,925,6015,1028,12018,211,714,778,11565,3147,26719,496,1728,896,786,211,87,198,27,323,24,7410,119,63,24,690,3771,3906,282,92,3683,3635,87,184,4258,622,211,163,122,27,99,248,3685,803,2880,42,206,7036,2444,2056,5912,1980,76,1666,7170,495,456,52,17,255,100,142,250,86,18,28,67,7,30,25,12,255,7,233,14,226,16,7,8,227,12,12,78,48,76,32,24,7,53,8,38,64,1,47,1,23,5,77,32,23,12,81,31,99,76,48,39,703,172,30,61,4,13,14,21,2,83,158,24,5,235,144,1,64,23,12,17,37,8,22,12,1,27,17,47,14,46,17,6,646,64,39,20,1,73,48,40,26,36,27,107,24,19,57,7,27,157,248,33,31,25,3,11,17,65,2,12,88,87,655,76,172,724,147,12,139,76,21,773,24,6,1,8,239,594,55,91,28,42,24,38,1734,28,8,63,49,15,23,96,2644,34,31,189,36,79,127,76,166,94,122,38,50,43,27,16,12,46,24,24,92,10,30,2,29,167,17,27,31,153,82,12,3,23,1,195,214,31,11,32,24,199,17,31,111,28,91,11,54,217,137,34,31,175,36,234,76,28,7,28,2,65,48,8,40,28,20,39,71,58,34,31,103,16,56,52,24,48,7,55,30,138,15,34,37,211,31,42,1,168,43,28,135,48,87,159,27,1,67,4,113,2,25,110,158,31,53,156,31,146,28,11,87,85,76,17,6,137,558,240,31,76,431,65,195,65,25,15,19,15,47,67,33,59,11,31,43,24,150,24,66,7,151,31,218,56,119,36,28,3,25,31,623,31,28,11,48,39,27,26,32,29,36,665,31,25,31,3,127,23,31,11,92,29,48,208,119,32,24,36,29,121,18,1,12,27,64,1,51,68,25,4,8,114,12,91,31,223,270,118,122,31,158,349,273,48,163,986,96,312,100,84,12,58,34,7,15,9,24,27,1,85,56,131,93,7,24,4,83,271,59,7,24,6,11,35,29,12,25,40,167,67,25,31,65,6,18,64,31,40,6,9,1,12,2,170,53,2,94,24,64,65,5,16,15,78,124,116,5,35,6,13,36,15,24,24,138,181,24,41,64,235,6,34,31,175,8,34,196,3,21,64,6,35,79,3,14,60,15,15,19,8,32,78,24,7,151,7,59,7,24,124,26,79,2,234,18,16,8,7,28,64,14,335,7,53,6,65,223,198,10,63,14,28,379,511,42,367,48,80,28,3,25,31,33,6,77,2,107,23,5,6,22,128,28,28,7,11,13,11,22,34,9,6,20,131,95,111,31,211,70,28,26,39,20,28,37,43,6,11,64,2,43,111,76,67,25,43,37,174,74,211,37,28,6,183,198,111,76,3,206,211,366,71,27,17,49,31,6,11,34,30,6,31,107,28,24,165,30,30,5,7,14,244,58,50,103,24,7,223,3,28,70,22,28,97,37,28,64,170,39,50,156,6,92,285,100,154,103,285,508,287,254,56,64,1,133,63,29,7,24,103,31,93,24,138,92,158,113,395,113,403,978,31,1163,229,127,28,3310,28,3,25,31,33,6,17,97,31,11,44,1,64,268,119,32,60,28,118,6,17,14,56,33,128,17,268,756,483,268,1057,6,477,24,216,20147,889,7937,4080,3859,3,89,31,989,2948,4,1399,6048,11730,21037,13335,34040,31375,17507,63,40892,4092,1466,14962,19199,13595,12220,703,48,15,833,348,480,2,65,48,459,538,811,248,248,1901,139,337,1096,124,224,2,270,15,209,2,422,67,59,122,500,282,50,15,431,266,28,322,496,126,372,24,26,198,40,184,63,649,656,176,48,200,424,224,48,2392,158,48,341,48,2056,409,74,24,513,211,224,521,731,190,76,496,873,623,52,39,119,1790,1199,24,119,92,622,350,48,448,521,649,1259,383,65,48,235,165,496,235,91,24,655,2,113,11,84,63,738,24,235,613,446,85,142,496,15,63,61,143,15,235,26,470,26,41,11,13,235,896,937,211,472,213,25,186,87,37,198,15,61,206,15,496,227,200,126,122,611,235,24,67,48,74,235,314,271,2,175,508,322,113,135,248,513,1082,762,310,40,198,50,369,113,11,224,148,63,76,209,165,164,95,472,464,99,338,59,365,124,2,209,15,205,65,226,232,200,48,37,87,177,247,201,65,206,177,113,1496,311,248,480,291,647,174,99,821,139,357,539,285,63,865,2460,513,383,113,322,508,175,2,271,314,235,122,67,24,235,611,122,126,200,227,496,15,206,61,15,198,37,87,186,25,213,472,211,937,235,661,235,24,67,496,235,15,143,124,15,273,223,142,85,446,613,235,24,24,714,63,95,113,2,655,24,91,235,496,165,283,65,383,2539,4280,9946,126,496,161,63,2153,496,348,189,496,2323,1337,1112,119,91,1901,48,448,2401,224,2866,548,532,896,164,84,412,724,672,1028,248,248,92,2724,8650,211,1028,1682,115,11,84,164,661,235,532,238,184,126,2258,115,248,2697,223,997,1792,48,2169,224,2784,496,124,224,1170,983,224,496,1735,3932,4405,15379,76,896,25,115,408,61,372,772,248,1597,11,65,383,113,2,432,1292,1100,896,829,2527,1753,2283,177,271,201,247,177,87,26,11,248,221,11,224,213,74,161,48,491,496,464,346,126,24,398,2,209,15,270,226,76,48,274,383,52,63,398,496,604,778,118,555,223,25,523,61,2056,124,772,48,65,383,274,273,1992,896,796,276,429,491,1253,812,65,11,63,84,288,124,369,24,511,2816,833,1144,1808,48,4147,1476,724,24,288,1252,1388,4216,836,184,10044,572,1151,1616,747,27,198,72,199,27,474,496,836,158,65,324,119,446,2384,1120,1104,1948,158,65,681,163,119,2956,184,312,1354,374,1808,224,728,76,3312,2852,920,572,456,65,27,2712,450,287,209,896,297,190,350,270,226,474,312,282,675,273,274,132,225,271,268,779,317,350,270,224,476,196,161,547,864,818,746,40,500,1724,224,161,1494,223,316,357,547,161,796,311,340,657,324,1035,557,223,599,297,273,652,223,836,472,24,617,737,27,970,282,15,297,513,302,820,2616,161,224,1724,500,40,746,818,864,547,161,196,476,224,270,350,317,555,224,268,271,225,132,274,273,675,282,312,474,226,270,350,190,297,896,209,287,450,5115,583,1457,404,92,2568,3008,347,1145,895,2265,65,988,59,60,163,681,65,635,2849,2327,65,346,224,714,119,324,65,1964,27,113,158,198,27,5064,4119,3688,1052,896,92,905,87,76,496,896,485,3797,1652,76,312,119,65,496,92,404,268,796,393,87,4184,2056,1392,5622,273,65,1766,52,238,666,836,276,220,5605,1028,65,1270,1758,572,206,1262,778,762,4982,1666,184,2552,2426,224,620,476,238,119,15,374,158,1060,1408,1428,422,374,400,1984,1850,1294,4546,158,318,357,271,2,274,350,270,540,158,364,772,496,672,285,397,150,238,119,266,273,938,158,738,820,2316,570,248,400,896,946,1082,224,1168,557,223,1112,992,340,1504,357,539,1220,988,1861,87,970,2,25,5589,298,76,952,714,1094,2040,184,3128,2266,1766,3908,76,952,476,2528,780,3960,1980,76,896,496,35753,29810,6309,322,5826,87,1768,374,1890,288,1728,3479,1549,431,76,2064,6787,1742,3149,334,13,2165,374,1768,87,1770,624,372,1840,37,975,208,74,248,303,635,206,274,184,988,19288,7160,184,98,1942,32836,38668,282,746,1022,2552,8944,3158,1028,920,6164,76,1840,134,1160,822,570,274,6211,271,11100,255,4602,15782,778,7681,4431,988,271,187,206,1349,211,694,92,206,1931,209,624,2937,988,992,572,244,431,347,5769,92,1964,8303,10117,29716,92,271,13524,20026,211,7681,5843,34875,2444,14480,1877,3011,6772,2140,520,472,1560,393,5167,2108,6096,15364,479,1168,76,63,185,26,24,250,778,118,24,472,100,63,119,786,92,282,614,584,248,220,28,98,184,2350,184,63,24,381,102,24,521,625,271,29,63,820,85,76,50,37,248,248,181,715,63,250,172,99,27,2840,496,1544,404,65,27,1964,65,211,1948,1735,1953,87,1893,65,3160,1145,34,65,183,28,37,300,778,55,63,433,98,41,143,63,786,126,37,48,1296,65,183,65,183,37,211,99,1362,211,13,672,92,119,65,98,370,126,250,833,87,184,27,761,25,184,63,76,24,26,381,24,41,1220,76,72,100,34,42,50,622,211,509,476,833,126,63,185,220,28,37,50,84,309,13,126,85,411,303,97,29,63,184,24,196,185,316,24,41,431,163,184,712,458,27,65,34,85,285,27,99,248,118,778,1325,65,158,25,65,34,994,920,102,24,762,24,26,156,29,63,622,211,635,232,42,119,87,677,1272,496,13,211,622,50,42,34,63,37,72,76,300,496,156,244,24,41,24,381,26,24,52,24,63,184,25,696,65,27,184,87,625,458,126,370,98,65,119,92,685,211,1362,99,85,126,63,157,65,183,65,582,690,24,182,29,63,694,29,182,24,41,531,63,833,250,50,65,183,65,34,1145,18457,27,271,313,496,219,714,211,2860,3375,250,334,1774,119,163,496,1170,211,2840,1391,649,3199,5260,5951,778,2421,778,649,613,404,374,2442,2928,920,211,909,119,65,920,2218,1742,206,92,820,862,63,715,237,65,98,184,312,833,3999,2016,1890,18294,92,184,220,248,237,961,11,87,276,196,24,476,25,65,134,48,714,778,250,24,26,76,109,63,76,248,424,720,1672,2040,1732,1028,2197,896,65,183,248,37,126,85,99,274,211,63,157,465,27,65,119,63,222,27,323,24,127,63,24,102,381,24,41,24,134,48,714,211,274,63,34,92,156,28,220,185,63,181,509,1672,206,92,1742,119,87,762,210,25,65,1022,220,682,24,102,920,1845,65,34,100,881,13,50,833,37,26,24,76,85,387,588,184,220,429,1017,98,28,248,220,676,5252,24,896,872,248,672,3160,276,1682,2040,778,10548,1080,896,248,912,1924,24,472,24,4584,248



*********************************************************************
9 peg patterns:
Total of 372 codes of index 0 (0000):
1887,3005,3006,3054,3066,3829,4022,4861,5053,5110,6006,6901,6999,7093,7111,7959,8007,9085,9847,9965,10015,10157,10166,10190,10847,10967,11117,11118,11129,11823,11863,11879,11987,12006,12017,12047,12134,12210,12230,12241,13879,14053,14194,15911,16767,17401,17647,17839,17879,17910,18015,18291,18362,18389,18783,18799,18877,18895,19134,19182,19321,19436,19743,19815,19870,19879,19911,19954,20030,20085,20090,20150,20301,20464,20799,20911,21211,21227,21307,21419,21490,21747,22131,22134,22323,22407,22815,22831,22966,23071,23101,23162,23221,23239,23373,23435,23524,24147,24149,24214,24355,24370,24420,24482,25084,25592,25835,25845,25918,25963,25978,26027,26067,26100,26233,26270,26285,26294,26329,26413,26425,26474,26488,26517,26570,26596,26873,26973,27695,27766,27875,27931,27950,27982,28006,28218,28338,28355,28427,28429,28441,28465,28489,28549,28554,28797,28987,29050,29277,29293,29358,29369,29402,29546,29548,29582,29593,29624,29790,29877,30006,30023,30115,30164,30231,30310,30502,30598,30609,30660,30830,30837,31005,31034,31054,31092,31216,31259,31338,31409,31530,31652,31664,31846,31942,32014,32112,32263,32275,32387,32401,32608,33023,33758,34263,34493,34667,35067,35757,35772,36023,36211,36295,36820,37303,37565,37723,37787,37799,38199,38461,38695,38709,38755,39157,39271,39347,39349,39581,39830,39860,39878,40601,40726,40771,41211,41391,41694,41852,41948,42227,42229,42407,42481,42617,42653,42740,42782,42964,43435,43437,43613,43614,43638,43726,43805,43861,43896,43960,44245,44437,44451,44567,44601,44630,44633,44870,44964,45167,45239,45419,45553,45739,45940,45974,46004,46435,46741,46870,47012,47197,47286,47331,47405,47476,47537,47694,47701,47758,47814,47856,47893,47953,48048,48227,48678,48689,48902,48913,49503,49646,50044,50154,50479,50575,50617,50673,50779,50971,50987,51058,51156,51535,51566,52531,53003,53104,53435,53551,53591,53622,54031,54118,54242,54451,54663,55623,56116,58612,59029,59284,59516,60459,60953,61073,61547,61981,62132,62563,62998,63046,63604,63796,65030,82301,82876,84398,84409,85425,86333,86933,87829,88881,91197,91366,91508,91675,91790,91801,93227,93230,94270,94318,94326,94438,94644,94777,95286,96302,96310,96358,96550,99289,99646,101686,105361,108107,108309,109079,109102,110353,114179,
Total of 8 codes of index 1 (0001):
95382,97330,112726,123066,139077,149417,164813,166761,
Total of 660 codes of index 2 (0010):
1021,1534,1982,2030,3574,6719,7831,8037,8702,8927,9823,10105,10170,13046,13165,13230,13241,13678,14759,14774,15270,15447,15718,15794,16019,17147,17662,17847,18045,18110,18875,19702,19886,21181,21694,21942,22190,22647,22771,23219,24230,25039,25726,25959,26013,26035,26059,26298,26509,26531,26987,27679,27827,28099,28457,28862,29169,29806,30054,30091,30180,30602,30835,30902,30961,31019,31021,31111,33788,34487,34684,34759,35291,35787,36187,36683,36707,36724,36750,37246,37619,37742,38491,38558,38739,38764,39038,40598,41207,41718,42590,42947,43246,43379,43431,43446,43942,44142,44327,44590,44691,44825,44838,45436,45511,45661,45726,45750,46646,46670,47389,47435,47450,47459,47674,47825,47885,47946,47972,48721,50391,50887,51145,51169,51419,51644,51915,52315,52339,52588,52615,52765,53036,53374,53500,53659,54220,54396,54892,55092,55177,55475,55598,55699,55988,56347,56436,56595,56620,56843,56858,57841,58763,58789,58850,59027,59276,59507,59574,60446,60529,60644,61224,61564,61639,62060,62136,62408,62659,62793,63107,63304,63517,63578,63587,63788,66046,67315,68734,69019,69108,69515,69539,70078,70103,70366,70574,71323,71571,71596,72253,72766,73014,73262,74236,74935,75132,75207,75422,75446,76211,76235,76974,77131,77155,77370,77581,78190,78268,78316,78493,78554,78563,78939,79212,79435,79502,79934,80282,80291,80308,80441,80804,81163,81252,81553,82174,82681,83196,83692,85147,85234,85236,85420,85445,85643,86206,86702,87972,89142,90362,90573,91195,91558,91569,91593,92315,92521,92586,92588,93235,93633,93833,94692,98750,99196,99246,100142,100925,102037,102308,103027,103070,105316,106715,107163,107436,107884,108122,108174,108913,108965,108980,109203,109476,109924,110225,110919,110995,111491,112387,113008,113283,114878,115374,115774,115925,116270,116421,116953,117052,117100,117449,117849,117916,117938,118149,118345,118369,118412,118434,118908,119404,119480,119689,119831,120468,120609,120859,120946,120948,121132,121157,121729,122416,122625,123116,124297,124384,126028,126337,126600,127305,127372,127592,128019,128290,129073,129186,129410,132733,132957,133070,133853,134124,134551,134771,134838,135543,135806,136115,137759,137846,139027,139518,139727,140414,140986,141011,141195,141197,141284,141534,141675,142312,142454,142663,142739,143235,143709,143731,143774,143798,143994,144205,144227,144294,144694,145043,145091,145190,145722,145873,146218,146369,146769,147265,148860,149135,149756,150652,151148,151224,151918,152219,152667,152940,153163,153178,153230,153969,154021,154259,154707,154980,155428,156827,159073,159116,159835,160106,161218,162001,162897,162947,163393,167451,168310,168510,168908,169555,169557,169622,169828,170550,170574,170585,170948,171570,171781,173001,174171,175441,175937,176500,176698,176723,176907,176909,176996,178451,178947,179462,179969,180590,180891,180980,181339,181702,181835,181852,181861,182209,182641,182708,182931,183204,183580,183589,183650,183827,183875,183953,184562,184773,184988,185012,185169,185908,185932,186697,186721,186936,187011,187208,187907,188881,189129,189377,189890,190547,190572,190820,191569,191777,192040,192065,192604,192628,193035,193124,193409,194828,196097,198355,198556,198565,198626,198839,199036,199350,199484,199735,200007,200083,200504,200579,200919,201499,201614,201697,202569,202636,202867,203116,203293,203354,203380,204302,205285,205300,205523,205548,205707,205796,206155,206444,206545,206668,206966,207051,207251,207747,207923,208484,208643,208769,209107,209378,209528,209555,209804,209828,210228,210499,210724,210974,210998,211256,211752,213422,214171,214197,214258,214318,214469,214684,214693,214708,214754,215473,215497,216393,216417,216482,216632,216707,217305,217318,217452,217553,217816,218001,218201,218697,218712,218764,218897,219196,219553,220425,220936,221545,223105,223379,223404,223585,223652,224401,224524,224897,225393,225419,225436,225460,225956,226356,226852,227384,227459,227656,228355,231032,231122,231124,231182,231241,231308,231541,231963,232052,232089,232337,232974,233281,233686,234044,234316,234464,235156,235612,235634,235845,236084,236108,236130,236184,236417,237104,237913,238924,239372,239496,239953,240201,240449,240962,242257,242441,243268,244033,244098,244296,244481,244996,246124,246349,246425,246696,246873,247369,247384,248465,248902,248913,248978,249097,251973,252038,252320,253216,253441,254106,254312,255424,258569,260113,260161,260609,261122,
Total of 440 codes of index 3 (0011):
1917,3799,5791,5878,5997,7739,12734,13407,13754,13781,13903,13979,14066,14185,14250,14277,14551,15631,16225,16290,22125,22201,24165,24241,27113,29882,29909,30093,30313,30378,30405,31759,31922,32133,32353,33151,33647,33723,35191,35763,38493,39486,40506,40533,40717,40804,41339,41431,41835,41927,42451,42872,43875,45932,46008,46174,46548,46746,46952,47044,48214,48398,48496,48786,48905,48992,49279,49653,49775,49851,50149,50812,51319,51503,51891,52835,53948,54968,55971,56349,56845,56932,57008,57467,57559,57743,57830,58337,58579,58780,59691,59783,60728,60803,62676,62860,63080,63172,64526,64624,64808,64900,65033,65120,65983,66295,66479,68023,70375,71325,71412,73273,73365,73636,74095,74171,74483,74667,75628,75704,76135,76707,77085,78764,79006,79437,79600,79784,80954,80981,81046,81165,81328,81450,81477,81824,83503,83877,84127,84905,85047,85149,85645,85732,87701,89649,91287,91493,91880,92065,93261,93608,96160,97541,99062,99997,100084,100725,100790,100923,101015,101112,101149,101221,101297,101945,103005,103990,105018,105045,105110,105229,106965,107250,107461,107678,108109,108272,108456,108606,108631,108815,108902,108978,109004,109409,109474,109626,109653,109718,109837,110122,110149,110496,110686,111060,111258,111464,111556,111893,112178,112389,112910,113298,113417,113504,114813,115309,115385,116853,116918,117037,117349,117425,123277,123364,125106,125225,125317,128021,134122,136826,136918,137037,138779,138866,144718,144794,145106,145225,145290,146758,146834,147330,148639,148726,148845,149233,149754,149965,150250,150587,150679,150885,151083,151457,151647,151994,152021,152306,152425,152490,152517,152669,152734,153139,153165,153241,153328,153512,153537,153687,153871,154034,154465,154682,154893,155178,156914,157033,157098,157125,158153,159138,160198,160846,160922,160994,161031,161128,161220,161353,161418,162059,162146,163081,164602,165983,168535,168882,170078,170263,170650,170856,172494,174442,176411,176498,176994,177096,177238,178016,178266,178640,180319,180666,180693,180815,180978,181097,181162,181189,182359,182543,182706,183137,183379,185058,185436,186008,186439,186515,187476,187660,187972,188048,188507,188778,188870,190731,190818,191768,194120,195664,195848,196160,197023,197110,197243,197335,197519,197617,198971,199063,199283,199467,201340,201415,202360,202452,203363,203564,203806,204313,204400,204584,204676,205135,205211,205298,205794,206172,207175,208195,209308,210252,210640,210824,211331,211994,212292,212368,212490,212864,213151,213238,213357,213647,213745,213929,215099,215191,215397,215595,215969,216135,216211,218268,219271,219692,220216,220308,220712,220804,221339,221426,221610,221637,222657,223650,226380,226952,228420,228496,228992,229790,230010,230221,230384,231738,231765,231830,232050,232234,232261,235030,237902,237978,239942,240018,245853,245918,246512,247592,247866,247893,247958,248077,248164,248240,248362,248389,248736,249409,254404,256146,256265,256352,258344,260226,
Total of 2 codes of index 5 (0101):
81202,180941,
Total of 6 codes of index 6 (0110):
39637,39908,40741,221402,222235,222506,
Total of 52 codes of index 7 (0111):
19615,20111,20393,24115,28074,30130,32007,39821,47226,47318,47600,48151,69333,69517,69604,73239,76922,77014,77296,115448,116373,116644,123340,124054,124832,125082,137061,137311,138089,138803,145499,145770,146695,184847,185129,185221,188904,192539,192626,192810,213992,214543,214825,214917,222322,230136,232013,234069,238028,241750,242032,242528,
Total of 752 codes of index 8 (1000):
1279,1471,1790,1915,2013,2557,2807,3059,3061,3065,3295,3319,3535,3559,3578,3679,3791,3803,3961,3991,4025,4026,4053,4073,4074,4862,5023,5071,5099,5343,5367,5695,5839,5881,5882,5919,5943,5947,6005,6070,6087,6093,6121,6130,6839,6863,6875,6887,6891,6902,6967,6971,7019,7085,7139,7145,7263,7351,7735,7759,7787,7823,7835,7847,7910,7921,7922,8035,8041,8083,8105,10195,10201,10959,10995,11238,11855,11867,11979,12071,12103,12138,13871,13883,13911,14027,14058,14182,14193,15947,16098,17023,17149,17339,17655,17823,18135,18151,18166,18297,18319,18347,18412,18417,18933,19163,19179,19189,19194,19357,19373,19405,19429,19663,19706,19891,19893,19917,20083,20119,20267,20325,20607,20703,20861,21055,21111,21235,21242,21295,21429,21433,21453,21481,21725,21973,22047,22075,22197,22215,22243,22258,22317,22329,22421,22438,22469,22717,22718,22743,22777,22839,22901,22927,23025,23095,23214,23243,23251,23253,23282,23493,23497,23521,23639,23695,23738,23765,23943,23949,23973,23986,24417,24991,25081,25211,25451,25487,25821,25831,25911,25935,26029,26037,26069,26098,26104,26159,26323,26339,26354,26383,26407,26533,26563,26565,26594,26747,26783,26811,26814,26839,26862,26870,26989,27065,27083,27086,27109,27110,27561,27593,27617,27703,27735,27819,27851,27861,27882,27975,28003,28051,28057,28082,28105,28330,28513,28547,28578,28893,28917,29045,29049,29079,29099,29110,29113,29127,29134,29162,29164,29243,29275,29299,29335,29483,29541,29575,29606,29617,29727,29743,29813,29863,29878,29901,29902,29930,29967,29975,29997,30010,30101,30150,30161,30184,30223,30235,30321,30385,30409,30471,30505,30506,30767,30894,30919,30934,30953,30954,31015,31174,31201,31202,31283,31401,31523,31681,31712,31767,31815,31850,31907,31914,32098,32224,32545,33471,33531,33599,33655,33719,33725,33743,33755,34015,34143,34231,34238,34494,34615,34621,34639,34663,34675,34682,34715,34734,34774,34793,35063,35183,35195,35259,35287,35309,35317,35550,35571,35574,35639,35691,35708,35755,35795,35797,35813,35820,35826,35828,35832,35963,35999,36062,36086,36205,36302,36326,36446,36510,36654,36661,36716,36722,36728,36758,36777,36792,36803,36809,36840,36991,37183,37239,37370,37563,37621,37628,37725,37735,37805,37811,37866,38110,38134,38295,38358,38459,38462,38617,38641,38648,38685,38701,38707,38714,38772,38791,38888,38975,39133,39162,39247,39373,39397,39410,39582,39606,39641,39734,39738,39751,39765,39786,39819,39827,39852,39875,39889,39906,39912,40030,40058,40118,40269,40293,40306,40502,40725,40739,40785,40802,40841,40897,41214,41335,41423,41465,41583,41659,41707,41787,41819,41831,41843,41879,41885,41907,41913,41931,42287,42343,42355,42397,42474,42603,42647,42670,42695,42775,42781,42809,42901,42956,43223,43371,43438,43463,43477,43494,43579,43719,43747,43762,43803,43827,43918,43971,43973,44001,44016,44079,44147,44150,44266,44334,44393,44458,44622,44849,45179,45215,45246,45367,45373,45415,45421,45427,45455,45486,45491,45615,45630,45781,45785,45798,45809,45816,45851,45853,45875,45899,45902,45923,45987,45993,46028,46111,46135,46142,46351,46375,46382,46387,46452,46516,46533,46607,46638,46650,46677,46678,46727,46742,46859,46861,46873,46889,46948,46960,47024,47163,47207,47255,47403,47509,47585,47705,47729,47751,47779,47794,47922,47939,47976,48005,48033,48040,48068,48182,48230,48405,48433,48481,48517,48675,48690,48901,49375,49471,49727,49759,49783,49790,49847,49883,49967,49981,50101,50168,50271,50525,50583,50867,50902,50997,51004,51064,51079,51114,51153,51387,51415,51511,51518,51549,51577,51599,51669,51697,51700,51923,52057,52107,52495,52519,52660,53017,53027,53034,53431,53535,53655,53685,53822,53915,53918,54076,54105,54303,54551,54557,54581,55090,55096,55121,55188,55581,55591,55609,55668,56145,56226,57463,57469,57551,57593,57647,57659,57717,57751,57782,57833,57915,57947,57971,58007,58030,58035,58041,58155,58218,58247,58254,58265,58278,58289,58483,58485,58511,58525,58598,58647,58667,58678,58681,58684,58695,58759,58903,58931,58937,59019,59057,59143,59150,59174,59185,59485,59499,59563,59591,59622,59687,59931,59955,60195,60202,60462,60551,60707,60977,61495,61501,61543,61555,61619,61684,61749,61756,61865,61979,62003,62027,62051,62102,62115,62161,62342,62479,62510,62515,62580,62644,62987,63001,63011,63057,63531,63779,64561,82873,84285,86841,87857,88373,90238,90542,91191,91445,91699,92462,95271,95779,99133,99189,99253,99254,99639,100150,101329,103219,103377,107067,107095,107126,107182,107310,107366,107377,108055,108078,108083,108115,108323,108326,109107,109350,110339,112135,112139,112195,
Total of 16 codes of index 9 (1001):
18095,29417,31457,44754,58089,68919,80581,118845,143298,181562,193224,204054,217389,230686,232726,244048,
Total of 538 codes of index 10 (1010):
8639,9135,9198,9209,9535,10031,10479,10655,10875,11699,11947,12535,12667,12782,13779,14227,14707,14833,15179,15655,18043,18158,21103,21477,21719,22497,23195,24163,24830,25663,25711,26011,26283,26507,27054,27890,28795,28887,28910,29158,29641,29665,29907,30178,30355,32131,34526,35391,35454,35739,36278,36635,36774,37595,37694,37868,38515,38806,39286,39534,39845,41341,41454,41631,41837,41902,42103,42350,42527,42614,42651,42699,42899,43131,43357,43422,43627,43642,43851,43853,43977,44342,44401,44739,45302,45774,45869,46033,46198,46407,46483,46546,46694,46918,46929,47042,47411,47461,47659,47699,48009,48771,49853,50366,50614,50749,50862,51184,51692,51867,51869,52140,52454,52689,52763,52811,52878,52902,53137,53748,53870,53996,54196,54423,54919,54934,55140,55201,55216,55414,55451,55538,55724,55749,55962,56434,56645,57582,57817,58478,58713,58726,58737,58778,58804,59274,59300,59535,59550,59693,59817,59832,60328,60470,60555,60866,61001,61614,61849,61873,61897,62611,62674,62758,62769,62882,62884,63539,63563,63654,63889,64385,64550,64785,64833,64898,65281,67291,67564,67838,68221,68286,68334,69230,71286,71347,71870,71895,72118,72673,72791,73569,74173,74669,75067,75182,75565,75839,75887,75963,76189,76459,76474,76683,76685,77107,77233,78043,78539,79030,79078,79239,79313,79526,79750,79761,79982,80230,80241,80267,80354,80531,80778,80979,81250,81427,88246,91310,99038,100021,101321,102035,105043,105253,106862,106988,107611,107702,108433,108654,109651,109861,110099,110894,111058,111891,112711,112945,115900,116148,116396,117814,117940,118164,119728,120861,121109,121357,121444,123962,124012,124260,124808,126052,126400,127022,128292,129320,129545,132598,132823,133851,135121,135743,136091,137335,137883,138131,138181,140699,140786,141034,141282,142415,143979,144203,144329,145747,145995,146243,149198,149432,150252,151085,151249,152044,152282,152492,153489,153710,154441,154532,155155,155281,156890,157100,160108,160822,162122,163105,170833,173897,180716,180893,181164,181365,181612,181789,181876,181902,181913,182161,182382,182393,182617,182830,182904,183065,183113,183604,184100,184910,185036,185458,185460,185669,185684,185954,186180,186256,186304,186578,186961,187076,187474,187970,188574,189352,189470,190025,190248,190273,190796,190857,192913,193809,193857,193922,194305,194579,194852,196862,197245,197310,197358,197593,197758,198254,198489,198580,198604,199259,199261,199374,199385,199469,199532,200246,200270,200294,200529,201142,201277,201588,201673,201815,202311,202326,202450,202593,202608,202843,202869,203339,203365,203406,203417,203430,203665,204326,204561,205498,205709,206181,206394,206419,206605,206692,206729,206927,206942,207003,207209,207224,207720,207947,208147,208273,208395,209006,209241,209265,209332,209380,209454,209689,210003,210274,210276,210451,210959,211281,211394,211529,211777,212290,213372,214134,214444,214484,214682,214732,215101,215214,215225,215449,215597,215660,215736,215945,216110,216274,216369,216841,217404,217742,217801,218166,218290,218292,218501,218516,218721,218786,219012,219244,219444,219492,219529,219616,219793,220040,220241,220306,220512,220689,220802,222298,222609,222857,223337,223628,224275,224449,224548,225369,225508,225865,226404,226689,226752,227617,230012,231788,231965,232236,232478,232502,232985,233233,233256,233348,234253,235089,235636,235860,236132,236432,236480,237313,237980,238948,239646,240424,240666,241040,243985,244100,246488,246964,247310,247436,247916,248364,249361,249476,249608,250196,250444,251268,251488,251664,252112,252608,252934,252945,253008,253504,
Total of 366 codes of index 11 (1011):
3487,3511,3983,4081,4975,5051,6039,6271,6519,7987,9583,9659,12171,13431,14051,14275,14459,14822,14955,17599,18925,19639,20733,22449,22773,22957,25787,26085,30117,30863,31145,34619,35439,35741,36254,36551,36566,36848,37818,37845,38582,39199,39695,40531,40754,41406,41679,41976,42575,42798,43355,44390,44714,45371,45711,46022,46818,46979,47526,47883,48199,48422,49916,50077,50301,52025,52525,52565,53311,54129,54993,55540,55701,55897,56373,56597,56867,57217,57534,58313,58581,58852,59077,59209,59483,59756,60431,60713,61025,61499,61725,61995,62345,62535,62832,63728,63937,64224,64674,66429,67375,68271,68671,69489,71805,72625,73363,73521,74459,74732,74998,75117,75355,75505,75902,76187,76859,77355,78127,78491,78649,79189,79459,79809,80083,80085,80356,80713,81031,81189,83629,85173,85669,86637,86713,88181,88677,88753,91817,94394,94605,94825,96434,96645,98975,99181,100245,100477,100766,102193,106591,106938,107213,107226,107369,107434,108059,108422,108481,109161,109226,109385,109450,110710,111119,111217,111330,112934,117401,118436,120885,124584,125069,125132,125965,126128,126624,127125,127396,127529,127621,128517,129569,132574,133626,134522,134614,134747,135018,135519,136015,136178,137011,137074,137559,141258,143707,144742,149209,150813,150926,151024,151433,152693,152758,152917,152982,153662,153721,154084,154709,154774,154917,154930,155205,155552,159950,161377,161666,161898,162962,163168,165498,165709,167318,167538,167749,170326,173390,173466,173962,175430,175506,176474,176970,178514,180954,181112,181430,181787,182058,182060,182334,182684,182954,183494,183652,184016,184788,185284,185956,186241,186638,186788,187026,187145,187411,187684,188622,188780,189518,190338,192654,193472,193872,194768,195714,197469,197919,198206,198415,199311,199608,199798,200148,200418,200644,201118,201430,201712,202387,202660,202934,203066,203291,203562,203830,204609,204926,205276,205546,205770,206246,206442,206603,207150,208014,208832,209578,209618,210118,211842,212066,212227,213721,213944,214260,214617,215164,215325,216121,216432,216772,217429,217753,218788,219345,219568,220167,220464,220737,221389,221612,222448,222944,223561,224298,224325,225295,225577,225592,225889,226402,226704,227524,230998,231280,232026,236058,236356,239186,239370,239694,241410,242504,243218,244544,247188,247321,247684,247868,248092,248712,249972,252484,252560,254156,255624,255872,256104,257092,257168,258062,258160,258632,258656,
Total of 2 codes of index 12 (1100):
35515,47135,
Total of 66 codes of index 13 (1101):
33773,42302,44366,44442,44873,46359,46422,49901,51629,51917,53807,54181,55949,56036,61862,62184,62550,67501,67775,69167,70327,70461,72301,72377,78541,79254,79461,79474,80489,107834,107926,108878,121381,140762,153265,154217,154309,181654,182669,182682,182889,183602,189766,189842,191682,191816,192976,194368,194642,199593,199959,200281,206107,206194,207962,208336,210226,210514,212242,215721,215784,217270,217701,217777,219841,228370,
Total of 50 codes of index 14 (1110):
5815,8687,21179,29071,34550,34943,35167,36503,37495,38517,39635,43407,44962,45434,45959,46770,46981,55077,56869,59754,74234,103094,103213,116829,125288,136855,145314,158930,159049,187909,202389,205274,207066,215162,215373,216184,216709,217181,218736,222508,223626,224648,225640,226976,227200,227593,233072,240964,253456,256328,
Total of 550 codes of index 15 (1111):
1019,1759,1783,2811,3707,5101,6767,6843,7091,9722,9947,9971,10155,10218,10703,11599,11623,11675,12195,12258,12511,12759,13007,13163,13255,13289,13655,14003,14151,14735,15203,15329,18169,20209,22167,22373,25850,26061,27803,28101,29783,30561,30626,33786,34463,34669,34711,35578,35789,36411,36474,36659,36685,36709,37471,37597,39511,39545,39610,39793,39858,41183,41961,42079,42327,42426,42453,42738,42823,42857,42922,42949,43470,44119,44303,44466,44897,44938,45278,45463,45526,45659,45683,45867,45930,46056,46994,47303,47387,47437,47474,47502,47722,47970,48096,48929,49405,49914,50125,50747,50797,50839,50873,50936,50973,51045,51121,51295,51421,51642,52073,52317,52341,52382,52406,52787,52813,52837,52889,52913,52976,53160,53185,53881,53946,53973,54157,54244,54869,55327,55453,55823,55921,55986,56105,56197,56882,57093,57806,58430,58455,58554,58639,58765,58802,58828,58985,59050,59233,59298,59880,60570,60594,60642,60679,60776,60805,60868,61562,61591,61654,61773,61797,61838,61936,62369,62432,62487,63122,63265,63328,63515,63565,63602,63630,63786,63813,63878,63912,64774,65057,66271,67191,67293,67317,67999,68219,68345,69241,69306,69331,69541,70303,70390,70509,72251,72343,72549,74221,74730,74911,74974,75159,75379,75407,75563,75655,75689,75752,76026,76237,76951,76999,77133,77157,77198,77222,77603,77705,77729,77792,77919,77943,78266,78293,78515,78578,78697,78762,78789,79411,79685,79959,80058,80143,80269,80306,80554,80737,80802,81698,99871,99958,100973,100986,101049,101197,101911,103029,107861,108146,108330,108357,108730,108941,108954,110370,110623,110997,111282,111401,111493,112663,113441,116281,116894,117325,117672,118321,121520,124173,124336,126002,126213,129412,132731,135930,136141,137807,137970,140623,143822,144471,144818,145249,145862,148702,149480,150650,150742,150861,151146,151520,151773,153189,153202,153413,153786,153813,153997,154282,159114,160232,160946,161094,161157,161170,162185,162272,180445,181341,181406,181589,181837,181874,182000,182085,182184,182458,182732,183354,183381,183446,183565,183628,183850,183877,184200,184224,184351,184414,184438,184540,184921,184945,184986,185010,185144,185192,185906,186117,186391,186454,186488,186580,186736,186764,186984,187169,187232,187413,187922,189594,189800,189892,191634,191753,191840,192602,192812,192837,192902,193798,193924,194144,194826,194850,194952,195872,197086,197369,198231,198265,198330,198357,198513,198541,198578,198628,198815,198878,199021,199656,199711,199774,200207,200305,200346,200370,200489,200552,200581,201275,201338,201367,201464,201501,201549,201573,202263,202845,202910,203093,203158,203315,203341,203378,203504,203589,203688,203713,204337,205050,205261,205946,206038,206157,206222,206320,206690,206816,207274,207899,207986,208170,208197,208262,208958,208983,209167,209230,209254,209306,209330,209356,209737,209761,209802,209826,210070,210501,210722,210848,211022,211098,211170,211207,211270,211304,211346,211396,212018,212229,212738,213214,214047,214173,214421,214641,214669,214706,214756,214840,215149,216087,216213,216276,216460,216484,216617,216680,216865,217205,217246,217677,217840,218024,218673,219194,219221,219286,219320,219405,219690,219717,219816,220064,220182,220960,222285,222350,222533,222598,222632,224546,224672,225434,225458,225484,225669,225732,226354,226565,227432,227474,227680,228357,231517,231582,232360,234042,234340,236082,236293,239770,239976,241934,243974,246814,246940,247408,247992,248140,248488,248854,248888,248980,249136,249384,249632,249885,249948,250468,250520,250544,251440,251925,251988,252172,252196,252421,255052,255300,255376,257042,258436,259332,260360,260384,261124,
Grand total codes: 3880

9 peg ends:
372,380,1040,1480,1480,1482,1488,1540,2292,2308,2846,3212,3214,3280,3330,3880
9 peg counts:
372,8,660,440,0,2,6,52,752,16,538,366,2,66,50,550
9 peg differences:
1887,1118,1,48,12,763,193,839,192,57,896,895,98,94,18,848,48,1078,762,118,50,142,9,24,657,120,150,1,11,694,40,16,108,19,11,30,87,76,20,11,1638,174,141,1717,856,634,246,192,40,31,105,276,71,27,394,16,78,18,239,48,139,115,307,72,55,9,32,43,76,55,5,60,151,163,335,112,300,16,80,112,71,257,384,3,189,84,408,16,135,105,30,61,59,18,134,62,89,623,2,65,141,15,50,62,602,508,243,10,73,45,15,49,40,33,133,37,15,9,35,84,12,49,14,29,53,26,277,100,722,71,109,56,19,32,24,212,120,17,72,2,12,24,24,60,5,243,190,63,227,16,65,11,33,144,2,34,11,31,166,87,129,17,92,49,67,79,192,96,11,51,170,7,168,29,20,38,124,43,79,71,121,122,12,182,96,72,98,151,12,112,14,207,415,735,505,230,174,400,690,15,251,188,84,525,483,262,158,64,12,400,262,234,14,46,402,114,76,2,232,249,30,18,723,125,45,440,180,303,158,96,279,2,178,74,136,36,87,42,182,471,2,176,1,24,88,79,56,35,64,285,192,14,116,34,29,3,237,94,203,72,180,134,186,201,34,30,431,306,129,142,185,89,45,74,71,61,157,7,57,56,42,37,60,95,179,451,11,213,11,590,143,398,110,325,96,42,56,106,192,16,71,98,379,31,965,472,101,331,116,40,31,409,87,124,209,212,960,493,2496,417,255,232,943,494,120,474,434,151,431,435,48,558,192,1234,17271,575,1522,11,1016,908,600,896,1052,2316,169,142,167,115,11,1426,3,1040,48,8,112,206,133,509,1016,8,48,192,2739,357,2040,3675,2746,202,770,23,1251,3826,95382,1948,15396,10340,16011,10340,15396,1948,1021,513,448,48,1544,3145,1112,206,665,225,896,282,65,2876,119,65,11,437,1081,15,496,177,271,76,225,1128,515,185,198,65,765,827,184,1295,513,248,248,457,124,448,1011,809,687,233,54,22,24,239,211,22,456,692,148,272,358,405,307,637,248,37,89,422,233,67,59,58,2,90,2677,699,197,75,532,496,400,496,24,17,26,496,373,123,749,67,181,25,274,1560,609,511,872,357,299,133,52,15,496,200,185,263,101,134,13,598,75,150,65,24,896,24,719,46,15,9,215,151,60,61,26,749,1670,496,258,24,250,225,271,400,24,249,27,150,271,338,126,159,561,176,496,200,85,298,123,101,289,359,89,159,25,223,15,983,922,26,61,177,249,231,67,872,83,115,580,340,75,421,76,272,251,134,314,197,213,61,9,201,2258,1269,1419,285,89,407,24,539,25,263,208,749,248,25,657,513,248,248,974,699,197,75,215,24,765,24,739,157,24,215,211,609,78,48,177,61,9,376,273,223,67,432,348,9,17,133,363,359,89,301,621,507,515,496,1455,87,2,184,25,198,563,496,1270,1170,1220,211,622,363,11,24,722,206,65,2,647,398,200,859,4058,446,50,896,783,1112,271,719,43,2246,1399,448,273,448,238,52,739,52,15,223,273,448,301,694,76,496,896,621,275,1595,496,400,151,345,151,532,99,48,349,400,67,22,211,196,24,43,22,474,496,76,209,142,637,141,250,87,2,184,25,572,687,209,491,1181,87,1644,309,263,705,67,220,427,271,783,113,224,3323,224,113,783,271,427,220,67,705,263,309,1644,87,1181,491,209,687,572,25,184,2,87,250,141,637,142,209,76,496,474,22,43,24,196,211,22,67,400,349,48,99,532,151,345,151,400,496,1595,275,621,896,496,76,694,301,448,273,223,15,52,739,52,238,448,273,448,1399,2246,43,719,271,1112,783,896,50,446,4058,859,200,398,647,2,65,206,722,24,11,363,622,211,1220,1170,1270,496,563,198,25,184,2,87,1455,496,515,507,621,301,89,359,363,133,17,9,348,432,67,223,273,376,9,61,177,48,78,609,211,215,24,157,739,24,765,24,215,75,197,699,974,248,248,513,657,25,248,749,208,263,25,539,24,407,89,285,1419,1269,2258,201,9,61,213,197,314,134,251,272,76,421,75,340,580,115,83,872,67,231,249,177,61,26,922,983,15,223,25,159,89,359,289,101,123,298,85,200,496,176,561,159,126,338,271,150,27,249,24,400,271,225,250,24,258,496,1670,749,26,61,60,151,215,9,15,46,719,24,896,24,65,150,75,598,13,134,101,263,185,200,496,15,52,133,299,357,872,511,609,1560,274,25,181,67,749,123,373,496,26,17,24,496,400,496,532,75,197,699,2677,90,2,58,59,67,233,422,89,37,248,637,307,405,358,272,148,692,456,22,211,239,24,22,54,233,687,809,1011,448,124,457,248,248,513,1295,184,827,765,65,198,185,515,1128,225,76,271,177,496,15,1081,437,11,65,119,2876,65,282,896,225,665,206,1112,3145,1544,48,448,513,1917,1882,1992,87,119,1742,4995,673,347,27,122,76,87,119,65,27,274,1080,594,65,5835,76,1964,76,2872,2769,27,184,220,65,27,1354,163,211,220,798,496,76,1468,572,2730,993,1020,27,184,87,535,92,404,92,524,421,1003,2057,76,166,374,198,206,92,1170,184,98,290,119,87,287,374,122,76,298,663,507,184,388,944,1113,1020,1003,378,496,87,76,459,92,184,87,507,242,201,911,92,945,75,1873,184,220,92,1354,98,184,92,133,87,863,312,184,1544,2352,950,87,1861,92,271,459,76,312,184,961,76,431,572,378,1679,242,431,163,184,1170,27,65,119,163,122,27,347,1679,374,250,778,142,102,496,87,1969,1948,1638,206,387,185,1196,347,2552,1381,1521,935,87,641,65,133,92,97,37,72,76,648,1060,985,1028,27,65,119,1736,285,211,217,431,163,184,150,25,184,87,76,26,405,65,152,27,65,119,285,27,347,190,374,198,206,92,337,285,211,521,388,119,87,1309,496,76,1468,65,119,312,76,5852,87,1742,119,92,2704,6101,2704,92,119,1742,87,5852,76,312,119,65,1468,76,496,1309,87,119,388,521,211,285,337,92,206,198,374,190,347,27,285,119,65,27,152,65,405,26,76,87,184,25,150,184,163,431,217,211,285,1736,119,65,27,1028,985,1060,648,76,72,37,97,92,133,65,641,87,935,1521,1381,2552,347,1196,185,387,206,1638,1948,1969,87,496,102,142,778,250,374,1679,347,27,122,163,119,65,27,1170,184,163,431,242,1679,378,572,431,76,961,184,312,76,459,271,92,1861,87,950,2352,1544,184,312,863,87,133,92,184,98,1354,92,220,184,1873,75,945,92,911,201,242,507,87,184,92,459,76,87,496,378,1003,1020,1113,944,388,184,507,663,298,76,122,374,287,87,119,290,98,184,1170,92,206,198,374,166,76,2057,1003,421,524,92,404,92,535,87,184,27,1020,993,2730,572,1468,76,496,798,220,211,163,1354,27,65,220,184,27,2769,2872,76,1964,76,5835,65,594,1080,274,27,65,119,87,76,122,27,347,673,4995,1742,119,87,1992,1882,81202,99739,39637,271,833,180661,833,271,19615,496,282,3722,3959,2056,1877,7814,7405,92,282,551,21182,184,87,3635,3683,92,282,38152,925,271,6696,714,778,250,11979,250,778,714,6696,271,925,38152,282,92,3683,3635,87,184,21182,551,282,92,7405,7814,1877,2056,3959,3722,282,496,1279,192,319,125,98,544,250,252,2,4,230,24,216,24,19,101,112,12,158,30,34,1,27,20,1,788,161,48,28,244,24,328,144,42,1,37,24,4,58,65,17,6,28,9,709,24,12,12,4,11,65,4,48,66,54,6,118,88,384,24,28,36,12,12,63,11,1,113,6,42,22,2090,6,758,36,243,617,12,112,92,32,35,1733,12,28,116,31,124,11,1754,151,925,126,190,316,168,312,16,15,131,22,28,65,5,516,230,16,10,5,163,16,32,24,234,43,185,2,24,166,36,148,58,282,96,158,194,56,124,7,53,134,4,20,28,244,248,74,28,122,18,28,15,59,12,92,17,31,248,1,25,34,62,62,26,98,70,119,29,8,2,29,211,4,24,118,56,43,27,178,6,24,13,431,574,90,130,240,36,334,10,80,24,94,8,32,29,6,55,164,16,15,29,24,126,30,2,29,153,36,28,3,25,23,8,119,76,18,3,23,1,451,32,24,86,32,84,32,10,21,93,28,48,6,25,23,225,183,34,31,315,24,128,4,30,20,11,3,14,7,28,2,79,32,24,36,148,58,34,31,11,110,16,70,50,15,23,1,28,37,8,22,13,91,49,11,23,39,12,86,64,24,62,34,1,261,127,25,15,19,1,61,159,27,1,81,118,122,158,31,55,48,35,57,7,184,126,321,926,60,68,56,64,6,18,12,260,128,88,7,256,121,6,18,24,12,7,33,19,40,19,270,120,12,64,28,22,8,233,21,3,65,52,17,47,40,2,16,7,6,2,4,131,36,63,24,119,97,24,120,64,144,7,55,6,6,30,19,15,11,6,31,151,192,56,131,193,58,7,97,10,70,6,55,244,24,161,63,101,3,155,24,7,37,16,6,7,58,19,97,87,158,29,85,126,24,13,172,24,35,93,4,13,14,21,33,8,25,23,14,17,6,118,28,60,151,24,13,196,223,14,46,17,39,56,317,121,88,42,118,76,48,80,32,12,12,36,6,22,6,18,356,56,12,42,77,129,44,23,25,80,6,28,92,55,267,148,67,25,14,17,85,140,28,15,41,24,91,53,2,28,15,63,68,3,116,68,59,65,164,227,330,36,31,121,6,42,6,6,28,31,5,124,15,151,4,13,11,7,35,2,22,24,3,21,64,6,35,83,24,7,209,24,7,5,65,64,17,74,31,12,27,1,49,15,117,2,12,16,59,12,64,139,44,48,148,106,76,120,24,22,28,15,128,17,37,29,28,7,28,114,48,175,28,48,36,158,15,211,474,96,256,32,24,7,57,36,84,14,120,67,103,254,58,284,35,95,7,60,15,35,39,234,28,96,7,31,28,22,70,28,3,223,134,50,388,24,141,357,10,7,397,104,120,30,137,93,3,158,29,198,248,6,24,509,6,25,67,393,10,18,59,477,81,1237,6,82,42,54,12,58,34,31,51,82,32,24,36,23,5,6,114,63,29,7,11,13,11,194,2,26,14,73,49,20,11,3,3,11,64,144,28,6,82,38,86,7,24,11,300,14,64,28,31,65,244,24,240,7,260,89,156,270,518,6,42,12,64,65,65,7,109,114,24,24,24,51,13,46,181,137,31,5,65,64,343,14,10,46,474,248,782,18312,1412,2556,1016,516,1865,304,649,254,254,763,2809,508,3354,56,64,1,385,511,1179,1890,158,3690,28,31,56,128,56,11,678,23,5,32,208,3,781,243,989,1796,4,56,18095,11322,2040,13297,13335,10830,11662,38264,24453,38264,11662,10830,13335,13297,2040,11322,8639,496,63,11,326,496,448,176,220,824,248,588,132,115,997,448,480,126,346,476,2388,115,2945,374,242,778,698,968,667,833,48,300,272,224,547,836,905,92,23,248,483,24,242,271,177,1776,2395,865,63,285,539,357,139,821,99,174,647,291,480,248,311,1496,113,177,206,65,201,247,177,87,37,48,200,232,226,65,205,15,209,2,124,365,59,338,563,472,95,164,165,209,76,63,148,224,11,113,369,50,198,40,310,762,1082,513,248,135,113,322,508,175,2,271,314,235,74,48,67,24,235,611,122,126,200,227,496,15,206,61,15,198,37,87,186,25,213,472,211,937,235,661,235,13,11,41,26,470,26,235,15,143,124,15,496,142,85,311,135,613,235,24,24,714,63,84,11,113,2,655,24,91,235,496,165,235,48,65,383,2010,273,274,383,65,48,896,2056,61,523,25,223,555,118,778,604,496,398,115,383,274,48,76,226,270,15,209,2,422,126,810,496,491,48,161,74,213,224,11,221,248,11,26,87,177,247,201,271,177,6819,3064,7728,983,1300,714,3008,210,1609,126,623,91,731,221,997,210,238,795,164,833,820,234,2955,248,248,1418,126,224,1564,1133,248,248,87,2518,50,248,548,1244,348,622,1270,1028,225,3053,225,1028,1270,622,348,1244,548,248,50,2518,87,248,248,1133,1564,224,126,1418,248,248,2955,234,820,833,164,795,238,210,997,221,731,91,623,126,1609,210,3008,714,1300,983,7728,3064,6819,177,271,201,247,177,87,26,11,248,221,11,224,213,74,161,48,491,496,810,126,422,2,209,15,270,226,76,48,274,383,115,398,496,604,778,118,555,223,25,523,61,2056,896,48,65,383,274,273,2010,383,65,48,235,165,496,235,91,24,655,2,113,11,84,63,714,24,24,235,613,135,311,85,142,496,15,124,143,15,235,26,470,26,41,11,13,235,661,235,937,211,472,213,25,186,87,37,198,15,61,206,15,496,227,200,126,122,611,235,24,67,48,74,235,314,271,2,175,508,322,113,135,248,513,1082,762,310,40,198,50,369,113,11,224,148,63,76,209,165,164,95,472,563,338,59,365,124,2,209,15,205,65,226,232,200,48,37,87,177,247,201,65,206,177,113,1496,311,248,480,291,647,174,99,821,139,357,539,285,63,865,2395,1776,177,271,242,24,483,248,23,92,905,836,547,224,272,300,48,833,667,968,698,778,242,374,2945,115,2388,476,346,126,480,448,997,115,132,588,248,824,220,176,448,496,326,11,63,496,3487,24,472,98,894,76,988,232,248,1468,1596,76,2512,1260,620,224,184,363,133,2644,1326,714,1094,1716,324,184,2830,298,4032,746,282,3474,820,302,513,297,15,282,970,27,737,617,496,836,223,652,273,297,599,223,557,1035,324,657,340,311,796,161,547,357,316,223,1494,161,224,1724,500,40,746,818,864,547,161,196,476,224,270,350,317,779,268,271,225,132,274,273,675,282,312,474,226,270,350,190,297,896,209,287,450,1755,946,896,400,818,2316,820,738,158,938,273,266,119,238,150,397,285,672,496,772,364,158,540,270,350,274,2,271,357,318,158,2440,1544,496,968,76,1468,496,76,3064,2577,211,220,1609,211,2330,206,1064,232,289,1427,4398,347,275,13,143,65,625,363,59,680,65,159,65,1260,409,98,113,1604,4467,1035,2449,3699,485,63,833,163,496,501,271,133,92,896,1052,3005,1052,896,92,133,271,501,496,163,833,63,485,3699,2449,1035,4467,1604,113,98,409,1260,65,159,65,680,59,363,625,65,143,13,275,347,4398,1427,289,232,1064,206,2330,211,1609,220,211,2577,3064,76,496,1468,76,968,496,1544,2440,158,318,357,271,2,274,350,270,540,158,364,772,496,672,285,397,150,238,119,266,273,938,158,738,820,2316,818,400,896,946,1755,450,287,209,896,297,190,350,270,226,474,312,282,675,273,274,132,225,271,268,779,317,350,270,224,476,196,161,547,864,818,746,40,500,1724,224,161,1494,223,316,357,547,161,796,311,340,657,324,1035,557,223,599,297,273,652,223,836,496,617,737,27,970,282,15,297,513,302,820,3474,282,746,4032,298,2830,184,324,1716,1094,714,1326,2644,133,363,184,224,620,1260,2512,76,1596,1468,248,232,988,76,894,98,472,24,35515,11620,33773,8529,2064,76,431,1486,63,3479,1728,288,1890,374,1768,87,5826,322,366,4951,274,1392,1160,134,1840,76,6164,713,207,13,1015,27345,92,952,12503,19381,12503,952,92,27345,1015,13,207,713,6164,76,1840,134,1160,1392,274,4951,366,322,5826,87,1768,374,1890,288,1728,3479,63,1486,431,76,2064,8529,5815,2872,12492,7892,5479,393,224,1336,992,1022,1118,3772,1555,472,525,811,211,8096,1792,2885,14480,28860,119,13616,8459,11567,8459,13616,119,28860,14480,2885,1792,8096,211,811,525,472,1555,3772,1118,1022,992,1336,224,393,5479,7892,12492,2872,1019,740,24,1028,896,1394,1666,76,248,2631,225,24,184,63,485,896,24,52,520,63,253,248,248,156,92,34,366,348,148,584,468,126,2840,2040,1958,206,3477,211,1742,298,1682,778,65,3160,677,206,42,867,211,622,63,185,26,24,762,126,1914,34,65,183,65,1325,778,118,248,99,27,285,85,34,65,27,521,649,184,163,431,41,340,185,63,133,24,184,63,126,938,309,84,50,37,28,220,248,126,833,476,509,211,622,50,42,34,63,37,72,76,174,126,221,431,244,24,41,24,381,26,24,52,24,63,184,25,696,65,27,184,87,625,458,126,370,98,65,119,92,685,211,713,624,25,99,85,126,37,26,157,65,183,65,582,690,24,48,37,97,29,63,694,29,63,119,24,41,98,433,63,55,635,143,63,187,50,37,28,156,27,65,34,862,283,1214,920,102,24,682,220,126,896,65,25,210,762,87,119,1742,92,206,1672,509,181,63,185,220,28,156,92,34,63,274,211,714,48,134,24,41,24,381,102,24,63,127,24,323,27,222,63,119,65,27,622,274,274,99,85,126,37,248,183,65,896,18173,87,1015,13,63,148,714,1118,4832,285,184,27,373,211,13,1416,253,374,285,119,92,1170,778,2840,613,431,347,649,3199,2653,163,1666,211,3199,3319,3199,211,1666,163,2653,3199,649,347,431,613,2840,778,1170,92,119,285,374,253,1416,13,211,373,27,184,285,4832,1118,714,148,63,13,1015,87,18173,896,65,183,248,37,126,85,99,274,274,622,27,65,119,63,222,27,323,24,127,63,24,102,381,24,41,24,134,48,714,211,274,63,34,92,156,28,220,185,63,181,509,1672,206,92,1742,119,87,762,210,25,65,896,126,220,682,24,102,920,1214,283,862,34,65,27,156,28,37,50,187,63,143,635,55,63,433,98,41,24,119,63,29,694,63,29,97,37,48,24,690,582,65,183,65,157,26,37,126,85,99,25,624,713,211,685,92,119,65,98,370,126,458,625,87,184,27,65,696,25,184,63,24,52,24,26,381,24,41,24,244,431,221,126,174,76,72,37,63,34,42,50,622,211,509,476,833,126,248,220,28,37,50,84,309,938,126,63,184,24,133,63,185,340,41,431,163,184,649,521,27,65,34,85,285,27,99,248,118,778,1325,65,183,65,34,1914,126,762,24,26,185,63,622,211,867,42,206,677,3160,65,778,1682,298,1742,211,3477,206,1958,2040,2840,126,468,584,148,348,366,34,92,156,248,248,253,63,520,52,24,896,485,63,184,24,225,2631,248,76,1666,1394,896,1028,24,740



*********************************************************************

Grand total of 11444 board positions


==> anc/Triangular1.2/Triang.htm <==
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.0 Transitional//EN">
<HTML><HEAD><TITLE>Ultimate Triangular Peg Solitaire</TITLE>
<META http-equiv=Content-Type content="text/html; charset=iso-8859-1">
<META content="Solitaire,Peg Solitaire,Peg,Game,Online game,Puzzle,Solitario,Solitaer,Solitär,Schwedische Halma,Solitaire Halma,Solitarium,Murmel Solitär,Triangular Solitaire,Cracker Barrel Puzzle,Marble Solitaire,Marble,Hiq,Triangle" name=keywords>
<META content="Triangular Peg Solitaire Game" name=description>
<META content="George Bell" name=author>
<script language="JavaScript" src="Triang.js"></script>
</HEAD>

<BODY text=#000000 vLink=#551a8b aLink=#ff0000 link=#0000ee bgColor=#ffffff>
<img src="0.gif" style="display:none">
<img src="1.gif" style="display:none">
<img src="2.gif" style="display:none">
<img src="3.gif" style="display:none">

<TABLE align=center bgColor=#ccffff border=4 width=100%>
<TR>
<TD align=middle>
<FONT face="Verdana, Arial, Helvetica" color=#000080 size=+2><B>Ultimate Triangular</B></FONT>
<BR><FONT face="Verdana, Arial, Helvetica" color=#000080 size=+2><B>Peg Solitaire</B></FONT>
<BR><A HREF="TriangInst.htm">Instructions</A>&nbsp;&nbsp;
<A HREF="http://www.geocities.com/gibell.geo/pegsolitaire/Tools/Neverlose/Triang.htm">Try the "never lose" version</A>
<P>
<TABLE cellSpacing=0 cellPadding=0 align=center bgColor=#008540 border=0>

<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
var IE=(navigator.appName=="Microsoft Internet Explorer");
var i=0;

document.write("<TR><TD COLSPAN="+(boardSide+1)+" bgColor=#ccffff></TD>");
document.write("<TD bgColor=#ccffff><IMG SRC=\"UL.gif\" WIDTH="+20*boardScale+" HEIGHT="+32*boardScale+"></TD>");
document.write("<TD bgColor=#ccffff><IMG SRC=\"UR.gif\" WIDTH="+20*boardScale+" HEIGHT="+32*boardScale+"></TD>");
document.write("<TD COLSPAN="+(boardSide+1)+" bgColor=#ccffff></TD></TR>");

for(var row=0;row<boardSide;++row)
{
	document.write("<TR><TD bgColor=#ccffff></TD>");
	if (boardSide-row-1>0) document.write("<TD COLSPAN="+(boardSide-row-1)+" bgColor=#ccffff></TD>");
	document.write("<TD bgColor=#ccffff><IMG SRC=\"UL.gif\" WIDTH="+20*boardScale+" HEIGHT="+32*boardScale+"></TD>");
	for (var col=0;col<=row;++col)
	{
		if (!IE) {
			document.write("<TD COLSPAN=2 WIDTH="+40*boardScale+" ALIGN=CENTER><A HREF=\"#\" onMousedown='return move("+i+");' onMouseOver='return over("+i+");' onMouseOut='return out("+i+");'>");
			document.write("<IMG SRC=\"2.gif\" BORDER=\"0\" WIDTH=\""+32*boardScale+"\" HEIGHT=\""+32*boardScale+"\" NAME=\"img"+i+"\"></TD>\n");
		}
		else {
			document.write("<TD COLSPAN=2 WIDTH="+40*boardScale+" ALIGN=CENTER><IMG SRC=\"2.gif\" BORDER=\"0\" WIDTH=\""+32*boardScale+"\" HEIGHT=\""+32*boardScale+"\" NAME=\"img"+i+"\" onMousedown='return move("+i+");' onMouseover='return over("+i+");' onMouseOut='return out("+i+");'></TD>\n");
		}
		i++;
	}
	document.write("<TD WIDTH="+20*boardScale+" bgColor=#ccffff><IMG SRC=\"UR.gif\" WIDTH="+20*boardScale+" HEIGHT="+32*boardScale+"></TD>");
	if (boardSide-row-1>0) document.write("<TD COLSPAN="+(boardSide-row-1)+" bgColor=#ccffff></TD>");
	document.write("<TD WIDTH="+6*boardScale+" bgColor=#ccffff></TD>");
      document.write('</TR>');
}

document.write("<TR><TD bgColor=#ccffff><IMG SRC=\"BL.gif\" WIDTH="+6*boardScale+" HEIGHT="+10*boardScale+"></TD>");
document.write("<TD COLSPAN="+(boardSide*2+2)+" bgColor=#008540 HEIGHT="+10*boardScale+"><IMG SRC=\"B.gif\" HEIGHT="+10*boardScale+"></TD>");
document.write("<TD bgColor=#ccffff><IMG SRC=\"BR.gif\" WIDTH="+6*boardScale+" HEIGHT="+10*boardScale+"></TD></TR>");
// End -->
</SCRIPT>

</TABLE>

<NOSCRIPT><FONT face="Verdana, Arial, Helvetica" color=red size=2>You need to activate Javascript to play this game.</FONT> 
</NOSCRIPT>
<P>
<FORM name=statusform><INPUT readOnly size=8 value=" " name=countmoves> 
&nbsp;&nbsp;&nbsp;&nbsp; <INPUT readOnly size=8 value=" " name=countpeg> 
</FORM>
<FORM name=buttonsform>
<INPUT onclick=window.newGame(); type=button value=Restart>&nbsp;&nbsp;
<INPUT onclick=window.newstart(); type=button value="Set Start">&nbsp;&nbsp;
<INPUT onclick=window.back(); type=button value=Back>&nbsp;&nbsp;
<INPUT onclick=window.solve(); type=button value="  Solve  " name=Solve>
<TABLE cellSpacing=5 cellPadding=0 align=center border=0>
<TR><TD><B>Current Board:</B></TD><TD>&nbsp;&nbsp;</TD><TD><B>Board Scale:</B></TD><TD>&nbsp;&nbsp;</TD><TD><B>Demo Speed:</B></TD></TR>
<TR><TD>
<SELECT onchange=window.changeBoard(); name=options> 

<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
for(var i=4;i<25;i++)
	document.write("<OPTION"+((i==boardSide)?" SELECTED":"")+">Triangle("+i+((i%3==1)?"*":"")+"): "+tno(i)+" Holes</OPTION>\n");
// End -->
</SCRIPT>

</SELECT>
</TD>
<TD></TD><TD>
<SELECT onchange=window.changeScale(); name=scale>
<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
document.write("<OPTION"+((boardScale>.99)?" SELECTED":"")+">Normal</OPTION>\n");
document.write("<OPTION"+((boardScale<.99)?" SELECTED":"")+">Small</OPTION>\n");
// End -->
</SCRIPT>
</SELECT>
</TD></TD><TD>
<TD>
<SELECT onchange=window.changeSpeed(); name=demospeed>

<SCRIPT language=JavaScript type=text/javascript>
<!-- Begin
document.write("<OPTION"+((demoSpeed==0)?" SELECTED":"")+">Slow</OPTION>\n");
document.write("<OPTION"+((demoSpeed==1)?" SELECTED":"")+">Normal</OPTION>\n");
document.write("<OPTION"+((demoSpeed==2)?" SELECTED":"")+">Fast</OPTION>\n");
document.write("<OPTION"+((demoSpeed==3)?" SELECTED":"")+">Faster</OPTION>\n");
document.write("<OPTION"+((demoSpeed==4)?" SELECTED":"")+">Fastest</OPTION>\n");
// End -->
</SCRIPT>

</SELECT>
</TD></TR></TABLE>

</FORM>
<FORM name=messageform><TEXTAREA id=text name=alertbox rows=4 readOnly cols=55></TEXTAREA></FORM>
<P>
<TABLE width="100%" border=0>
<TR>
<TD>
<P><CENTER><FONT face="Verdana, Arial, Helvetica" color=#000080 size=-1>
Version 1.2 ; Copyright &copy; 2005 by <A HREF="http://www.geocities.com/gibell.geo/">George Bell</A><BR>
<A HREF="../../tindex.html">Learn more about triangular peg solitaire</A>
</FONT></CENTER></TD></TR></TABLE></TD></TR></TABLE>
</BODY></HTML>


==> anc/Triangular1.2/Triang.js <==
	/*************************************
	Triangular peg solitaire game
	Original code by Erik Gos 7/1998
	Complete rewrite by JC Meyrignac 9/2002
	Complete triangular rewrite by George Bell 1/2005

	The "Solve" button can reduce the board to one peg for any
	size triangular board and any starting location.  For boards
	of size 4-8, this is done by replaying a short stored solution,
	(which may need to be reflected and or rotated
	to match the starting vacancy).  For boards larger than 8,
	it first will look for a stored solution.  If one is not
	found (usually), it solves the problem by means of a subboard.
	This subboard is always of size 5, 6, or 7, and the distance to
	the edge of the board (by construction) is always a multiple
	of 3, so that these areas can be cleared at appropriate times
	by means of block removals.

	The only block removals needed are: trapezoid removals (remove
	a traezoidal region of 15 pegs, the lower part of a Triangle(6) board),
	3 removals and 6 removals.

	Board on Cartesian grid
	Hole number		X coordinate	Y coordinate
	0			0			 0
	1  2			0  1			-1 -1
	3  4  5		0  1  2		-2 -2 -2
	6  7  8  9		0  1  2  3		-3 -3 -3 -3
	10 11 12 13 14	0  1  2  3  4	-4 -4 -4 -4 -4
	etc.			etc.			etc.

	Directional Codes on Cartesian grid (chosen for easy rotation):
	2 1
	 \|
	3-*-0
	  |\
	  4 5

	running=0	(normal)
	running=1	demo is currently playing
	running=-1	demo has been paused

	The web version is run through
	1) convert.pl, a simple substitution of variable names
	2) JavascriptCrunchinator.htm (BrainJar.com), removes comments and whitespace
	***************************************/

var finished=0;
var selectnum=0;
var running=0;
var MAXbs=300; //Maximum number of holes (tno(24))
var oldpos=new Array(MAXbs);
var pos=new Array(MAXbs);
var atmove=0; //For demos
var histo=new Array(MAXbs); //History array
var peg=new Array(MAXbs);
var numMoves=0;
var SolNo=0;
var boardSide=6;
var boardScale=1.0; //Scaling applied to board
var demoSpeed=1; //Normal time delay, 1 second
var demoDelay=setdelay(demoSpeed);
urlQuery=window.location.href.split("?"); //Extract boardSide from URL after ?
var newboardCode=parseInt(urlQuery[1]);
/*	newboardCode is:
	bit  1   = boardscale (0 is normal)
	bits 2-4 = demospeed (0-7, 1 is normal)
	bits 5-> = boardSide
	To start with boardside=n, use url?(16*n+2)
*/
var newboardSide=newboardCode>>4;
if (newboardSide>3 && newboardSide<25) {
	boardSide=newboardSide;
	demoSpeed=(newboardCode&14)/2;
	demoDelay=setdelay(demoSpeed);
	if (newboardCode&1) boardScale=0.5;
}
var boardSize=0; //Set in newgame
var vacnum=-2; //Flags entering
var rotBoard=0; //Rotate board?
var refBoard=0; //Reflect board?
var dirx=new Array(1,0,-1,-1,0,1); //X shifts per each of 6 directions
var diry=new Array(0,1,1,0,-1,-1); //Y shifts per each of 6 directions
var nbProblems;
var Problem=new Array();
var sz=32;
var DemoMove=new Array(MAXbs);
//var testcode=0;
var displayOff=0; //Turns off display for running solutions "in secret"
var iOpened=false; //Instruction window has not been opened

var ct=0;
/*	Problem[] fields: boardSide, start coords, end coords, length,
	min length (or finishing sweep), move1, move2, etc.

	Note that the board sizes to be used for solutions to larger problems (5, 6 and 7)
	are assumed to have the "universal corner clear property".  This means that given any
	corner hole C, and any hole next to it C', at some jump during the solution it
	is true that C and C' are UNLIKE, i.e. one contains a peg and the other a hole, or
	vice versa.  For Triangle(5) the 6 pairs of hole numbers that need to satisfy this are:
	Needed to clear left side  : (0, 2) or (10,11)
	Needed to clear right side : (0, 1) or (13,14)
	Needed to clear bottom side: (6,10) or ( 9,14)

	This property is needed to ensure that the added purges can always be executed
	at some point during the solution (even when solution is reflected or rotated).	*/

//Solutions, Triangle(4) (solves all)
Problem[ct++]=new Array(4,0,-1,1,-1,5,5,49,4,67,49,43,25,5,74);
//Solutions, Triangle(5) (solves all)
Problem[ct++]=new Array(5,0,0,0,0,10,10,25,43,114,21,97,80,107,89,74,49,4,24,42);
Problem[ct++]=new Array(5,1,-2,1,-2,11,11,89,107,75,21,13,49,114,44,88,4,29,107,80);
Problem[ct++]=new Array(5,0,-3,2,-4,10,10,12,98,80,107,44,114,21,88,49,4,24,45,115);
Problem[ct++]=new Array(5,2,-4,2,-4,9,9,80,107,29,88,4,49,20,74,115,98,25,5,44);
//Solutions, Triangle(6) (solves all)
Problem[ct++]=new Array(6,2,-4,0,0,9,9,29,75,48,121,162,45,146,128,144,162,4,28,80,96,114,44,98,24,42);
Problem[ct++]=new Array(6,0,0,0,0,10,10,42,57,75,48,162,5,45,146,128,144,162,121,28,80,96,114,44,98,25);
Problem[ct++]=new Array(6,1,-2,1,-5,10,10,106,137,44,120,147,163,48,12,52,120,136,5,77,163,146,57,21,75,60);
Problem[ct++]=new Array(6,0,-3,0,-3,9,9,121,28,4,67,49,137,75,162,42,4,24,45,115,155,137,67,52,120,138);
Problem[ct++]=new Array(6,1,-5,1,-5,9,9,147,120,163,147,69,52,120,137,44,12,48,5,75,57,21,77,163,146,60);
//Solutions, Triangle(7) (solves all)
Problem[ct++]=new Array(7,0,-2,0,-4,12,12,4,49,121,42,4,28,138,52,68,115,210,107,192,219,176,192,169,80,98,24,45,117,219,202,100,186); //Finishing 10-sweep
Problem[ct++]=new Array(7,0,-1,1,-1,12,12,49,4,121,49,99,115,210,107,192,219,176,192,44,101,200,218,114,42,4,138,48,66,12,52,169,85);
Problem[ct++]=new Array(7,1,-3,2,-3,13,12,146,29,75,61,202,21,76,146,219,192,210,80,162,76,176,194,88,169,4,52,120,136,154,67,49,13);

/* SHORT VERSION, MOST LONG SOLUTIONS COMMENTED OUT
//Solutions, Triangle(8) (solves all)
Problem[ct++]=new Array(8,2,-4,0,0,15,14,29,75,48,146,266,248,232,44,137,275,259,241,121,225,162,282,4,28,84,168,184,200,218,116,202,100,186,80,96,114,44,98,24,42);
Problem[ct++]=new Array(8,0,0,0,0,14,14,42,114,218,145,74,249,88,108,194,266,232,248,265,162,125,241,80,101,28,225,121,283,266,4,28,85,185,101,201,114,44,98,24,42);
Problem[ct++]=new Array(8,0,-6,0,-6,13,13,84,225,28,84,138,258,107,93,193,44,98,28,163,241,136,154,5,44,275,259,243,225,121,282,164,266,146,57,114,42,4,28,85,187);
Problem[ct++]=new Array(8,0,-3,0,-6,13,13,121,-1);
Problem[ct++]=new Array(8,1,-5,2,-7,15,14,147,120,225,84,28,4,250,267,283,100,163,77,21,218,114,44,243,225,121,49,13,69,157,275,259,242,120,138,48,68,136,156,258,140);
Problem[ct++]=new Array(8,2,-7,2,-7,14,14,224,251,267,283,125,240,256,92,148,250,100,29,4,163,75,21,77,165,283,49,13,69,157,275,257,155,137,67,52,124,224,241,139,125);
Problem[ct++]=new Array(8,1,-2,1,-2,15,15,89,20,194,89,241,224,251,267,283,124,224,240,256,52,12,75,164,264,282,162,74,5,43,28,84,168,109,211,195,177,88,108,194,89);
Problem[ct++]=new Array(8,3,-6,3,-6,15,15,93,120,147,241,224,251,52,124,224,12,76,162,282,43,28,85,5,45,117,265,165,283,267,251,233,192,210,106,36,92,176,193,107,93);
//Solutions, Triangle(10)
Problem[ct++]=new Array(10,1,-3,0,-2,21,-29,146,44,137,241,377,360,387,403,266,116,257,228,360,376,393,124,52,12,283,409,220,434,427,409,5,45,117,221,355,339,323,307,289,169,81,24,44,96,116,200,220,338,204,322,188,306,168,186,80,101,203,185,98);
Problem[ct++]=new Array(10,4,-6,0,-2,21,-29,101,-1);
*/
//Solutions, Triangle(12), finishing 42-sweep
Problem[ct++]=new Array(12,4,-10,0,-2,31,-42,324,189,100,29,146,266,418,602,619,437,285,165,77,21,241,377,545,528,364,228,124,52,67,592,576,402,619,603,586,555,571,528,544,561,4,28,84,172,292,440,456,472,488,504,522,356,506,340,490,324,474,308,458,288,304,320,336,354,220,338,204,322,188,306,168,184,200,218,116,202,100,186,80,96,114,43);
Problem[ct++]=new Array(12,4,-7,0,-2,31,-42,393,-1);
/* SHORT VERSION, MOST LONG SOLUTIONS COMMENTED OUT
//Solutions, Triangle(14), 3-symmetric solution
Problem[ct++]=new Array(14,5,-10,4,-8,59,-1,464,491,317,196,472,332,498,649,93,515,571,241,341,761,85,435,552,140,506,779,169,285,795,289,165,811,441,77,589,379,201,792,292,162,545,101,603,745,29,619,308,460,266,146,576,592,728,745,4,29,834,619,624,641,20,61,826,611,528,545,44,101,818,603,752,768,52,124,522,354,810,595,581,795,777,579,440,457,306,172,288,305,76,149,265,165,283,269,388,258,488,666,176,348,553,385,253,141,261,411,507,491,473);
Problem[ct++]=new Array(14,2,-10,4,-8,59,-1,475,-1);
Problem[ct++]=new Array(14,6,-11,0,-2,40,-60,777,477,324,189,100,29,786,146,266,418,602,818,835,621,437,285,165,77,21,241,377,545,745,728,532,364,228,124,52,67,808,792,402,586,835,819,802,755,771,561,728,744,761,4,24,45,116,204,320,340,490,324,474,304,322,184,205,341,507,491,475,457,305,185,101,200,220,336,356,504,524,706,508,690,492,674,476,658,460,642,440,458,288,306,168,186,80,96,117,221,357,525,723,707,691,675,659,643,625,441,289,169,81);
//Solutions, Triangle(16), finishing 81-sweep
Problem[ct++]=new Array(16,6,-13,0,-2,50,-81,1009,1027,676,477,324,189,100,29,146,266,418,602,818,1066,1083,837,621,437,285,165,77,21,241,377,545,745,977,960,732,532,364,228,124,52,67,1056,1040,402,586,802,1083,1067,1050,987,1003,561,761,960,976,993,1009,786,1034,4,28,80,100,184,204,325,492,676,890,656,672,688,704,725,955,937,722,524,709,939,921,706,504,522,354,219,205,339,322,186,84,168,188,304,324,472,493,692,906,674,474,308,460,644,856,873,657,475,458,289,173,307,292,445,643,629,859,841,625,440,461,659,645,872,888,904,922,689,507,489,341,505,355,337,218,116,202,96,114,43);
//Solutions, Triangle(18), finishing 105-sweep
Problem[ct++]=new Array(18,8,-15,0,-2,60,-105,1289,893,676,477,324,189,100,29,146,266,418,602,818,1066,1346,1363,1085,837,621,437,285,165,77,21,241,377,545,745,977,1241,1224,964,732,532,364,228,124,52,67,1336,1320,402,586,802,1050,1363,1347,1330,1251,1267,561,761,993,1224,1240,1257,786,1034,1314,1009,1273,1307,1280,1298,4,24,45,117,221,357,525,725,957,1219,1203,1187,1171,1155,1139,1123,1107,1089,841,625,441,289,169,85,187,173,307,293,459,445,643,629,859,845,1105,861,1121,877,1137,893,1153,909,1169,925,1185,941,1201,955,937,723,705,523,505,355,337,219,201,115,101,205,341,509,709,939,923,907,891,875,857,641,457,305,189,323,309,475,461,659,645,873,661,889,677,905,693,921,707,691,675,657,477,673,491,473,325,493,689,507,489,339,321,203,185,99,81);
//Solutions, Triangle(20), finishing 132-sweep
Problem[ct++]=new Array(20,8,-18,0,-2,71,-132,1156,893,676,477,324,189,100,29,146,266,418,602,818,1066,1346,1658,1675,1365,1085,837,621,437,285,165,77,21,1648,1632,402,586,802,1050,1330,1675,1659,1642,241,377,545,745,977,1241,1537,1520,1228,964,732,532,364,228,124,52,67,1547,1563,561,761,993,1257,1520,1536,1553,786,1034,1314,1626,1009,1273,1569,1298,1610,1592,1576,1619,1603,1585,4,28,80,101,204,324,477,673,491,474,305,187,172,292,445,645,877,1141,1432,1448,1465,1185,938,706,506,338,203,186,84,173,307,293,461,661,893,1157,1449,1173,1464,1482,1186,920,937,723,707,691,675,659,643,628,845,1104,1124,1400,1416,1433,1155,1140,1418,1121,875,859,844,1092,1368,1386,1088,1108,1384,1402,1105,858,625,440,457,304,322,185,96,116,200,220,339,325,493,692,906,676,891,873,657,475,460,644,861,1120,1137,888,908,1152,1168,1184,1204,1480,1496,1514,1218,956,1200,1220,1498,1202,936,954,722,524,708,924,1170,904,922,689,507,489,336,357,523,505,354,218,114,43);
Problem[ct++]=new Array(20,8,-15,0,-2,71,-132,1289,-1);
//Solutions, Triangle(22), finishing 158-sweep
Problem[ct++]=new Array(22,8,-17,0,-2,88,-158,1585,1141,892,676,477,324,189,100,29,146,266,418,602,818,1066,1346,1658,2002,2019,1677,1365,1085,837,621,437,285,165,77,21,241,377,545,745,977,1241,1537,1865,1848,1524,1228,964,732,532,364,228,124,52,67,1594,1273,1291,1009,1568,1922,1897,1915,1420,1897,1992,1976,402,586,802,1050,1330,1642,2019,2003,1986,1875,1891,561,761,993,1257,1553,1848,1864,1881,786,1034,1314,1626,1970,1952,1613,1301,1021,1944,1928,1971,1955,1938,4,28,84,172,292,444,628,844,1092,1372,1680,1696,1712,1728,1744,1760,1776,1792,1808,1824,1842,1516,1826,1500,1810,1484,1794,1468,1778,1452,1762,1436,1746,1417,1138,872,890,656,676,888,908,1157,1451,1435,1420,1730,1404,1714,1388,1698,1368,1384,1400,1418,1120,1136,1152,1172,1448,1466,1170,906,674,476,660,876,1124,1402,1108,1386,1088,1104,1122,860,1106,840,858,624,644,856,874,640,658,460,642,440,458,288,308,456,472,492,672,692,904,924,1168,1188,1464,1480,1496,1514,1220,1498,1204,1482,1184,1200,1218,956,1202,940,1186,920,936,954,724,938,708,922,688,704,722,524,706,508,690,488,504,522,356,506,340,490,324,474,304,320,336,354,220,338,204,322,188,306,168,184,200,218,116,202,100,186,80,96,114,43);
Problem[ct++]=new Array(22,8,-20,0,-2,88,-158,1436,-1);
*/
//Solutions, Triangle(24), finishing 191-sweep
Problem[ct++]=new Array(24,10,-22,0,-2,100,-191,1764,1437,1141,892,676,477,324,189,100,29,146,266,418,602,818,1066,1346,1658,2002,2378,2395,2021,1677,1365,1085,837,621,437,285,165,77,21,241,377,545,745,977,1241,1537,1865,2225,2208,1852,1524,1228,964,732,532,364,228,124,52,67,2368,2352,402,586,802,1050,1330,1642,1986,2395,2379,2362,2235,2251,561,761,993,1257,1553,1881,2208,2224,2241,1273,1569,1897,2257,2275,1916,1588,1292,786,1034,1314,1626,1970,2346,2328,1957,1613,1301,1021,1009,2320,2304,1938,2347,2331,2314,2283,2299,2256,2272,2289,4,28,84,172,292,444,628,844,1092,1372,1684,2024,2040,2056,2072,2088,2104,2120,2136,2152,2168,2184,2202,1844,2186,1828,2170,1812,2154,1796,2138,1780,2122,1764,2106,1748,2090,1732,2074,1716,2058,1700,2042,1680,1696,1712,1728,1744,1760,1776,1792,1808,1824,1842,1516,1826,1500,1810,1484,1794,1468,1778,1452,1762,1436,1746,1420,1730,1404,1714,1388,1698,1368,1384,1400,1416,1432,1448,1464,1480,1496,1514,1220,1498,1204,1482,1188,1466,1172,1450,1155,1140,1418,1124,1402,1108,1386,1088,1104,1120,1138,872,888,908,1152,1168,1184,1200,1218,956,1202,940,1186,924,1170,906,676,890,660,876,1122,860,1106,840,856,874,640,656,672,692,904,920,936,954,724,938,708,922,690,492,674,476,658,460,644,858,624,642,440,456,472,488,508,688,704,722,524,706,506,340,490,324,474,308,458,288,304,320,336,357,523,505,354,220,338,204,322,188,306,168,184,200,218,116,202,100,186,80,96,114,43);
Problem[ct++]=new Array(24,10,-19,0,-2,100,-191,1929,-1);
nbProblems=ct;

/*	PurgeData[] fields: (X,Y) coords of UL corner (origin),
	(X,Y) coords that must be empty (to trigger),
	(X,Y) coords that must be full (to trigger),
	move1, move2, etc
	Note: Y coordinate of the origin must be -3 for all this to work.	*/

var PurgeData=new Array();
//Fundamental trapezoid clear, version 1
PurgeData[0]=new Array(0,-3,0,-2,0,-1,81,67,129,48,147,163,120,136,77,163,145,75,12,98,49);
//Fundamental trapezoid clear, version 2 (vacancy flipped)
PurgeData[1]=new Array(0,-3,0,-1,0,-2,49,67,129,48,147,163,120,136,77,163,145,75,98,12,81);
//3 Purge (bottom vacancy)
PurgeData[2]=new Array(0,-3,1,-5,3,-5,147,53,128);
//6 Purge, version 1 (only one version needed, bottom vacancy)
// Clever! Filled hole is (5,-5) instead of (2,-5)
// (5,-5) is always full which triggers the purge when (3,-5) is empty
// This reduces the final move count
PurgeData[3]=new Array(2,-3,3,-5,5,-5,163,136,77,163,69,155);
//6 Purge, version 2 (is version 1 flipped over a horizontal line)
// Clever! Filled hole is (2,-3) instead of (0,-3)
// (2,-3) is always full which triggers the purge when (1,-3) is empty
// This reduces the final move count
PurgeData[4]=new Array(2,-3,1,-3,2,-3,75,48,162,75,154,67);

var purgeCount=0;
var purgeList=new Array();

if (!document.images)
{
	alert("Image property not supported... This game will not work on your browser.");
}

if (document.layers)
{
	//NS4 resize fix...
	var scrX=innerWidth;
	var scrY=innerHeight;
	onresize=function(){if(scrX!=innerWidth||scrY!=innerHeight){history.go(0)}}
}

var locimages=new Array(4);
locimages[0]=new Image(sz,sz);
//NP=no peg; GP=grey peg; BP=blue peg; RP=red peg
//LG=light grey; DG=dark grey (backgrounds)
locimages[0].src="0.gif"; //NP on LG (empty cell)
locimages[1]=new Image(sz,sz);
locimages[1].src="1.gif"; //GP on LG (landing site)
locimages[2]=new Image(sz,sz);
locimages[2].src="2.gif"; //BP on LG (normal peg)
locimages[3]=new Image(sz,sz);
locimages[3].src="3.gif"; //RP on LG (clicked peg)

//Determines if a move is possible starting at num
function ispossiblemove(num)
{
	var conds=0;
      var d;
      var pf;
      var po;
      var p2=1;

	if (pos[num]<2) return 0; //No peg to jump!

	for (d=0;d<6;d++) {
		po=getpegdir(num,1,d);
		pf=getpegdir(num,2,d);
		if (pf>=0 && (pos[po]&2) && ((pos[pf]&10)==0)) conds|=p2;
		p2=p2*2;
	}
	return conds;
}

//Determines if move code is valid (possible jump)
function canmove(num)
{
	var d=getdir(num);
	var cond=1<<d;
	return ispossiblemove(getpos(num))&cond;
}

//Converts x,y to peg number
function getpegnumber(x,y)
{
	if (y>0 || y<=-boardSide || x<0 || x>-y) return -1; //Off the board
	return tno(-y)+x;
}

//Converts code after translation by tx,ty
function gettranscode(num,tx,ty)
{
	var x=getx(getpos(num));
	var y=gety(getpos(num));
	return converttocode(getpegnumber(x+tx,y+ty),getdir(num));
}

//Converts peg number to x
function getx(num)
{
	var y=gety(num);
	return num+1-y-tno(1-y);
}

function gety(num)
{
	var ctr=0;
      var y;
	for (y=0;y>-boardSide;y--) {
		if (num>=ctr && num<ctr+1-y) return y;
		ctr+=1-y;
	}
	return 1; //Error
}

//Yields hole number if we move n holes from num in direction d
function getpegdir(num,n,d)
{
	var x=getx(num);
	var y=gety(num);
	return getpegnumber(x+n*dirx[d],y+n*diry[d]);
}

//Triangular number
function tno(x)
{
	return (x*(x+1))/2;
}

//Converts hole number and direction to history code
function converttocode(num,d)
{
	return num*8+d;
}

//Converts history code to hole number
function getpos(v)
{
	return v>>3;
}

//Converts history code to direction
function getdir(v)
{
	return v&7;
}

//Rotate hole x,y 120 degrees (CCW), note that y depends on board side
function rotatex(x,y,bside)
{
	return -(x+y);
}

function rotatey(x,y,bside)
{
	return x-(bside-1);
}

//Reflect hole x,y about the y-axis, no dependance on board side
function reflectx(x,y)
{
	return -(x+y);
}

function reflecty(x,y)
{
	return y;
}

//Returns hole number of num if board is rotated
function rotatedpeg(num,r,bside)
{
	if (r%3==0) return num;

	var x=getx(num);
	var y=gety(num);
	var x1;
	var x2;
	for (ii=0;ii<r;ii++) {
		x1=rotatex(x,y,bside);
		y1=rotatey(x,y,bside);
		x=x1;
		y=y1;
	}
	return getpegnumber(x,y);
}

function rotateddir(d,r)
{
	return (d+2*r)%6; //Easy!
}

function reflectedpeg(num)
{
	var x=getx(num);
	var y=gety(num);
	return getpegnumber(reflectx(x,y),reflecty(x,y));
}

// Reflect directional changes 0 <-> 3, 1 <-> 2, 4 <-> 5
function reflecteddir(d)
{
	if (d>3) return 9-d;
	return 3-d;
}

//Not used at the moment
function getholename(num)
{
//	return (num+1); //Alternate notation
	var x=getx(num);
	var y=gety(num);
	if (y>0 || x<0 || x>-y) return "?num="+num;
	var alphabet="abcdefghijklmnopqrstuvwxyz";
	if (x<26) return alphabet.charAt(x)+(-y+1);
	return alphabet.charAt(x%26-1)+alphabet.charAt(x-26*(x%26))+(-y+1);
}


function getboardname(no)
{
	return "Triangle("+no+")";
}

function addPurge(pn,tx,ty,r)
{
	var empty=rotatedpeg(getpegnumber(PurgeData[pn][2]+tx,PurgeData[pn][3]+ty),r,boardSide);
	var full=rotatedpeg(getpegnumber(PurgeData[pn][4]+tx,PurgeData[pn][5]+ty),r,boardSide);
	purgeList[purgeCount]=new Array(pn,tx,ty,empty,full,r,0);
	purgeCount++;
}

/*
//Determines if solution has the universal corner clear property (testcode=63=2^7-1 if so)
function updatetestcode()
{
	//Check for extensions (temp lines)
	var ll=boardSize-1-(boardSide-1);
	var lr=boardSize-1;
	if ((pos[0]<2 && pos[2]>1) || (pos[2]<2 && pos[0]>1)) testcode=testcode|1;
	if ((pos[ll]<2 && pos[ll+1]>1) || (pos[ll+1]<2 && pos[ll]>1)) testcode=testcode|2;

	if ((pos[0]<2 && pos[1]>1) || (pos[1]<2 && pos[0]>1)) testcode=testcode|4;
	if ((pos[lr-1]<2 && pos[lr]>1) || (pos[lr]<2 && pos[lr-1]>1)) testcode=testcode|8;

	if ((pos[ll]<2 && pos[ll-(boardSide-1)]>1) || (pos[ll-(boardSide-1)]<2 && pos[ll]>1)) testcode=testcode|16;
	if ((pos[lr]<2 && pos[lr-boardSide]>1) || (pos[lr-boardSide]<2 && pos[lr]>1)) testcode=testcode|32;
}*/

//Solve and change board will only work from URL's that pass this test
function URL_invalid()
{
//	var str=window.location.href.toLowerCase(); //Can use this also
	var str=urlQuery[0].toLowerCase();
/*	alert(str);
	str="Triang.js";
	var str1=str+"\n";
	for (var i=0;i<str.length;i++) {
		str1 += " "+i+":";
		str1 += (parseInt(str.charCodeAt(i))&240)/16;
		str1 += "x";
		str1 += (parseInt(str.charCodeAt(i))&15);
	}
	alert(str1);
	alert("\x63\x3a\x2f\x67\x65\x6f\x72\x67\x65\x2f"); // "c:/george/"
	alert("\x67\x65\x6f\x63\x69\x74\x69\x65\x73\x2e\x63\x6f\x6d"); // "geocities.com"
	alert("\x67\x69\x62\x65\x6c\x6c"); // "gibell"
	*/
	if (str.indexOf("\x67\x69\x62\x65\x6c\x6c")>=0) return false; // contains "gibell"
//	return false; //disabled
	return true;
}

function getdemonumber(num,bside)
{
	SolNo=-1;
	rotBoard=0;
	refBoard=0;
	if (num<0) return SolNo;

	var xt=new Array(6);
	var yt=new Array(6);
	xt[0]=getx(num);
	yt[0]=gety(num);
//	alert("Initial x="+xt[0]+" and y="+yt[0]);
	for (j=1;j<3;j++) {
		xt[j]=rotatex(xt[j-1],yt[j-1],bside);
		yt[j]=rotatey(xt[j-1],yt[j-1],bside);
	}
	for (j=0;j<3;j++) {
		xt[j+3]=reflectx(xt[j],yt[j]);
		yt[j+3]=reflecty(xt[j],yt[j]);
	}

	for (i=0;i<nbProblems;i++) {
		for (j=0;j<6;j++) {
			if (Problem[i][0]==bside && Problem[i][1]==xt[j] && Problem[i][2]==yt[j]) {
				if (SolNo<0 || refBoard>0 || j==0) {
					SolNo=i;
					rotBoard=j%3;
					if (j<3) refBoard=0;
					else refBoard=1;
				}
			}
		}
	}
	
	rotBoard=(3-rotBoard)%3; //Reverse direction
	return SolNo;
}

function setdelay()
{
	if (demoSpeed==0) return 2000; //2 sec
	if (demoSpeed==2) return 500;
	if (demoSpeed==3) return 100;
	if (demoSpeed==4) return 0; //No delay
	return 1000; //default, 1 sec
}

function alerting(mess)
{
	document.messageform.alertbox.value=mess;
}

function displayCount()
{
	var str="move "+realCount;
	document.statusform.countmoves.value=str;
	var cnt=0;
	for(i=0;i<boardSize;++i)
		if(pos[i]&2) ++cnt;
	str=cnt+" peg";
	if (cnt>1) str+="s";
	document.statusform.countpeg.value=str;
}

function removeselection()
{
	selectnum=0;
	for(i=0;i<MAXbs;++i)
		pos[i]&=~1;
}

function display()
{
	if (displayOff) return;

//	var d=document.images;
	displayCount();
	for(i=0;i<boardSize;i++)
	{
		if (oldpos[i]!=pos[i]) {
			oldpos[i]=pos[i];
//			d["img"+i].src=locimages[pos[i]].src; //Old (slower) technique
			peg[i].src=locimages[pos[i]].src;
		}
	}
}

function move(num)
{
	var i;

	if (vacnum<0) {
		pos[num]="0";
		vacnum=num;
		newGame();

		if ((boardSide-1)%3==0) {
			if ((getx(num)-gety(num))%3==0) {
				var str="This board position is NOT solvable to one peg.";
				alerting(str);
			}
		}
	}

	stopsolve();
	if (selectnum) {
		for(i=0;i<6;++i) {
			if (getpegdir(basenum,2,i)==num && (selectnum&(1<<i))) movePeg(basenum,i,1);
		}
		if (num==basenum) removeselection();
		else if (selectnum) alerting("Select a destination or click on the original peg again!");
	}
	else if (pos[num]&2) {
		selectnum=ispossiblemove(num);
		for(i=0;i<6;++i) {
			if (selectnum==(1<<i)) {
				movePeg(num,i,1);
			}
		}
		if (selectnum) {
			basenum=num;
			pos[num]|=3;
			for(i=0;i<6;++i) {
				if(selectnum&(1<<i)) pos[getpegdir(basenum,2,i)]|=1;
			}
		}
	}
	display();
	win();
	return false;
}

function movePeg(num,dir,rec)
{
	var i;
	var tohole=getpegdir(num,2,dir);
	var overhole=getpegdir(num,1,dir);

//	Error checking (can be removed)
	if (!canmove(converttocode(num,dir))) alert("REPORT THIS BAD MOVE: hole "+num+" dir "+dir);
	
	pos[tohole]=(pos[tohole]|2)&~1; //Place peg
	pos[overhole]&=~3; //Remove peg
	pos[num]&=~3; //Remove peg

	if (displayOff) { //Record moves for demo
		histo[ct]=converttocode(num,dir);
		ct++;
		return;
	}

	histo[numMoves]=converttocode(num,dir);
	if (numMoves>0) {
		tohole=getpos(histo[numMoves-1]);
		tohole=getpegdir(tohole,2,getdir(histo[numMoves-1]));
		if (num!=tohole) ++realCount;
	}
	else ++realCount;

	++numMoves;
	removeselection();

	if (!rec) return;

//Include this in to record move sequences
	var str=getboardname(boardSide)+": "+realCount+" moves; ";
//	str=str+"testcode="+testcode+"; ";
	var movecode=0; //0 for normal, 1 for history codes
	if (boardSide<27) {
		var fromhole;
		var lasthole=-1;
		for (i=0;i<numMoves;++i)
		{
			if (movecode==1) {
				if (i>0) str+=",";
				str+=histo[i];
			}
//	Convert to a1-i9 notation
			else {
				fromhole=getpos(histo[i]);
				if (fromhole!=lasthole) {
					if (i>0) str+=",";
					str+=getholename(fromhole);
				}
				lasthole=getpegdir(fromhole,2,getdir(histo[i]));
				str+="-"+getholename(lasthole);
			}
		}
	}
	str+="\n";
	alerting(str);
}

function back()
{
	stopsolve();
	if (!numMoves) return;
	finished=0;
	--numMoves;
	var num=getpos(histo[numMoves]);
	var dir=histo[numMoves]&7;
	pos[getpegdir(num,2,dir)]&=~3; //Remove peg
	pos[getpegdir(num,1,dir)]=(pos[getpegdir(num,1,dir)]|2)&~1; //Place peg
	pos[num]=(pos[num]|2)&~1; //Place peg

	if (numMoves>0) {
		tohole=getpos(histo[numMoves-1]);
		tohole=getpegdir(tohole,2,getdir(histo[numMoves-1]));
		if (num!=tohole) --realCount;
	}
	else --realCount;
	removeselection();
	display();
}

function win()
{
	var i;
	if (finished) return;
	finished=1;
	var cnt=0; //# Pegs left
	for(i=0;i<boardSize;i++) {
		if (pos[i]&2) {
			cnt++;
			if (ispossiblemove(i)) {
				finished=0;
				return;
			}
		}
	}

	var str="";
	if (running==1) {
//		alerting("Now, try it yourself!  Click on Restart.");
//		alerting("testcode="+testcode);
		stopsolve();
	}
	else if (cnt==1) { //Solution found!
		str="Congratulations!  You found a solution in "+realCount+" moves.";
		if (SolNo>=0) {
			if (realCount==Problem[SolNo][6]) {
				str="Excellent!  You found the minimum number of moves!!!\nTry another problem!";
			}
			else if (Problem[SolNo][5]>0) {
				str+="  Note that a solution in "+Problem[SolNo][6]+" moves exists.";
			}
		}
		alerting(str);
	}
	else { //Finished with two or more pegs
		str="No more jumps are possible!";
		if (cnt==2) str="Very close!";
		if (cnt==3) str="Good try!";
		alerting(str+"\nClick on Restart to start over.");
	}
}

function newGame()
{
	stopsolve();
	finished=0;
	var i=0;
	var d=document.images;

	boardSize=tno(boardSide);
	if (boardSize>MAXbs) { //Should not happen
		boardSide=6;
		boardSize=tno(boardSide);
	}

	for(i=0;i<MAXbs;i++) {
		if (i<boardSize) {
			pos[i]="2";
			peg[i]=d["img"+i];
		}
		else {
			pos[i]="8";
		}
		oldpos[i]=-1;
	}

	if (vacnum==-2) {
		for (i=0;i<nbProblems;i++) {
			if (Problem[i][0]==boardSide) {
				vacnum=getpegnumber(Problem[i][1],Problem[i][2]);
				break;
			}
		}
	}

	if (vacnum==-2) {
		if (boardSide%3==1) vacnum=1; //Not null class
		else if (boardSide>10) vacnum=51; //g10 for T20 (JRM Paper)
		else vacnum=0;
	}

	SolNo=-1;
	if (vacnum>=0) {
		pos[vacnum]="0";
		SolNo=getdemonumber(vacnum,boardSide);
//		alert("SolNo = "+SolNo+" ; rotBoard = " +rotBoard);
	}

	var str="";
	if (SolNo>=0) {
		if (Problem[SolNo][6]>0) {
			str="Shortest solution from this position: "+Problem[SolNo][6]+" Moves";
		}
		else if (Problem[SolNo][6]<-20) {
			str=Problem[SolNo][5]+"-move demo finishes with a "+(-Problem[SolNo][6])+"-sweep!";
		}
	}
	else if (vacnum<0) {
		str="Click on a starting location to set it.";
	}
	else {
//		str="Debug - Boardside: "+boardSide+"; Boardsize: "+boardSize+";  Vacancy: "+vacnum;
		str="This board position is solvable to one peg.";
	}
	alerting(str);

	realCount=0;
	numMoves=0;
	document.buttonsform.options.selectedIndex=boardSide-4;
	running=0;
	removeselection();
	display();
}

function newstart()
{
	vacnum=-1;
	newGame();
}

function drawPreview()
{
	var i;
	var v=0;
	var v2=0;
//	if (atmove==0) updatetestcode(); //Remove this eventually
	if (atmove > 0) {
		v=DemoMove[atmove-1];
//		alert("Atmove is "+atmove+"; v is "+v);
		var rec=0;
		if (boardSide<13) rec=1; //Doesn't slow down much
		if (DemoMove[atmove]<0) rec=1;
		movePeg(getpos(v),getdir(v),rec);
//		updatetestcode(); //Remove this eventually
		if (DemoMove[atmove]<=0) {
			win();
			stopsolve();
			return;
		}
	}
	v=DemoMove[atmove];	
	pos[getpos(v)]|=3;
	for (i=atmove+1;;i++) {
		v=getpegdir(getpos(v),2,getdir(v));
		if ((pos[v]&2)==0) pos[v]|=1;
		if (DemoMove[i]<0) break;
		v2=DemoMove[i];
		if (v!=getpos(v2)) break;
		v = v2;
	}

	++atmove;
	display();
	
	solveRunning=setTimeout('drawPreview()',demoDelay);
}

function stopsolve()
{
	if (running==1 || running==-1) {
		clearTimeout(solveRunning);
		document.buttonsform.Solve.value="  Solve  ";
		running=0;
		removeselection();
		display();
	}
}

function over(n)
{
	self.status='';
	if (!selectnum) {
		if ((pos[n]&2) && ispossiblemove(n)) {
			pos[n]|=1;
			display();
		}
	}
	return true;
}

function out(n)
{
	if (!selectnum) {
		if (pos[n]&2) {
			pos[n]&=~1;
			display();
		}
	}
	return false;
}

function solve()
{
	var i=0;
	if (running==1) {
		clearTimeout(solveRunning);
		document.buttonsform.Solve.value="Continue";
		running=-1;
		alerting("Solve playback paused at move "+realCount+".");
	}
	else if (running==-1) {
		document.buttonsform.Solve.value="   Stop   ";
		running=1;
		drawPreview();
	}
	else {
		if ((boardSide-1)%3==0) {
			if ((getx(vacnum)-gety(vacnum))%3==0) {
				var str="This board position is NOT solvable to one peg.";
				alert(str);
				return;
			}
		}

		SolNo=getdemonumber(vacnum,boardSide);
//		alert("SolNo = "+SolNo+" ; rotBoard = "+rotBoard+" ; refBoard = "+refBoard);

		if (SolNo<0) { //Solve using sub-board
			var subboardSide=0; //subproblem size (5,6, or 7)
			var subx=0; //x translation of subproblem (>=0 & must be a multiple of 3)
			var suby=0; //y translation of subproblem (<=0 & must be a multiple of 3)

			if (boardSide%3==0) subboardSide=6;
			if (boardSide%3==1) subboardSide=7; //Not null class
			if (boardSide%3==2) subboardSide=5;
			subx=getx(vacnum)-getx(vacnum)%3;
			while (subx+subboardSide>boardSide) subx-=3;
			suby=gety(vacnum)-gety(vacnum)%3;
			while (-suby+subboardSide>boardSide) suby+=3;
			while (suby-gety(vacnum)<getx(vacnum)-subx) suby+=3;

			var newx=getx(vacnum)-subx;
			var newy=gety(vacnum)-suby;
			var newvac=getpegnumber(newx,newy);
//			alert("newx is "+newx+" ; newy is "+newy+" ; newvac is "+newvac);

			SolNo=getdemonumber(newvac,subboardSide);

//			Find the top level solution on the sub board

			var j=0;
			var v=0;
			for (i=7;i<Problem[SolNo].length;i++) {
				v=Problem[SolNo][i];
				if (refBoard==1) v=converttocode(reflectedpeg(getpos(v)),reflecteddir(getdir(v)));
				DemoMove[j]=converttocode(rotatedpeg(getpos(v),rotBoard,subboardSide),rotateddir(getdir(v),rotBoard));
				DemoMove[j]=gettranscode(DemoMove[j],subx,suby);
				j++;
			}
			DemoMove[j]=-1;

			//Itentify the purges needed to clear the remining parts of the board

			purgeCount=0;
			purgeList=new Array();

			var rows3;

			for (rotBoard=0;rotBoard<3;rotBoard++) {//Bottom, right, left
				if (rotBoard==0) rows3=boardSide+suby-subboardSide;
				if (rotBoard==1) rows3=-(subx+suby);
				if (rotBoard==2) rows3=subx;
				if (rows3==0) continue;

				if (rows3%3!=0) alert("Error; rows3="+roww3);
//				alert("Side "+rotBoard+" rows3 is "+rows3);
				var csx=subx;
				var csy=suby;
				if (rotBoard==1) v=rotatedpeg(getpegnumber(subx,suby-subboardSide+1),3-rotBoard,boardSide);
				if (rotBoard==2) v=rotatedpeg(getpegnumber(subx+subboardSide-1,suby-subboardSide+1),3-rotBoard,boardSide);
				if (rotBoard>0) {
					csx=getx(v);
					csy=gety(v);
				}
//				alert("csx="+csx+"  csy="+csy);

				for (i=0;i<rows3/3;i++) {
					var y1=-subboardSide-3*i;
					var w=1-y1-(csx+csy);
//					alert("y1 = "+y1+"  w="+w);

					addPurge(0,csx,csy+y1+3,rotBoard); //Trapezoid clear (either)

					if (w%2==0) {
						for (j=1;j<=(w-4)/2;j++) {
							addPurge(3,csx+2*j,csy+y1+3,rotBoard); //6 Purge1
						}
					}
					else {
						addPurge(2,csx+4,csy+y1+3,rotBoard); //3 Purge
						for (j=1;j<=(w-5)/2;j++) {
							addPurge(4,csx+2*j+1,csy+y1+3,rotBoard); //6 Purge2
						}	
					}
				}
			}
//			alert("Done adding "+purgeCount+" purges");

			//Now replay the top level solution inserting purges when triggered
			atmove=0;
			newGame();
			displayOff=1;
			ct=0;
			var flag=0;

			if (URL_invalid()) return; //Can't solve unless url passes this test

			while (DemoMove[atmove]>0) {

				for (j=0;j<purgeCount;j++) {
					if (purgeList[j][6]!=0) continue;
					flag=0; //Trigger for this purge is present?
					if (pos[purgeList[j][3]]<2 && pos[purgeList[j][4]]>1) flag=1;
					//Next line is for alternate trapezoid clear
					if (purgeList[j][0]==0 && pos[purgeList[j][3]]>1 && pos[purgeList[j][4]]<2 && flag==0) flag=2;

					if (flag>0) {
//						alert("Purge "+j+" requirements satisfied!!");
						if (flag==2) purgeList[j][0]=1; //Switch to other trapezoid clear
						v=gettranscode(PurgeData[purgeList[j][0]][6],purgeList[j][1],purgeList[j][2]);
//						alert("side is "+purgeList[j][5]);
						v=converttocode(rotatedpeg(getpos(v),purgeList[j][5],boardSide),rotateddir(getdir(v),purgeList[j][5]));
//						alert(PurgeData[purgeList[j][0]][6]+"//"+(subx+purgeList[j][1])+"//"+(suby+purgeList[j][2])+"//=>"+getpos(v)+"d"+getdir(v));
						movePeg(getpos(v),getdir(v),0);
						purgeList[j][6]=1; //Now executing
					}
				}

				flag=0;
				for (j=purgeCount-1;j>=0;j--) {
					var p=purgeList[j][0];
//					var mv=PurgeData[p];
					if (purgeList[j][6]>0) {
						v=gettranscode(PurgeData[p][(6+purgeList[j][6])],purgeList[j][1],purgeList[j][2]);
						v=converttocode(rotatedpeg(getpos(v),purgeList[j][5],boardSide),rotateddir(getdir(v),purgeList[j][5]));
						if (canmove(v)) {
							movePeg(getpos(v),getdir(v),0);
							flag=1;
							purgeList[j][6]=purgeList[j][6]+1;
							if (6+purgeList[j][6]>=PurgeData[p].length) purgeList[j][6]=-1; //Purge complete
							break;
						}	
					}
				}
				if (flag==1) {
//					alert("Moved");
				}
				else {
					movePeg(getpos(DemoMove[atmove]),getdir(DemoMove[atmove]),0);
					atmove++;
//					alert("Executed original move #"+atmove);
				}
			}

			//Debug, can remove eventually
/*			for (i=0;i<purgeCount;i++) {
				if (purgeList[i][6]==0) alert ("Purge "+i+" did not run??");
				if (purgeList[i][6]>0) alert ("Purge "+i+" did not finish??");
			}*/

			for (i=0;i<ct;i++) DemoMove[i]=histo[i];
			DemoMove[ct]=-1;
		}
		else {
			var j=0;
			var v=0;
			for (i=7;i<Problem[SolNo].length;i++) {
				v=Problem[SolNo][i];
				if (v<0) { //Special flag that we continue as in a previous solution
					SolNo+=v;
					if (SolNo<0) break; //error
					v=Problem[SolNo][i];
				}	
				if (refBoard==1) v=converttocode(reflectedpeg(getpos(v)),reflecteddir(getdir(v)));
				DemoMove[j]=converttocode(rotatedpeg(getpos(v),rotBoard,boardSide),rotateddir(getdir(v),rotBoard));
				j++;
			}
			DemoMove[j]=-1;

			if (URL_invalid()) return; //Can't solve unless url passes this test
		}
		atmove=0;
		newGame();
//		testcode=0;
		document.buttonsform.Solve.value="   Stop   ";
		running=1;
		displayOff=0;
		drawPreview();
	}
}

function changeBoard()
{
	stopsolve();
	var newboardSide=document.buttonsform.options.selectedIndex+4;
//	if (newboardSide==boardSide) return;
//	urlQuery=window.location.href.split("?");
	var boardCode=newboardSide*16+demoSpeed*2+((boardScale<.99)?1:0);
	window.location.href=urlQuery[0]+"?"+boardCode;
}

function changeScale()
{
	stopsolve();
	boardScale=1.0;
	if(document.buttonsform.scale.selectedIndex==1) boardScale=0.5;
	changeBoard();
}

function changeSpeed()
{
	demoSpeed=document.buttonsform.demospeed.selectedIndex;
	demoDelay=setdelay();
}

function help()
{
	if (iOpened && !iWindow.closed) {
		iWindow.focus();
		return;
	}
	iWindow = window.open("TriangInst.htm","Instructions");
//			"menubar=0,location=0,resizable=1,scrollbars=1,status=0,titlebar=1,toolbar=0");
	iOpened = true;
	return;
}

window.onload=newGame;



==> anc/Triangular1.2/TriangInst.htm <==
<HTML>
<HEAD>
<TITLE>Triangular Peg/Marble Solitaire Game Instructions</TITLE>
<META NAME="description" CONTENT="Peg Solitaire">
<META NAME="keywords" CONTENT="Peg Solitaire">
<BODY text=#000000 vLink=#551a8b aLink=#ff0000 link=#0000ee bgColor=#ccffff>
<H2>Triangular Peg/Marble Solitaire Instructions</H2>
<IMG SRC="T6Small.gif" ALT="Board Snapshot" WIDTH="192" HEIGHT="139" BORDER="0" ALIGN="LEFT">
Jump one peg over another into an empty spot,
removing the jumped peg from the board.
You can jump along any of the three directions parallel to the outside edges of the board.
Just click on a peg and if there's a jump available, the peg will jump.
If there's more than one jump available, you'll need to click on a destination.
<B>The goal is to finish with one peg</B>.
<P>
When the same peg jumps over one or more pegs, it is counted as one <B>move</B>.
A move that captures a lot of pegs is called a <B>sweep</B>.
After you have solved a puzzle down to one peg, you can try to find a solution
with the smallest number of moves, or view the computer's solution to the problem.
<P>
<BR CLEAR=ALL>
<H3>What do all the controls do?</H3>
<TABLE border=0 cellSpacing=4 cellPadding=2>
<TR><TD VALIGN="TOP"><IMG SRC="Restart.gif" ALT="Help" WIDTH="87" HEIGHT="34" BORDER="0"></TD>
<TD COLSPAN=2>Resets the game to the starting position with one peg missing.</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="SetStart.gif" ALT="Set Start" WIDTH="104" HEIGHT="34" BORDER="0"></TD>
<TD COLSPAN=2>Fills the entire board with pegs.  Click on one of them to
set the starting vacancy (peg missing at the start).
Then begin play as usual, or hit <B>Solve</B>.</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="Back.gif" ALT="Back" WIDTH="64" HEIGHT="36" BORDER="0"></TD>
<TD COLSPAN=2>Take back the last jump (all the way back the start if you like).
Very useful if you reach a dead end.
You can also back up after pausing a demo or after the demo is finished.
</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="Solve.gif" ALT="Solve" WIDTH="91" HEIGHT="34" BORDER="0"></TD>
<TD COLSPAN=2>Solve the puzzle down to one peg (play a demo).
You do not have to <B>Restart</B> the game before hitting <B>Solve</B>,
it will reset automatically..
When you play a demo, this button changes to <B>Pause</B>, and if
you click it the demo will pause, and the button
changes to <B>Continue</B>.
You can use these controls to halt the solution at any intermediate point.
You can even start playing from an intermediate point &#151;
however if you play a move manually you cannot continue the demo.
</TD></TR>
<TR><TD VALIGN="TOP" COLSPAN=2><IMG SRC="CurrentBoard.gif" ALT="Current Board" WIDTH="215" HEIGHT="52" BORDER="0"></TD>
<TD>Use this to change the size of the board to a triangle
with 4 to 24 pegs on a side (10 to 300 holes).
If the larger boards do not fit on your screen,
set the <B>Board Scale</B> to <I>Small</I>.</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="BoardScale.gif" ALT="Board Scale" WIDTH="101" HEIGHT="54" BORDER="0"></TD>
<TD COLSPAN=2>For playing the game yourself this is best set to <I>Normal</I>.
However to display the larger demos you may want to set it to <I>Small</I>,
which shrinks the board by 50% in both directions.</TD></TR>
<TR><TD VALIGN="TOP"><IMG SRC="DemoSpeed.gif" ALT="Demo Speed" WIDTH="102" HEIGHT="53" BORDER="0"></TD>
<TD COLSPAN=2>This sets the time delay between jumps when playing a demo.
You can even change this control while a demo is playing,
to speed it up or slow it down.
<I>Slow</I>, <I>Normal</I>, <I>Fast</I>, <I>Faster</I> and <I>Fastest</I>
correspond to delays of 2, 1, 1/2, 1/10 and 0 seconds between jumps.
Note that the <I>Fastest</I> delay of zero may not update correctly
in all browsers.</TD></TR>
<TR><TD>&nbsp;</TD><TD WIDTH=70>&nbsp;</TD><TD>&nbsp;</TD></TR>
</TABLE>
<H3>Is it always possible to win (reduce the board to one peg)?</H3>
<IMG SRC="T12Small.gif" ALT="Board Snapshot" WIDTH="317" HEIGHT="235" BORDER="0" ALIGN="RIGHT">
If the number of holes in a triangular board is divisible by 3 (and at least 15),
then it is always possible to reduce the board to one peg, no matter where the
initial hole is.
If however, the number of holes in a triangular board is not divisible by 3
it is not always possible to reduce the board to one peg.
Some locations can be solved, others
can only be reduced to 2 pegs.
Such boards are marked by an asterisk (*) in the <B>Current Board</B> selection.
To learn more about why certain locations are not solvable see my page on
<A HREF="../../tindex.html">Triangular Peg Solitaire</A>.
<H3>What about those demos?</H3>
<!-- When a new board size is selected, the first problem that appears
is usually the most interesting demo.
The best demos are those that appear
for <B>even</B> board sizes, particularly 6, 8, 12, and 24.-->
The figure on the above right is a screen shot from the demo on the board of size 12
(<B>Scale</B> set to <I>Small</I>).
<P>
For board sides of 7 or less, the demos show pre-computed solutions.
For boards larger than this the solution is calculated,
except for a few special cases with long finishing sweeps,
such as in the above right figure.
<H3>What's that weird text that appears during a solution?</H3>
The program reports the move sequence in a format that looks like this:
<P>
<TABLE bgcolor="#ffffff" border=0 cellSpacing=4 cellPadding=2>
<TR><TD>
Triangle(6): 6 moves; e5-c5,b5-d5,c3-e5,f6-d4,a1-c3-e5,d6-f6-d4
</TD></TR>
</TABLE>
<P>
To discipher the move notation
<A HREF="../../tindex.html#pre">look here</A>.
<H3>It doesn't work on my browser!</H3>
The tool is written entirely in Javascript and you must obviously enable this to see anything.
This tool has been tested on a wide variety of browsers.
The table below lists these browsers and problems (if any).
Please
<A HREF="mailto:gibell@comcast.net?subject=Triangular Peg Solitaire browser issue">let me know</A>
if you notice any problems with other browsers.
<P>
<TABLE bgcolor="#99cccc" border=1 cellSpacing=4 cellPadding=4>
<TR><TH>Browser</TH>
<TH>Platform</TH>
<TH>Problem</TH>
<TH>Problem Description</TH>
</TR>
<TR><TD>Internet&nbsp;Explorer&nbsp;6.0</TD><TD>Windows</TD><TD>None</TD><TD>&nbsp;</TD></TR>
<TR><TD>Firefox&nbsp;1.0</TD><TD>Windows</TD><TD>None</TD><TD>&nbsp;</TD></TR>
<TR><TD>Opera&nbsp;7.22</TD><TD>Windows</TD><TD>None</TD><TD>&nbsp;</TD></TR>
<TR><TD>Mozilla&nbsp;1.7</TD><TD>Windows</TD><TD>None</TD><TD>&nbsp;</TD></TR>

<TR><TD>Netscape&nbsp;7.1</TD><TD>Windows</TD><TD>None</TD><TD>&nbsp;</TD></TR>
<TR><TD>Netscape&nbsp;6.1</TD><TD>Windows</TD>
<TD>None</TD>
<TD>Corrected all previous problems.</TD></TR>
<TR><TD>K-Meleon&nbsp;0.9</TD><TD>Windows</TD><TD>None</TD><TD>&nbsp;</TD></TR>
<TR><TD>Internet&nbsp;Explorer&nbsp;5.2</TD><TD>Mac</TD><TD>None</TD><TD>&nbsp;</TD></TR>
<TR><TD>Camino&nbsp;0.8.1</TD><TD>Mac</TD><TD>None</TD><TD>&nbsp;</TD></TR>
<TR><TD>Safari&nbsp;1.0</TD><TD>Mac</TD>
<TD>Minor</TD>
<TD>Window doesn't update when demo speed is set to <I>Fastest</I>.
Use <I>Faster</I> instead.
</TD></TR>
<TR><TD>Safari&nbsp;1.2.4</TD><TD>Mac</TD><TD>None?</TD><TD>May suffer from same malady as 1.0.</TD></TR>
</TABLE>
<P>
<A HREF="http://www.geocities.com/gibell.geo/index.html">George Bell</A>, January 2005
<P>
</BODY></HTML>


==> anc/old_pegs/Aggregator/Aggregator.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>
#include <math.h>
#include "Aggregator.h"

#define TRIANGLESIZE 5
//#define TRUNCATEDTRIANGLE

// If the following is not defined then codes will be printed for any finish
// If the following is defined then codes are printed out by index
//#define PRINTCODESBYINDEX

#ifdef TRUNCATEDTRIANGLE
  #define TOTALHOLES ((TRIANGLESIZE*(TRIANGLESIZE+1))/2-3)
#else
  #define TOTALHOLES (TRIANGLESIZE*(TRIANGLESIZE+1))/2
#endif

#define MAXPATTERNS 50000

#if TRIANGLESIZE==4
  #ifdef TRUNCATEDTRIANGLE
  => Gives a compile error ... this 7-hole board is not solvable!!
  #else
    #define TOTALTYPES 1
    #define NONSYMTYPES 0
    #define MIDPEGS TOTALHOLES/2
  #endif
#endif

#if TRIANGLESIZE==5
  #ifdef TRUNCATEDTRIANGLE
    #define TOTALTYPES 3
    #define NONSYMTYPES 1
    #define MIDPEGS TOTALHOLES/2
  #else
    #define TOTALTYPES 4
    #define NONSYMTYPES 1
    #define MIDPEGS (TOTALHOLES-1)/2
  #endif
#endif

#if TRIANGLESIZE==6
  #ifdef TRUNCATEDTRIANGLE
    #define TOTALTYPES 4
    #define NONSYMTYPES 2
    #define MIDPEGS TOTALHOLES/2
  #else
    #define TOTALTYPES 5
    #define NONSYMTYPES 2
    #define MIDPEGS (TOTALHOLES-1)/2
  #endif
#endif

/* Aggregates solutions by type for the triangular boards.
   The input files for this program are created by "Analyzer2.cpp", see
   the generating scripts which should be in the same directory as that program.  */

main()
{
  int i=0,j=0,pegs,type,addto;
  int test,grand_total=0;

  char fname[50];
  char prefix[20];
  FILE* fp;
  FILE* fpo;

  printf("TRIANGLESIZE is %d; TOTALTYPES is %d; NONSYMTYPES is %d; MIDPEGS is %d\n",
    TRIANGLESIZE,TOTALTYPES,NONSYMTYPES,MIDPEGS);

#ifdef TRUNCATEDTRIANGLE
  sprintf(prefix,"TruncTriangle%d",TRIANGLESIZE);
#else
  sprintf(prefix,"Triangle%d",TRIANGLESIZE);
#endif
#ifdef PRINTCODESBYINDEX
  sprintf(fname,"%s_data/%sByIndex.txt",prefix,prefix);
#else
  sprintf(fname,"%s_data/%sAnyFinish.txt",prefix,prefix);
#endif
  fpo=fopen(fname,"w");

#ifdef PRINTCODESBYINDEX
  fprintf(fpo,"# List of codes by index for the board: %s\n",prefix);
  fprintf(fpo,"# This board has %d holes\n",TOTALHOLES);
  fprintf(fpo,"# This board has %d problem types\n",TOTALTYPES);
  fprintf(fpo,"# Index ranges from 0 to %d\n",(1<<TOTALTYPES)-1);
#else
  fprintf(fpo,"# List of mincodes for any finish for the board: %s\n",prefix);
  fprintf(fpo,"# This board has %d holes\n",TOTALHOLES);
#endif

  boarddata* root=0;
  boarddata* extra=0;

  for (pegs=1; pegs<=MIDPEGS; pegs++) {
    // Add positions from the complement problems
    for (type=1; type<TOTALTYPES+1; type++) {
      sprintf(fname,"%s_data/Type%d.txt",prefix,type);
      fp=fopen(fname,"r");
      if (!fp) {
        printf("File not found: %s\n",fname);
        return -1;
      }

      addto = 1<<(type-1); //=2^type
      AddtoList(fp, pegs, addto, &root);
      fclose(fp);
    }

    // Add extra positions that can appear for any finish (get tagged 0)
    for (type=1; type<TOTALTYPES+1; type++) {
      sprintf(fname,"%s_data/AllfinishType%d.txt",prefix,type);
      fp=fopen(fname,"r");
      if (!fp) {
        printf("File not found: %s\n",fname);
        return -1;
      }

      addto = 0;
      AddtoList(fp, pegs, addto, &root);
      fclose(fp);
    }

// realignList makes sure that each code is in the right category
    test = realignList(fpo, root);
//    if (test>0) fprintf(fpo,"************** %d corrections made\n",test);
//    test = fprintTree(fpo,root); // Diagnostic ...

#ifdef PRINTCODESBYINDEX
    test = fprintListbyIndex(fpo,root,pegs);
#else
    test = fprintList(fpo,root,pegs);
#endif
    grand_total += test;

    clearList(root);
    root=0;
  }

  fprintf(fpo,"\n\n*********************************************************************\n");
  printf("\nGrand total of %d board positions\n",grand_total);
  fprintf(fpo,"\nGrand total of %d board positions\n",grand_total);

  fclose(fpo);

  return  0;
}

int AddtoList(FILE* fp, int pegs, int addto, boarddata** root)
{
  int curpegs,code1,code2;
  int test=1,done,test1;
  int bothcodes=0;
//  if (addto==1 || addto==2) bothcodes=1;
  if (addto>0 && addto<(1<<NONSYMTYPES)) bothcodes=1;

  boarddata* cur=*root;
  boarddata* to_add;

  while (test>0) {
    test=fscanf(fp,"%d %d %d",&curpegs,&code1,&code2);
    if (!bothcodes) code2=0;

    if (curpegs==pegs && test==3) { //Do stuff
//      printf("Record:  %d %d %d\n",curpegs,code1,code2);

      done = 0;
      while(done==0) {
        if (cur==0) done=-1;
        else {
          if (cur->next==0) done=3;
          else {
            if (bothcodes) done = (cur->next)->isGe(code1,code2);
            else done = (cur->next)->isGe(code1);
          }
        }

        if (done==0) cur=cur->next;
      }

      //done==-1 means list is empty
      if (done==-1) {
        to_add = new boarddata(code1,code2);
        to_add->intypes = to_add->intypes + addto;
        cur = to_add;
        *root = to_add;
      }
      //done==2 means insert this guy after cur
      //done==3 means we are at the end of the list
      if (done==2 || done==3) {
        if (bothcodes) test1 = cur->isGe(code1,code2);
        else test1 = cur->isGe(code1);

        if (cur==*root) {
          if (test1==2) {
            //Goes before the first record
            to_add = new boarddata(code1,code2);
            to_add->intypes = to_add->intypes + addto;
            *root = to_add;
            to_add->next=cur;
            cur = to_add;
          }
          if (test1==1) {
            //Is the first record
            cur->intypes = cur->intypes + addto;
          }
          if (test1==0) {
            to_add = new boarddata(code1,code2);
            to_add->intypes = to_add->intypes + addto;
            to_add->next = cur->next;
            cur->next = to_add;
            cur = cur->next;
          }
        }
        else {
          to_add = new boarddata(code1,code2);
          to_add->intypes = to_add->intypes + addto;
          to_add->next = cur->next;
          cur->next = to_add;
          cur = cur->next;
        }
      }

      //done==1 means this is the same as cur
      if (done==1) {
        cur = cur->next;
        cur->intypes = cur->intypes + addto;
      }

/*      to_add = new boarddata(code1,code2);
      if (cur==0) {
        cur = to_add;
        *root = to_add;
      }
      else {
        cur->next = to_add;
        cur = cur->next;
      }

      to_add->intypes = to_add->intypes + addto;*/
    }

    if (curpegs>pegs) test=0;
  }

  return 1;
}

// Checks for duplicate codes, make sure they all have the same intypes
// If a bit has been set in intypes, we make sure it is set in all of them by doing a binary or (|).
// Note that dupicates should only occur in PAIRS which are reflections of one another.
// The reason is that rotations of the board are not in the same position class, so
// you should only get the reflection.
int realignList(FILE* fpo, boarddata* root)
{
  int count=0;
  boarddata* prev=root;
  if (!root) return 0; // Should not be true?
  boarddata* cur=root->next;
  if (!cur) return 0; // Prevents crashes

  int lastcode=cur->maincode;
  int lasttype=cur->intypes;
  int pow2,mask;
  int newmask;

  
// Set a mask so we can combine the codes, but we irnore the first few bits
// which are non-symetric types.
  pow2 = 1;
  mask = 0;
  for (int i=0; i<TOTALTYPES; i++) {
    if (i>=NONSYMTYPES) mask = mask + pow2;
    pow2 = 2*pow2;
  }

  while (cur) {
    if (prev->maincode==cur->maincode) {
      if ((prev->intypes)!=(cur->intypes)) { // Update the code
// Get the new codes ...
        newmask = ((prev->intypes & mask) | (cur->intypes & mask));
//        fprintf(fpo,"Dupe: maincode %d subcodes %d %d\n",cur->maincode,prev->subcode,cur->subcode);
//        fprintf(fpo,"%d and %d -> %d and %d (newmask %d)\n",
//          prev->intypes,cur->intypes,(prev->intypes | newmask), (cur->intypes | newmask), newmask);
        prev->intypes = (prev->intypes | newmask);
        cur->intypes = (cur->intypes | newmask);
        count++;
      }
    }
    cur = cur->next;
    prev = prev->next;
  }

  return count;
}

int printTree(boarddata* root)
{
  int count=0;
  boarddata* cur=root;

  printf("Current tree:\n");
//  printf("%p\n",cur);
  while (cur) {
    printf("%8d %8d %2d\n",cur->maincode,cur->subcode,cur->intypes);
    cur = cur->next;
    count++;
  }
  printf("Total of %d records\n",count);

  return 1;
}

int fprintTree(FILE* fpo, boarddata* root)
{
  int count=0;
  boarddata* cur=root;

  fprintf(fpo,"Current tree:\n");
//  printf("%p\n",cur);
  while (cur) {
    fprintf(fpo,"%8d %8d %2d",cur->maincode,cur->subcode,cur->intypes);
    if (cur->next) {
      if (cur->next->next) {
        if (cur->maincode==cur->next->maincode &&
          cur->next->maincode==cur->next->next->maincode) {
          fprintf(fpo,"  triple");
          printf("  TRIPLE!\n");
        }
      }
      if (cur->maincode==cur->next->maincode) fprintf(fpo,"  double");
    }
    fprintf(fpo,"\n");
    cur = cur->next;
    count++;
  }
  fprintf(fpo,"Total of %d records\n",count);

  return 1;
}

int fprintList(FILE* fpo, boarddata* root, int pegs)
{
  int i,j,k,count=0,countu=0,total=0;
  int test;
  int out_codes[MAXPATTERNS];
  int ends[32];
  int first=1;
  int iend=(1<<TOTALTYPES);

  boarddata* cur=root;

  fprintf(fpo,"\n\n*********************************************************************\n");
  fprintf(fpo,"%d peg patterns:\n",pegs);
  cur=root;
  count=0;
  while (cur) {
    out_codes[count] = cur->maincode;
    count++;
    if (count>=MAXPATTERNS) {
      printf("Array out_codes[] too small ... %d\n",count);
      count--;
    }
    cur = cur->next;
  }

  //sort the list
  for (j=0;j<count;j++) {
    for (k=j+1;k<count;k++) {
      if (out_codes[j]>out_codes[k]) {
        test=out_codes[j];
        out_codes[j]=out_codes[k];
        out_codes[k]=test;
      }
    }
  }

  // Count the unique codes
  countu = 0;
  for (j=0;j<count;j++) {
    if (j>0 && out_codes[j-1]==out_codes[j]) continue; //Skip duplicates
    countu++;
  }

  if (countu>0) {
    if (countu==1) fprintf(fpo,"Total of %d mincode\n",countu);
    else fprintf(fpo,"Total of %d mincodes\n",countu);
  }

  for (j=0;j<count;j++) {
    if (j>0 && out_codes[j-1]==out_codes[j]) continue; //Skip duplicates
    fprintf(fpo,"%d,",out_codes[j]);
    first=0;
  }
  if (count>0) fprintf(fpo,"\n");
  return countu;
}


int fprintListbyIndex(FILE* fpo, boarddata* root, int pegs)
{
  int i,j,k,count=0,total=0;
  int test;
  int out_codes[MAXPATTERNS];
  int ends[32];
  int first=1;
  int iend=(1<<TOTALTYPES);

  boarddata* cur=root;

  fprintf(fpo,"\n\n*********************************************************************\n");
  fprintf(fpo,"%d peg patterns:\n",pegs);
  for (i=0;i<iend;i++) {
    cur=root;
    count=0;
    while (cur) {
      if (cur->intypes==i) {
//        fprintf(fpo,"%8d %8d %2d",cur->maincode,cur->subcode,cur->intypes);
//        fprintf(fpo,"\n");
        if (cur->subcode>0) {
          out_codes[count] = cur->subcode;
        }
        else {
          out_codes[count] = cur->maincode;
        }
        count++;
        if (count>=MAXPATTERNS) printf("Array out_codes[] too small ...\n");
      }
      cur = cur->next;
    }
    if (count>0) {
      if (count==1) fprintf(fpo,"Total of %d code of index %d (",count,i);
      else fprintf(fpo,"Total of %d codes of index %d (",count,i);
      for (j=TOTALTYPES-1; j>=0; j--) {
        int test = 0;
        if (i & (1<<j)) test = 1;
        fprintf(fpo,"%d",test);
      }
      fprintf(fpo,"):\n");
    }
    total+=count;
    ends[i]=total;

    //sort the list
    for (j=0;j<count;j++) {
      for (k=j+1;k<count;k++) {
        if (out_codes[j]>out_codes[k]) {
          test=out_codes[j];
          out_codes[j]=out_codes[k];
          out_codes[k]=test;
        }
      }
    }

    for (j=0;j<count;j++) {
//      if (first==0 && j>0) fprintf(fpo,",");
      fprintf(fpo,"%d,",out_codes[j]);
      first=0;
    }
    if (count>0) fprintf(fpo,"\n");
  }

  fprintf(fpo,"Grand total codes: %d\n\n",total);
  printf("Grand total of %d records\n",total);

  fprintf(fpo,"%d peg ends:\n",pegs);
  for (i=0;i<iend;i++) {
    fprintf(fpo,"%d",ends[i]);
    if (i<iend-1) fprintf(fpo,",");
  }
  fprintf(fpo,"\n");

  fprintf(fpo,"%d peg counts:\n",pegs);
  int prev=0;
  for (i=0;i<iend;i++) {
    if (i>0) prev=ends[i-1];
    fprintf(fpo,"%d",ends[i]-prev);
    if (i<iend-1) fprintf(fpo,",");
  }
  fprintf(fpo,"\n");

  first=1;
  fprintf(fpo,"%d peg differences:\n",pegs);
  for (i=0;i<iend;i++) {
    cur=root;
    count=0;
    while (cur) {
      if (cur->intypes==i) {
//        fprintf(fpo,"%8d %8d %2d",cur->maincode,cur->subcode,cur->intypes);
//        fprintf(fpo,"\n");
        if (cur->subcode>0) out_codes[count] = cur->subcode;
        else out_codes[count] = cur->maincode;
        count++;
        if (count>=MAXPATTERNS) printf("Array out_codes[] too small ...\n");
      }
      cur = cur->next;
    }

    //sort the list
    for (j=0;j<count;j++) {
      for (k=j+1;k<count;k++) {
        if (out_codes[j]>out_codes[k]) {
          test=out_codes[j];
          out_codes[j]=out_codes[k];
          out_codes[k]=test;
        }
      }
    }

    for (j=0;j<count;j++) {
      if (first==0) fprintf(fpo,",");
      if (j==0) fprintf(fpo,"%d",out_codes[j]);
      else fprintf(fpo,"%d",out_codes[j]-out_codes[j-1]);
      first=0;
    }
  }
  fprintf(fpo,"\n");

  fprintf(fpo,"\n");

  return total;
}

int clearList(boarddata* root)
{
  boarddata* cur=root;
  boarddata* next;

  while (cur!=0) {
    next=cur->next;
    delete cur;
    cur=next;
  }
  return 1;
}

int read_line(char buffer[], FILE* fp)
{
   char c;
   int i = 0;

   do {
      c = getc(fp);
      if (c == EOF) {
         buffer[i] = '\0';
         return 0;
      }
      buffer[i] = c;
      i++;
   }
   while (c != '\n');

   buffer[i-1] = '\0';
   c = getc(fp);
   if (c == EOF) return 0;
   ungetc(c, fp);
   return 1;
}

int ceil(int x,int y)
{
  if (x<y) return x;
  return y;
}

boarddata::boarddata(int c1, int c2)
{
  this->maincode=c1;
  this->subcode=c2;
  this->next=0;
  this->intypes=0;
}

//returns 1 if codes both match
//returns 2 if gives code is greater than current
//returns 0 otherwise
int boarddata::isGe(int c1, int c2)
{
  if (this->subcode==0) printf("Warning0, wrong isGe() was called\n");
  if (c2==0) printf("Warning1, wrong isGe() was called\n");

  if (c1==this->maincode) {
    if (c2==this->subcode) return 1;
    if (c2<this->subcode) return 2;
    return 0;
  }

  if (c1<this->maincode) return 2;
  return 0;
}

//returns 1 if codes both match
//returns 2 if gives code is greater than current
//returns 0 otherwise
int boarddata::isGe(int c1)
{
  if (c1==this->maincode) return 1;
  if (c1<this->maincode) return 2;
  return 0;
}







==> anc/old_pegs/Aggregator/Aggregator.h <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

class boarddata
{
public:
  int maincode; // Code reduced by smallest possible over symmetry types
  int subcode;  // Unreduced code, only for for types 0 and 1

  short intypes; //Bitwise code recording which types this code is in

  boarddata* next; // Next element in linked list

  boarddata(int c1, int c2=0);
//  ~boarddata();

  int isGe(int c1, int c2);  //Greater than or equal to
  int isGe(int c1);
};

int AddtoList(FILE* fp, int pegs, int addto, boarddata** root);
int realignList(FILE* fpo, boarddata* root);
int printTree(boarddata* root);
int fprintTree(FILE* fpo, boarddata* root);
int fprintList(FILE* fpo, boarddata* root, int pegs);
int fprintListbyIndex(FILE* fpo, boarddata* root, int pegs);
int clearList(boarddata* root);

int read_line(char buffer[], FILE* fp);


==> anc/old_pegs/Aggregator/Triangle4_data/AllfinishType1.txt <==
1 2 2
2 3 3
3 14 14
3 67 67
3 84 84
4 85 85
4 102 102
4 108 108
5 94 94
5 103 103
5 174 174
5 595 595


==> anc/old_pegs/Aggregator/Triangle5_data/AllfinishType1.txt <==
1 2 2
2 10 10
3 28 28
3 67 67
3 112 112
3 176 176
4 23 23
4 58 58
4 85 85
4 120 120
4 178 178
4 337 337
4 387 387
4 1108 1108
4 1616 1616
4 2076 2076
4 2098 2098
4 2210 2210
4 2272 2272
5 31 31
5 93 93
5 115 115
5 151 151
5 181 181
5 248 248
5 457 457
5 601 601
5 1054 1054
5 1138 1138
5 1140 1140
5 1302 1302
5 1562 1562
5 1648 1648
5 2071 2071
5 2102 2102
5 2164 2164
5 2168 2168
5 2183 2183
5 2214 2214
5 2218 2218
5 2220 2220
5 2245 2245
5 2280 2280
5 2318 2318
5 2332 2332
5 2348 2348
5 2472 2472
5 2586 2586
5 2588 2588
5 2616 2616
5 2691 2691
5 2728 2728
5 2819 2819
5 2828 2828
6 125 125
6 221 221
6 349 349
6 633 633
6 1086 1086
6 1111 1111
6 1363 1363
6 1372 1372
6 1594 1594
6 1621 1621
6 1842 1842
6 2110 2110
6 2141 2141
6 2172 2172
6 2191 2191
6 2215 2215
6 2234 2234
6 2253 2253
6 2275 2275
6 2284 2284
6 2289 2289
6 2343 2343
6 2364 2364
6 2389 2389
6 2412 2412
6 2439 2439
6 2467 2467
6 2474 2474
6 2536 2536
6 2583 2583
6 2589 2589
6 2611 2611
6 2723 2723
6 2755 2755
6 2761 2761
6 2785 2785
6 2823 2823
6 2841 2841
6 2858 2858
6 2872 2872
6 2889 2889
6 2920 2920
6 2984 2984
6 3126 3126
6 3250 3250
6 3298 3298
6 3300 3300
6 3312 3312
6 3366 3366
6 3428 3428
6 3634 3634
6 3668 3668
6 3845 3845
6 4214 4214
6 4220 4220
6 4270 4270
6 4282 4282
6 4326 4326
6 4691 4691
6 4728 4728
6 4817 4817
7 761 761
7 1367 1367
7 1567 1567
7 1651 1651
7 1815 1815
7 1912 1912
7 2167 2167
7 2235 2235
7 2279 2279
7 2285 2285
7 2293 2293
7 2298 2298
7 2335 2335
7 2359 2359
7 2365 2365
7 2413 2413
7 2447 2447
7 2509 2509
7 2537 2537
7 2653 2653
7 2677 2677
7 2681 2681
7 2715 2715
7 2731 2731
7 2793 2793
7 2845 2845
7 2893 2893
7 2929 2929
7 2979 2979
7 3159 3159
7 3190 3190
7 3196 3196
7 3223 3223
7 3246 3246
7 3254 3254
7 3258 3258
7 3302 3302
7 3320 3320
7 3374 3374
7 3388 3388
7 3444 3444
7 3498 3498
7 3554 3554
7 3607 3607
7 3614 3614
7 3642 3642
7 3667 3667
7 3669 3669
7 3704 3704
7 3793 3793
7 3854 3854
7 3859 3859
7 3890 3890
7 3921 3921
7 4002 4002
7 4215 4215
7 4286 4286
7 4339 4339
7 4341 4341
7 4348 4348
7 4469 4469
7 4701 4701
7 4819 4819
7 4849 4849
7 4856 4856
7 5302 5302
7 5350 5350
7 5746 5746
7 5810 5810
7 6206 6206
7 6714 6714
7 6741 6741
7 6881 6881
7 6981 6981
7 6985 6985
7 7009 7009
7 10053 10053
7 10065 10065
7 12065 12065


==> anc/old_pegs/Aggregator/Triangle5_data/AllfinishType2.txt <==
1 1 1
2 10 10
3 28 28
3 67 67
3 112 112
3 176 176
4 23 23
4 58 58
4 85 85
4 120 120
4 178 178
4 337 337
4 387 387
4 1108 1108
4 1616 1616
4 2076 2076
4 2098 2098
4 2210 2210
4 2272 2272
5 31 31
5 93 93
5 115 115
5 151 151
5 181 181
5 248 248
5 457 457
5 601 601
5 1054 1054
5 1138 1138
5 1140 1140
5 1302 1302
5 1562 1562
5 1648 1648
5 2071 2071
5 2102 2102
5 2164 2164
5 2168 2168
5 2183 2183
5 2214 2214
5 2218 2218
5 2220 2220
5 2245 2245
5 2280 2280
5 2318 2318
5 2332 2332
5 2348 2348
5 2472 2472
5 2586 2586
5 2588 2588
5 2616 2616
5 2691 2691
5 2728 2728
5 2819 2819
5 2828 2828
6 125 125
6 221 221
6 349 349
6 633 633
6 1086 1086
6 1111 1111
6 1363 1363
6 1372 1372
6 1594 1594
6 1621 1621
6 1842 1842
6 2110 2110
6 2141 2141
6 2172 2172
6 2191 2191
6 2215 2215
6 2234 2234
6 2253 2253
6 2275 2275
6 2284 2284
6 2289 2289
6 2343 2343
6 2364 2364
6 2389 2389
6 2412 2412
6 2439 2439
6 2467 2467
6 2474 2474
6 2536 2536
6 2583 2583
6 2589 2589
6 2611 2611
6 2723 2723
6 2755 2755
6 2761 2761
6 2785 2785
6 2823 2823
6 2841 2841
6 2858 2858
6 2872 2872
6 2889 2889
6 2920 2920
6 2984 2984
6 3126 3126
6 3250 3250
6 3298 3298
6 3300 3300
6 3312 3312
6 3366 3366
6 3428 3428
6 3634 3634
6 3668 3668
6 3845 3845
6 4214 4214
6 4220 4220
6 4270 4270
6 4282 4282
6 4326 4326
6 4691 4691
6 4728 4728
6 4817 4817
7 761 761
7 1367 1367
7 1567 1567
7 1651 1651
7 1815 1815
7 1912 1912
7 2167 2167
7 2235 2235
7 2279 2279
7 2285 2285
7 2293 2293
7 2298 2298
7 2335 2335
7 2359 2359
7 2365 2365
7 2413 2413
7 2447 2447
7 2509 2509
7 2537 2537
7 2653 2653
7 2677 2677
7 2681 2681
7 2715 2715
7 2731 2731
7 2793 2793
7 2845 2845
7 2893 2893
7 2929 2929
7 2979 2979
7 3159 3159
7 3190 3190
7 3196 3196
7 3223 3223
7 3246 3246
7 3254 3254
7 3258 3258
7 3302 3302
7 3320 3320
7 3374 3374
7 3388 3388
7 3444 3444
7 3498 3498
7 3554 3554
7 3607 3607
7 3614 3614
7 3642 3642
7 3667 3667
7 3669 3669
7 3704 3704
7 3793 3793
7 3854 3854
7 3859 3859
7 3890 3890
7 3921 3921
7 4002 4002
7 4215 4215
7 4286 4286
7 4339 4339
7 4341 4341
7 4348 4348
7 4469 4469
7 4701 4701
7 4819 4819
7 4849 4849
7 4856 4856
7 5302 5302
7 5350 5350
7 5746 5746
7 5810 5810
7 6206 6206
7 6714 6714
7 6741 6741
7 6881 6881
7 6981 6981
7 6985 6985
7 7009 7009
7 10053 10053
7 10065 10065
7 12065 12065


==> anc/old_pegs/Aggregator/Triangle5_data/AllfinishType3.txt <==
1 8 8
2 3 3
2 24 24
3 14 14
3 19 19
3 28 28
3 73 73
3 131 131
3 145 145
3 176 176
3 224 224
4 23 23
4 30 30
4 89 89
4 108 108
4 113 113
4 116 116
4 120 120
4 156 156
4 166 166
4 170 170
4 178 178
4 197 197
4 201 201
4 387 387
4 393 393
4 712 712
4 1074 1074
4 1094 1094
4 1108 1108
4 1300 1300
4 1856 1856
4 2076 2076
4 2160 2160
4 2210 2210
5 59 59
5 62 62
5 93 93
5 103 103
5 115 115
5 122 122
5 124 124
5 143 143
5 151 151
5 179 179
5 236 236
5 241 241
5 248 248
5 376 376
5 457 457
5 707 707
5 737 737
5 1047 1047
5 1054 1054
5 1144 1144
5 1202 1202
5 1236 1236
5 1250 1250
5 1299 1299
5 1332 1332
5 1380 1380
5 1442 1442
5 1617 1617
5 1618 1618
5 1634 1634
5 1648 1648
5 1802 1802
5 2071 2071
5 2102 2102
5 2106 2106
5 2133 2133
5 2140 2140
5 2183 2183
5 2214 2214
5 2273 2273
5 2276 2276
5 2280 2280
5 2288 2288
5 2332 2332
5 2346 2346
5 2348 2348
5 2373 2373
5 2416 2416
5 2466 2466
5 2472 2472
5 2586 2586
5 2610 2610
5 2616 2616
5 2697 2697
5 2728 2728
5 2819 2819
5 2828 2828
5 3234 3234
5 3841 3841
5 4801 4801
6 95 95
6 119 119
6 183 183
6 187 187
6 221 221
6 231 231
6 249 249
6 349 349
6 365 365
6 603 603
6 633 633
6 729 729
6 1117 1117
6 1139 1139
6 1141 1141
6 1142 1142
6 1175 1175
6 1182 1182
6 1223 1223
6 1272 1272
6 1326 1326
6 1365 1365
6 1369 1369
6 1372 1372
6 1415 1415
6 1512 1512
6 1563 1563
6 1587 1587
6 1594 1594
6 1621 1621
6 1626 1626
6 1652 1652
6 1776 1776
6 1842 1842
6 1873 1873
6 2079 2079
6 2110 2110
6 2141 2141
6 2165 2165
6 2172 2172
6 2219 2219
6 2221 2221
6 2222 2222
6 2234 2234
6 2253 2253
6 2275 2275
6 2282 2282
6 2284 2284
6 2289 2289
6 2319 2319
6 2343 2343
6 2362 2362
6 2364 2364
6 2389 2389
6 2412 2412
6 2439 2439
6 2467 2467
6 2474 2474
6 2501 2501
6 2536 2536
6 2583 2583
6 2589 2589
6 2611 2611
6 2673 2673
6 2680 2680
6 2713 2713
6 2723 2723
6 2730 2730
6 2755 2755
6 2823 2823
6 2835 2835
6 2872 2872
6 2889 2889
6 2913 2913
6 2920 2920
6 2953 2953
6 2984 2984
6 3126 3126
6 3157 3157
6 3186 3186
6 3250 3250
6 3300 3300
6 3304 3304
6 3312 3312
6 3365 3365
6 3426 3426
6 3428 3428
6 3496 3496
6 3603 3603
6 3605 3605
6 3668 3668
6 3746 3746
6 3777 3777
6 3857 3857
6 3874 3874
6 3905 3905
6 4214 4214
6 4220 4220
6 4270 4270
6 4282 4282
6 4325 4325
6 4453 4453
6 4691 4691
6 4697 4697
6 4817 4817
6 4840 4840
6 5057 5057
6 5414 5414
6 5682 5682
6 6737 6737
6 9987 9987
6 10017 10017
7 127 127
7 253 253
7 635 635
7 761 761
7 1087 1087
7 1150 1150
7 1245 1245
7 1267 1267
7 1274 1274
7 1311 1311
7 1367 1367
7 1397 1397
7 1485 1485
7 1567 1567
7 1598 1598
7 1657 1657
7 1715 1715
7 1722 1722
7 1763 1763
7 1815 1815
7 1819 1819
7 1905 1905
7 1912 1912
7 1955 1955
7 2111 2111
7 2167 2167
7 2235 2235
7 2237 2237
7 2255 2255
7 2279 2279
7 2293 2293
7 2298 2298
7 2335 2335
7 2359 2359
7 2413 2413
7 2447 2447
7 2477 2477
7 2509 2509
7 2537 2537
7 2619 2619
7 2653 2653
7 2681 2681
7 2715 2715
7 2763 2763
7 2789 2789
7 2793 2793
7 2845 2845
7 2859 2859
7 2861 2861
7 2893 2893
7 2905 2905
7 2929 2929
7 2979 2979
7 3041 3041
7 3103 3103
7 3127 3127
7 3159 3159
7 3190 3190
7 3196 3196
7 3223 3223
7 3246 3246
7 3251 3251
7 3254 3254
7 3258 3258
7 3299 3299
7 3301 3301
7 3302 3302
7 3320 3320
7 3357 3357
7 3374 3374
7 3381 3381
7 3388 3388
7 3399 3399
7 3429 3429
7 3442 3442
7 3444 3444
7 3491 3491
7 3498 3498
7 3554 3554
7 3614 3614
7 3638 3638
7 3642 3642
7 3667 3667
7 3669 3669
7 3673 3673
7 3697 3697
7 3719 3719
7 3723 3723
7 3747 3747
7 3793 3793
7 3816 3816
7 3847 3847
7 3851 3851
7 3854 3854
7 3859 3859
7 3890 3890
7 3921 3921
7 3944 3944
7 4002 4002
7 4033 4033
7 4215 4215
7 4221 4221
7 4271 4271
7 4286 4286
7 4339 4339
7 4341 4341
7 4345 4345
7 4348 4348
7 4469 4469
7 4581 4581
7 4730 4730
7 4811 4811
7 4813 4813
7 4819 4819
7 4835 4835
7 4849 4849
7 4856 4856
7 5096 5096
7 5350 5350
7 5430 5430
7 5484 5484
7 5542 5542
7 5655 5655
7 5746 5746
7 5752 5752
7 5779 5779
7 5810 5810
7 5827 5827
7 5907 5907
7 5955 5955
7 6206 6206
7 6261 6261
7 6446 6446
7 6683 6683
7 6714 6714
7 6741 6741
7 6745 6745
7 6857 6857
7 6881 6881
7 6981 6981
7 6993 6993
7 7939 7939
7 7942 7942
7 7969 7969
7 8001 8001
7 9779 9779
7 9811 9811
7 9953 9953
7 9995 9995
7 10009 10009
7 10019 10019
7 10053 10053
7 10065 10065
7 10145 10145
7 11937 11937
7 18003 18003


==> anc/old_pegs/Aggregator/Triangle5_data/AllfinishType4.txt <==
1 16 16
2 18 18
3 84 84
3 88 88
4 30 30
4 178 178
4 600 600
4 2070 2070
4 2578 2578
5 124 124
5 151 151
5 248 248
5 595 595
5 2102 2102
5 2140 2140
5 2214 2214
5 2276 2276
5 2288 2288
5 2332 2332
5 2342 2342
5 2610 2610
6 119 119
6 221 221
6 349 349
6 2172 2172
6 2222 2222
6 2234 2234
6 2284 2284
6 2412 2412
6 2439 2439
6 2474 2474
6 2501 2501
6 2583 2583
6 2643 2643
6 2680 2680
6 2730 2730
6 2755 2755
6 2872 2872
6 2984 2984
7 761 761
7 2167 2167
7 2279 2279
7 2447 2447
7 2509 2509
7 2653 2653
7 2845 2845
7 2979 2979
7 3041 3041
7 3302 3302
7 3444 3444
7 3554 3554
7 3890 3890
7 4286 4286
7 4856 4856
7 6446 6446
7 6714 6714
7 6741 6741
7 6981 6981


==> anc/old_pegs/Aggregator/Triangle5_data/Type1.txt <==
1 2 64
2 10 10
3 28 50
3 112 4226
4 23 23
4 58 4296
4 85 3202
4 120 120
4 1108 16914
4 1616 24706
4 2210 2210
4 2272 4118
5 31 3272
5 93 93
5 93 563
5 601 13442
5 1054 16438
5 1140 24776
5 1562 22658
5 1648 16984
5 2183 2183
5 2218 4188
5 2218 4658
5 2245 3094
5 2245 24598
5 2280 2280
5 2348 12450
5 2819 19074
6 125 13512
6 633 633
6 1086 22728
6 1594 16508
6 2191 3164
6 2191 25138
6 2253 2253
6 2289 20758
6 2343 29314
6 2723 2723
6 2785 13334
6 2785 22550
6 2841 18850
6 2889 18598
6 3126 19144
6 3250 4883
6 3298 4631
6 3428 12423
6 3634 3634
6 3634 24668
6 4220 12520
6 4691 11426
6 4728 4728
6 4817 9634
7 2235 21298
7 2365 29090
7 2413 28838
7 2731 13404
7 2731 23090
7 2793 2793
7 3159 25111
7 3196 29384
7 3320 4407
7 3374 12963
7 3607 3607
7 3642 12493
7 3667 28290
7 3669 11399
7 3704 3704
7 3704 25208
7 3859 3859
7 3921 9607
7 3921 18823
7 4215 11496
7 4341 9704
7 4469 7586
7 4701 4701
7 4849 4953
7 5302 18920
7 5810 20828
7 6881 18668
7 6985 13874
7 6985 22620
7 10065 19734


==> anc/old_pegs/Aggregator/Triangle5_data/Type2.txt <==
1 1 1
2 10 10
3 28 28
3 112 112
4 23 23
4 58 58
4 85 85
4 120 120
4 1108 1108
4 1616 1616
4 2076 2076
4 2210 2210
4 2272 2272
5 31 31
5 93 93
5 115 115
5 601 601
5 1054 1054
5 1138 1138
5 1140 1140
5 1562 1562
5 1648 1648
5 2183 2183
5 2218 2218
5 2245 2245
5 2280 2280
5 2348 2348
5 2472 2472
5 2616 2616
5 2728 2728
5 2819 2819
6 125 125
6 633 633
6 1086 1086
6 1111 1111
6 1594 1594
6 1621 1621
6 2191 2191
6 2253 2253
6 2275 2275
6 2289 2289
6 2343 2343
6 2467 2467
6 2589 2589
6 2723 2723
6 2785 2785
6 2841 2841
6 2889 2889
6 3126 3126
6 3250 3250
6 3298 3298
6 3428 3428
6 3634 3634
6 3845 3845
6 4220 4220
6 4270 4270
6 4282 4282
6 4691 4691
6 4728 4728
6 4817 4817
7 1567 1567
7 1651 1651
7 2235 2235
7 2365 2365
7 2413 2413
7 2537 2537
7 2731 2731
7 2793 2793
7 3159 3159
7 3196 3196
7 3320 3320
7 3374 3374
7 3388 3388
7 3607 3607
7 3642 3642
7 3667 3667
7 3669 3669
7 3704 3704
7 3859 3859
7 3921 3921
7 4215 4215
7 4339 4339
7 4341 4341
7 4469 4469
7 4701 4701
7 4849 4849
7 5302 5302
7 5350 5350
7 5746 5746
7 5810 5810
7 6881 6881
7 6985 6985
7 10053 10053
7 10065 10065
7 12065 12065


==> anc/old_pegs/Aggregator/Triangle5_data/Type3.txt <==
1 8 8
2 3 3
2 24 24
3 14 14
3 19 19
3 28 28
3 73 73
3 131 131
3 145 145
3 176 176
3 224 224
4 23 23
4 30 30
4 89 89
4 108 108
4 113 113
4 116 116
4 120 120
4 156 156
4 166 166
4 170 170
4 178 178
4 197 197
4 201 201
4 387 387
4 393 393
4 712 712
4 1074 1074
4 1094 1094
4 1108 1108
4 1300 1300
4 1856 1856
4 2076 2076
4 2160 2160
4 2210 2210
5 59 59
5 62 62
5 93 93
5 103 103
5 115 115
5 122 122
5 124 124
5 143 143
5 151 151
5 179 179
5 236 236
5 241 241
5 248 248
5 376 376
5 457 457
5 707 707
5 737 737
5 1047 1047
5 1054 1054
5 1144 1144
5 1202 1202
5 1236 1236
5 1250 1250
5 1299 1299
5 1332 1332
5 1380 1380
5 1442 1442
5 1617 1617
5 1618 1618
5 1634 1634
5 1648 1648
5 1802 1802
5 2071 2071
5 2102 2102
5 2106 2106
5 2133 2133
5 2140 2140
5 2183 2183
5 2214 2214
5 2273 2273
5 2276 2276
5 2280 2280
5 2288 2288
5 2332 2332
5 2346 2346
5 2348 2348
5 2373 2373
5 2416 2416
5 2466 2466
5 2472 2472
5 2586 2586
5 2610 2610
5 2616 2616
5 2697 2697
5 2728 2728
5 2819 2819
5 2828 2828
5 3234 3234
5 3841 3841
5 4801 4801
6 95 95
6 119 119
6 183 183
6 187 187
6 221 221
6 231 231
6 249 249
6 349 349
6 365 365
6 603 603
6 633 633
6 729 729
6 1117 1117
6 1139 1139
6 1141 1141
6 1142 1142
6 1175 1175
6 1182 1182
6 1223 1223
6 1272 1272
6 1326 1326
6 1365 1365
6 1369 1369
6 1372 1372
6 1415 1415
6 1512 1512
6 1563 1563
6 1587 1587
6 1594 1594
6 1621 1621
6 1626 1626
6 1652 1652
6 1776 1776
6 1842 1842
6 1873 1873
6 2079 2079
6 2110 2110
6 2141 2141
6 2165 2165
6 2172 2172
6 2219 2219
6 2221 2221
6 2222 2222
6 2234 2234
6 2253 2253
6 2275 2275
6 2282 2282
6 2284 2284
6 2289 2289
6 2319 2319
6 2343 2343
6 2362 2362
6 2364 2364
6 2389 2389
6 2412 2412
6 2439 2439
6 2467 2467
6 2474 2474
6 2501 2501
6 2536 2536
6 2583 2583
6 2589 2589
6 2611 2611
6 2673 2673
6 2680 2680
6 2713 2713
6 2723 2723
6 2730 2730
6 2755 2755
6 2823 2823
6 2835 2835
6 2872 2872
6 2889 2889
6 2913 2913
6 2920 2920
6 2953 2953
6 2984 2984
6 3126 3126
6 3157 3157
6 3186 3186
6 3250 3250
6 3300 3300
6 3304 3304
6 3312 3312
6 3365 3365
6 3426 3426
6 3428 3428
6 3496 3496
6 3603 3603
6 3605 3605
6 3668 3668
6 3746 3746
6 3777 3777
6 3857 3857
6 3874 3874
6 3905 3905
6 4214 4214
6 4220 4220
6 4270 4270
6 4282 4282
6 4325 4325
6 4453 4453
6 4691 4691
6 4697 4697
6 4817 4817
6 4840 4840
6 5057 5057
6 5414 5414
6 5682 5682
6 6737 6737
6 9987 9987
6 10017 10017
7 127 127
7 253 253
7 635 635
7 761 761
7 1087 1087
7 1150 1150
7 1245 1245
7 1267 1267
7 1274 1274
7 1311 1311
7 1367 1367
7 1397 1397
7 1485 1485
7 1567 1567
7 1598 1598
7 1657 1657
7 1722 1722
7 1763 1763
7 1815 1815
7 1819 1819
7 1905 1905
7 1912 1912
7 1955 1955
7 2111 2111
7 2167 2167
7 2235 2235
7 2237 2237
7 2255 2255
7 2279 2279
7 2293 2293
7 2298 2298
7 2335 2335
7 2359 2359
7 2413 2413
7 2447 2447
7 2477 2477
7 2509 2509
7 2537 2537
7 2619 2619
7 2653 2653
7 2681 2681
7 2715 2715
7 2763 2763
7 2789 2789
7 2793 2793
7 2845 2845
7 2859 2859
7 2861 2861
7 2893 2893
7 2905 2905
7 2929 2929
7 2979 2979
7 3041 3041
7 3103 3103
7 3127 3127
7 3159 3159
7 3190 3190
7 3196 3196
7 3223 3223
7 3246 3246
7 3251 3251
7 3254 3254
7 3258 3258
7 3299 3299
7 3301 3301
7 3302 3302
7 3320 3320
7 3357 3357
7 3374 3374
7 3381 3381
7 3388 3388
7 3399 3399
7 3429 3429
7 3442 3442
7 3444 3444
7 3491 3491
7 3498 3498
7 3554 3554
7 3614 3614
7 3638 3638
7 3642 3642
7 3667 3667
7 3669 3669
7 3673 3673
7 3697 3697
7 3719 3719
7 3723 3723
7 3747 3747
7 3793 3793
7 3816 3816
7 3847 3847
7 3851 3851
7 3854 3854
7 3859 3859
7 3890 3890
7 3944 3944
7 4002 4002
7 4033 4033
7 4215 4215
7 4221 4221
7 4271 4271
7 4286 4286
7 4339 4339
7 4341 4341
7 4345 4345
7 4348 4348
7 4469 4469
7 4581 4581
7 4730 4730
7 4811 4811
7 4813 4813
7 4819 4819
7 4835 4835
7 4849 4849
7 4856 4856
7 5096 5096
7 5350 5350
7 5430 5430
7 5484 5484
7 5542 5542
7 5655 5655
7 5746 5746
7 5752 5752
7 5779 5779
7 5810 5810
7 5827 5827
7 5907 5907
7 5955 5955
7 6206 6206
7 6261 6261
7 6446 6446
7 6683 6683
7 6714 6714
7 6741 6741
7 6745 6745
7 6857 6857
7 6881 6881
7 6981 6981
7 6993 6993
7 7939 7939
7 7942 7942
7 7969 7969
7 8001 8001
7 9779 9779
7 9811 9811
7 9953 9953
7 9995 9995
7 10009 10009
7 10019 10019
7 10053 10053
7 10065 10065
7 10145 10145
7 11937 11937
7 18003 18003


==> anc/old_pegs/Aggregator/TruncTriangle5_data/AllfinishType1.txt <==
1 1 1
2 5 5
2 72 72
3 14 14
3 56 56
3 73 73
3 88 88
4 29 29
4 60 60
4 77 77
4 89 89
4 106 106
4 198 198
4 240 240
4 360 360
4 526 526
4 537 537
4 593 593
4 624 624
5 79 79
5 110 110
5 121 121
5 122 122
5 124 124
5 186 186
5 244 244
5 376 376
5 484 484
5 539 539
5 570 570
5 572 572
5 587 587
5 597 597
5 598 598
5 628 628
5 654 654
5 662 662
5 724 724
5 781 781
5 782 782
5 796 796
5 841 841
5 852 852
5 902 902
6 303 303
6 366 366
6 377 377
6 543 543
6 574 574
6 591 591
6 603 603
6 605 605
6 606 606
6 627 627
6 630 630
6 633 633
6 667 667
6 670 670
6 694 694
6 753 753
6 754 754
6 783 783
6 798 798
6 811 811
6 813 813
6 814 814
6 825 825
6 826 826
6 853 853
6 857 857
6 873 873
6 881 881
6 903 903
6 917 917
6 918 918
6 924 924
6 938 938
6 948 948
6 980 980
6 1086 1086
6 1340 1340


==> anc/old_pegs/Aggregator/TruncTriangle5_data/AllfinishType2.txt <==
1 4 4
2 12 12
3 14 14
3 88 88
3 112 112
4 58 58
4 60 60
4 77 77
4 78 78
4 85 85
4 89 89
4 240 240
4 356 356
4 526 526
4 593 593
5 31 31
5 110 110
5 118 118
5 121 121
5 122 122
5 124 124
5 186 186
5 188 188
5 302 302
5 376 376
5 484 484
5 539 539
5 626 626
5 628 628
5 654 654
5 662 662
5 721 721
5 724 724
5 781 781
5 793 793
5 796 796
5 852 852
5 902 902
6 366 366
6 380 380
6 543 543
6 574 574
6 591 591
6 603 603
6 605 605
6 606 606
6 627 627
6 630 630
6 633 633
6 655 655
6 667 667
6 670 670
6 698 698
6 754 754
6 783 783
6 798 798
6 811 811
6 813 813
6 814 814
6 825 825
6 826 826
6 839 839
6 853 853
6 873 873
6 881 881
6 903 903
6 909 909
6 917 917
6 918 918
6 948 948
6 980 980


==> anc/old_pegs/Aggregator/TruncTriangle5_data/AllfinishType3.txt <==
1 8 8
2 9 9
3 42 42
3 44 44
3 352 352
4 15 15
4 89 89
4 114 114
4 178 178
4 297 297
4 300 300
4 523 523
4 777 777
5 59 59
5 62 62
5 110 110
5 124 124
5 174 174
5 357 357
5 539 539
5 558 558
5 595 595
5 626 626
5 632 632
5 654 654
5 659 659
5 665 665
5 779 779
5 793 793
5 810 810
5 866 866
6 125 125
6 190 190
6 380 380
6 543 543
6 574 574
6 599 599
6 603 603
6 605 605
6 630 630
6 655 655
6 667 667
6 669 669
6 670 670
6 698 698
6 723 723
6 725 725
6 756 756
6 783 783
6 825 825
6 826 826
6 828 828
6 853 853
6 870 870
6 881 881
6 903 903
6 909 909
6 917 917
6 918 918
6 948 948
6 1083 1083
6 1117 1117
6 1139 1139


==> anc/old_pegs/Aggregator/TruncTriangle5_data/Type1.txt <==
1 1 32
2 5 5
2 72 192
3 14 25
3 56 1089
3 73 73
3 73 138
3 88 140
4 29 1124
4 60 60
4 77 108
4 77 408
4 89 708
4 106 393
4 360 706
4 360 2241
4 593 593
4 624 1035
5 122 976
5 122 2276
5 124 3268
5 186 3266
5 376 428
5 539 539
5 570 1603
5 570 3203
5 587 587
5 587 2187
5 597 1070
5 597 1305
5 628 628
5 654 654
5 662 3153
5 781 913
5 841 961
6 543 1638
6 543 3473
6 574 574
6 591 622
6 591 2457
6 603 996
6 630 3099
6 667 3521
6 754 3147
6 825 3171
6 857 857
6 857 2222
6 873 907
6 881 881
6 917 1873
6 917 3238
6 924 924
6 938 2755
6 948 948
6 980 3214
6 1086 3188
6 1340 1340


==> anc/old_pegs/Aggregator/TruncTriangle5_data/Type2.txt <==
1 4 4
2 12 12
3 14 14
3 88 88
3 112 112
4 58 58
4 60 60
4 77 77
4 78 78
4 89 89
4 240 240
4 356 356
4 526 526
4 593 593
5 110 110
5 121 121
5 124 124
5 186 186
5 302 302
5 376 376
5 539 539
5 626 626
5 628 628
5 654 654
5 662 662
5 721 721
5 724 724
5 781 781
5 793 793
5 852 852
5 902 902
6 366 366
6 380 380
6 543 543
6 574 574
6 591 591
6 603 603
6 605 605
6 630 630
6 667 667
6 670 670
6 754 754
6 783 783
6 798 798
6 814 814
6 826 826
6 853 853
6 881 881
6 909 909
6 948 948
6 980 980


==> anc/old_pegs/Aggregator/TruncTriangle5_data/Type3.txt <==
1 8 8
2 9 9
3 42 42
3 44 44
3 352 352
4 15 15
4 89 89
4 114 114
4 178 178
4 300 300
4 523 523
4 777 777
5 62 62
5 110 110
5 124 124
5 174 174
5 539 539
5 558 558
5 595 595
5 626 626
5 632 632
5 659 659
5 793 793
5 810 810
6 380 380
6 574 574
6 599 599
6 603 603
6 605 605
6 630 630
6 655 655
6 667 667
6 698 698
6 725 725
6 783 783
6 826 826
6 828 828
6 853 853
6 903 903
6 909 909


==> anc/old_pegs/Aggregator/TruncTriangle6_data/AllfinishType1.txt <==
1 1 1
2 36 36
2 72 72
3 56 56
3 104 104
3 196 196
3 1034 1034
3 1168 1168
3 1216 1216
4 29 29
4 77 77
4 89 89
4 204 204
4 232 232
4 240 240
4 360 360
4 736 736
4 808 808
4 1038 1038
4 1049 1049
4 1097 1097
4 1112 1112
4 1136 1136
4 1162 1162
4 1164 1164
4 1170 1170
4 1220 1220
4 1289 1289
4 1304 1304
4 1348 1348
4 1376 1376
4 1412 1412
4 1472 1472
4 1672 1672
4 1920 1920
4 2090 2090
4 2216 2216
4 2248 2248
4 2400 2400
4 4680 4680
4 5408 5408
5 110 110
5 121 121
5 122 122
5 124 124
5 186 186
5 205 205
5 213 213
5 236 236
5 248 248
5 484 484
5 569 569
5 570 570
5 617 617
5 682 682
5 709 709
5 744 744
5 781 781
5 968 968
5 992 992
5 1051 1051
5 1082 1082
5 1084 1084
5 1101 1101
5 1109 1109
5 1110 1110
5 1130 1130
5 1132 1132
5 1138 1138
5 1166 1166
5 1174 1174
5 1177 1177
5 1208 1208
5 1222 1222
5 1225 1225
5 1234 1234
5 1236 1236
5 1240 1240
5 1264 1264
5 1293 1293
5 1294 1294
5 1308 1308
5 1322 1322
5 1324 1324
5 1349 1349
5 1353 1353
5 1368 1368
5 1380 1380
5 1417 1417
5 1418 1418
5 1432 1432
5 1444 1444
5 1448 1448
5 1456 1456
5 1504 1504
5 1578 1578
5 1682 1682
5 1704 1704
5 1736 1736
5 1760 1760
5 1801 1801
5 1864 1864
5 1888 1888
5 1928 1928
5 1952 1952
5 2063 2063
5 2137 2137
5 2138 2138
5 2162 2162
5 2226 2226
5 2249 2249
5 2252 2252
5 2345 2345
5 2348 2348
5 2408 2408
5 3086 3086
5 3097 3097
5 3114 3114
5 3146 3146
5 3160 3160
5 3170 3170
5 3184 3184
5 3209 3209
5 3210 3210
5 3212 3212
5 3224 3224
5 3248 3248
5 3272 3272
5 3280 3280
5 3368 3368
5 3393 3393
5 3460 3460
5 3464 3464
5 3488 3488
5 4650 4650
5 4677 4677
5 4776 4776
5 5000 5000
5 5024 5024
5 5131 5131
5 5170 5170
5 5176 5176
5 5190 5190
5 5201 5201
5 5218 5218
5 5296 5296
5 5313 5313
5 5320 5320
5 5642 5642
5 5712 5712
5 5776 5776
5 5896 5896
5 6016 6016
5 6792 6792
5 7040 7040
5 7216 7216
5 17433 17433
5 17520 17520
5 17584 17584
5 17704 17704
5 17796 17796
5 19744 19744
5 21552 21552
5 32888 32888
5 32980 32980
5 33100 33100
5 33128 33128
5 33164 33164
5 33220 33220
5 35112 35112
6 95 95
6 221 221
6 246 246
6 365 365
6 366 366
6 377 377
6 380 380
6 492 492
6 543 543
6 655 655
6 717 717
6 729 729
6 730 730
6 745 745
6 753 753
6 754 754
6 873 873
6 937 937
6 938 938
6 952 952
6 965 965
6 1000 1000
6 1055 1055
6 1086 1086
6 1103 1103
6 1111 1111
6 1115 1115
6 1117 1117
6 1134 1134
6 1142 1142
6 1145 1145
6 1179 1179
6 1181 1181
6 1182 1182
6 1206 1206
6 1210 1210
6 1229 1229
6 1230 1230
6 1237 1237
6 1241 1241
6 1242 1242
6 1244 1244
6 1258 1258
6 1266 1266
6 1268 1268
6 1295 1295
6 1325 1325
6 1326 1326
6 1337 1337
6 1369 1369
6 1385 1385
6 1386 1386
6 1388 1388
6 1400 1400
6 1421 1421
6 1429 1429
6 1430 1430
6 1436 1436
6 1450 1450
6 1452 1452
6 1458 1458
6 1464 1464
6 1477 1477
6 1478 1478
6 1484 1484
6 1489 1489
6 1492 1492
6 1508 1508
6 1551 1551
6 1563 1563
6 1613 1613
6 1625 1625
6 1626 1626
6 1649 1649
6 1650 1650
6 1677 1677
6 1678 1678
6 1690 1690
6 1706 1706
6 1714 1714
6 1733 1733
6 1737 1737
6 1738 1738
6 1740 1740
6 1752 1752
6 1762 1762
6 1764 1764
6 1776 1776
6 1833 1833
6 1834 1834
6 1836 1836
6 1848 1848
6 1861 1861
6 1889 1889
6 1896 1896
6 1925 1925
6 1960 1960
6 2107 2107
6 2110 2110
6 2135 2135
6 2158 2158
6 2170 2170
6 2172 2172
6 2222 2222
6 2234 2234
6 2254 2254
6 2281 2281
6 2282 2282
6 2296 2296
6 2405 2405
6 2536 2536
6 2603 2603
6 2729 2729
6 2730 2730
6 2792 2792
6 2889 2889
6 2913 2913
6 2977 2977
6 3087 3087
6 3118 3118
6 3129 3129
6 3130 3130
6 3143 3143
6 3150 3150
6 3155 3155
6 3157 3157
6 3161 3161
6 3178 3178
6 3192 3192
6 3211 3211
6 3213 3213
6 3221 3221
6 3222 3222
6 3226 3226
6 3242 3242
6 3250 3250
6 3256 3256
6 3270 3270
6 3274 3274
6 3281 3281
6 3282 3282
6 3284 3284
6 3298 3298
6 3339 3339
6 3341 3341
6 3369 3369
6 3384 3384
6 3401 3401
6 3404 3404
6 3425 3425
6 3426 3426
6 3428 3428
6 3432 3432
6 3440 3440
6 3461 3461
6 3465 3465
6 3466 3466
6 3468 3468
6 3480 3480
6 3490 3490
6 3492 3492
6 3504 3504
6 3524 3524
6 3528 3528
6 3552 3552
6 3626 3626
6 3722 3722
6 3792 3792
6 3976 3976
6 4000 4000
6 4623 4623
6 4651 4651
6 4697 4697
6 4714 4714
6 4721 4721
6 4749 4749
6 4762 4762
6 4785 4785
6 4786 4786
6 4810 4810
6 4812 4812
6 4824 4824
6 4833 4833
6 4840 4840
6 4848 4848
6 4905 4905
6 4920 4920
6 4968 4968
6 4997 4997
6 5025 5025
6 5060 5060
6 5064 5064
6 5088 5088
6 5135 5135
6 5143 5143
6 5149 5149
6 5166 5166
6 5177 5177
6 5191 5191
6 5195 5195
6 5197 5197
6 5206 5206
6 5209 5209
6 5222 5222
6 5233 5233
6 5234 5234
6 5236 5236
6 5240 5240
6 5290 5290
6 5298 5298
6 5300 5300
6 5317 5317
6 5324 5324
6 5346 5346
6 5360 5360
6 5420 5420
6 5473 5473
6 5488 5488
6 5657 5657
6 5658 5658
6 5705 5705
6 5706 5706
6 5730 5730
6 5744 5744
6 5769 5769
6 5770 5770
6 5778 5778
6 5794 5794
6 5832 5832
6 5897 5897
6 5921 5921
6 5928 5928
6 5956 5956
6 5960 5960
6 5984 5984
6 6017 6017
6 6020 6020
6 6032 6032
6 6080 6080
6 6698 6698
6 6802 6802
6 6824 6824
6 6921 6921
6 6984 6984
6 7008 7008
6 7048 7048
6 7072 7072
6 7182 7182
6 7189 7189
6 7210 7210
6 7238 7238
6 7249 7249
6 7280 7280
6 7330 7330
6 7460 7460
6 7520 7520
6 7968 7968
6 9001 9001
6 10114 10114
6 13920 13920
6 13984 13984
6 14016 14016
6 16632 16632
6 16844 16844
6 17454 17454
6 17465 17465
6 17466 17466
6 17468 17468
6 17493 17493
6 17528 17528
6 17557 17557
6 17558 17558
6 17592 17592
6 17677 17677
6 17740 17740
6 17764 17764
6 17768 17768
6 17804 17804
6 17828 17828
6 17840 17840
6 18312 18312
6 18336 18336
6 18792 18792
6 18856 18856
6 19481 19481
6 19506 19506
6 19632 19632
6 19717 19717
6 19752 19752
6 20600 20600
6 20664 20664
6 20692 20692
6 20876 20876
6 20904 20904
6 21518 21518
6 21525 21525
6 21529 21529
6 21588 21588
6 21616 21616
6 21649 21649
6 21652 21652
6 21772 21772
6 21796 21796
6 21800 21800
6 21808 21808
6 21892 21892
6 21920 21920
6 22553 22553
6 22640 22640
6 22704 22704
6 22824 22824
6 22916 22916
6 23600 23600
6 23812 23812
6 23840 23840
6 25865 25865
6 25952 25952
6 26016 26016
6 29984 29984
6 32861 32861
6 32862 32862
6 32890 32890
6 32892 32892
6 32926 32926
6 32982 32982
6 32988 32988
6 33016 33016
6 33101 33101
6 33116 33116
6 33132 33132
6 33144 33144
6 33166 33166
6 33208 33208
6 33236 33236
6 33264 33264
6 33520 33520
6 33640 33640
6 33704 33704
6 33760 33760
6 33822 33822
6 33878 33878
6 33884 33884
6 33948 33948
6 34004 34004
6 34062 34062
6 34092 34092
6 34152 34152
6 34160 34160
6 34188 34188
6 34196 34196
6 34212 34212
6 34244 34244
6 34329 34329
6 34569 34569
6 34600 34600
6 34692 34692
6 34874 34874
6 34902 34902
6 34930 34930
6 35000 35000
6 35085 35085
6 35114 35114
6 35116 35116
6 35141 35141
6 35148 35148
6 35184 35184
6 35240 35240
6 35862 35862
6 36108 36108
6 36136 36136
6 36893 36893
6 36922 36922
6 36924 36924
6 36949 36949
6 36980 36980
6 37133 37133
6 37552 37552
6 37916 37916
6 38962 38962
6 39173 39173
7 127 127
7 253 253
7 254 254
7 493 493
7 501 501
7 623 623
7 635 635
7 699 699
7 727 727
7 749 749
7 750 750
7 761 761
7 762 762
7 764 764
7 911 911
7 925 925
7 973 973
7 985 985
7 997 997
7 1009 1009
7 1087 1087
7 1147 1147
7 1149 1149
7 1150 1150
7 1183 1183
7 1214 1214
7 1231 1231
7 1239 1239
7 1246 1246
7 1270 1270
7 1273 1273
7 1274 1274
7 1311 1311
7 1339 1339
7 1359 1359
7 1373 1373
7 1389 1389
7 1397 1397
7 1398 1398
7 1404 1404
7 1423 1423
7 1431 1431
7 1435 1435
7 1437 1437
7 1438 1438
7 1454 1454
7 1462 1462
7 1465 1465
7 1485 1485
7 1486 1486
7 1497 1497
7 1500 1500
7 1510 1510
7 1513 1513
7 1521 1521
7 1522 1522
7 1524 1524
7 1528 1528
7 1595 1595
7 1598 1598
7 1623 1623
7 1643 1643
7 1645 1645
7 1646 1646
7 1651 1651
7 1657 1657
7 1658 1658
7 1679 1679
7 1687 1687
7 1710 1710
7 1721 1721
7 1722 1722
7 1735 1735
7 1742 1742
7 1749 1749
7 1753 1753
7 1769 1769
7 1770 1770
7 1777 1777
7 1784 1784
7 1807 1807
7 1821 1821
7 1835 1835
7 1869 1869
7 1881 1881
7 1893 1893
7 1933 1933
7 1945 1945
7 1946 1946
7 1961 1961
7 1969 1969
7 1970 1970
7 1976 1976
7 1993 1993
7 1994 1994
7 1996 1996
7 2017 2017
7 2018 2018
7 2020 2020
7 2024 2024
7 2032 2032
7 2143 2143
7 2167 2167
7 2255 2255
7 2269 2269
7 2298 2298
7 2351 2351
7 2413 2413
7 2425 2425
7 2426 2426
7 2428 2428
7 2537 2537
7 2540 2540
7 2651 2651
7 2675 2675
7 2703 2703
7 2739 2739
7 2763 2763
7 2765 2765
7 2794 2794
7 2859 2859
7 2873 2873
7 2921 2921
7 2924 2924
7 2985 2985
7 3000 3000
7 3048 3048
7 3103 3103
7 3131 3131
7 3151 3151
7 3163 3163
7 3165 3165
7 3166 3166
7 3179 3179
7 3187 3187
7 3189 3189
7 3190 3190
7 3194 3194
7 3215 3215
7 3223 3223
7 3227 3227
7 3229 3229
7 3230 3230
7 3254 3254
7 3271 3271
7 3278 3278
7 3286 3286
7 3289 3289
7 3290 3290
7 3302 3302
7 3313 3313
7 3314 3314
7 3357 3357
7 3371 3371
7 3373 3373
7 3374 3374
7 3385 3385
7 3386 3386
7 3399 3399
7 3403 3403
7 3405 3405
7 3413 3413
7 3429 3429
7 3433 3433
7 3434 3434
7 3448 3448
7 3463 3463
7 3470 3470
7 3475 3475
7 3477 3477
7 3481 3481
7 3497 3497
7 3498 3498
7 3512 3512
7 3525 3525
7 3529 3529
7 3537 3537
7 3538 3538
7 3540 3540
7 3560 3560
7 3568 3568
7 3599 3599
7 3627 3627
7 3659 3659
7 3673 3673
7 3683 3683
7 3690 3690
7 3697 3697
7 3723 3723
7 3725 3725
7 3726 3726
7 3737 3737
7 3738 3738
7 3761 3761
7 3762 3762
7 3785 3785
7 3786 3786
7 3810 3810
7 3824 3824
7 3881 3881
7 3944 3944
7 3973 3973
7 3977 3977
7 4001 4001
7 4008 4008
7 4033 4033
7 4036 4036
7 4064 4064
7 4667 4667
7 4687 4687
7 4715 4715
7 4717 4717
7 4718 4718
7 4729 4729
7 4730 4730
7 4759 4759
7 4779 4779
7 4781 4781
7 4782 4782
7 4787 4787
7 4794 4794
7 4811 4811
7 4813 4813
7 4821 4821
7 4822 4822
7 4826 4826
7 4841 4841
7 4842 4842
7 4844 4844
7 4850 4850
7 4856 4856
7 4893 4893
7 4921 4921
7 4941 4941
7 4965 4965
7 4969 4969
7 4977 4977
7 5017 5017
7 5034 5034
7 5041 5041
7 5061 5061
7 5065 5065
7 5089 5089
7 5092 5092
7 5104 5104
7 5181 5181
7 5182 5182
7 5207 5207
7 5211 5211
7 5213 5213
7 5230 5230
7 5235 5235
7 5237 5237
7 5241 5241
7 5242 5242
7 5302 5302
7 5306 5306
7 5319 5319
7 5326 5326
7 5333 5333
7 5350 5350
7 5361 5361
7 5368 5368
7 5421 5421
7 5477 5477
7 5478 5478
7 5484 5484
7 5489 5489
7 5490 5490
7 5604 5604
7 5608 5608
7 5659 5659
7 5675 5675
7 5683 5683
7 5689 5689
7 5690 5690
7 5703 5703
7 5707 5707
7 5709 5709
7 5717 5717
7 5718 5718
7 5722 5722
7 5731 5731
7 5738 5738
7 5746 5746
7 5767 5767
7 5774 5774
7 5779 5779
7 5782 5782
7 5785 5785
7 5802 5802
7 5809 5809
7 5829 5829
7 5830 5830
7 5833 5833
7 5841 5841
7 5842 5842
7 5857 5857
7 5864 5864
7 5872 5872
7 5901 5901
7 5913 5913
7 5930 5930
7 5957 5957
7 5961 5961
7 5985 5985
7 5988 5988
7 6000 6000
7 6025 6025
7 6049 6049
7 6050 6050
7 6052 6052
7 6056 6056
7 6064 6064
7 6081 6081
7 6112 6112
7 6671 6671
7 6683 6683
7 6731 6731
7 6745 6745
7 6746 6746
7 6769 6769
7 6770 6770
7 6797 6797
7 6798 6798
7 6810 6810
7 6819 6819
7 6826 6826
7 6834 6834
7 6853 6853
7 6857 6857
7 6882 6882
7 6896 6896
7 6953 6953
7 6954 6954
7 6981 6981
7 7009 7009
7 7016 7016
7 7045 7045
7 7080 7080
7 7105 7105
7 7183 7183
7 7221 7221
7 7222 7222
7 7226 7226
7 7246 7246
7 7251 7251
7 7253 7253
7 7257 7257
7 7270 7270
7 7274 7274
7 7281 7281
7 7282 7282
7 7334 7334
7 7345 7345
7 7346 7346
7 7366 7366
7 7408 7408
7 7461 7461
7 7465 7465
7 7522 7522
7 7524 7524
7 7528 7528
7 7722 7722
7 7729 7729
7 7730 7730
7 7778 7778
7 7817 7817
7 7818 7818
7 7842 7842
7 7941 7941
7 8001 8001
7 8066 8066
7 8096 8096
7 8763 8763
7 8937 8937
7 8938 8938
7 9185 9185
7 9833 9833
7 9898 9898
7 9960 9960
7 9995 9995
7 10057 10057
7 10058 10058
7 10081 10081
7 10082 10082
7 10122 10122
7 10146 10146
7 10184 10184
7 10208 10208
7 11873 11873
7 12224 12224
7 13865 13865
7 13866 13866
7 13893 13893
7 13897 13897
7 13906 13906
7 13921 13921
7 14176 14176
7 16605 16605
7 16606 16606
7 16876 16876
7 16888 16888
7 17384 17384
7 17439 17439
7 17501 17501
7 17502 17502
7 17525 17525
7 17526 17526
7 17530 17530
7 17565 17565
7 17566 17566
7 17582 17582
7 17590 17590
7 17593 17593
7 17614 17614
7 17625 17625
7 17628 17628
7 17652 17652
7 17656 17656
7 17709 17709
7 17710 17710
7 17721 17721
7 17741 17741
7 17784 17784
7 17813 17813
7 17836 17836
7 17848 17848
7 18033 18033
7 18073 18073
7 18074 18074
7 18097 18097
7 18098 18098
7 18217 18217
7 18280 18280
7 18309 18309
7 18344 18344
7 18554 18554
7 18618 18618
7 18680 18680
7 18765 18765
7 18829 18829
7 19479 19479
7 19513 19513
7 19514 19514
7 19576 19576
7 19598 19598
7 19605 19605
7 19609 19609
7 19640 19640
7 19665 19665
7 19668 19668
7 19696 19696
7 19725 19725
7 19737 19737
7 19749 19749
7 19849 19849
7 19852 19852
7 19876 19876
7 19880 19880
7 19936 19936
7 20233 20233
7 20257 20257
7 20573 20573
7 20637 20637
7 20638 20638
7 20666 20666
7 20697 20697
7 20700 20700
7 20724 20724
7 20877 20877
7 20908 20908
7 20920 20920
7 20940 20940
7 20968 20968
7 21208 21208
7 21232 21232
7 21416 21416
7 21519 21519
7 21533 21533
7 21534 21534
7 21557 21557
7 21558 21558
7 21562 21562
7 21589 21589
7 21596 21596
7 21617 21617
7 21646 21646
7 21654 21654
7 21657 21657
7 21660 21660
7 21670 21670
7 21681 21681
7 21682 21682
7 21684 21684
7 21688 21688
7 21713 21713
7 21744 21744
7 21773 21773
7 21781 21781
7 21797 21797
7 21816 21816
7 21860 21860
7 21893 21893
7 21897 21897
7 21908 21908
7 21936 21936
7 21956 21956
7 21984 21984
7 22041 22041
7 22065 22065
7 22128 22128
7 22154 22154
7 22168 22168
7 22192 22192
7 22312 22312
7 22404 22404
7 22432 22432
7 22585 22585
7 22586 22586
7 22613 22613
7 22648 22648
7 22677 22677
7 22678 22678
7 22698 22698
7 22712 22712
7 22797 22797
7 22860 22860
7 22884 22884
7 22924 22924
7 22948 22948
7 22960 22960
7 23008 23008
7 23456 23456
7 23573 23573
7 23574 23574
7 23602 23602
7 23608 23608
7 23633 23633
7 23697 23697
7 23700 23700
7 23728 23728
7 23813 23813
7 23820 23820
7 23841 23841
7 23844 23844
7 23856 23856
7 23904 23904
7 23937 23937
7 23968 23968
7 24352 24352
7 25064 25064
7 25627 25627
7 25714 25714
7 25741 25741
7 25742 25742
7 25778 25778
7 25801 25801
7 25897 25897
7 25898 25898
7 25900 25900
7 25925 25925
7 25960 25960
7 25989 25989
7 25990 25990
7 26024 26024
7 27913 27913
7 27938 27938
7 28064 28064
7 28749 28749
7 29032 29032
7 29096 29096
7 29124 29124
7 29709 29709
7 29721 29721
7 29746 29746
7 29769 29769
7 29872 29872
7 29957 29957
7 29992 29992
7 30020 30020
7 30048 30048
7 30084 30084
7 31072 31072
7 31136 31136
7 32032 32032
7 32863 32863
7 32894 32894
7 32989 32989
7 33020 33020
7 33117 33117
7 33134 33134
7 33145 33145
7 33181 33181
7 33182 33182
7 33210 33210
7 33212 33212
7 33237 33237
7 33244 33244
7 33260 33260
7 33268 33268
7 33401 33401
7 33402 33402
7 33466 33466
7 33493 33493
7 33522 33522
7 33528 33528
7 33613 33613
7 33641 33641
7 33656 33656
7 33677 33677
7 33706 33706
7 33733 33733
7 33740 33740
7 33764 33764
7 33776 33776
7 33853 33853
7 33854 33854
7 33885 33885
7 33914 33914
7 33950 33950
7 33974 33974
7 34006 34006
7 34040 34040
7 34077 34077
7 34093 34093
7 34106 34106
7 34108 34108
7 34125 34125
7 34126 34126
7 34133 34133
7 34140 34140
7 34154 34154
7 34156 34156
7 34164 34164
7 34190 34190
7 34198 34198
7 34204 34204
7 34228 34228
7 34232 34232
7 34246 34246
7 34252 34252
7 34276 34276
7 34280 34280
7 34288 34288
7 34331 34331
7 34362 34362
7 34390 34390
7 34418 34418
7 34454 34454
7 34488 34488
7 34513 34513
7 34544 34544
7 34573 34573
7 34574 34574
7 34585 34585
7 34588 34588
7 34602 34602
7 34604 34604
7 34629 34629
7 34633 34633
7 34636 34636
7 34672 34672
7 34697 34697
7 34700 34700
7 34728 34728
7 34736 34736
7 34784 34784
7 34847 34847
7 34878 34878
7 34903 34903
7 34910 34910
7 34934 34934
7 34973 34973
7 35002 35002
7 35036 35036
7 35087 35087
7 35118 35118
7 35129 35129
7 35130 35130
7 35132 35132
7 35157 35157
7 35180 35180
7 35192 35192
7 35213 35213
7 35221 35221
7 35244 35244
7 35250 35250
7 35256 35256
7 35276 35276
7 35304 35304
7 35442 35442
7 35506 35506
7 35625 35625
7 35626 35626
7 35640 35640
7 35653 35653
7 35681 35681
7 35688 35688
7 35717 35717
7 35752 35752
7 35870 35870
7 35894 35894
7 35898 35898
7 35954 35954
7 35990 35990
7 36109 36109
7 36117 36117
7 36118 36118
7 36124 36124
7 36138 36138
7 36140 36140
7 36146 36146
7 36152 36152
7 36165 36165
7 36166 36166
7 36172 36172
7 36180 36180
7 36194 36194
7 36200 36200
7 36230 36230
7 36244 36244
7 36264 36264
7 36402 36402
7 36613 36613
7 36648 36648
7 36673 36673
7 36737 36737
7 36895 36895
7 36926 36926
7 36982 36982
7 36985 36985
7 36986 36986
7 36988 36988
7 37050 37050
7 37052 37052
7 37077 37077
7 37106 37106
7 37108 37108
7 37149 37149
7 37166 37166
7 37177 37177
7 37197 37197
7 37225 37225
7 37236 37236
7 37240 37240
7 37261 37261
7 37269 37269
7 37292 37292
7 37300 37300
7 37317 37317
7 37433 37433
7 37434 37434
7 37461 37461
7 37465 37465
7 37496 37496
7 37525 37525
7 37554 37554
7 37560 37560
7 37588 37588
7 37673 37673
7 37688 37688
7 37708 37708
7 37736 37736
7 37744 37744
7 37765 37765
7 37772 37772
7 37808 37808
7 37917 37917
7 37946 37946
7 37948 37948
7 37974 37974
7 37980 37980
7 38002 38002
7 38100 38100
7 38157 38157
7 38172 38172
7 38213 38213
7 38220 38220
7 38228 38228
7 38422 38422
7 38450 38450
7 38545 38545
7 38661 38661
7 38665 38665
7 38704 38704
7 38785 38785
7 38935 38935
7 39026 39026
7 39090 39090
7 39189 39189
7 39209 39209
7 39210 39210
7 39237 39237
7 39265 39265
7 39301 39301
7 39330 39330
7 39474 39474
7 39685 39685
7 39689 39689
7 39713 39713
7 39986 39986
7 40197 40197
7 40226 40226
7 40705 40705
7 41082 41082
7 41293 41293
7 41322 41322
7 41324 41324
7 41952 41952
7 42340 42340
7 42761 42761
7 42848 42848
7 43122 43122
7 43306 43306
7 43333 43333
7 45114 45114
7 45141 45141
7 45325 45325
7 45356 45356
7 45381 45381
7 45412 45412
7 45610 45610
7 45920 45920
7 45984 45984
7 46372 46372
7 46880 46880
7 47365 47365
8 255 255
8 383 383
8 509 509
8 735 735
8 759 759
8 879 879
8 893 893
8 943 943
8 955 955
8 1005 1005
8 1017 1017
8 1018 1018
8 1020 1020
8 1151 1151
8 1247 1247
8 1275 1275
8 1343 1343
8 1391 1391
8 1399 1399
8 1405 1405
8 1467 1467
8 1470 1470
8 1495 1495
8 1499 1499
8 1501 1501
8 1517 1517
8 1518 1518
8 1525 1525
8 1530 1530
8 1631 1631
8 1647 1647
8 1655 1655
8 1695 1695
8 1723 1723
8 1743 1743
8 1755 1755
8 1757 1757
8 1758 1758
8 1771 1771
8 1773 1773
8 1779 1779
8 1781 1781
8 1782 1782
8 1786 1786
8 1839 1839
8 1851 1851
8 1899 1899
8 1901 1901
8 1913 1913
8 1914 1914
8 1943 1943
8 1949 1949
8 1963 1963
8 1965 1965
8 1966 1966
8 1971 1971
8 1977 1977
8 1978 1978
8 1991 1991
8 1995 1995
8 1997 1997
8 2005 2005
8 2021 2021
8 2025 2025
8 2026 2026
8 2028 2028
8 2040 2040
8 2175 2175
8 2239 2239
8 2271 2271
8 2287 2287
8 2299 2299
8 2302 2302
8 2423 2423
8 2542 2542
8 2671 2671
8 2683 2683
8 2686 2686
8 2735 2735
8 2747 2747
8 2767 2767
8 2795 2795
8 2798 2798
8 2809 2809
8 2810 2810
8 2971 2971
8 2973 2973
8 2995 2995
8 3019 3019
8 3021 3021
8 3033 3033
8 3049 3049
8 3135 3135
8 3167 3167
8 3183 3183
8 3191 3191
8 3195 3195
8 3259 3259
8 3287 3287
8 3291 3291
8 3322 3322
8 3359 3359
8 3375 3375
8 3407 3407
8 3421 3421
8 3431 3431
8 3438 3438
8 3443 3443
8 3445 3445
8 3471 3471
8 3483 3483
8 3485 3485
8 3486 3486
8 3507 3507
8 3509 3509
8 3510 3510
8 3514 3514
8 3533 3533
8 3534 3534
8 3539 3539
8 3541 3541
8 3557 3557
8 3558 3558
8 3562 3562
8 3569 3569
8 3570 3570
8 3631 3631
8 3643 3643
8 3663 3663
8 3691 3691
8 3694 3694
8 3705 3705
8 3706 3706
8 3735 3735
8 3739 3739
8 3755 3755
8 3763 3763
8 3769 3769
8 3770 3770
8 3783 3783
8 3787 3787
8 3795 3795
8 3797 3797
8 3798 3798
8 3811 3811
8 3818 3818
8 3826 3826
8 3897 3897
8 3915 3915
8 3917 3917
8 3939 3939
8 3941 3941
8 3945 3945
8 3953 3953
8 3979 3979
8 3981 3981
8 3993 3993
8 4003 4003
8 4005 4005
8 4010 4010
8 4017 4017
8 4037 4037
8 4041 4041
8 4065 4065
8 4068 4068
8 4080 4080
8 4703 4703
8 4727 4727
8 4731 4731
8 4767 4767
8 4783 4783
8 4815 4815
8 4823 4823
8 4827 4827
8 4829 4829
8 4839 4839
8 4846 4846
8 4851 4851
8 4854 4854
8 4857 4857
8 4911 4911
8 4923 4923
8 4973 4973
8 4985 4985
8 5007 5007
8 5035 5035
8 5037 5037
8 5038 5038
8 5049 5049
8 5050 5050
8 5077 5077
8 5081 5081
8 5097 5097
8 5098 5098
8 5100 5100
8 5105 5105
8 5183 5183
8 5215 5215
8 5239 5239
8 5246 5246
8 5303 5303
8 5341 5341
8 5365 5365
8 5366 5366
8 5370 5370
8 5485 5485
8 5494 5494
8 5605 5605
8 5663 5663
8 5679 5679
8 5711 5711
8 5719 5719
8 5723 5723
8 5735 5735
8 5742 5742
8 5747 5747
8 5749 5749
8 5750 5750
8 5753 5753
8 5775 5775
8 5787 5787
8 5803 5803
8 5811 5811
8 5813 5813
8 5814 5814
8 5818 5818
8 5837 5837
8 5843 5843
8 5845 5845
8 5849 5849
8 5859 5859
8 5861 5861
8 5862 5862
8 5866 5866
8 5873 5873
8 5874 5874
8 5903 5903
8 5933 5933
8 5945 5945
8 5946 5946
8 5973 5973
8 5993 5993
8 6001 6001
8 6023 6023
8 6029 6029
8 6037 6037
8 6038 6038
8 6051 6051
8 6053 6053
8 6057 6057
8 6058 6058
8 6066 6066
8 6085 6085
8 6097 6097
8 6114 6114
8 6116 6116
8 6120 6120
8 6715 6715
8 6743 6743
8 6763 6763
8 6766 6766
8 6771 6771
8 6777 6777
8 6778 6778
8 6799 6799
8 6807 6807
8 6827 6827
8 6830 6830
8 6841 6841
8 6842 6842
8 6855 6855
8 6867 6867
8 6869 6869
8 6889 6889
8 6890 6890
8 6897 6897
8 6927 6927
8 6955 6955
8 6989 6989
8 7013 7013
8 7025 7025
8 7051 7051
8 7053 7053
8 7075 7075
8 7081 7081
8 7089 7089
8 7090 7090
8 7113 7113
8 7137 7137
8 7138 7138
8 7140 7140
8 7199 7199
8 7223 7223
8 7227 7227
8 7247 7247
8 7255 7255
8 7271 7271
8 7286 7286
8 7290 7290
8 7347 7347
8 7354 7354
8 7381 7381
8 7525 7525
8 7538 7538
8 7695 7695
8 7703 7703
8 7723 7723
8 7751 7751
8 7763 7763
8 7786 7786
8 7793 7793
8 7815 7815
8 7819 7819
8 7843 7843
8 7850 7850
8 7858 7858
8 7875 7875
8 7878 7878
8 7889 7889
8 7906 7906
8 7973 7973
8 7977 7977
8 7985 7985
8 7986 7986
8 8033 8033
8 8034 8034
8 8069 8069
8 8073 8073
8 8097 8097
8 8098 8098
8 8160 8160
8 8911 8911
8 8947 8947
8 9067 9067
8 9193 9193
8 9196 9196
8 9819 9819
8 9843 9843
8 9871 9871
8 9931 9931
8 9933 9933
8 9946 9946
8 9961 9961
8 9969 9969
8 9970 9970
8 10027 10027
8 10030 10030
8 10055 10055
8 10083 10083
8 10089 10089
8 10090 10090
8 10119 10119
8 10153 10153
8 10154 10154
8 10181 10181
8 10185 10185
8 10209 10209
8 10216 10216
8 10923 10923
8 11107 11107
8 11819 11819
8 11881 11881
8 11945 11945
8 11946 11946
8 11986 11986
8 12105 12105
8 12129 12129
8 12169 12169
8 12170 12170
8 12193 12193
8 12194 12194
8 12256 12256
8 13839 13839
8 13867 13867
8 13899 13899
8 13923 13923
8 13925 13925
8 13930 13930
8 13937 13937
8 13938 13938
8 13993 13993
8 14001 14001
8 14002 14002
8 14025 14025
8 14049 14049
8 14050 14050
8 14115 14115
8 14121 14121
8 14178 14178
8 14304 14304
8 16065 16065
8 16161 16161
8 16638 16638
8 16861 16861
8 17145 17145
8 17146 17146
8 17357 17357
8 17471 17471
8 17503 17503
8 17533 17533
8 17597 17597
8 17598 17598
8 17629 17629
8 17646 17646
8 17653 17653
8 17657 17657
8 17658 17658
8 17757 17757
8 17781 17781
8 17821 17821
8 17822 17822
8 17837 17837
8 17845 17845
8 17846 17846
8 17850 17850
8 17869 17869
8 17900 17900
8 17967 17967
8 17979 17979
8 18041 18041
8 18042 18042
8 18071 18071
8 18094 18094
8 18105 18105
8 18106 18106
8 18154 18154
8 18168 18168
8 18253 18253
8 18277 18277
8 18281 18281
8 18317 18317
8 18329 18329
8 18341 18341
8 18353 18353
8 18377 18377
8 18527 18527
8 18591 18591
8 18653 18653
8 18670 18670
8 18681 18681
8 18797 18797
8 18874 18874
8 18924 18924
8 19305 19305
8 19369 19369
8 19487 19487
8 19511 19511
8 19549 19549
8 19573 19573
8 19599 19599
8 19611 19611
8 19613 19613
8 19614 19614
8 19637 19637
8 19638 19638
8 19642 19642
8 19662 19662
8 19669 19669
8 19673 19673
8 19698 19698
8 19757 19757
8 19770 19770
8 19853 19853
8 19877 19877
8 19881 19881
8 19882 19882
8 19909 19909
8 19921 19921
8 19940 19940
8 19944 19944
8 19995 19995
8 20019 20019
8 20107 20107
8 20121 20121
8 20145 20145
8 20208 20208
8 20265 20265
8 20268 20268
8 20392 20392
8 20417 20417
8 20605 20605
8 20639 20639
8 20670 20670
8 20702 20702
8 20729 20729
8 20730 20730
8 20732 20732
8 20845 20845
8 20893 20893
8 20941 20941
8 20980 20980
8 21113 21113
8 21166 21166
8 21177 21177
8 21178 21178
8 21205 21205
8 21240 21240
8 21389 21389
8 21417 21417
8 21476 21476
8 21480 21480
8 21535 21535
8 21559 21559
8 21565 21565
8 21622 21622
8 21655 21655
8 21659 21659
8 21661 21661
8 21678 21678
8 21685 21685
8 21689 21689
8 21690 21690
8 21717 21717
8 21718 21718
8 21746 21746
8 21748 21748
8 21752 21752
8 21789 21789
8 21813 21813
8 21861 21861
8 21901 21901
8 21909 21909
8 21925 21925
8 21926 21926
8 21932 21932
8 21937 21937
8 21957 21957
8 22000 22000
8 22031 22031
8 22073 22073
8 22074 22074
8 22101 22101
8 22129 22129
8 22136 22136
8 22155 22155
8 22165 22165
8 22166 22166
8 22170 22170
8 22186 22186
8 22194 22194
8 22200 22200
8 22225 22225
8 22285 22285
8 22309 22309
8 22313 22313
8 22321 22321
8 22372 22372
8 22405 22405
8 22409 22409
8 22433 22433
8 22436 22436
8 22448 22448
8 22496 22496
8 22559 22559
8 22621 22621
8 22622 22622
8 22645 22645
8 22646 22646
8 22671 22671
8 22685 22685
8 22686 22686
8 22702 22702
8 22710 22710
8 22713 22713
8 22770 22770
8 22772 22772
8 22829 22829
8 22841 22841
8 22933 22933
8 22953 22953
8 22954 22954
8 22956 22956
8 22981 22981
8 23153 23153
8 23193 23193
8 23194 23194
8 23217 23217
8 23218 23218
8 23337 23337
8 23400 23400
8 23429 23429
8 23464 23464
8 23575 23575
8 23581 23581
8 23582 23582
8 23603 23603
8 23605 23605
8 23606 23606
8 23666 23666
8 23694 23694
8 23699 23699
8 23701 23701
8 23705 23705
8 23729 23729
8 23730 23730
8 23792 23792
8 23829 23829
8 23877 23877
8 23941 23941
8 23942 23942
8 23953 23953
8 23976 23976
8 24089 24089
8 24113 24113
8 24114 24114
8 24240 24240
8 24325 24325
8 24353 24353
8 24360 24360
8 24449 24449
8 24826 24826
8 25037 25037
8 25038 25038
8 25659 25659
8 25662 25662
8 25687 25687
8 25709 25709
8 25710 25710
8 25722 25722
8 25751 25751
8 25774 25774
8 25786 25786
8 25833 25833
8 25834 25834
8 25848 25848
8 25871 25871
8 25933 25933
8 25934 25934
8 25945 25945
8 25957 25957
8 25958 25958
8 25962 25962
8 25997 25997
8 25998 25998
8 26009 26009
8 26012 26012
8 26022 26022
8 26025 26025
8 26034 26034
8 26057 26057
8 26060 26060
8 26084 26084
8 26088 26088
8 26281 26281
8 26282 26282
8 26465 26465
8 26505 26505
8 26506 26506
8 26529 26529
8 26530 26530
8 26986 26986
8 27050 27050
8 27112 27112
8 27675 27675
8 27725 27725
8 27787 27787
8 27826 27826
8 27849 27849
8 27874 27874
8 27911 27911
8 27945 27945
8 27946 27946
8 28008 28008
8 28037 28037
8 28041 28041
8 28072 28072
8 28097 28097
8 28100 28100
8 28128 28128
8 28794 28794
8 28858 28858
8 28877 28877
8 28886 28886
8 28920 28920
8 29005 29005
8 29069 29069
8 29070 29070
8 29098 29098
8 29132 29132
8 29156 29156
8 29168 29168
8 29289 29289
8 29664 29664
8 29719 29719
8 29723 29723
8 29741 29741
8 29742 29742
8 29754 29754
8 29773 29773
8 29782 29782
8 29801 29801
8 29802 29802
8 29810 29810
8 29838 29838
8 29845 29845
8 29846 29846
8 29866 29866
8 29897 29897
8 29905 29905
8 29908 29908
8 29936 29936
8 29965 29965
8 29966 29966
8 29989 29989
8 29990 29990
8 29994 29994
8 30021 30021
8 30028 30028
8 30049 30049
8 30064 30064
8 30086 30086
8 30092 30092
8 30113 30113
8 30114 30114
8 30116 30116
8 30120 30120
8 30128 30128
8 30145 30145
8 30176 30176
8 30345 30345
8 30473 30473
8 30497 30497
8 30560 30560
8 30624 30624
8 30834 30834
8 30861 30861
8 30862 30862
8 30890 30890
8 30898 30898
8 30960 30960
8 31017 31017
8 31018 31018
8 31045 31045
8 31080 31080
8 31109 31109
8 31110 31110
8 31144 31144
8 31758 31758
8 31786 31786
8 31794 31794
8 31856 31856
8 31906 31906
8 32005 32005
8 32006 32006
8 32034 32034
8 32040 32040
8 32132 32132
8 32160 32160
8 33022 33022
8 33149 33149
8 33150 33150
8 33183 33183
8 33214 33214
8 33246 33246
8 33270 33270
8 33276 33276
8 33375 33375
8 33403 33403
8 33439 33439
8 33495 33495
8 33501 33501
8 33502 33502
8 33526 33526
8 33529 33529
8 33629 33629
8 33645 33645
8 33646 33646
8 33657 33657
8 33660 33660
8 33679 33679
8 33710 33710
8 33721 33721
8 33722 33722
8 33749 33749
8 33753 33753
8 33772 33772
8 33777 33777
8 33784 33784
8 33855 33855
8 33887 33887
8 33918 33918
8 34013 34013
8 34014 34014
8 34037 34037
8 34038 34038
8 34042 34042
8 34079 34079
8 34110 34110
8 34127 34127
8 34142 34142
8 34157 34157
8 34166 34166
8 34169 34169
8 34170 34170
8 34172 34172
8 34205 34205
8 34234 34234
8 34253 34253
8 34261 34261
8 34262 34262
8 34268 34268
8 34290 34290
8 34292 34292
8 34335 34335
8 34366 34366
8 34391 34391
8 34395 34395
8 34397 34397
8 34398 34398
8 34422 34422
8 34459 34459
8 34461 34461
8 34462 34462
8 34490 34490
8 34517 34517
8 34521 34521
8 34524 34524
8 34546 34546
8 34548 34548
8 34575 34575
8 34606 34606
8 34617 34617
8 34618 34618
8 34620 34620
8 34645 34645
8 34649 34649
8 34665 34665
8 34666 34666
8 34668 34668
8 34673 34673
8 34680 34680
8 34701 34701
8 34709 34709
8 34710 34710
8 34716 34716
8 34730 34730
8 34732 34732
8 34738 34738
8 34744 34744
8 34757 34757
8 34764 34764
8 34769 34769
8 34786 34786
8 34788 34788
8 34792 34792
8 34942 34942
8 34975 34975
8 35006 35006
8 35038 35038
8 35065 35065
8 35066 35066
8 35103 35103
8 35131 35131
8 35165 35165
8 35166 35166
8 35181 35181
8 35189 35189
8 35190 35190
8 35194 35194
8 35196 35196
8 35223 35223
8 35229 35229
8 35246 35246
8 35254 35254
8 35277 35277
8 35278 35278
8 35292 35292
8 35305 35305
8 35320 35320
8 35387 35387
8 35415 35415
8 35443 35443
8 35450 35450
8 35479 35479
8 35513 35513
8 35514 35514
8 35576 35576
8 35599 35599
8 35613 35613
8 35627 35627
8 35661 35661
8 35673 35673
8 35685 35685
8 35697 35697
8 35725 35725
8 35737 35737
8 35753 35753
8 35761 35761
8 35762 35762
8 35768 35768
8 35785 35785
8 35788 35788
8 35816 35816
8 35871 35871
8 35902 35902
8 35927 35927
8 35934 35934
8 35958 35958
8 35962 35962
8 36026 36026
8 36054 36054
8 36082 36082
8 36111 36111
8 36119 36119
8 36125 36125
8 36126 36126
8 36142 36142
8 36150 36150
8 36153 36153
8 36167 36167
8 36173 36173
8 36174 36174
8 36188 36188
8 36197 36197
8 36198 36198
8 36201 36201
8 36209 36209
8 36210 36210
8 36212 36212
8 36216 36216
8 36237 36237
8 36238 36238
8 36245 36245
8 36252 36252
8 36261 36261
8 36274 36274
8 36276 36276
8 36293 36293
8 36300 36300
8 36308 36308
8 36336 36336
8 36375 36375
8 36410 36410
8 36435 36435
8 36499 36499
8 36530 36530
8 36619 36619
8 36621 36621
8 36633 36633
8 36649 36649
8 36657 36657
8 36658 36658
8 36664 36664
8 36681 36681
8 36684 36684
8 36705 36705
8 36706 36706
8 36712 36712
8 36720 36720
8 36741 36741
8 36745 36745
8 36748 36748
8 36770 36770
8 36784 36784
8 36959 36959
8 36987 36987
8 36989 36989
8 37023 37023
8 37054 37054
8 37079 37079
8 37085 37085
8 37110 37110
8 37181 37181
8 37182 37182
8 37213 37213
8 37229 37229
8 37230 37230
8 37237 37237
8 37302 37302
8 37306 37306
8 37333 37333
8 37350 37350
8 37356 37356
8 37368 37368
8 37407 37407
8 37435 37435
8 37469 37469
8 37470 37470
8 37493 37493
8 37494 37494
8 37498 37498
8 37500 37500
8 37527 37527
8 37533 37533
8 37534 37534
8 37558 37558
8 37590 37590
8 37593 37593
8 37596 37596
8 37617 37617
8 37618 37618
8 37624 37624
8 37661 37661
8 37677 37677
8 37678 37678
8 37689 37689
8 37690 37690
8 37692 37692
8 37709 37709
8 37717 37717
8 37733 37733
8 37737 37737
8 37740 37740
8 37752 37752
8 37774 37774
8 37781 37781
8 37785 37785
8 37801 37801
8 37802 37802
8 37804 37804
8 37809 37809
8 37816 37816
8 37829 37829
8 37833 37833
8 37844 37844
8 37857 37857
8 37864 37864
8 37872 37872
8 37919 37919
8 37950 37950
8 37975 37975
8 37981 37981
8 37982 37982
8 38006 38006
8 38046 38046
8 38070 38070
8 38101 38101
8 38108 38108
8 38174 38174
8 38229 38229
8 38230 38230
8 38252 38252
8 38264 38264
8 38293 38293
8 38322 38322
8 38348 38348
8 38356 38356
8 38423 38423
8 38427 38427
8 38429 38429
8 38486 38486
8 38489 38489
8 38514 38514
8 38547 38547
8 38553 38553
8 38578 38578
8 38580 38580
8 38612 38612
8 38640 38640
8 38677 38677
8 38681 38681
8 38697 38697
8 38712 38712
8 38725 38725
8 38729 38729
8 38737 38737
8 38740 38740
8 38753 38753
8 38768 38768
8 38789 38789
8 38796 38796
8 38801 38801
8 38804 38804
8 38818 38818
8 38824 38824
8 38849 38849
8 38971 38971
8 38974 38974
8 38999 38999
8 39027 39027
8 39034 39034
8 39063 39063
8 39094 39094
8 39098 39098
8 39125 39125
8 39160 39160
8 39183 39183
8 39197 39197
8 39213 39213
8 39221 39221
8 39222 39222
8 39226 39226
8 39245 39245
8 39253 39253
8 39269 39269
8 39270 39270
8 39274 39274
8 39281 39281
8 39284 39284
8 39303 39303
8 39309 39309
8 39334 39334
8 39345 39345
8 39346 39346
8 39447 39447
8 39451 39451
8 39475 39475
8 39482 39482
8 39510 39510
8 39538 39538
8 39574 39574
8 39608 39608
8 39633 39633
8 39693 39693
8 39705 39705
8 39722 39722
8 39729 39729
8 39749 39749
8 39753 39753
8 39777 39777
8 39792 39792
8 39817 39817
8 39820 39820
8 39841 39841
8 39842 39842
8 39848 39848
8 39856 39856
8 39873 39873
8 39959 39959
8 39990 39990
8 39994 39994
8 40114 40114
8 40199 40199
8 40205 40205
8 40229 40229
8 40230 40230
8 40241 40241
8 40242 40242
8 40325 40325
8 40354 40354
8 40467 40467
8 40470 40470
8 40713 40713
8 40737 40737
8 40738 40738
8 40752 40752
8 40769 40769
8 41055 41055
8 41086 41086
8 41181 41181
8 41210 41210
8 41295 41295
8 41326 41326
8 41337 41337
8 41338 41338
8 41340 41340
8 41402 41402
8 41421 41421
8 41429 41429
8 41452 41452
8 41458 41458
8 41706 41706
8 41714 41714
8 41833 41833
8 41834 41834
8 41898 41898
8 41925 41925
8 41954 41954
8 41960 41960
8 42077 42077
8 42102 42102
8 42106 42106
8 42285 42285
8 42286 42286
8 42298 42298
8 42300 42300
8 42317 42317
8 42325 42325
8 42346 42346
8 42354 42354
8 42406 42406
8 42523 42523
8 42574 42574
8 42602 42602
8 42610 42610
8 42736 42736
8 42763 42763
8 42794 42794
8 42796 42796
8 42821 42821
8 42822 42822
8 42850 42850
8 42856 42856
8 42886 42886
8 42920 42920
8 42945 42945
8 42976 42976
8 43095 43095
8 43118 43118
8 43130 43130
8 43194 43194
8 43242 43242
8 43279 43279
8 43310 43310
8 43335 43335
8 43341 43341
8 43366 43366
8 43378 43378
8 43405 43405
8 43434 43434
8 43626 43626
8 43849 43849
8 43873 43873
8 43874 43874
8 43938 43938
8 44090 44090
8 44117 44117
8 44138 44138
8 44146 44146
8 44301 44301
8 44326 44326
8 44330 44330
8 44357 44357
8 44388 44388
8 44586 44586
8 44834 44834
8 44896 44896
8 44960 44960
8 45087 45087
8 45118 45118
8 45143 45143
8 45149 45149
8 45166 45166
8 45174 45174
8 45242 45242
8 45290 45290
8 45327 45327
8 45358 45358
8 45370 45370
8 45372 45372
8 45397 45397
8 45414 45414
8 45417 45417
8 45418 45418
8 45420 45420
8 45453 45453
8 45461 45461
8 45484 45484
8 45509 45509
8 45540 45540
8 45583 45583
8 45657 45657
8 45681 45681
8 45682 45682
8 45738 45738
8 45746 45746
8 45865 45865
8 45866 45866
8 45880 45880
8 45893 45893
8 45897 45897
8 45921 45921
8 45928 45928
8 45957 45957
8 45986 45986
8 45992 45992
8 46020 46020
8 46134 46134
8 46138 46138
8 46165 46165
8 46186 46186
8 46196 46196
8 46349 46349
8 46357 46357
8 46380 46380
8 46405 46405
8 46436 46436
8 46603 46603
8 46606 46606
8 46634 46634
8 46642 46642
8 46690 46690
8 46704 46704
8 46768 46768
8 46853 46853
8 46854 46854
8 46882 46882
8 46888 46888
8 46913 46913
8 46916 46916
8 46977 46977
8 47008 47008
8 47127 47127
8 47150 47150
8 47210 47210
8 47367 47367
8 47373 47373
8 47457 47457
8 47460 47460
8 47658 47658
8 47881 47881
8 47905 47905
8 47906 47906
8 47968 47968
8 48149 48149
8 48389 48389
8 48420 48420
8 48928 48928
8 49278 49278
8 49311 49311
8 49342 49342
8 49398 49398
8 49532 49532
8 49565 49565
8 49582 49582
8 49593 49593
8 49652 49652
8 49850 49850
8 50104 50104
8 50207 50207
8 50238 50238
8 50461 50461
8 50478 50478
8 50489 50489
8 50548 50548
8 50581 50581
8 50612 50612
8 50838 50838
8 50866 50866
8 51000 51000
8 51120 51120
8 51351 51351
8 51382 51382
8 51485 51485
8 51502 51502
8 51513 51513
8 51516 51516
8 51605 51605
8 52501 52501
8 53310 53310
8 53430 53430
8 53533 53533
8 53564 53564
8 53589 53589
8 53620 53620
8 53684 53684
8 54580 54580
8 55573 55573
8 57677 57677
8 57705 57705
8 57741 57741
8 57797 57797
8 58637 58637
8 59145 59145
8 59689 59689
8 61486 61486
8 61497 61497
8 61500 61500
8 61737 61737
8 61994 61994
8 83260 83260
8 83380 83380
8 98684 98684
8 98804 98804
9 767 767
9 895 895
9 1015 1015
9 1019 1019
9 1021 1021
9 1503 1503
9 1663 1663
9 1759 1759
9 1783 1783
9 1787 1787
9 1911 1911
9 1917 1917
9 1951 1951
9 1975 1975
9 1999 1999
9 2007 2007
9 2023 2023
9 2035 2035
9 2037 2037
9 2431 2431
9 2543 2543
9 2687 2687
9 2807 2807
9 2811 2811
9 2927 2927
9 2991 2991
9 3003 3003
9 3035 3035
9 3051 3051
9 3059 3059
9 3061 3061
9 3487 3487
9 3511 3511
9 3543 3543
9 3703 3703
9 3707 3707
9 3799 3799
9 3827 3827
9 3887 3887
9 3899 3899
9 3947 3947
9 3955 3955
9 3957 3957
9 3983 3983
9 3991 3991
9 4007 4007
9 4011 4011
9 4022 4022
9 4039 4039
9 4070 4070
9 4081 4081
9 4735 4735
9 4799 4799
9 4847 4847
9 4859 4859
9 4927 4927
9 4975 4975
9 4983 4983
9 5047 5047
9 5051 5051
9 5095 5095
9 5101 5101
9 5107 5107
9 5743 5743
9 5755 5755
9 5791 5791
9 5815 5815
9 5819 5819
9 5847 5847
9 5878 5878
9 5943 5943
9 5991 5991
9 5997 5997
9 6003 6003
9 6039 6039
9 6117 6117
9 6719 6719
9 6767 6767
9 6775 6775
9 6839 6839
9 6843 6843
9 6899 6899
9 6967 6967
9 7015 7015
9 7091 7091
9 7739 7739
9 7783 7783
9 7795 7795
9 7859 7859
9 7987 7987
9 8831 8831
9 8927 8927
9 8943 8943
9 8955 8955
9 9083 9083
9 9085 9085
9 9191 9191
9 9198 9198
9 9823 9823
9 9847 9847
9 9851 9851
9 9903 9903
9 9943 9943
9 9947 9947
9 9963 9963
9 9971 9971
9 10031 10031
9 10063 10063
9 10087 10087
9 10094 10094
9 10099 10099
9 10105 10105
9 10127 10127
9 10139 10139
9 10151 10151
9 10155 10155
9 10163 10163
9 10170 10170
9 10187 10187
9 10195 10195
9 10197 10197
9 10211 10211
9 10214 10214
9 10218 10218
9 10225 10225
9 10226 10226
9 10875 10875
9 10967 10967
9 10995 10995
9 11055 11055
9 11115 11115
9 11238 11238
9 11823 11823
9 11863 11863
9 11879 11879
9 11891 11891
9 11947 11947
9 11987 11987
9 12003 12003
9 12047 12047
9 12071 12071
9 12075 12075
9 12103 12103
9 12134 12134
9 12145 12145
9 12167 12167
9 12171 12171
9 12195 12195
9 12210 12210
9 12227 12227
9 12258 12258
9 13879 13879
9 13903 13903
9 13927 13927
9 13931 13931
9 14003 14003
9 14023 14023
9 14051 14051
9 14066 14066
9 14179 14179
9 14185 14185
9 14305 14305
9 15943 15943
9 15971 15971
9 16225 16225
9 16831 16831
9 17023 17023
9 17119 17119
9 17143 17143
9 17147 17147
9 17149 17149
9 17277 17277
9 17327 17327
9 17339 17339
9 17389 17389
9 17599 17599
9 17631 17631
9 17655 17655
9 17847 17847
9 17879 17879
9 18039 18039
9 18045 18045
9 18079 18079
9 18095 18095
9 18103 18103
9 18110 18110
9 18127 18127
9 18135 18135
9 18151 18151
9 18163 18163
9 18165 18165
9 18166 18166
9 18169 18169
9 18223 18223
9 18235 18235
9 18285 18285
9 18293 18293
9 18327 18327
9 18343 18343
9 18349 18349
9 18409 18409
9 18417 18417
9 18559 18559
9 18623 18623
9 18671 18671
9 18783 18783
9 18871 18871
9 18877 18877
9 18925 18925
9 18933 18933
9 19119 19119
9 19131 19131
9 19163 19163
9 19165 19165
9 19179 19179
9 19189 19189
9 19193 19193
9 19194 19194
9 19371 19371
9 19373 19373
9 19405 19405
9 19429 19429
9 19615 19615
9 19639 19639
9 19671 19671
9 19855 19855
9 19863 19863
9 20027 20027
9 20083 20083
9 20085 20085
9 20111 20111
9 20119 20119
9 20150 20150
9 20209 20209
9 20269 20269
9 20275 20275
9 20387 20387
9 20389 20389
9 20393 20393
9 20449 20449
9 20727 20727
9 20733 20733
9 21055 21055
9 21103 21103
9 21111 21111
9 21151 21151
9 21175 21175
9 21179 21179
9 21181 21181
9 21223 21223
9 21235 21235
9 21237 21237
9 21295 21295
9 21419 21419
9 21421 21421
9 21429 21429
9 21477 21477
9 21663 21663
9 21911 21911
9 22071 22071
9 22131 22131
9 22159 22159
9 22167 22167
9 22183 22183
9 22195 22195
9 22201 22201
9 22257 22257
9 22325 22325
9 22373 22373
9 22407 22407
9 22441 22441
9 22449 22449
9 22591 22591
9 22647 22647
9 22703 22703
9 22715 22715
9 22773 22773
9 22839 22839
9 22951 22951
9 22957 22957
9 23013 23013
9 23071 23071
9 23095 23095
9 23191 23191
9 23195 23195
9 23211 23211
9 23219 23219
9 23221 23221
9 23251 23251
9 23397 23397
9 23461 23461
9 23703 23703
9 24115 24115
9 24241 24241
9 24355 24355
9 24481 24481
9 24799 24799
9 24830 24830
9 24943 24943
9 24991 24991
9 25019 25019
9 25039 25039
9 25069 25069
9 25070 25070
9 25081 25081
9 25211 25211
9 25295 25295
9 25307 25307
9 25331 25331
9 25451 25451
9 25487 25487
9 25515 25515
9 25577 25577
9 25578 25578
9 25663 25663
9 25695 25695
9 25711 25711
9 25719 25719
9 25759 25759
9 25783 25783
9 25787 25787
9 25807 25807
9 25819 25819
9 25831 25831
9 25850 25850
9 25887 25887
9 25903 25903
9 25911 25911
9 25959 25959
9 26007 26007
9 26013 26013
9 26027 26027
9 26035 26035
9 26037 26037
9 26042 26042
9 26055 26055
9 26061 26061
9 26067 26067
9 26069 26069
9 26085 26085
9 26090 26090
9 26098 26098
9 26159 26159
9 26191 26191
9 26215 26215
9 26227 26227
9 26233 26233
9 26255 26255
9 26267 26267
9 26283 26283
9 26285 26285
9 26291 26291
9 26298 26298
9 26315 26315
9 26323 26323
9 26339 26339
9 26346 26346
9 26353 26353
9 26354 26354
9 26383 26383
9 26407 26407
9 26411 26411
9 26473 26473
9 26481 26481
9 26503 26503
9 26507 26507
9 26509 26509
9 26531 26531
9 26533 26533
9 26537 26537
9 26538 26538
9 26563 26563
9 26565 26565
9 26594 26594
9 26596 26596
9 26747 26747
9 26783 26783
9 26811 26811
9 26831 26831
9 26839 26839
9 26846 26846
9 26859 26859
9 26870 26870
9 26874 26874
9 26983 26983
9 26989 26989
9 27023 27023
9 27054 27054
9 27065 27065
9 27085 27085
9 27086 27086
9 27109 27109
9 27110 27110
9 27113 27113
9 27243 27243
9 27531 27531
9 27555 27555
9 27561 27561
9 27593 27593
9 27617 27617
9 27624 27624
9 27679 27679
9 27703 27703
9 27727 27727
9 27735 27735
9 27751 27751
9 27799 27799
9 27803 27803
9 27827 27827
9 27847 27847
9 27859 27859
9 27919 27919
9 27943 27943
9 27975 27975
9 28043 28043
9 28051 28051
9 28053 28053
9 28074 28074
9 28082 28082
9 28101 28101
9 28130 28130
9 28203 28203
9 28299 28299
9 28323 28323
9 28338 28338
9 28355 28355
9 28386 28386
9 28451 28451
9 28457 28457
9 28513 28513
9 28547 28547
9 28549 28549
9 28577 28577
9 28578 28578
9 28791 28791
9 28831 28831
9 28862 28862
9 28879 28879
9 28887 28887
9 28915 28915
9 28917 28917
9 28918 28918
9 28975 28975
9 28987 28987
9 29037 29037
9 29045 29045
9 29050 29050
9 29071 29071
9 29079 29079
9 29086 29086
9 29101 29101
9 29102 29102
9 29110 29110
9 29127 29127
9 29161 29161
9 29169 29169
9 29243 29243
9 29275 29275
9 29291 29291
9 29293 29293
9 29299 29299
9 29306 29306
9 29327 29327
9 29335 29335
9 29339 29339
9 29358 29358
9 29363 29363
9 29369 29369
9 29383 29383
9 29387 29387
9 29414 29414
9 29417 29417
9 29425 29425
9 29426 29426
9 29483 29483
9 29517 29517
9 29541 29541
9 29575 29575
9 29606 29606
9 29609 29609
9 29610 29610
9 29617 29617
9 29637 29637
9 29641 29641
9 29665 29665
9 29680 29680
9 29751 29751
9 29775 29775
9 29783 29783
9 29839 29839
9 29851 29851
9 29863 29863
9 29875 29875
9 29882 29882
9 29909 29909
9 29938 29938
9 29975 29975
9 29991 29991
9 30023 30023
9 30087 30087
9 30093 30093
9 30117 30117
9 30122 30122
9 30130 30130
9 30149 30149
9 30231 30231
9 30247 30247
9 30259 30259
9 30279 30279
9 30307 30307
9 30347 30347
9 30355 30355
9 30371 30371
9 30378 30378
9 30403 30403
9 30434 30434
9 30471 30471
9 30502 30502
9 30513 30513
9 30561 30561
9 30626 30626
9 30767 30767
9 30779 30779
9 30807 30807
9 30827 30827
9 30835 30835
9 30837 30837
9 30863 30863
9 30871 30871
9 30891 30891
9 30902 30902
9 30919 30919
9 30950 30950
9 30961 30961
9 31015 31015
9 31021 31021
9 31077 31077
9 31111 31111
9 31139 31139
9 31141 31141
9 31142 31142
9 31145 31145
9 31201 31201
9 31259 31259
9 31275 31275
9 31283 31283
9 31331 31331
9 31367 31367
9 31379 31379
9 31409 31409
9 31523 31523
9 31530 31530
9 31585 31585
9 31649 31649
9 31650 31650
9 31681 31681
9 31759 31759
9 31783 31783
9 31815 31815
9 31879 31879
9 31922 31922
9 32007 32007
9 32133 32133
9 32162 32162
9 32387 32387
9 32418 32418
9 33023 33023
9 33151 33151
9 33247 33247
9 33407 33407
9 33471 33471
9 33531 33531
9 33534 33534
9 33599 33599
9 33631 33631
9 33647 33647
9 33655 33655
9 33662 33662
9 33695 33695
9 33719 33719
9 33723 33723
9 33743 33743
9 33755 33755
9 33757 33757
9 33773 33773
9 33781 33781
9 33782 33782
9 33786 33786
9 33919 33919
9 34270 34270
9 34367 34367
9 34427 34427
9 34430 34430
9 34463 34463
9 34487 34487
9 34491 34491
9 34519 34519
9 34550 34550
9 34554 34554
9 34591 34591
9 34615 34615
9 34619 34619
9 34653 34653
9 34663 34663
9 34669 34669
9 34675 34675
9 34677 34677
9 34678 34678
9 34711 34711
9 34717 34717
9 34739 34739
9 34741 34741
9 34742 34742
9 34765 34765
9 34789 34789
9 34790 34790
9 34802 34802
9 34804 34804
9 34943 34943
9 35039 35039
9 35063 35063
9 35135 35135
9 35167 35167
9 35191 35191
9 35197 35197
9 35287 35287
9 35322 35322
9 35391 35391
9 35423 35423
9 35447 35447
9 35454 35454
9 35487 35487
9 35515 35515
9 35547 35547
9 35571 35571
9 35574 35574
9 35578 35578
9 35615 35615
9 35631 35631
9 35639 35639
9 35643 35643
9 35645 35645
9 35663 35663
9 35671 35671
9 35687 35687
9 35691 35691
9 35693 35693
9 35705 35705
9 35735 35735
9 35739 35739
9 35741 35741
9 35758 35758
9 35763 35763
9 35769 35769
9 35770 35770
9 35789 35789
9 35795 35795
9 35797 35797
9 35813 35813
9 35817 35817
9 35818 35818
9 35826 35826
9 35828 35828
9 35935 35935
9 35959 35959
9 36183 36183
9 36218 36218
9 36247 36247
9 36254 36254
9 36309 36309
9 36310 36310
9 36383 36383
9 36407 36407
9 36411 36411
9 36443 36443
9 36467 36467
9 36470 36470
9 36474 36474
9 36503 36503
9 36507 36507
9 36531 36531
9 36566 36566
9 36594 36594
9 36631 36631
9 36659 36659
9 36661 36661
9 36665 36665
9 36666 36666
9 36679 36679
9 36685 36685
9 36691 36691
9 36693 36693
9 36709 36709
9 36713 36713
9 36714 36714
9 36722 36722
9 36743 36743
9 36755 36755
9 36757 36757
9 36758 36758
9 36774 36774
9 36778 36778
9 36803 36803
9 36805 36805
9 36806 36806
9 36817 36817
9 36848 36848
9 37215 37215
9 37439 37439
9 37471 37471
9 37495 37495
9 37499 37499
9 37501 37501
9 37566 37566
9 37591 37591
9 37597 37597
9 37621 37621
9 37625 37625
9 37626 37626
9 37663 37663
9 37711 37711
9 37719 37719
9 37735 37735
9 37749 37749
9 37750 37750
9 37775 37775
9 37787 37787
9 37799 37799
9 37811 37811
9 37814 37814
9 37818 37818
9 37837 37837
9 37845 37845
9 37861 37861
9 37862 37862
9 37873 37873
9 37874 37874
9 38487 38487
9 38493 38493
9 38522 38522
9 38551 38551
9 38582 38582
9 38586 38586
9 38611 38611
9 38613 38613
9 38614 38614
9 38695 38695
9 38707 38707
9 38710 38710
9 38733 38733
9 38757 38757
9 38769 38769
9 38770 38770
9 38797 38797
9 38821 38821
9 39007 39007
9 39031 39031
9 39071 39071
9 39095 39095
9 39158 39158
9 39199 39199
9 39223 39223
9 39255 39255
9 39277 39277
9 39319 39319
9 39455 39455
9 39479 39479
9 39486 39486
9 39511 39511
9 39515 39515
9 39539 39539
9 39542 39542
9 39579 39579
9 39603 39603
9 39606 39606
9 39610 39610
9 39635 39635
9 39637 39637
9 39666 39666
9 39695 39695
9 39703 39703
9 39719 39719
9 39723 39723
9 39725 39725
9 39734 39734
9 39751 39751
9 39782 39782
9 39785 39785
9 39793 39793
9 39815 39815
9 39821 39821
9 39827 39827
9 39845 39845
9 39849 39849
9 39858 39858
9 39877 39877
9 39967 39967
9 39991 39991
9 40475 40475
9 40499 40499
9 40506 40506
9 40531 40531
9 40562 40562
9 40598 40598
9 40626 40626
9 40711 40711
9 40717 40717
9 40723 40723
9 40741 40741
9 40745 40745
9 40754 40754
9 40773 40773
9 40837 40837
9 41087 41087
9 41183 41183
9 41207 41207
9 41211 41211
9 41311 41311
9 41335 41335
9 41339 41339
9 41375 41375
9 41406 41406
9 41423 41423
9 41431 41431
9 41437 41437
9 41461 41461
9 41462 41462
9 41583 41583
9 41595 41595
9 41598 41598
9 41631 41631
9 41659 41659
9 41679 41679
9 41687 41687
9 41694 41694
9 41707 41707
9 41718 41718
9 41722 41722
9 41787 41787
9 41807 41807
9 41819 41819
9 41821 41821
9 41831 41831
9 41835 41835
9 41837 41837
9 41843 41843
9 41850 41850
9 41852 41852
9 41871 41871
9 41879 41879
9 41883 41883
9 41885 41885
9 41902 41902
9 41907 41907
9 41913 41913
9 41927 41927
9 41931 41931
9 41933 41933
9 41934 41934
9 41945 41945
9 41958 41958
9 41961 41961
9 41969 41969
9 41970 41970
9 41972 41972
9 41976 41976
9 42079 42079
9 42103 42103
9 42107 42107
9 42199 42199
9 42271 42271
9 42302 42302
9 42319 42319
9 42327 42327
9 42343 42343
9 42355 42355
9 42357 42357
9 42383 42383
9 42407 42407
9 42422 42422
9 42426 42426
9 42453 42453
9 42470 42470
9 42482 42482
9 42527 42527
9 42555 42555
9 42575 42575
9 42583 42583
9 42590 42590
9 42603 42603
9 42614 42614
9 42618 42618
9 42647 42647
9 42651 42651
9 42695 42695
9 42707 42707
9 42710 42710
9 42730 42730
9 42738 42738
9 42767 42767
9 42775 42775
9 42779 42779
9 42798 42798
9 42809 42809
9 42823 42823
9 42827 42827
9 42829 42829
9 42830 42830
9 42841 42841
9 42851 42851
9 42853 42853
9 42854 42854
9 42857 42857
9 42865 42865
9 42866 42866
9 42872 42872
9 42891 42891
9 42894 42894
9 42899 42899
9 42901 42901
9 42918 42918
9 42922 42922
9 42929 42929
9 42930 42930
9 42947 42947
9 42949 42949
9 42953 42953
9 42964 42964
9 42977 42977
9 42978 42978
9 42992 42992
9 43103 43103
9 43127 43127
9 43131 43131
9 43215 43215
9 43223 43223
9 43311 43311
9 43323 43323
9 43351 43351
9 43357 43357
9 43371 43371
9 43374 43374
9 43379 43379
9 43386 43386
9 43407 43407
9 43415 43415
9 43431 43431
9 43435 43435
9 43446 43446
9 43450 43450
9 43463 43463
9 43477 43477
9 43494 43494
9 43498 43498
9 43579 43579
9 43599 43599
9 43611 43611
9 43627 43627
9 43635 43635
9 43638 43638
9 43642 43642
9 43663 43663
9 43675 43675
9 43719 43719
9 43723 43723
9 43747 43747
9 43762 43762
9 43803 43803
9 43805 43805
9 43819 43819
9 43822 43822
9 43827 43827
9 43834 43834
9 43847 43847
9 43851 43851
9 43853 43853
9 43861 43861
9 43875 43875
9 43881 43881
9 43882 43882
9 43911 43911
9 43918 43918
9 43923 43923
9 43942 43942
9 43946 43946
9 43971 43971
9 43973 43973
9 43977 43977
9 44001 44001
9 44016 44016
9 44111 44111
9 44119 44119
9 44147 44147
9 44303 44303
9 44311 44311
9 44327 44327
9 44331 44331
9 44342 44342
9 44346 44346
9 44359 44359
9 44373 44373
9 44390 44390
9 44394 44394
9 44401 44401
9 44423 44423
9 44559 44559
9 44567 44567
9 44571 44571
9 44595 44595
9 44615 44615
9 44619 44619
9 44630 44630
9 44658 44658
9 44683 44683
9 44691 44691
9 44714 44714
9 44739 44739
9 44770 44770
9 44807 44807
9 44814 44814
9 44819 44819
9 44825 44825
9 44838 44838
9 44842 44842
9 44849 44849
9 44867 44867
9 44869 44869
9 44870 44870
9 44873 44873
9 44881 44881
9 44897 44897
9 44912 44912
9 44931 44931
9 44934 44934
9 44945 44945
9 44962 44962
9 44993 44993
9 45119 45119
9 45271 45271
9 45306 45306
9 45343 45343
9 45367 45367
9 45371 45371
9 45391 45391
9 45405 45405
9 45415 45415
9 45427 45427
9 45429 45429
9 45430 45430
9 45434 45434
9 45463 45463
9 45491 45491
9 45494 45494
9 45517 45517
9 45541 45541
9 45542 45542
9 45615 45615
9 45627 45627
9 45655 45655
9 45659 45659
9 45661 45661
9 45675 45675
9 45678 45678
9 45683 45683
9 45689 45689
9 45690 45690
9 45711 45711
9 45719 45719
9 45726 45726
9 45750 45750
9 45754 45754
9 45767 45767
9 45779 45779
9 45781 45781
9 45782 45782
9 45798 45798
9 45802 45802
9 45839 45839
9 45851 45851
9 45867 45867
9 45869 45869
9 45875 45875
9 45882 45882
9 45899 45899
9 45901 45901
9 45909 45909
9 45923 45923
9 45925 45925
9 45926 45926
9 45930 45930
9 45932 45932
9 45937 45937
9 45938 45938
9 45959 45959
9 45963 45963
9 45965 45965
9 45966 45966
9 45974 45974
9 45977 45977
9 45987 45987
9 45990 45990
9 46001 46001
9 46002 46002
9 46008 46008
9 46022 46022
9 46025 46025
9 46033 46033
9 46049 46049
9 46050 46050
9 46052 46052
9 46056 46056
9 46064 46064
9 46167 46167
9 46202 46202
9 46231 46231
9 46359 46359
9 46390 46390
9 46413 46413
9 46437 46437
9 46438 46438
9 46615 46615
9 46646 46646
9 46663 46663
9 46675 46675
9 46694 46694
9 46698 46698
9 46727 46727
9 46739 46739
9 46770 46770
9 46787 46787
9 46790 46790
9 46801 46801
9 46818 46818
9 46855 46855
9 46870 46870
9 46883 46883
9 46885 46885
9 46886 46886
9 46897 46897
9 46898 46898
9 46921 46921
9 46929 46929
9 46945 46945
9 46946 46946
9 46952 46952
9 46979 46979
9 46981 46981
9 46985 46985
9 47009 47009
9 47010 47010
9 47044 47044
9 47072 47072
9 47135 47135
9 47159 47159
9 47183 47183
9 47207 47207
9 47219 47219
9 47226 47226
9 47255 47255
9 47303 47303
9 47383 47383
9 47389 47389
9 47411 47411
9 47431 47431
9 47437 47437
9 47445 47445
9 47461 47461
9 47465 47465
9 47476 47476
9 47495 47495
9 47509 47509
9 47526 47526
9 47557 47557
9 47631 47631
9 47643 47643
9 47659 47659
9 47667 47667
9 47674 47674
9 47691 47691
9 47699 47699
9 47701 47701
9 47715 47715
9 47722 47722
9 47729 47729
9 47730 47730
9 47751 47751
9 47755 47755
9 47779 47779
9 47794 47794
9 47814 47814
9 47825 47825
9 47842 47842
9 47879 47879
9 47883 47883
9 47885 47885
9 47907 47907
9 47913 47913
9 47914 47914
9 47922 47922
9 47939 47939
9 47941 47941
9 47970 47970
9 47972 47972
9 48003 48003
9 48005 48005
9 48006 48006
9 48009 48009
9 48033 48033
9 48048 48048
9 48065 48065
9 48096 48096
9 48151 48151
9 48179 48179
9 48199 48199
9 48391 48391
9 48422 48422
9 48453 48453
9 48647 48647
9 48651 48651
9 48675 48675
9 48710 48710
9 48721 48721
9 48738 48738
9 48771 48771
9 48899 48899
9 48905 48905
9 48929 48929
9 48961 48961
9 48992 48992
9 49025 49025
9 49279 49279
9 49375 49375
9 49471 49471
9 49533 49533
9 49653 49653
9 49727 49727
9 49759 49759
9 49783 49783
9 49790 49790
9 49823 49823
9 49847 49847
9 49851 49851
9 49883 49883
9 49910 49910
9 49914 49914
9 49967 49967
9 49981 49981
9 50041 50041
9 50077 50077
9 50094 50094
9 50101 50101
9 50105 50105
9 50106 50106
9 50133 50133
9 50154 50154
9 50162 50162
9 50164 50164
9 50335 50335
9 50422 50422
9 50583 50583
9 50645 50645
9 50719 50719
9 50839 50839
9 50843 50843
9 50846 50846
9 50867 50867
9 50870 50870
9 50930 50930
9 50973 50973
9 50987 50987
9 50997 50997
9 51001 51001
9 51002 51002
9 51029 51029
9 51060 51060
9 51079 51079
9 51093 51093
9 51094 51094
9 51110 51110
9 51121 51121
9 51153 51153
9 51387 51387
9 51390 51390
9 51415 51415
9 51487 51487
9 51503 51503
9 51511 51511
9 51535 51535
9 51543 51543
9 51573 51573
9 51574 51574
9 51599 51599
9 51613 51613
9 51637 51637
9 51638 51638
9 51669 51669
9 51697 51697
9 51700 51700
9 51863 51863
9 51867 51867
9 51898 51898
9 51923 51923
9 52025 52025
9 52081 52081
9 52107 52107
9 52117 52117
9 52138 52138
9 52145 52145
9 52146 52146
9 52519 52519
9 52531 52531
9 52533 52533
9 52565 52565
9 52646 52646
9 53013 53013
9 53027 53027
9 53041 53041
9 53042 53042
9 53137 53137
9 53154 53154
9 53311 53311
9 53343 53343
9 53367 53367
9 53407 53407
9 53431 53431
9 53565 53565
9 53591 53591
9 53655 53655
9 53717 53717
9 53791 53791
9 53822 53822
9 53915 53915
9 53939 53939
9 53942 53942
9 53946 53946
9 54002 54002
9 54073 54073
9 54129 54129
9 54165 54165
9 54186 54186
9 54194 54194
9 54196 54196
9 54454 54454
9 54677 54677
9 54962 54962
9 55061 55061
9 55092 55092
9 55185 55185
9 55447 55447
9 55567 55567
9 55575 55575
9 55605 55605
9 55606 55606
9 55701 55701
9 55729 55729
9 56071 56071
9 56113 56113
9 56226 56226
9 56597 56597
9 57122 57122
9 57439 57439
9 57463 57463
9 57467 57467
9 57469 57469
9 57503 57503
9 57534 57534
9 57551 57551
9 57559 57559
9 57565 57565
9 57590 57590
9 57647 57647
9 57659 57659
9 57693 57693
9 57709 57709
9 57717 57717
9 57721 57721
9 57724 57724
9 57743 57743
9 57751 57751
9 57773 57773
9 57774 57774
9 57782 57782
9 57785 57785
9 57813 57813
9 57830 57830
9 57833 57833
9 57841 57841
9 57915 57915
9 57947 57947
9 57949 57949
9 57963 57963
9 57971 57971
9 57978 57978
9 57999 57999
9 58007 58007
9 58011 58011
9 58030 58030
9 58035 58035
9 58041 58041
9 58055 58055
9 58062 58062
9 58073 58073
9 58086 58086
9 58097 58097
9 58098 58098
9 58155 58155
9 58189 58189
9 58217 58217
9 58218 58218
9 58247 58247
9 58254 58254
9 58265 58265
9 58278 58278
9 58281 58281
9 58282 58282
9 58289 58289
9 58309 58309
9 58313 58313
9 58337 58337
9 58399 58399
9 58430 58430
9 58447 58447
9 58455 58455
9 58461 58461
9 58483 58483
9 58485 58485
9 58486 58486
9 58511 58511
9 58550 58550
9 58581 58581
9 58598 58598
9 58639 58639
9 58647 58647
9 58669 58669
9 58670 58670
9 58678 58678
9 58695 58695
9 58709 58709
9 58729 58729
9 58737 58737
9 58759 58759
9 58765 58765
9 58773 58773
9 58789 58789
9 58793 58793
9 58804 58804
9 58821 58821
9 58895 58895
9 58903 58903
9 58907 58907
9 58926 58926
9 58931 58931
9 58937 58937
9 58951 58951
9 58958 58958
9 58969 58969
9 58982 58982
9 58993 58993
9 58994 58994
9 59019 59019
9 59022 59022
9 59027 59027
9 59029 59029
9 59033 59033
9 59050 59050
9 59057 59057
9 59058 59058
9 59106 59106
9 59143 59143
9 59161 59161
9 59174 59174
9 59177 59177
9 59178 59178
9 59185 59185
9 59209 59209
9 59269 59269
9 59270 59270
9 59281 59281
9 59329 59329
9 59451 59451
9 59454 59454
9 59479 59479
9 59485 59485
9 59499 59499
9 59502 59502
9 59507 59507
9 59563 59563
9 59566 59566
9 59574 59574
9 59591 59591
9 59622 59622
9 59687 59687
9 59691 59691
9 59693 59693
9 59725 59725
9 59733 59733
9 59750 59750
9 59764 59764
9 59814 59814
9 59817 59817
9 59931 59931
9 59947 59947
9 59955 59955
9 60003 60003
9 60010 60010
9 60039 60039
9 60051 60051
9 60074 60074
9 60195 60195
9 60202 60202
9 60233 60233
9 60297 60297
9 60431 60431
9 60439 60439
9 60459 60459
9 60470 60470
9 60487 60487
9 60501 60501
9 60518 60518
9 60529 60529
9 60551 60551
9 60679 60679
9 60685 60685
9 60707 60707
9 60710 60710
9 60713 60713
9 60935 60935
9 60947 60947
9 60953 60953
9 60970 60970
9 60977 60977
9 61073 61073
9 61193 61193
9 61495 61495
9 61499 61499
9 61543 61543
9 61555 61555
9 61557 61557
9 61558 61558
9 61619 61619
9 61621 61621
9 61622 61622
9 61670 61670
9 61684 61684
9 61739 61739
9 61741 61741
9 61749 61749
9 61753 61753
9 61812 61812
9 61862 61862
9 61873 61873
9 61967 61967
9 61979 61979
9 61995 61995
9 62003 62003
9 62010 62010
9 62027 62027
9 62051 62051
9 62058 62058
9 62065 62065
9 62087 62087
9 62091 62091
9 62094 62094
9 62102 62102
9 62105 62105
9 62115 62115
9 62129 62129
9 62150 62150
9 62161 62161
9 62221 62221
9 62249 62249
9 62342 62342
9 62345 62345
9 62515 62515
9 62517 62517
9 62518 62518
9 62535 62535
9 62566 62566
9 62630 62630
9 62983 62983
9 62998 62998
9 63011 63011
9 63014 63014
9 63025 63025
9 63057 63057
9 63107 63107
9 63238 63238
9 63534 63534
9 63539 63539
9 63587 63587
9 63654 63654
9 63779 63779
9 63782 63782
9 64011 64011
9 64035 64035
9 64131 64131
9 64134 64134
9 64550 64550
9 65027 65027
9 82365 82365
9 82873 82873
9 83769 83769
9 83861 83861
9 83892 83892
9 84285 84285
9 84405 84405
9 85809 85809
9 90358 90358
9 90553 90553
9 91191 91191
9 91318 91318
9 91366 91366
9 91445 91445
9 91675 91675
9 91691 91691
9 91699 91699
9 91783 91783
9 91814 91814
9 91825 91825
9 92270 92270
9 92334 92334
9 92582 92582
9 93235 93235
9 93350 93350
9 93731 93731
9 94326 94326
9 94390 94390
9 95779 95779
9 96550 96550
9 99133 99133
9 99165 99165
9 99189 99189
9 99229 99229
9 99253 99253
9 99254 99254
9 99313 99313
9 99316 99316
9 100245 100245
9 100273 100273
9 101269 101269
9 101329 101329
9 103219 103219
9 107067 107067
9 107087 107087
9 107095 107095
9 107118 107118
9 107126 107126
9 107182 107182
9 107310 107310
9 107366 107366
9 107377 107377
9 108055 108055
9 108059 108059
9 108075 108075
9 108083 108083
9 108115 108115
9 108131 108131
9 108167 108167
9 108179 108179
9 108299 108299
9 108309 108309
9 108323 108323
9 108326 108326
9 108433 108433
9 109071 109071
9 109079 109079
9 109102 109102
9 109107 109107
9 109127 109127
9 109158 109158
9 109350 109350
9 110091 110091
9 110099 110099
9 110115 110115
9 110147 110147
9 110339 110339
9 112135 112135
9 112163 112163
9 157451 157451


==> anc/old_pegs/Aggregator/TruncTriangle6_data/AllfinishType2.txt <==
1 4 4
2 5 5
2 12 12
2 192 192
3 14 14
3 73 73
3 88 88
3 104 104
3 196 196
3 517 517
3 552 552
3 704 704
3 1104 1104
3 1216 1216
3 1664 1664
4 60 60
4 77 77
4 78 78
4 89 89
4 106 106
4 108 108
4 198 198
4 204 204
4 228 228
4 240 240
4 360 360
4 525 525
4 537 537
4 554 554
4 585 585
4 650 650
4 652 652
4 680 680
4 705 705
4 712 712
4 736 736
4 1038 1038
4 1049 1049
4 1050 1050
4 1094 1094
4 1097 1097
4 1100 1100
4 1105 1105
4 1112 1112
4 1162 1162
4 1164 1164
4 1188 1188
4 1200 1200
4 1218 1218
4 1220 1220
4 1348 1348
4 1412 1412
4 1424 1424
4 1472 1472
4 1545 1545
4 1546 1546
4 1666 1666
4 1672 1672
4 1920 1920
4 2059 2059
4 2090 2090
4 2122 2122
4 2146 2146
4 2216 2216
4 2248 2248
4 2400 2400
4 3090 3090
4 3138 3138
4 5888 5888
5 61 61
5 79 79
5 109 109
5 110 110
5 121 121
5 122 122
5 124 124
5 174 174
5 186 186
5 188 188
5 205 205
5 213 213
5 220 220
5 229 229
5 236 236
5 242 242
5 244 244
5 248 248
5 361 361
5 376 376
5 484 484
5 527 527
5 572 572
5 617 617
5 618 618
5 620 620
5 651 651
5 653 653
5 682 682
5 709 709
5 714 714
5 721 721
5 738 738
5 740 740
5 744 744
5 824 824
5 905 905
5 920 920
5 968 968
5 992 992
5 1051 1051
5 1069 1069
5 1070 1070
5 1081 1081
5 1084 1084
5 1099 1099
5 1101 1101
5 1110 1110
5 1114 1114
5 1130 1130
5 1132 1132
5 1140 1140
5 1144 1144
5 1166 1166
5 1173 1173
5 1174 1174
5 1177 1177
5 1190 1190
5 1201 1201
5 1208 1208
5 1222 1222
5 1233 1233
5 1234 1234
5 1236 1236
5 1240 1240
5 1264 1264
5 1293 1293
5 1294 1294
5 1305 1305
5 1308 1308
5 1353 1353
5 1364 1364
5 1368 1368
5 1380 1380
5 1392 1392
5 1414 1414
5 1417 1417
5 1418 1418
5 1420 1420
5 1425 1425
5 1432 1432
5 1444 1444
5 1448 1448
5 1473 1473
5 1488 1488
5 1504 1504
5 1547 1547
5 1578 1578
5 1610 1610
5 1617 1617
5 1634 1634
5 1673 1673
5 1682 1682
5 1704 1704
5 1729 1729
5 1730 1730
5 1732 1732
5 1736 1736
5 1760 1760
5 1801 1801
5 1816 1816
5 1864 1864
5 1888 1888
5 1921 1921
5 1928 1928
5 1936 1936
5 1952 1952
5 2063 2063
5 2094 2094
5 2119 2119
5 2137 2137
5 2138 2138
5 2162 2162
5 2168 2168
5 2220 2220
5 2226 2226
5 2249 2249
5 2252 2252
5 2345 2345
5 2348 2348
5 2401 2401
5 2408 2408
5 2416 2416
5 2571 2571
5 2697 2697
5 2760 2760
5 2945 2945
5 3083 3083
5 3086 3086
5 3097 3097
5 3114 3114
5 3139 3139
5 3146 3146
5 3160 3160
5 3170 3170
5 3184 3184
5 3206 3206
5 3209 3209
5 3210 3210
5 3212 3212
5 3217 3217
5 3224 3224
5 3248 3248
5 3272 3272
5 3280 3280
5 3368 3368
5 3393 3393
5 3396 3396
5 3408 3408
5 3457 3457
5 3458 3458
5 3464 3464
5 3488 3488
5 4649 4649
5 4650 4650
5 4712 4712
5 4741 4741
5 4753 4753
5 4770 4770
5 4776 4776
5 4801 4801
5 4816 4816
5 4936 4936
5 4960 4960
5 5190 5190
5 5201 5201
5 5296 5296
5 5313 5313
5 5412 5412
5 5642 5642
5 5650 5650
5 5712 5712
5 5761 5761
5 5762 5762
5 5890 5890
5 5896 5896
5 6016 6016
5 6666 6666
5 6786 6786
5 6792 6792
5 7040 7040
5 7216 7216
5 7936 7936
5 8746 8746
5 9858 9858
5 13888 13888
5 16526 16526
5 16537 16537
5 16624 16624
5 16808 16808
5 17422 17422
5 17433 17433
5 17520 17520
5 17542 17542
5 17553 17553
5 17584 17584
5 17704 17704
5 17796 17796
5 17824 17824
5 18848 18848
5 19744 19744
5 20656 20656
5 21552 21552
5 21764 21764
5 25609 25609
5 32924 32924
5 32980 32980
5 33100 33100
5 33128 33128
5 33220 33220
5 33820 33820
5 35112 35112
6 95 95
6 123 123
6 125 125
6 175 175
6 190 190
6 215 215
6 221 221
6 238 238
6 245 245
6 246 246
6 249 249
6 365 365
6 366 366
6 377 377
6 378 378
6 380 380
6 486 486
6 492 492
6 591 591
6 619 619
6 621 621
6 655 655
6 667 667
6 686 686
6 711 711
6 717 717
6 729 729
6 730 730
6 732 732
6 745 745
6 753 753
6 754 754
6 756 756
6 760 760
6 797 797
6 826 826
6 873 873
6 888 888
6 921 921
6 937 937
6 938 938
6 940 940
6 952 952
6 965 965
6 969 969
6 984 984
6 993 993
6 1000 1000
6 1008 1008
6 1055 1055
6 1071 1071
6 1086 1086
6 1103 1103
6 1115 1115
6 1117 1117
6 1134 1134
6 1141 1141
6 1142 1142
6 1145 1145
6 1179 1179
6 1181 1181
6 1182 1182
6 1206 1206
6 1210 1210
6 1229 1229
6 1230 1230
6 1235 1235
6 1237 1237
6 1241 1241
6 1242 1242
6 1244 1244
6 1253 1253
6 1254 1254
6 1266 1266
6 1268 1268
6 1295 1295
6 1310 1310
6 1325 1325
6 1326 1326
6 1338 1338
6 1340 1340
6 1365 1365
6 1366 1366
6 1369 1369
6 1382 1382
6 1385 1385
6 1386 1386
6 1388 1388
6 1393 1393
6 1400 1400
6 1419 1419
6 1421 1421
6 1430 1430
6 1434 1434
6 1436 1436
6 1445 1445
6 1450 1450
6 1452 1452
6 1460 1460
6 1464 1464
6 1477 1477
6 1478 1478
6 1484 1484
6 1489 1489
6 1490 1490
6 1492 1492
6 1506 1506
6 1508 1508
6 1512 1512
6 1551 1551
6 1563 1563
6 1582 1582
6 1607 1607
6 1611 1611
6 1613 1613
6 1625 1625
6 1626 1626
6 1650 1650
6 1652 1652
6 1656 1656
6 1675 1675
6 1677 1677
6 1678 1678
6 1683 1683
6 1689 1689
6 1690 1690
6 1706 1706
6 1713 1713
6 1714 1714
6 1731 1731
6 1733 1733
6 1737 1737
6 1738 1738
6 1740 1740
6 1752 1752
6 1762 1762
6 1764 1764
6 1776 1776
6 1817 1817
6 1833 1833
6 1834 1834
6 1836 1836
6 1848 1848
6 1861 1861
6 1880 1880
6 1889 1889
6 1896 1896
6 1904 1904
6 1925 1925
6 1930 1930
6 1932 1932
6 1937 1937
6 1938 1938
6 1954 1954
6 1956 1956
6 1960 1960
6 1985 1985
6 2000 2000
6 2095 2095
6 2107 2107
6 2110 2110
6 2135 2135
6 2139 2139
6 2141 2141
6 2158 2158
6 2163 2163
6 2169 2169
6 2170 2170
6 2172 2172
6 2221 2221
6 2222 2222
6 2230 2230
6 2234 2234
6 2254 2254
6 2281 2281
6 2282 2282
6 2296 2296
6 2347 2347
6 2349 2349
6 2364 2364
6 2405 2405
6 2410 2410
6 2412 2412
6 2418 2418
6 2536 2536
6 2603 2603
6 2606 2606
6 2635 2635
6 2659 2659
6 2680 2680
6 2707 2707
6 2729 2729
6 2730 2730
6 2732 2732
6 2761 2761
6 2792 2792
6 2841 2841
6 2913 2913
6 2953 2953
6 2977 2977
6 2980 2980
6 2984 2984
6 3087 3087
6 3118 3118
6 3129 3129
6 3130 3130
6 3143 3143
6 3150 3150
6 3155 3155
6 3157 3157
6 3158 3158
6 3161 3161
6 3174 3174
6 3178 3178
6 3185 3185
6 3192 3192
6 3211 3211
6 3213 3213
6 3219 3219
6 3221 3221
6 3226 3226
6 3242 3242
6 3250 3250
6 3256 3256
6 3270 3270
6 3274 3274
6 3281 3281
6 3282 3282
6 3284 3284
6 3298 3298
6 3339 3339
6 3341 3341
6 3342 3342
6 3353 3353
6 3354 3354
6 3369 3369
6 3384 3384
6 3398 3398
6 3401 3401
6 3404 3404
6 3409 3409
6 3425 3425
6 3426 3426
6 3428 3428
6 3432 3432
6 3440 3440
6 3459 3459
6 3461 3461
6 3465 3465
6 3466 3466
6 3468 3468
6 3474 3474
6 3476 3476
6 3480 3480
6 3490 3490
6 3492 3492
6 3504 3504
6 3522 3522
6 3524 3524
6 3528 3528
6 3552 3552
6 3626 3626
6 3651 3651
6 3722 3722
6 3729 3729
6 3746 3746
6 3792 3792
6 3936 3936
6 3976 3976
6 4000 4000
6 4623 4623
6 4651 4651
6 4685 4685
6 4686 4686
6 4697 4697
6 4698 4698
6 4709 4709
6 4714 4714
6 4721 4721
6 4722 4722
6 4743 4743
6 4747 4747
6 4749 4749
6 4750 4750
6 4761 4761
6 4762 4762
6 4777 4777
6 4785 4785
6 4788 4788
6 4806 4806
6 4809 4809
6 4810 4810
6 4812 4812
6 4817 4817
6 4824 4824
6 4833 4833
6 4834 4834
6 4840 4840
6 4848 4848
6 4906 4906
6 4920 4920
6 4933 4933
6 4938 4938
6 4945 4945
6 4962 4962
6 4968 4968
6 5032 5032
6 5040 5040
6 5060 5060
6 5064 5064
6 5088 5088
6 5135 5135
6 5166 5166
6 5174 5174
6 5177 5177
6 5191 5191
6 5195 5195
6 5197 5197
6 5206 5206
6 5209 5209
6 5222 5222
6 5233 5233
6 5234 5234
6 5236 5236
6 5240 5240
6 5286 5286
6 5290 5290
6 5297 5297
6 5300 5300
6 5315 5315
6 5317 5317
6 5324 5324
6 5346 5346
6 5360 5360
6 5414 5414
6 5420 5420
6 5488 5488
6 5643 5643
6 5657 5657
6 5658 5658
6 5702 5702
6 5705 5705
6 5706 5706
6 5713 5713
6 5730 5730
6 5763 5763
6 5769 5769
6 5770 5770
6 5778 5778
6 5794 5794
6 5808 5808
6 5826 5826
6 5832 5832
6 5897 5897
6 5928 5928
6 5956 5956
6 5960 5960
6 5984 5984
6 6017 6017
6 6020 6020
6 6032 6032
6 6080 6080
6 6667 6667
6 6698 6698
6 6730 6730
6 6737 6737
6 6754 6754
6 6787 6787
6 6793 6793
6 6802 6802
6 6824 6824
6 6849 6849
6 6850 6850
6 6921 6921
6 6984 6984
6 7008 7008
6 7041 7041
6 7048 7048
6 7056 7056
6 7072 7072
6 7182 7182
6 7189 7189
6 7206 7206
6 7210 7210
6 7217 7217
6 7235 7235
6 7238 7238
6 7249 7249
6 7280 7280
6 7330 7330
6 7460 7460
6 7464 7464
6 7520 7520
6 7698 7698
6 7746 7746
6 7810 7810
6 7937 7937
6 7968 7968
6 8719 8719
6 8905 8905
6 8930 8930
6 9004 9004
6 9739 9739
6 9802 9802
6 9826 9826
6 9866 9866
6 9928 9928
6 9952 9952
6 10049 10049
6 10114 10114
6 10128 10128
6 11841 11841
6 11968 11968
6 13833 13833
6 13857 13857
6 13890 13890
6 13920 13920
6 13984 13984
6 14016 14016
6 16494 16494
6 16505 16505
6 16570 16570
6 16572 16572
6 16590 16590
6 16597 16597
6 16601 16601
6 16632 16632
6 16781 16781
6 16796 16796
6 16844 16844
6 16868 16868
6 16872 16872
6 17066 17066
6 17423 17423
6 17454 17454
6 17465 17465
6 17466 17466
6 17468 17468
6 17486 17486
6 17493 17493
6 17497 17497
6 17521 17521
6 17528 17528
6 17557 17557
6 17558 17558
6 17564 17564
6 17586 17586
6 17588 17588
6 17592 17592
6 17606 17606
6 17617 17617
6 17677 17677
6 17689 17689
6 17692 17692
6 17705 17705
6 17720 17720
6 17740 17740
6 17764 17764
6 17776 17776
6 17797 17797
6 17801 17801
6 17804 17804
6 17812 17812
6 17828 17828
6 17840 17840
6 17888 17888
6 18058 18058
6 18065 18065
6 18082 18082
6 18312 18312
6 18336 18336
6 18521 18521
6 18610 18610
6 18729 18729
6 18744 18744
6 18792 18792
6 18821 18821
6 18825 18825
6 18856 18856
6 19481 19481
6 19506 19506
6 19512 19512
6 19632 19632
6 19717 19717
6 19745 19745
6 19752 19752
6 19760 19760
6 19841 19841
6 20526 20526
6 20537 20537
6 20572 20572
6 20600 20600
6 20622 20622
6 20629 20629
6 20633 20633
6 20650 20650
6 20664 20664
6 20692 20692
6 20720 20720
6 20761 20761
6 20812 20812
6 20848 20848
6 20876 20876
6 20900 20900
6 20904 20904
6 21518 21518
6 21525 21525
6 21526 21526
6 21529 21529
6 21553 21553
6 21560 21560
6 21588 21588
6 21616 21616
6 21638 21638
6 21649 21649
6 21652 21652
6 21666 21666
6 21766 21766
6 21772 21772
6 21777 21777
6 21800 21800
6 21808 21808
6 21892 21892
6 21920 21920
6 22304 22304
6 22553 22553
6 22640 22640
6 22662 22662
6 22673 22673
6 22704 22704
6 22824 22824
6 22916 22916
6 22944 22944
6 23569 23569
6 23812 23812
6 23840 23840
6 24969 24969
6 25056 25056
6 25611 25611
6 25642 25642
6 25698 25698
6 25734 25734
6 25737 25737
6 25865 25865
6 25952 25952
6 25985 25985
6 26016 26016
6 27657 27657
6 27682 27682
6 28714 28714
6 29088 29088
6 29730 29730
6 29984 29984
6 32861 32861
6 32862 32862
6 32890 32890
6 32892 32892
6 32926 32926
6 32982 32982
6 32988 32988
6 33012 33012
6 33016 33016
6 33101 33101
6 33116 33116
6 33132 33132
6 33144 33144
6 33166 33166
6 33196 33196
6 33208 33208
6 33236 33236
6 33264 33264
6 33369 33369
6 33436 33436
6 33464 33464
6 33489 33489
6 33520 33520
6 33640 33640
6 33673 33673
6 33732 33732
6 33760 33760
6 33821 33821
6 33849 33849
6 33884 33884
6 33906 33906
6 33948 33948
6 33972 33972
6 34004 34004
6 34032 34032
6 34090 34090
6 34092 34092
6 34117 34117
6 34132 34132
6 34152 34152
6 34188 34188
6 34196 34196
6 34212 34212
6 34216 34216
6 34244 34244
6 34329 34329
6 34569 34569
6 34600 34600
6 34692 34692
6 34874 34874
6 34902 34902
6 34930 34930
6 35000 35000
6 35085 35085
6 35114 35114
6 35116 35116
6 35141 35141
6 35148 35148
6 35156 35156
6 35184 35184
6 35240 35240
6 35593 35593
6 35713 35713
6 35862 35862
6 36102 36102
6 36108 36108
6 36136 36136
6 36609 36609
6 36893 36893
6 36922 36922
6 36924 36924
6 36949 36949
6 36980 36980
6 37044 37044
6 37133 37133
6 37224 37224
6 37401 37401
6 37521 37521
6 37552 37552
6 37916 37916
6 37938 37938
6 38149 38149
7 127 127
7 191 191
7 253 253
7 254 254
7 367 367
7 382 382
7 493 493
7 501 501
7 508 508
7 623 623
7 635 635
7 637 637
7 699 699
7 702 702
7 727 727
7 731 731
7 733 733
7 749 749
7 750 750
7 755 755
7 761 761
7 762 762
7 764 764
7 799 799
7 861 861
7 889 889
7 911 911
7 925 925
7 939 939
7 941 941
7 954 954
7 956 956
7 973 973
7 981 981
7 985 985
7 986 986
7 997 997
7 1002 1002
7 1004 1004
7 1009 1009
7 1010 1010
7 1087 1087
7 1135 1135
7 1147 1147
7 1149 1149
7 1150 1150
7 1183 1183
7 1207 1207
7 1214 1214
7 1231 1231
7 1239 1239
7 1246 1246
7 1255 1255
7 1270 1270
7 1273 1273
7 1274 1274
7 1311 1311
7 1339 1339
7 1341 1341
7 1359 1359
7 1373 1373
7 1374 1374
7 1389 1389
7 1398 1398
7 1402 1402
7 1404 1404
7 1423 1423
7 1435 1435
7 1437 1437
7 1438 1438
7 1454 1454
7 1461 1461
7 1462 1462
7 1465 1465
7 1479 1479
7 1485 1485
7 1486 1486
7 1494 1494
7 1497 1497
7 1500 1500
7 1509 1509
7 1510 1510
7 1521 1521
7 1522 1522
7 1524 1524
7 1528 1528
7 1583 1583
7 1595 1595
7 1598 1598
7 1623 1623
7 1627 1627
7 1629 1629
7 1643 1643
7 1645 1645
7 1646 1646
7 1651 1651
7 1657 1657
7 1658 1658
7 1679 1679
7 1687 1687
7 1694 1694
7 1709 1709
7 1710 1710
7 1718 1718
7 1721 1721
7 1722 1722
7 1735 1735
7 1742 1742
7 1747 1747
7 1749 1749
7 1753 1753
7 1766 1766
7 1769 1769
7 1770 1770
7 1777 1777
7 1784 1784
7 1807 1807
7 1819 1819
7 1821 1821
7 1835 1835
7 1837 1837
7 1850 1850
7 1869 1869
7 1877 1877
7 1881 1881
7 1893 1893
7 1898 1898
7 1900 1900
7 1905 1905
7 1906 1906
7 1927 1927
7 1931 1931
7 1933 1933
7 1934 1934
7 1945 1945
7 1946 1946
7 1957 1957
7 1961 1961
7 1970 1970
7 1972 1972
7 1976 1976
7 1993 1993
7 1994 1994
7 1996 1996
7 2001 2001
7 2017 2017
7 2018 2018
7 2020 2020
7 2024 2024
7 2032 2032
7 2111 2111
7 2143 2143
7 2159 2159
7 2167 2167
7 2174 2174
7 2231 2231
7 2235 2235
7 2255 2255
7 2269 2269
7 2283 2283
7 2285 2285
7 2298 2298
7 2351 2351
7 2365 2365
7 2407 2407
7 2413 2413
7 2414 2414
7 2425 2425
7 2426 2426
7 2428 2428
7 2537 2537
7 2540 2540
7 2653 2653
7 2670 2670
7 2675 2675
7 2681 2681
7 2703 2703
7 2715 2715
7 2731 2731
7 2739 2739
7 2742 2742
7 2746 2746
7 2763 2763
7 2765 2765
7 2766 2766
7 2777 2777
7 2794 2794
7 2859 2859
7 2861 2861
7 2873 2873
7 2905 2905
7 2921 2921
7 2929 2929
7 2955 2955
7 2957 2957
7 2979 2979
7 2985 2985
7 2986 2986
7 2988 2988
7 3000 3000
7 3048 3048
7 3103 3103
7 3131 3131
7 3151 3151
7 3163 3163
7 3165 3165
7 3166 3166
7 3175 3175
7 3179 3179
7 3187 3187
7 3189 3189
7 3190 3190
7 3194 3194
7 3215 3215
7 3223 3223
7 3227 3227
7 3229 3229
7 3230 3230
7 3253 3253
7 3254 3254
7 3271 3271
7 3278 3278
7 3286 3286
7 3289 3289
7 3290 3290
7 3302 3302
7 3313 3313
7 3314 3314
7 3355 3355
7 3357 3357
7 3371 3371
7 3373 3373
7 3374 3374
7 3385 3385
7 3386 3386
7 3399 3399
7 3403 3403
7 3405 3405
7 3411 3411
7 3413 3413
7 3427 3427
7 3429 3429
7 3433 3433
7 3434 3434
7 3442 3442
7 3444 3444
7 3448 3448
7 3463 3463
7 3470 3470
7 3475 3475
7 3477 3477
7 3478 3478
7 3481 3481
7 3494 3494
7 3497 3497
7 3498 3498
7 3505 3505
7 3512 3512
7 3525 3525
7 3526 3526
7 3529 3529
7 3537 3537
7 3538 3538
7 3540 3540
7 3553 3553
7 3560 3560
7 3568 3568
7 3599 3599
7 3627 3627
7 3659 3659
7 3662 3662
7 3673 3673
7 3683 3683
7 3686 3686
7 3690 3690
7 3697 3697
7 3698 3698
7 3719 3719
7 3723 3723
7 3725 3725
7 3726 3726
7 3737 3737
7 3738 3738
7 3761 3761
7 3762 3762
7 3782 3782
7 3785 3785
7 3786 3786
7 3793 3793
7 3810 3810
7 3824 3824
7 3881 3881
7 3882 3882
7 3909 3909
7 3914 3914
7 3921 3921
7 3938 3938
7 3944 3944
7 3971 3971
7 3973 3973
7 3977 3977
7 4001 4001
7 4008 4008
7 4016 4016
7 4033 4033
7 4036 4036
7 4064 4064
7 4655 4655
7 4667 4667
7 4669 4669
7 4687 4687
7 4695 4695
7 4711 4711
7 4715 4715
7 4717 4717
7 4718 4718
7 4729 4729
7 4730 4730
7 4763 4763
7 4779 4779
7 4781 4781
7 4782 4782
7 4794 4794
7 4807 4807
7 4811 4811
7 4813 4813
7 4821 4821
7 4822 4822
7 4826 4826
7 4835 4835
7 4837 4837
7 4841 4841
7 4842 4842
7 4844 4844
7 4850 4850
7 4852 4852
7 4856 4856
7 4879 4879
7 4891 4891
7 4893 4893
7 4921 4921
7 4935 4935
7 4941 4941
7 4953 4953
7 4969 4969
7 4977 4977
7 4980 4980
7 5005 5005
7 5013 5013
7 5017 5017
7 5018 5018
7 5029 5029
7 5034 5034
7 5036 5036
7 5041 5041
7 5042 5042
7 5061 5061
7 5065 5065
7 5089 5089
7 5092 5092
7 5104 5104
7 5181 5181
7 5182 5182
7 5207 5207
7 5211 5211
7 5213 5213
7 5230 5230
7 5235 5235
7 5237 5237
7 5241 5241
7 5242 5242
7 5287 5287
7 5302 5302
7 5306 5306
7 5319 5319
7 5326 5326
7 5333 5333
7 5350 5350
7 5361 5361
7 5368 5368
7 5421 5421
7 5477 5477
7 5478 5478
7 5484 5484
7 5489 5489
7 5490 5490
7 5604 5604
7 5608 5608
7 5659 5659
7 5675 5675
7 5677 5677
7 5678 5678
7 5689 5689
7 5690 5690
7 5703 5703
7 5707 5707
7 5709 5709
7 5718 5718
7 5722 5722
7 5731 5731
7 5738 5738
7 5746 5746
7 5767 5767
7 5774 5774
7 5779 5779
7 5781 5781
7 5782 5782
7 5785 5785
7 5798 5798
7 5802 5802
7 5809 5809
7 5827 5827
7 5829 5829
7 5830 5830
7 5833 5833
7 5841 5841
7 5842 5842
7 5857 5857
7 5864 5864
7 5872 5872
7 5901 5901
7 5913 5913
7 5930 5930
7 5937 5937
7 5957 5957
7 5961 5961
7 5970 5970
7 5985 5985
7 5986 5986
7 5988 5988
7 6000 6000
7 6022 6022
7 6025 6025
7 6033 6033
7 6049 6049
7 6050 6050
7 6052 6052
7 6056 6056
7 6064 6064
7 6081 6081
7 6112 6112
7 6671 6671
7 6683 6683
7 6702 6702
7 6727 6727
7 6731 6731
7 6745 6745
7 6746 6746
7 6755 6755
7 6770 6770
7 6795 6795
7 6797 6797
7 6798 6798
7 6803 6803
7 6809 6809
7 6810 6810
7 6819 6819
7 6822 6822
7 6826 6826
7 6833 6833
7 6834 6834
7 6851 6851
7 6853 6853
7 6857 6857
7 6882 6882
7 6896 6896
7 6937 6937
7 6953 6953
7 6954 6954
7 6981 6981
7 6985 6985
7 7009 7009
7 7016 7016
7 7045 7045
7 7057 7057
7 7058 7058
7 7074 7074
7 7076 7076
7 7080 7080
7 7105 7105
7 7183 7183
7 7221 7221
7 7222 7222
7 7226 7226
7 7246 7246
7 7251 7251
7 7253 7253
7 7257 7257
7 7270 7270
7 7274 7274
7 7281 7281
7 7282 7282
7 7334 7334
7 7345 7345
7 7346 7346
7 7366 7366
7 7408 7408
7 7461 7461
7 7465 7465
7 7522 7522
7 7524 7524
7 7528 7528
7 7691 7691
7 7699 7699
7 7722 7722
7 7729 7729
7 7730 7730
7 7747 7747
7 7778 7778
7 7814 7814
7 7817 7817
7 7818 7818
7 7825 7825
7 7842 7842
7 7941 7941
7 7953 7953
7 7970 7970
7 8001 8001
7 8065 8065
7 8066 8066
7 8096 8096
7 8766 8766
7 8811 8811
7 8903 8903
7 8937 8937
7 8938 8938
7 8940 8940
7 8952 8952
7 9185 9185
7 9188 9188
7 9192 9192
7 9774 9774
7 9799 9799
7 9811 9811
7 9833 9833
7 9834 9834
7 9867 9867
7 9897 9897
7 9898 9898
7 9925 9925
7 9930 9930
7 9937 9937
7 9954 9954
7 9960 9960
7 9995 9995
7 10009 10009
7 10057 10057
7 10058 10058
7 10082 10082
7 10084 10084
7 10088 10088
7 10096 10096
7 10115 10115
7 10121 10121
7 10122 10122
7 10145 10145
7 10146 10146
7 10184 10184
7 10208 10208
7 10827 10827
7 10851 10851
7 11112 11112
7 11787 11787
7 11849 11849
7 11873 11873
7 11913 11913
7 11914 11914
7 11938 11938
7 11970 11970
7 12161 12161
7 12224 12224
7 13865 13865
7 13866 13866
7 13891 13891
7 13893 13893
7 13894 13894
7 13897 13897
7 13906 13906
7 13921 13921
7 13986 13986
7 14017 14017
7 14176 14176
7 15905 15905
7 15937 15937
7 16543 16543
7 16605 16605
7 16606 16606
7 16630 16630
7 16634 16634
7 16636 16636
7 16749 16749
7 16764 16764
7 16814 16814
7 16825 16825
7 16845 16845
7 16860 16860
7 16876 16876
7 16888 16888
7 17039 17039
7 17113 17113
7 17130 17130
7 17137 17137
7 17321 17321
7 17336 17336
7 17384 17384
7 17439 17439
7 17467 17467
7 17469 17469
7 17487 17487
7 17501 17501
7 17502 17502
7 17525 17525
7 17526 17526
7 17530 17530
7 17532 17532
7 17559 17559
7 17563 17563
7 17565 17565
7 17566 17566
7 17582 17582
7 17589 17589
7 17590 17590
7 17593 17593
7 17614 17614
7 17625 17625
7 17628 17628
7 17650 17650
7 17652 17652
7 17656 17656
7 17691 17691
7 17693 17693
7 17709 17709
7 17710 17710
7 17721 17721
7 17722 17722
7 17749 17749
7 17765 17765
7 17769 17769
7 17778 17778
7 17780 17780
7 17784 17784
7 17806 17806
7 17813 17813
7 17814 17814
7 17817 17817
7 17830 17830
7 17834 17834
7 17836 17836
7 17841 17841
7 17848 17848
7 17861 17861
7 17865 17865
7 17876 17876
7 17935 17935
7 18009 18009
7 18033 18033
7 18055 18055
7 18059 18059
7 18073 18073
7 18074 18074
7 18076 18076
7 18097 18097
7 18098 18098
7 18100 18100
7 18104 18104
7 18122 18122
7 18146 18146
7 18217 18217
7 18232 18232
7 18280 18280
7 18309 18309
7 18313 18313
7 18337 18337
7 18344 18344
7 18352 18352
7 18491 18491
7 18554 18554
7 18556 18556
7 18583 18583
7 18587 18587
7 18606 18606
7 18618 18618
7 18652 18652
7 18680 18680
7 18717 18717
7 18765 18765
7 18789 18789
7 18793 18793
7 18808 18808
7 18829 18829
7 18841 18841
7 18858 18858
7 18860 18860
7 18889 18889
7 19337 19337
7 19361 19361
7 19479 19479
7 19483 19483
7 19485 19485
7 19507 19507
7 19513 19513
7 19514 19514
7 19576 19576
7 19598 19598
7 19603 19603
7 19605 19605
7 19609 19609
7 19633 19633
7 19640 19640
7 19665 19665
7 19668 19668
7 19696 19696
7 19725 19725
7 19733 19733
7 19737 19737
7 19749 19749
7 19754 19754
7 19756 19756
7 19762 19762
7 19788 19788
7 19809 19809
7 19824 19824
7 19849 19849
7 19852 19852
7 19874 19874
7 19876 19876
7 19880 19880
7 19888 19888
7 19905 19905
7 19936 19936
7 20024 20024
7 20257 20257
7 20573 20573
7 20574 20574
7 20590 20590
7 20597 20597
7 20601 20601
7 20623 20623
7 20637 20637
7 20638 20638
7 20662 20662
7 20666 20666
7 20668 20668
7 20686 20686
7 20693 20693
7 20697 20697
7 20700 20700
7 20710 20710
7 20714 20714
7 20721 20721
7 20724 20724
7 20781 20781
7 20794 20794
7 20796 20796
7 20821 20821
7 20877 20877
7 20892 20892
7 20905 20905
7 20908 20908
7 20920 20920
7 20940 20940
7 20948 20948
7 20964 20964
7 20968 20968
7 21112 21112
7 21134 21134
7 21145 21145
7 21162 21162
7 21169 21169
7 21208 21208
7 21232 21232
7 21352 21352
7 21416 21416
7 21519 21519
7 21533 21533
7 21534 21534
7 21557 21557
7 21562 21562
7 21589 21589
7 21596 21596
7 21617 21617
7 21639 21639
7 21643 21643
7 21646 21646
7 21654 21654
7 21657 21657
7 21660 21660
7 21670 21670
7 21681 21681
7 21682 21682
7 21684 21684
7 21688 21688
7 21702 21702
7 21713 21713
7 21730 21730
7 21744 21744
7 21773 21773
7 21781 21781
7 21810 21810
7 21812 21812
7 21816 21816
7 21860 21860
7 21893 21893
7 21897 21897
7 21905 21905
7 21908 21908
7 21921 21921
7 21928 21928
7 21936 21936
7 21956 21956
7 21984 21984
7 22041 22041
7 22065 22065
7 22066 22066
7 22128 22128
7 22150 22150
7 22154 22154
7 22161 22161
7 22168 22168
7 22178 22178
7 22192 22192
7 22277 22277
7 22289 22289
7 22306 22306
7 22312 22312
7 22404 22404
7 22432 22432
7 22585 22585
7 22586 22586
7 22613 22613
7 22641 22641
7 22648 22648
7 22663 22663
7 22667 22667
7 22677 22677
7 22678 22678
7 22698 22698
7 22706 22706
7 22708 22708
7 22712 22712
7 22726 22726
7 22737 22737
7 22797 22797
7 22825 22825
7 22860 22860
7 22884 22884
7 22896 22896
7 22917 22917
7 22921 22921
7 22924 22924
7 22932 22932
7 22945 22945
7 22948 22948
7 22960 22960
7 23008 23008
7 23178 23178
7 23185 23185
7 23456 23456
7 23574 23574
7 23602 23602
7 23608 23608
7 23633 23633
7 23697 23697
7 23700 23700
7 23728 23728
7 23813 23813
7 23820 23820
7 23841 23841
7 23844 23844
7 23856 23856
7 23904 23904
7 23937 23937
7 23968 23968
7 24081 24081
7 24352 24352
7 24731 24731
7 24781 24781
7 24782 24782
7 24818 24818
7 24937 24937
7 25002 25002
7 25004 25004
7 25029 25029
7 25033 25033
7 25064 25064
7 25615 25615
7 25627 25627
7 25646 25646
7 25671 25671
7 25677 25677
7 25678 25678
7 25689 25689
7 25702 25702
7 25705 25705
7 25714 25714
7 25741 25741
7 25742 25742
7 25747 25747
7 25753 25753
7 25770 25770
7 25778 25778
7 25801 25801
7 25840 25840
7 25881 25881
7 25897 25897
7 25898 25898
7 25900 25900
7 25912 25912
7 25925 25925
7 25929 25929
7 25953 25953
7 25960 25960
7 25968 25968
7 25989 25989
7 25990 25990
7 25996 25996
7 26004 26004
7 26018 26018
7 26020 26020
7 26024 26024
7 26049 26049
7 26249 26249
7 26250 26250
7 26274 26274
7 26497 26497
7 26730 26730
7 26953 26953
7 27042 27042
7 27655 27655
7 27689 27689
7 27690 27690
7 27721 27721
7 27810 27810
7 27913 27913
7 27938 27938
7 27944 27944
7 27952 27952
7 28064 28064
7 28687 28687
7 28749 28749
7 28764 28764
7 28778 28778
7 28813 28813
7 28814 28814
7 28850 28850
7 28870 28870
7 28912 28912
7 28969 28969
7 28984 28984
7 29004 29004
7 29032 29032
7 29061 29061
7 29096 29096
7 29124 29124
7 29152 29152
7 29257 29257
7 29703 29703
7 29707 29707
7 29709 29709
7 29710 29710
7 29721 29721
7 29734 29734
7 29746 29746
7 29766 29766
7 29769 29769
7 29794 29794
7 29808 29808
7 29858 29858
7 29872 29872
7 29957 29957
7 29958 29958
7 29985 29985
7 29992 29992
7 30000 30000
7 30020 30020
7 30048 30048
7 30084 30084
7 30762 30762
7 30818 30818
7 30854 30854
7 31072 31072
7 31136 31136
7 31750 31750
7 32032 32032
7 32863 32863
7 32893 32893
7 32894 32894
7 32958 32958
7 32989 32989
7 33013 33013
7 33020 33020
7 33117 33117
7 33118 33118
7 33134 33134
7 33145 33145
7 33181 33181
7 33182 33182
7 33197 33197
7 33210 33210
7 33212 33212
7 33237 33237
7 33244 33244
7 33260 33260
7 33268 33268
7 33401 33401
7 33402 33402
7 33404 33404
7 33435 33435
7 33437 33437
7 33466 33466
7 33493 33493
7 33494 33494
7 33522 33522
7 33524 33524
7 33528 33528
7 33613 33613
7 33628 33628
7 33641 33641
7 33656 33656
7 33678 33678
7 33689 33689
7 33706 33706
7 33708 33708
7 33733 33733
7 33740 33740
7 33764 33764
7 33776 33776
7 33853 33853
7 33854 33854
7 33879 33879
7 33885 33885
7 33913 33913
7 33914 33914
7 33950 33950
7 33974 33974
7 33978 33978
7 34005 34005
7 34006 34006
7 34033 34033
7 34040 34040
7 34063 34063
7 34077 34077
7 34078 34078
7 34093 34093
7 34108 34108
7 34125 34125
7 34126 34126
7 34133 34133
7 34140 34140
7 34154 34154
7 34156 34156
7 34164 34164
7 34189 34189
7 34190 34190
7 34198 34198
7 34204 34204
7 34226 34226
7 34228 34228
7 34232 34232
7 34246 34246
7 34252 34252
7 34276 34276
7 34280 34280
7 34288 34288
7 34331 34331
7 34333 34333
7 34362 34362
7 34390 34390
7 34418 34418
7 34454 34454
7 34457 34457
7 34488 34488
7 34513 34513
7 34516 34516
7 34544 34544
7 34573 34573
7 34574 34574
7 34585 34585
7 34588 34588
7 34602 34602
7 34604 34604
7 34629 34629
7 34633 34633
7 34636 34636
7 34644 34644
7 34657 34657
7 34672 34672
7 34694 34694
7 34697 34697
7 34700 34700
7 34705 34705
7 34724 34724
7 34728 34728
7 34736 34736
7 34753 34753
7 34784 34784
7 34847 34847
7 34878 34878
7 34903 34903
7 34910 34910
7 34934 34934
7 34973 34973
7 34998 34998
7 35002 35002
7 35036 35036
7 35087 35087
7 35117 35117
7 35118 35118
7 35129 35129
7 35130 35130
7 35132 35132
7 35150 35150
7 35157 35157
7 35158 35158
7 35174 35174
7 35180 35180
7 35185 35185
7 35192 35192
7 35213 35213
7 35221 35221
7 35237 35237
7 35244 35244
7 35250 35250
7 35252 35252
7 35256 35256
7 35276 35276
7 35304 35304
7 35355 35355
7 35442 35442
7 35475 35475
7 35481 35481
7 35506 35506
7 35609 35609
7 35625 35625
7 35626 35626
7 35628 35628
7 35640 35640
7 35653 35653
7 35657 35657
7 35681 35681
7 35688 35688
7 35696 35696
7 35717 35717
7 35729 35729
7 35746 35746
7 35752 35752
7 35870 35870
7 35894 35894
7 35898 35898
7 35954 35954
7 35990 35990
7 36018 36018
7 36109 36109
7 36118 36118
7 36124 36124
7 36133 36133
7 36137 36137
7 36138 36138
7 36140 36140
7 36148 36148
7 36152 36152
7 36165 36165
7 36166 36166
7 36172 36172
7 36180 36180
7 36194 36194
7 36200 36200
7 36229 36229
7 36230 36230
7 36244 36244
7 36257 36257
7 36264 36264
7 36371 36371
7 36402 36402
7 36613 36613
7 36620 36620
7 36625 36625
7 36642 36642
7 36648 36648
7 36673 36673
7 36737 36737
7 36895 36895
7 36925 36925
7 36926 36926
7 36982 36982
7 36985 36985
7 36986 36986
7 36988 36988
7 37021 37021
7 37045 37045
7 37050 37050
7 37052 37052
7 37077 37077
7 37106 37106
7 37108 37108
7 37112 37112
7 37149 37149
7 37166 37166
7 37177 37177
7 37197 37197
7 37225 37225
7 37236 37236
7 37240 37240
7 37269 37269
7 37292 37292
7 37300 37300
7 37317 37317
7 37433 37433
7 37434 37434
7 37436 37436
7 37461 37461
7 37465 37465
7 37496 37496
7 37525 37525
7 37526 37526
7 37532 37532
7 37554 37554
7 37556 37556
7 37560 37560
7 37585 37585
7 37588 37588
7 37645 37645
7 37660 37660
7 37673 37673
7 37688 37688
7 37708 37708
7 37713 37713
7 37736 37736
7 37744 37744
7 37765 37765
7 37769 37769
7 37772 37772
7 37808 37808
7 37911 37911
7 37917 37917
7 37946 37946
7 37948 37948
7 37974 37974
7 37980 37980
7 38002 38002
7 38037 38037
7 38100 38100
7 38157 38157
7 38172 38172
7 38196 38196
7 38213 38213
7 38220 38220
7 38228 38228
7 38241 38241
7 38545 38545
7 38548 38548
7 38576 38576
7 38665 38665
7 38676 38676
7 38689 38689
7 38704 38704
7 38785 38785
7 38966 38966
7 39026 39026
7 39090 39090
7 39092 39092
7 39189 39189
7 39206 39206
7 39209 39209
7 39210 39210
7 39217 39217
7 39237 39237
7 39265 39265
7 39301 39301
7 39330 39330
7 39689 39689
7 39728 39728
7 39809 39809
7 39986 39986
7 40197 40197
7 40226 40226
7 40705 40705
7 41082 41082
7 41084 41084
7 41293 41293
7 41322 41322
7 41324 41324
7 41444 41444
7 41578 41578
7 41801 41801
7 41868 41868
7 41896 41896
7 41921 41921
7 41952 41952
7 42030 42030
7 42042 42042
7 42086 42086
7 42253 42253
7 42281 42281
7 42338 42338
7 42340 42340
7 42404 42404
7 42566 42566
7 42761 42761
7 42764 42764
7 42792 42792
7 42817 42817
7 42848 42848
7 43114 43114
7 43122 43122
7 43306 43306
7 43308 43308
7 43333 43333
7 43364 43364
7 43618 43618
7 43841 43841
7 44070 44070
7 44293 44293
7 44321 44321
7 45102 45102
7 45114 45114
7 45116 45116
7 45141 45141
7 45172 45172
7 45325 45325
7 45356 45356
7 45381 45381
7 45412 45412
7 45476 45476
7 45579 45579
7 45610 45610
7 45649 45649
7 45666 45666
7 45833 45833
7 45920 45920
7 45953 45953
7 45984 45984
7 46101 46101
7 46118 46118
7 46372 46372
7 46598 46598
7 46849 46849
7 46880 46880
7 47365 47365
7 47396 47396
7 47650 47650
7 47873 47873
8 255 255
8 383 383
8 503 503
8 509 509
8 703 703
8 735 735
8 751 751
8 759 759
8 766 766
8 879 879
8 891 891
8 893 893
8 927 927
8 943 943
8 955 955
8 957 957
8 975 975
8 983 983
8 999 999
8 1005 1005
8 1006 1006
8 1017 1017
8 1018 1018
8 1020 1020
8 1151 1151
8 1247 1247
8 1271 1271
8 1275 1275
8 1343 1343
8 1375 1375
8 1391 1391
8 1405 1405
8 1467 1467
8 1470 1470
8 1495 1495
8 1499 1499
8 1501 1501
8 1517 1517
8 1518 1518
8 1523 1523
8 1525 1525
8 1530 1530
8 1599 1599
8 1631 1631
8 1647 1647
8 1655 1655
8 1662 1662
8 1695 1695
8 1719 1719
8 1723 1723
8 1725 1725
8 1743 1743
8 1755 1755
8 1757 1757
8 1758 1758
8 1771 1771
8 1773 1773
8 1779 1779
8 1781 1781
8 1782 1782
8 1786 1786
8 1823 1823
8 1839 1839
8 1851 1851
8 1853 1853
8 1854 1854
8 1871 1871
8 1879 1879
8 1895 1895
8 1899 1899
8 1901 1901
8 1902 1902
8 1913 1913
8 1914 1914
8 1943 1943
8 1947 1947
8 1949 1949
8 1963 1963
8 1965 1965
8 1966 1966
8 1971 1971
8 1977 1977
8 1978 1978
8 1991 1991
8 1995 1995
8 1997 1997
8 2005 2005
8 2010 2010
8 2019 2019
8 2021 2021
8 2025 2025
8 2026 2026
8 2028 2028
8 2034 2034
8 2036 2036
8 2040 2040
8 2175 2175
8 2239 2239
8 2271 2271
8 2287 2287
8 2299 2299
8 2301 2301
8 2302 2302
8 2423 2423
8 2427 2427
8 2429 2429
8 2542 2542
8 2623 2623
8 2671 2671
8 2683 2683
8 2719 2719
8 2735 2735
8 2747 2747
8 2750 2750
8 2767 2767
8 2795 2795
8 2797 2797
8 2798 2798
8 2809 2809
8 2810 2810
8 2875 2875
8 2907 2907
8 2923 2923
8 2925 2925
8 2931 2931
8 2959 2959
8 2971 2971
8 2973 2973
8 2990 2990
8 2995 2995
8 3001 3001
8 3019 3019
8 3021 3021
8 3033 3033
8 3049 3049
8 3135 3135
8 3167 3167
8 3183 3183
8 3191 3191
8 3195 3195
8 3259 3259
8 3287 3287
8 3291 3291
8 3315 3315
8 3322 3322
8 3359 3359
8 3375 3375
8 3390 3390
8 3407 3407
8 3415 3415
8 3421 3421
8 3431 3431
8 3438 3438
8 3443 3443
8 3445 3445
8 3471 3471
8 3483 3483
8 3485 3485
8 3486 3486
8 3495 3495
8 3507 3507
8 3509 3509
8 3510 3510
8 3514 3514
8 3533 3533
8 3534 3534
8 3539 3539
8 3541 3541
8 3557 3557
8 3558 3558
8 3562 3562
8 3569 3569
8 3570 3570
8 3631 3631
8 3643 3643
8 3663 3663
8 3671 3671
8 3687 3687
8 3691 3691
8 3694 3694
8 3705 3705
8 3706 3706
8 3735 3735
8 3739 3739
8 3755 3755
8 3763 3763
8 3769 3769
8 3770 3770
8 3783 3783
8 3787 3787
8 3795 3795
8 3797 3797
8 3798 3798
8 3811 3811
8 3818 3818
8 3826 3826
8 3855 3855
8 3867 3867
8 3897 3897
8 3911 3911
8 3915 3915
8 3917 3917
8 3939 3939
8 3941 3941
8 3945 3945
8 3953 3953
8 3979 3979
8 3981 3981
8 3989 3989
8 3993 3993
8 4003 4003
8 4005 4005
8 4006 4006
8 4010 4010
8 4017 4017
8 4018 4018
8 4035 4035
8 4037 4037
8 4041 4041
8 4050 4050
8 4065 4065
8 4066 4066
8 4068 4068
8 4080 4080
8 4703 4703
8 4731 4731
8 4733 4733
8 4767 4767
8 4783 4783
8 4791 4791
8 4798 4798
8 4815 4815
8 4823 4823
8 4827 4827
8 4829 4829
8 4839 4839
8 4846 4846
8 4851 4851
8 4853 4853
8 4854 4854
8 4857 4857
8 4923 4923
8 4925 4925
8 4926 4926
8 4955 4955
8 4973 4973
8 4979 4979
8 4981 4981
8 4985 4985
8 5007 5007
8 5015 5015
8 5031 5031
8 5035 5035
8 5037 5037
8 5038 5038
8 5049 5049
8 5050 5050
8 5077 5077
8 5081 5081
8 5094 5094
8 5097 5097
8 5098 5098
8 5100 5100
8 5105 5105
8 5183 5183
8 5215 5215
8 5239 5239
8 5246 5246
8 5303 5303
8 5341 5341
8 5365 5365
8 5366 5366
8 5370 5370
8 5485 5485
8 5494 5494
8 5605 5605
8 5663 5663
8 5679 5679
8 5711 5711
8 5719 5719
8 5723 5723
8 5735 5735
8 5742 5742
8 5747 5747
8 5749 5749
8 5750 5750
8 5753 5753
8 5775 5775
8 5787 5787
8 5799 5799
8 5803 5803
8 5811 5811
8 5813 5813
8 5814 5814
8 5818 5818
8 5837 5837
8 5843 5843
8 5845 5845
8 5849 5849
8 5859 5859
8 5861 5861
8 5862 5862
8 5866 5866
8 5873 5873
8 5874 5874
8 5903 5903
8 5933 5933
8 5945 5945
8 5946 5946
8 5959 5959
8 5971 5971
8 5973 5973
8 5990 5990
8 5993 5993
8 6001 6001
8 6023 6023
8 6029 6029
8 6035 6035
8 6037 6037
8 6038 6038
8 6051 6051
8 6053 6053
8 6057 6057
8 6058 6058
8 6066 6066
8 6085 6085
8 6097 6097
8 6114 6114
8 6116 6116
8 6120 6120
8 6703 6703
8 6715 6715
8 6743 6743
8 6747 6747
8 6763 6763
8 6766 6766
8 6771 6771
8 6777 6777
8 6778 6778
8 6799 6799
8 6807 6807
8 6827 6827
8 6830 6830
8 6838 6838
8 6841 6841
8 6842 6842
8 6855 6855
8 6867 6867
8 6869 6869
8 6886 6886
8 6889 6889
8 6890 6890
8 6897 6897
8 6927 6927
8 6939 6939
8 6955 6955
8 6957 6957
8 6987 6987
8 6989 6989
8 7013 7013
8 7025 7025
8 7026 7026
8 7047 7047
8 7051 7051
8 7053 7053
8 7075 7075
8 7077 7077
8 7081 7081
8 7089 7089
8 7090 7090
8 7113 7113
8 7121 7121
8 7137 7137
8 7138 7138
8 7140 7140
8 7199 7199
8 7223 7223
8 7227 7227
8 7247 7247
8 7255 7255
8 7271 7271
8 7286 7286
8 7290 7290
8 7347 7347
8 7354 7354
8 7381 7381
8 7525 7525
8 7538 7538
8 7695 7695
8 7703 7703
8 7719 7719
8 7723 7723
8 7751 7751
8 7763 7763
8 7782 7782
8 7786 7786
8 7793 7793
8 7815 7815
8 7819 7819
8 7827 7827
8 7843 7843
8 7850 7850
8 7858 7858
8 7875 7875
8 7878 7878
8 7889 7889
8 7906 7906
8 7943 7943
8 7973 7973
8 7977 7977
8 7985 7985
8 7986 7986
8 8033 8033
8 8034 8034
8 8067 8067
8 8069 8069
8 8073 8073
8 8097 8097
8 8098 8098
8 8160 8160
8 8911 8911
8 8925 8925
8 8939 8939
8 8947 8947
8 8950 8950
8 8954 8954
8 9067 9067
8 9069 9069
8 9081 9081
8 9187 9187
8 9193 9193
8 9196 9196
8 9807 9807
8 9819 9819
8 9835 9835
8 9846 9846
8 9850 9850
8 9871 9871
8 9883 9883
8 9902 9902
8 9907 9907
8 9927 9927
8 9931 9931
8 9933 9933
8 9934 9934
8 9945 9945
8 9946 9946
8 9958 9958
8 9961 9961
8 9969 9969
8 9970 9970
8 10027 10027
8 10030 10030
8 10042 10042
8 10055 10055
8 10059 10059
8 10061 10061
8 10069 10069
8 10083 10083
8 10089 10089
8 10090 10090
8 10119 10119
8 10126 10126
8 10131 10131
8 10137 10137
8 10150 10150
8 10153 10153
8 10154 10154
8 10179 10179
8 10181 10181
8 10185 10185
8 10209 10209
8 10216 10216
8 10224 10224
8 10859 10859
8 10862 10862
8 10874 10874
8 10926 10926
8 10938 10938
8 10986 10986
8 11107 11107
8 11113 11113
8 11121 11121
8 11819 11819
8 11851 11851
8 11875 11875
8 11881 11881
8 11882 11882
8 11911 11911
8 11923 11923
8 11945 11945
8 11946 11946
8 11971 11971
8 11974 11974
8 11986 11986
8 12105 12105
8 12129 12129
8 12130 12130
8 12169 12169
8 12170 12170
8 12193 12193
8 12194 12194
8 12225 12225
8 12256 12256
8 13839 13839
8 13867 13867
8 13899 13899
8 13907 13907
8 13923 13923
8 13925 13925
8 13926 13926
8 13930 13930
8 13937 13937
8 13938 13938
8 13990 13990
8 13993 13993
8 14001 14001
8 14002 14002
8 14022 14022
8 14025 14025
8 14049 14049
8 14050 14050
8 14121 14121
8 14178 14178
8 14304 14304
8 15883 15883
8 15907 15907
8 15939 15939
8 15970 15970
8 16065 16065
8 16161 16161
8 16511 16511
8 16607 16607
8 16637 16637
8 16638 16638
8 16861 16861
8 16862 16862
8 16878 16878
8 16885 16885
8 16889 16889
8 17007 17007
8 17083 17083
8 17103 17103
8 17145 17145
8 17146 17146
8 17148 17148
8 17309 17309
8 17357 17357
8 17381 17381
8 17385 17385
8 17400 17400
8 17471 17471
8 17503 17503
8 17527 17527
8 17531 17531
8 17533 17533
8 17583 17583
8 17597 17597
8 17598 17598
8 17623 17623
8 17627 17627
8 17629 17629
8 17646 17646
8 17653 17653
8 17657 17657
8 17658 17658
8 17695 17695
8 17711 17711
8 17726 17726
8 17751 17751
8 17757 17757
8 17781 17781
8 17807 17807
8 17821 17821
8 17822 17822
8 17837 17837
8 17845 17845
8 17846 17846
8 17850 17850
8 17869 17869
8 17894 17894
8 17900 17900
8 17905 17905
8 17967 17967
8 17979 17979
8 17981 17981
8 17999 17999
8 18041 18041
8 18042 18042
8 18044 18044
8 18071 18071
8 18075 18075
8 18077 18077
8 18094 18094
8 18099 18099
8 18105 18105
8 18106 18106
8 18119 18119
8 18123 18123
8 18154 18154
8 18168 18168
8 18205 18205
8 18233 18233
8 18253 18253
8 18277 18277
8 18281 18281
8 18289 18289
8 18317 18317
8 18325 18325
8 18329 18329
8 18341 18341
8 18346 18346
8 18348 18348
8 18353 18353
8 18354 18354
8 18377 18377
8 18401 18401
8 18416 18416
8 18527 18527
8 18551 18551
8 18555 18555
8 18591 18591
8 18622 18622
8 18651 18651
8 18653 18653
8 18670 18670
8 18681 18681
8 18735 18735
8 18781 18781
8 18797 18797
8 18809 18809
8 18810 18810
8 18831 18831
8 18861 18861
8 18874 18874
8 18922 18922
8 18924 18924
8 18936 18936
8 19099 19099
8 19123 19123
8 19147 19147
8 19192 19192
8 19257 19257
8 19305 19305
8 19369 19369
8 19372 19372
8 19487 19487
8 19511 19511
8 19518 19518
8 19549 19549
8 19550 19550
8 19571 19571
8 19573 19573
8 19599 19599
8 19611 19611
8 19613 19613
8 19614 19614
8 19627 19627
8 19637 19637
8 19638 19638
8 19642 19642
8 19662 19662
8 19667 19667
8 19669 19669
8 19673 19673
8 19697 19697
8 19698 19698
8 19727 19727
8 19735 19735
8 19751 19751
8 19757 19757
8 19770 19770
8 19797 19797
8 19847 19847
8 19851 19851
8 19853 19853
8 19861 19861
8 19877 19877
8 19881 19881
8 19882 19882
8 19890 19890
8 19909 19909
8 19921 19921
8 19924 19924
8 19938 19938
8 19940 19940
8 19944 19944
8 19997 19997
8 20019 20019
8 20025 20025
8 20107 20107
8 20121 20121
8 20145 20145
8 20208 20208
8 20265 20265
8 20273 20273
8 20328 20328
8 20392 20392
8 20417 20417
8 20543 20543
8 20591 20591
8 20605 20605
8 20639 20639
8 20667 20667
8 20669 20669
8 20670 20670
8 20687 20687
8 20702 20702
8 20726 20726
8 20729 20729
8 20730 20730
8 20732 20732
8 20767 20767
8 20845 20845
8 20893 20893
8 20894 20894
8 20910 20910
8 20917 20917
8 20921 20921
8 20941 20941
8 20950 20950
8 20965 20965
8 20980 20980
8 21039 21039
8 21085 21085
8 21102 21102
8 21113 21113
8 21114 21114
8 21135 21135
8 21163 21163
8 21166 21166
8 21177 21177
8 21178 21178
8 21180 21180
8 21198 21198
8 21205 21205
8 21209 21209
8 21222 21222
8 21226 21226
8 21233 21233
8 21240 21240
8 21325 21325
8 21337 21337
8 21361 21361
8 21389 21389
8 21413 21413
8 21417 21417
8 21432 21432
8 21476 21476
8 21480 21480
8 21488 21488
8 21535 21535
8 21565 21565
8 21622 21622
8 21655 21655
8 21659 21659
8 21661 21661
8 21678 21678
8 21683 21683
8 21685 21685
8 21689 21689
8 21690 21690
8 21703 21703
8 21717 21717
8 21718 21718
8 21746 21746
8 21748 21748
8 21752 21752
8 21783 21783
8 21789 21789
8 21813 21813
8 21861 21861
8 21901 21901
8 21907 21907
8 21909 21909
8 21925 21925
8 21926 21926
8 21932 21932
8 21937 21937
8 21938 21938
8 21957 21957
8 21985 21985
8 22000 22000
8 22031 22031
8 22039 22039
8 22073 22073
8 22074 22074
8 22101 22101
8 22129 22129
8 22136 22136
8 22151 22151
8 22155 22155
8 22165 22165
8 22166 22166
8 22170 22170
8 22179 22179
8 22186 22186
8 22194 22194
8 22200 22200
8 22225 22225
8 22242 22242
8 22279 22279
8 22285 22285
8 22313 22313
8 22321 22321
8 22324 22324
8 22372 22372
8 22405 22405
8 22409 22409
8 22418 22418
8 22433 22433
8 22436 22436
8 22448 22448
8 22496 22496
8 22559 22559
8 22587 22587
8 22589 22589
8 22621 22621
8 22622 22622
8 22645 22645
8 22646 22646
8 22671 22671
8 22679 22679
8 22683 22683
8 22685 22685
8 22686 22686
8 22702 22702
8 22707 22707
8 22709 22709
8 22710 22710
8 22713 22713
8 22727 22727
8 22770 22770
8 22772 22772
8 22829 22829
8 22841 22841
8 22842 22842
8 22869 22869
8 22885 22885
8 22933 22933
8 22934 22934
8 22950 22950
8 22953 22953
8 22954 22954
8 22956 22956
8 22961 22961
8 22981 22981
8 23009 23009
8 23129 23129
8 23153 23153
8 23175 23175
8 23179 23179
8 23193 23193
8 23194 23194
8 23217 23217
8 23218 23218
8 23220 23220
8 23337 23337
8 23400 23400
8 23429 23429
8 23433 23433
8 23457 23457
8 23464 23464
8 23472 23472
8 23575 23575
8 23581 23581
8 23582 23582
8 23603 23603
8 23605 23605
8 23606 23606
8 23666 23666
8 23694 23694
8 23699 23699
8 23701 23701
8 23705 23705
8 23729 23729
8 23730 23730
8 23792 23792
8 23829 23829
8 23830 23830
8 23846 23846
8 23877 23877
8 23941 23941
8 23942 23942
8 23953 23953
8 23970 23970
8 23976 23976
8 24089 24089
8 24114 24114
8 24240 24240
8 24325 24325
8 24353 24353
8 24360 24360
8 24385 24385
8 24449 24449
8 24452 24452
8 24699 24699
8 24766 24766
8 24791 24791
8 24795 24795
8 24814 24814
8 24826 24826
8 24975 24975
8 25037 25037
8 25038 25038
8 25049 25049
8 25052 25052
8 25062 25062
8 25066 25066
8 25068 25068
8 25321 25321
8 25322 25322
8 25545 25545
8 25569 25569
8 25659 25659
8 25662 25662
8 25687 25687
8 25691 25691
8 25709 25709
8 25710 25710
8 25715 25715
8 25721 25721
8 25722 25722
8 25743 25743
8 25751 25751
8 25758 25758
8 25774 25774
8 25782 25782
8 25786 25786
8 25806 25806
8 25811 25811
8 25813 25813
8 25817 25817
8 25830 25830
8 25833 25833
8 25834 25834
8 25848 25848
8 25871 25871
8 25885 25885
8 25899 25899
8 25901 25901
8 25914 25914
8 25933 25933
8 25934 25934
8 25941 25941
8 25945 25945
8 25948 25948
8 25957 25957
8 25958 25958
8 25962 25962
8 25964 25964
8 25972 25972
8 25991 25991
8 25995 25995
8 25997 25997
8 25998 25998
8 26009 26009
8 26012 26012
8 26021 26021
8 26022 26022
8 26025 26025
8 26034 26034
8 26040 26040
8 26057 26057
8 26060 26060
8 26082 26082
8 26084 26084
8 26088 26088
8 26155 26155
8 26211 26211
8 26217 26217
8 26218 26218
8 26247 26247
8 26259 26259
8 26281 26281
8 26282 26282
8 26309 26309
8 26441 26441
8 26465 26465
8 26505 26505
8 26506 26506
8 26508 26508
8 26529 26529
8 26530 26530
8 26532 26532
8 26536 26536
8 26544 26544
8 26703 26703
8 26715 26715
8 26829 26829
8 26858 26858
8 26923 26923
8 26986 26986
8 26988 26988
8 27000 27000
8 27015 27015
8 27050 27050
8 27084 27084
8 27112 27112
8 27663 27663
8 27675 27675
8 27691 27691
8 27706 27706
8 27723 27723
8 27725 27725
8 27737 27737
8 27754 27754
8 27783 27783
8 27787 27787
8 27790 27790
8 27801 27801
8 27814 27814
8 27826 27826
8 27846 27846
8 27849 27849
8 27874 27874
8 27888 27888
8 27911 27911
8 27915 27915
8 27917 27917
8 27925 27925
8 27939 27939
8 27945 27945
8 27946 27946
8 27960 27960
8 28008 28008
8 28035 28035
8 28037 28037
8 28041 28041
8 28065 28065
8 28072 28072
8 28080 28080
8 28097 28097
8 28100 28100
8 28128 28128
8 28171 28171
8 28195 28195
8 28233 28233
8 28297 28297
8 28456 28456
8 28731 28731
8 28751 28751
8 28766 28766
8 28781 28781
8 28782 28782
8 28793 28793
8 28794 28794
8 28823 28823
8 28846 28846
8 28858 28858
8 28877 28877
8 28885 28885
8 28886 28886
8 28905 28905
8 28906 28906
8 28914 28914
8 28920 28920
8 28957 28957
8 29005 29005
8 29006 29006
8 29029 29029
8 29033 29033
8 29069 29069
8 29070 29070
8 29084 29084
8 29094 29094
8 29098 29098
8 29100 29100
8 29125 29125
8 29132 29132
8 29140 29140
8 29153 29153
8 29156 29156
8 29168 29168
8 29227 29227
8 29289 29289
8 29304 29304
8 29353 29353
8 29354 29354
8 29386 29386
8 29410 29410
8 29544 29544
8 29577 29577
8 29601 29601
8 29664 29664
8 29719 29719
8 29723 29723
8 29741 29741
8 29742 29742
8 29747 29747
8 29754 29754
8 29767 29767
8 29771 29771
8 29773 29773
8 29781 29781
8 29782 29782
8 29795 29795
8 29801 29801
8 29802 29802
8 29810 29810
8 29831 29831
8 29838 29838
8 29845 29845
8 29846 29846
8 29862 29862
8 29866 29866
8 29873 29873
8 29894 29894
8 29897 29897
8 29905 29905
8 29908 29908
8 29936 29936
8 29965 29965
8 29966 29966
8 29973 29973
8 29989 29989
8 29994 29994
8 30002 30002
8 30004 30004
8 30021 30021
8 30028 30028
8 30049 30049
8 30064 30064
8 30086 30086
8 30092 30092
8 30113 30113
8 30114 30114
8 30116 30116
8 30120 30120
8 30128 30128
8 30145 30145
8 30176 30176
8 30219 30219
8 30243 30243
8 30250 30250
8 30282 30282
8 30306 30306
8 30342 30342
8 30345 30345
8 30473 30473
8 30497 30497
8 30498 30498
8 30560 30560
8 30593 30593
8 30624 30624
8 30735 30735
8 30766 30766
8 30791 30791
8 30798 30798
8 30822 30822
8 30834 30834
8 30861 30861
8 30862 30862
8 30890 30890
8 30898 30898
8 30946 30946
8 30960 30960
8 31017 31017
8 31018 31018
8 31032 31032
8 31045 31045
8 31073 31073
8 31080 31080
8 31088 31088
8 31109 31109
8 31110 31110
8 31124 31124
8 31138 31138
8 31140 31140
8 31144 31144
8 31369 31369
8 31394 31394
8 31617 31617
8 31758 31758
8 31779 31779
8 31786 31786
8 31794 31794
8 31842 31842
8 31856 31856
8 31878 31878
8 31906 31906
8 32005 32005
8 32006 32006
8 32034 32034
8 32040 32040
8 32132 32132
8 32160 32160
8 32290 32290
8 32513 32513
8 32959 32959
8 33022 33022
8 33149 33149
8 33150 33150
8 33183 33183
8 33214 33214
8 33246 33246
8 33270 33270
8 33274 33274
8 33276 33276
8 33375 33375
8 33403 33403
8 33405 33405
8 33439 33439
8 33470 33470
8 33495 33495
8 33501 33501
8 33502 33502
8 33526 33526
8 33529 33529
8 33629 33629
8 33645 33645
8 33646 33646
8 33657 33657
8 33658 33658
8 33660 33660
8 33679 33679
8 33710 33710
8 33721 33721
8 33722 33722
8 33724 33724
8 33742 33742
8 33749 33749
8 33753 33753
8 33766 33766
8 33772 33772
8 33777 33777
8 33784 33784
8 33855 33855
8 33887 33887
8 33918 33918
8 33951 33951
8 34013 34013
8 34014 34014
8 34037 34037
8 34038 34038
8 34042 34042
8 34079 34079
8 34107 34107
8 34110 34110
8 34127 34127
8 34142 34142
8 34157 34157
8 34166 34166
8 34169 34169
8 34170 34170
8 34172 34172
8 34199 34199
8 34205 34205
8 34229 34229
8 34234 34234
8 34253 34253
8 34261 34261
8 34262 34262
8 34268 34268
8 34277 34277
8 34290 34290
8 34292 34292
8 34335 34335
8 34366 34366
8 34391 34391
8 34395 34395
8 34397 34397
8 34398 34398
8 34419 34419
8 34422 34422
8 34459 34459
8 34461 34461
8 34462 34462
8 34486 34486
8 34490 34490
8 34515 34515
8 34517 34517
8 34521 34521
8 34524 34524
8 34545 34545
8 34546 34546
8 34548 34548
8 34575 34575
8 34590 34590
8 34603 34603
8 34605 34605
8 34606 34606
8 34617 34617
8 34618 34618
8 34620 34620
8 34645 34645
8 34646 34646
8 34649 34649
8 34662 34662
8 34665 34665
8 34666 34666
8 34668 34668
8 34673 34673
8 34680 34680
8 34699 34699
8 34701 34701
8 34709 34709
8 34710 34710
8 34716 34716
8 34725 34725
8 34729 34729
8 34730 34730
8 34732 34732
8 34738 34738
8 34740 34740
8 34744 34744
8 34757 34757
8 34758 34758
8 34764 34764
8 34769 34769
8 34786 34786
8 34788 34788
8 34792 34792
8 34879 34879
8 34942 34942
8 34975 34975
8 34999 34999
8 35005 35005
8 35006 35006
8 35038 35038
8 35065 35065
8 35066 35066
8 35103 35103
8 35131 35131
8 35133 35133
8 35165 35165
8 35166 35166
8 35181 35181
8 35189 35189
8 35190 35190
8 35194 35194
8 35196 35196
8 35223 35223
8 35229 35229
8 35246 35246
8 35253 35253
8 35254 35254
8 35257 35257
8 35277 35277
8 35278 35278
8 35292 35292
8 35305 35305
8 35320 35320
8 35387 35387
8 35390 35390
8 35415 35415
8 35419 35419
8 35443 35443
8 35450 35450
8 35479 35479
8 35510 35510
8 35513 35513
8 35514 35514
8 35545 35545
8 35576 35576
8 35599 35599
8 35613 35613
8 35627 35627
8 35629 35629
8 35642 35642
8 35644 35644
8 35661 35661
8 35669 35669
8 35673 35673
8 35685 35685
8 35690 35690
8 35692 35692
8 35697 35697
8 35698 35698
8 35719 35719
8 35725 35725
8 35737 35737
8 35740 35740
8 35753 35753
8 35761 35761
8 35762 35762
8 35764 35764
8 35768 35768
8 35785 35785
8 35788 35788
8 35816 35816
8 35871 35871
8 35895 35895
8 35899 35899
8 35902 35902
8 35927 35927
8 35934 35934
8 35958 35958
8 35962 35962
8 35991 35991
8 36019 36019
8 36026 36026
8 36054 36054
8 36082 36082
8 36111 36111
8 36125 36125
8 36126 36126
8 36142 36142
8 36149 36149
8 36150 36150
8 36153 36153
8 36167 36167
8 36173 36173
8 36174 36174
8 36182 36182
8 36188 36188
8 36197 36197
8 36198 36198
8 36201 36201
8 36209 36209
8 36210 36210
8 36212 36212
8 36216 36216
8 36237 36237
8 36238 36238
8 36245 36245
8 36252 36252
8 36261 36261
8 36262 36262
8 36274 36274
8 36276 36276
8 36293 36293
8 36300 36300
8 36308 36308
8 36336 36336
8 36375 36375
8 36382 36382
8 36406 36406
8 36410 36410
8 36435 36435
8 36499 36499
8 36502 36502
8 36530 36530
8 36615 36615
8 36619 36619
8 36621 36621
8 36622 36622
8 36633 36633
8 36645 36645
8 36649 36649
8 36658 36658
8 36660 36660
8 36664 36664
8 36681 36681
8 36684 36684
8 36689 36689
8 36705 36705
8 36706 36706
8 36712 36712
8 36720 36720
8 36739 36739
8 36741 36741
8 36745 36745
8 36748 36748
8 36769 36769
8 36770 36770
8 36784 36784
8 36959 36959
8 36987 36987
8 36989 36989
8 37023 37023
8 37054 37054
8 37079 37079
8 37085 37085
8 37109 37109
8 37110 37110
8 37181 37181
8 37182 37182
8 37213 37213
8 37229 37229
8 37230 37230
8 37237 37237
8 37242 37242
8 37302 37302
8 37306 37306
8 37333 37333
8 37350 37350
8 37356 37356
8 37368 37368
8 37407 37407
8 37435 37435
8 37437 37437
8 37469 37469
8 37470 37470
8 37493 37493
8 37494 37494
8 37498 37498
8 37500 37500
8 37527 37527
8 37531 37531
8 37533 37533
8 37534 37534
8 37558 37558
8 37561 37561
8 37590 37590
8 37593 37593
8 37596 37596
8 37617 37617
8 37618 37618
8 37620 37620
8 37624 37624
8 37659 37659
8 37661 37661
8 37677 37677
8 37678 37678
8 37689 37689
8 37690 37690
8 37692 37692
8 37709 37709
8 37717 37717
8 37733 37733
8 37737 37737
8 37738 37738
8 37740 37740
8 37746 37746
8 37748 37748
8 37752 37752
8 37774 37774
8 37781 37781
8 37785 37785
8 37798 37798
8 37802 37802
8 37804 37804
8 37809 37809
8 37816 37816
8 37829 37829
8 37833 37833
8 37844 37844
8 37857 37857
8 37864 37864
8 37872 37872
8 37919 37919
8 37950 37950
8 37975 37975
8 37981 37981
8 37982 37982
8 38003 38003
8 38006 38006
8 38046 38046
8 38070 38070
8 38101 38101
8 38108 38108
8 38174 38174
8 38198 38198
8 38229 38229
8 38230 38230
8 38252 38252
8 38264 38264
8 38293 38293
8 38322 38322
8 38348 38348
8 38356 38356
8 38427 38427
8 38429 38429
8 38451 38451
8 38454 38454
8 38486 38486
8 38489 38489
8 38514 38514
8 38547 38547
8 38549 38549
8 38553 38553
8 38577 38577
8 38578 38578
8 38580 38580
8 38612 38612
8 38640 38640
8 38677 38677
8 38678 38678
8 38681 38681
8 38694 38694
8 38697 38697
8 38705 38705
8 38712 38712
8 38725 38725
8 38729 38729
8 38737 38737
8 38740 38740
8 38753 38753
8 38768 38768
8 38789 38789
8 38796 38796
8 38801 38801
8 38804 38804
8 38818 38818
8 38824 38824
8 38849 38849
8 38971 38971
8 38974 38974
8 38999 38999
8 39027 39027
8 39034 39034
8 39063 39063
8 39094 39094
8 39098 39098
8 39125 39125
8 39153 39153
8 39160 39160
8 39183 39183
8 39197 39197
8 39213 39213
8 39221 39221
8 39226 39226
8 39245 39245
8 39253 39253
8 39269 39269
8 39270 39270
8 39274 39274
8 39281 39281
8 39282 39282
8 39284 39284
8 39303 39303
8 39309 39309
8 39333 39333
8 39334 39334
8 39345 39345
8 39346 39346
8 39451 39451
8 39482 39482
8 39510 39510
8 39538 39538
8 39571 39571
8 39574 39574
8 39577 39577
8 39608 39608
8 39633 39633
8 39693 39693
8 39701 39701
8 39705 39705
8 39717 39717
8 39722 39722
8 39729 39729
8 39730 39730
8 39749 39749
8 39753 39753
8 39777 39777
8 39792 39792
8 39814 39814
8 39817 39817
8 39820 39820
8 39825 39825
8 39841 39841
8 39842 39842
8 39848 39848
8 39856 39856
8 39873 39873
8 39959 39959
8 39990 39990
8 39994 39994
8 40114 40114
8 40199 40199
8 40205 40205
8 40229 40229
8 40230 40230
8 40241 40241
8 40242 40242
8 40325 40325
8 40354 40354
8 40467 40467
8 40470 40470
8 40710 40710
8 40713 40713
8 40721 40721
8 40737 40737
8 40738 40738
8 40752 40752
8 40769 40769
8 41055 41055
8 41086 41086
8 41181 41181
8 41206 41206
8 41210 41210
8 41295 41295
8 41325 41325
8 41326 41326
8 41337 41337
8 41338 41338
8 41340 41340
8 41390 41390
8 41402 41402
8 41404 41404
8 41421 41421
8 41429 41429
8 41445 41445
8 41452 41452
8 41458 41458
8 41460 41460
8 41551 41551
8 41563 41563
8 41630 41630
8 41658 41658
8 41678 41678
8 41683 41683
8 41689 41689
8 41706 41706
8 41714 41714
8 41833 41833
8 41834 41834
8 41836 41836
8 41848 41848
8 41867 41867
8 41869 41869
8 41898 41898
8 41925 41925
8 41926 41926
8 41937 41937
8 41954 41954
8 41956 41956
8 41960 41960
8 42015 42015
8 42043 42043
8 42077 42077
8 42102 42102
8 42106 42106
8 42158 42158
8 42166 42166
8 42214 42214
8 42226 42226
8 42285 42285
8 42286 42286
8 42297 42297
8 42300 42300
8 42311 42311
8 42317 42317
8 42341 42341
8 42345 42345
8 42346 42346
8 42356 42356
8 42389 42389
8 42406 42406
8 42410 42410
8 42417 42417
8 42437 42437
8 42465 42465
8 42523 42523
8 42526 42526
8 42554 42554
8 42571 42571
8 42574 42574
8 42579 42579
8 42585 42585
8 42602 42602
8 42610 42610
8 42638 42638
8 42680 42680
8 42705 42705
8 42736 42736
8 42763 42763
8 42765 42765
8 42793 42793
8 42794 42794
8 42796 42796
8 42821 42821
8 42822 42822
8 42828 42828
8 42836 42836
8 42850 42850
8 42852 42852
8 42856 42856
8 42886 42886
8 42889 42889
8 42920 42920
8 42945 42945
8 42948 42948
8 42976 42976
8 43070 43070
8 43087 43087
8 43095 43095
8 43118 43118
8 43126 43126
8 43130 43130
8 43194 43194
8 43242 43242
8 43279 43279
8 43310 43310
8 43335 43335
8 43341 43341
8 43365 43365
8 43366 43366
8 43369 43369
8 43378 43378
8 43405 43405
8 43430 43430
8 43434 43434
8 43591 43591
8 43603 43603
8 43626 43626
8 43640 43640
8 43690 43690
8 43787 43787
8 43849 43849
8 43852 43852
8 43873 43873
8 43874 43874
8 43876 43876
8 43880 43880
8 43888 43888
8 43907 43907
8 43913 43913
8 43938 43938
8 44055 44055
8 44078 44078
8 44083 44083
8 44090 44090
8 44117 44117
8 44138 44138
8 44146 44146
8 44202 44202
8 44301 44301
8 44326 44326
8 44330 44330
8 44340 44340
8 44357 44357
8 44388 44388
8 44555 44555
8 44586 44586
8 44611 44611
8 44625 44625
8 44642 44642
8 44803 44803
8 44809 44809
8 44833 44833
8 44834 44834
8 44896 44896
8 44929 44929
8 44960 44960
8 45087 45087
8 45103 45103
8 45118 45118
8 45135 45135
8 45143 45143
8 45149 45149
8 45166 45166
8 45173 45173
8 45174 45174
8 45238 45238
8 45242 45242
8 45290 45290
8 45300 45300
8 45327 45327
8 45357 45357
8 45358 45358
8 45370 45370
8 45372 45372
8 45397 45397
8 45414 45414
8 45417 45417
8 45418 45418
8 45420 45420
8 45425 45425
8 45453 45453
8 45461 45461
8 45477 45477
8 45484 45484
8 45492 45492
8 45509 45509
8 45540 45540
8 45583 45583
8 45595 45595
8 45614 45614
8 45639 45639
8 45646 45646
8 45657 45657
8 45670 45670
8 45681 45681
8 45682 45682
8 45684 45684
8 45688 45688
8 45710 45710
8 45715 45715
8 45721 45721
8 45738 45738
8 45746 45746
8 45794 45794
8 45849 45849
8 45865 45865
8 45866 45866
8 45868 45868
8 45880 45880
8 45893 45893
8 45897 45897
8 45921 45921
8 45928 45928
8 45936 45936
8 45957 45957
8 45958 45958
8 45964 45964
8 45969 45969
8 45986 45986
8 45988 45988
8 45992 45992
8 46017 46017
8 46020 46020
8 46134 46134
8 46138 46138
8 46165 46165
8 46182 46182
8 46186 46186
8 46196 46196
8 46246 46246
8 46343 46343
8 46349 46349
8 46373 46373
8 46380 46380
8 46388 46388
8 46405 46405
8 46436 46436
8 46469 46469
8 46603 46603
8 46606 46606
8 46611 46611
8 46634 46634
8 46641 46641
8 46642 46642
8 46659 46659
8 46690 46690
8 46704 46704
8 46737 46737
8 46768 46768
8 46853 46853
8 46865 46865
8 46882 46882
8 46884 46884
8 46888 46888
8 46913 46913
8 46916 46916
8 46977 46977
8 46980 46980
8 47008 47008
8 47119 47119
8 47127 47127
8 47150 47150
8 47158 47158
8 47175 47175
8 47206 47206
8 47210 47210
8 47367 47367
8 47373 47373
8 47397 47397
8 47398 47398
8 47401 47401
8 47457 47457
8 47460 47460
8 47524 47524
8 47623 47623
8 47635 47635
8 47658 47658
8 47686 47686
8 47881 47881
8 47905 47905
8 47908 47908
8 47912 47912
8 47920 47920
8 47937 47937
8 47968 47968
8 48149 48149
8 48389 48389
8 48417 48417
8 48420 48420
8 48643 48643
8 48657 48657
8 48674 48674
8 48928 48928
8 49278 49278
8 49311 49311
8 49342 49342
8 49398 49398
8 49501 49501
8 49532 49532
8 49565 49565
8 49582 49582
8 49593 49593
8 49652 49652
8 49850 49850
8 50076 50076
8 50104 50104
8 50160 50160
8 50207 50207
8 50238 50238
8 50461 50461
8 50478 50478
8 50489 50489
8 50548 50548
8 50581 50581
8 50612 50612
8 50838 50838
8 50866 50866
8 50969 50969
8 50972 50972
8 51000 51000
8 51056 51056
8 51092 51092
8 51120 51120
8 51351 51351
8 51382 51382
8 51485 51485
8 51502 51502
8 51513 51513
8 51516 51516
8 51541 51541
8 51572 51572
8 51605 51605
8 51622 51622
8 51633 51633
8 52024 52024
8 52501 52501
8 52518 52518
8 52529 52529
8 53307 53307
8 53310 53310
8 53399 53399
8 53430 53430
8 53533 53533
8 53564 53564
8 53589 53589
8 53620 53620
8 53684 53684
8 53818 53818
8 54041 54041
8 54058 54058
8 54161 54161
8 54580 54580
8 55057 55057
8 55573 55573
8 55604 55604
8 56081 56081
8 56098 56098
8 57423 57423
8 57454 57454
8 57465 57465
8 57532 57532
8 57557 57557
8 57677 57677
8 57705 57705
8 57741 57741
8 57797 57797
8 58026 58026
8 58082 58082
8 58249 58249
8 58428 58428
8 58453 58453
8 58534 58534
8 58637 58637
8 58891 58891
8 58922 58922
8 58978 58978
8 59014 59014
8 59145 59145
8 59265 59265
8 59438 59438
8 59463 59463
8 59494 59494
8 59689 59689
8 61486 61486
8 61497 61497
8 61500 61500
8 61542 61542
8 61553 61553
8 61620 61620
8 61737 61737
8 61994 61994
8 62097 62097
8 62516 62516
8 62993 62993
8 63526 63526
8 83260 83260
8 83380 83380
8 84284 84284
8 85300 85300
8 91182 91182
8 91238 91238
8 93222 93222
8 94254 94254
8 95270 95270
8 98684 98684
8 98804 98804
8 103193 103193
8 103313 103313
9 767 767
9 895 895
9 991 991
9 1015 1015
9 1019 1019
9 1021 1021
9 1503 1503
9 1527 1527
9 1534 1534
9 1663 1663
9 1727 1727
9 1759 1759
9 1775 1775
9 1783 1783
9 1787 1787
9 1789 1789
9 1911 1911
9 1917 1917
9 1951 1951
9 1967 1967
9 1975 1975
9 1982 1982
9 1999 1999
9 2007 2007
9 2011 2011
9 2023 2023
9 2030 2030
9 2035 2035
9 2037 2037
9 2038 2038
9 2041 2041
9 2431 2431
9 2543 2543
9 2687 2687
9 2783 2783
9 2807 2807
9 2811 2811
9 2927 2927
9 2939 2939
9 2941 2941
9 2991 2991
9 3003 3003
9 3035 3035
9 3051 3051
9 3053 3053
9 3059 3059
9 3061 3061
9 3066 3066
9 3391 3391
9 3439 3439
9 3487 3487
9 3511 3511
9 3515 3515
9 3574 3574
9 3703 3703
9 3707 3707
9 3743 3743
9 3767 3767
9 3799 3799
9 3815 3815
9 3827 3827
9 3829 3829
9 3830 3830
9 3887 3887
9 3899 3899
9 3947 3947
9 3949 3949
9 3955 3955
9 3957 3957
9 3983 3983
9 3991 3991
9 4007 4007
9 4011 4011
9 4013 4013
9 4022 4022
9 4039 4039
9 4051 4051
9 4070 4070
9 4081 4081
9 4735 4735
9 4799 4799
9 4847 4847
9 4859 4859
9 4927 4927
9 4975 4975
9 4983 4983
9 5047 5047
9 5051 5051
9 5053 5053
9 5083 5083
9 5095 5095
9 5101 5101
9 5107 5107
9 5109 5109
9 5247 5247
9 5495 5495
9 5743 5743
9 5755 5755
9 5791 5791
9 5815 5815
9 5819 5819
9 5847 5847
9 5863 5863
9 5878 5878
9 5943 5943
9 5991 5991
9 5997 5997
9 6003 6003
9 6031 6031
9 6039 6039
9 6055 6055
9 6067 6067
9 6073 6073
9 6118 6118
9 6129 6129
9 6719 6719
9 6751 6751
9 6767 6767
9 6775 6775
9 6815 6815
9 6839 6839
9 6843 6843
9 6902 6902
9 6959 6959
9 6967 6967
9 6999 6999
9 7015 7015
9 7021 7021
9 7063 7063
9 7083 7083
9 7091 7091
9 7093 7093
9 7123 7123
9 7287 7287
9 7735 7735
9 7739 7739
9 7795 7795
9 7831 7831
9 7979 7979
9 7987 7987
9 8037 8037
9 8071 8071
9 8113 8113
9 8831 8831
9 8927 8927
9 8943 8943
9 8955 8955
9 8958 8958
9 9083 9083
9 9085 9085
9 9191 9191
9 9198 9198
9 9823 9823
9 9839 9839
9 9847 9847
9 9851 9851
9 9903 9903
9 9915 9915
9 9943 9943
9 9947 9947
9 9963 9963
9 9971 9971
9 9978 9978
9 10015 10015
9 10031 10031
9 10063 10063
9 10075 10075
9 10087 10087
9 10094 10094
9 10099 10099
9 10105 10105
9 10127 10127
9 10139 10139
9 10151 10151
9 10155 10155
9 10157 10157
9 10163 10163
9 10166 10166
9 10170 10170
9 10187 10187
9 10189 10189
9 10195 10195
9 10197 10197
9 10211 10211
9 10213 10213
9 10214 10214
9 10218 10218
9 10225 10225
9 10226 10226
9 10847 10847
9 10875 10875
9 10959 10959
9 10967 10967
9 10995 10995
9 11055 11055
9 11115 11115
9 11117 11117
9 11118 11118
9 11129 11129
9 11238 11238
9 11241 11241
9 11823 11823
9 11855 11855
9 11863 11863
9 11879 11879
9 11891 11891
9 11919 11919
9 11931 11931
9 11947 11947
9 11955 11955
9 11987 11987
9 12003 12003
9 12006 12006
9 12017 12017
9 12018 12018
9 12047 12047
9 12071 12071
9 12075 12075
9 12103 12103
9 12134 12134
9 12137 12137
9 12145 12145
9 12167 12167
9 12171 12171
9 12195 12195
9 12201 12201
9 12202 12202
9 12210 12210
9 12227 12227
9 12229 12229
9 12258 12258
9 13879 13879
9 13903 13903
9 13911 13911
9 13927 13927
9 13931 13931
9 13995 13995
9 14003 14003
9 14023 14023
9 14051 14051
9 14053 14053
9 14066 14066
9 14179 14179
9 14181 14181
9 14185 14185
9 14305 14305
9 15923 15923
9 15943 15943
9 15971 15971
9 16035 16035
9 16225 16225
9 16767 16767
9 16831 16831
9 16893 16893
9 17023 17023
9 17119 17119
9 17143 17143
9 17147 17147
9 17149 17149
9 17277 17277
9 17327 17327
9 17339 17339
9 17373 17373
9 17389 17389
9 17402 17402
9 17599 17599
9 17631 17631
9 17655 17655
9 17662 17662
9 17727 17727
9 17839 17839
9 17847 17847
9 17879 17879
9 17901 17901
9 17910 17910
9 18039 18039
9 18043 18043
9 18045 18045
9 18079 18079
9 18095 18095
9 18103 18103
9 18110 18110
9 18127 18127
9 18135 18135
9 18139 18139
9 18141 18141
9 18151 18151
9 18158 18158
9 18163 18163
9 18165 18165
9 18166 18166
9 18169 18169
9 18223 18223
9 18235 18235
9 18237 18237
9 18285 18285
9 18291 18291
9 18293 18293
9 18327 18327
9 18343 18343
9 18349 18349
9 18350 18350
9 18361 18361
9 18409 18409
9 18417 18417
9 18559 18559
9 18623 18623
9 18671 18671
9 18685 18685
9 18686 18686
9 18847 18847
9 18871 18871
9 18875 18875
9 18877 18877
9 18909 18909
9 18925 18925
9 18933 18933
9 19067 19067
9 19119 19119
9 19131 19131
9 19134 19134
9 19163 19163
9 19165 19165
9 19179 19179
9 19189 19189
9 19193 19193
9 19194 19194
9 19357 19357
9 19371 19371
9 19373 19373
9 19405 19405
9 19429 19429
9 19436 19436
9 19519 19519
9 19615 19615
9 19639 19639
9 19643 19643
9 19671 19671
9 19702 19702
9 19767 19767
9 19815 19815
9 19855 19855
9 19863 19863
9 19870 19870
9 19879 19879
9 19886 19886
9 19891 19891
9 19911 19911
9 19941 19941
9 20027 20027
9 20030 20030
9 20083 20083
9 20085 20085
9 20089 20089
9 20090 20090
9 20111 20111
9 20119 20119
9 20150 20150
9 20153 20153
9 20154 20154
9 20179 20179
9 20181 20181
9 20209 20209
9 20269 20269
9 20275 20275
9 20301 20301
9 20325 20325
9 20337 20337
9 20363 20363
9 20365 20365
9 20387 20387
9 20389 20389
9 20393 20393
9 20401 20401
9 20449 20449
9 20452 20452
9 20464 20464
9 20727 20727
9 20733 20733
9 20799 20799
9 20911 20911
9 20925 20925
9 20973 20973
9 20981 20981
9 21055 21055
9 21087 21087
9 21103 21103
9 21111 21111
9 21151 21151
9 21175 21175
9 21179 21179
9 21181 21181
9 21199 21199
9 21211 21211
9 21213 21213
9 21223 21223
9 21235 21235
9 21237 21237
9 21238 21238
9 21295 21295
9 21309 21309
9 21357 21357
9 21405 21405
9 21419 21419
9 21421 21421
9 21429 21429
9 21434 21434
9 21461 21461
9 21477 21477
9 21623 21623
9 21663 21663
9 21687 21687
9 21694 21694
9 21719 21719
9 21747 21747
9 21749 21749
9 21911 21911
9 21933 21933
9 21942 21942
9 22071 22071
9 22109 22109
9 22131 22131
9 22133 22133
9 22159 22159
9 22167 22167
9 22171 22171
9 22173 22173
9 22183 22183
9 22190 22190
9 22195 22195
9 22197 22197
9 22198 22198
9 22201 22201
9 22246 22246
9 22257 22257
9 22260 22260
9 22323 22323
9 22325 22325
9 22373 22373
9 22407 22407
9 22438 22438
9 22441 22441
9 22449 22449
9 22497 22497
9 22591 22591
9 22647 22647
9 22653 22653
9 22703 22703
9 22715 22715
9 22771 22771
9 22773 22773
9 22815 22815
9 22839 22839
9 22951 22951
9 22957 22957
9 22965 22965
9 23013 23013
9 23071 23071
9 23095 23095
9 23099 23099
9 23101 23101
9 23161 23161
9 23191 23191
9 23195 23195
9 23219 23219
9 23221 23221
9 23225 23225
9 23226 23226
9 23251 23251
9 23253 23253
9 23397 23397
9 23409 23409
9 23435 23435
9 23437 23437
9 23445 23445
9 23461 23461
9 23473 23473
9 23474 23474
9 23524 23524
9 23847 23847
9 24087 24087
9 24115 24115
9 24121 24121
9 24122 24122
9 24147 24147
9 24149 24149
9 24211 24211
9 24213 24213
9 24214 24214
9 24241 24241
9 24333 24333
9 24355 24355
9 24357 24357
9 24369 24369
9 24370 24370
9 24420 24420
9 24481 24481
9 24484 24484
9 24799 24799
9 24830 24830
9 24943 24943
9 24991 24991
9 25019 25019
9 25039 25039
9 25069 25069
9 25070 25070
9 25081 25081
9 25082 25082
9 25211 25211
9 25295 25295
9 25307 25307
9 25331 25331
9 25451 25451
9 25487 25487
9 25515 25515
9 25577 25577
9 25578 25578
9 25580 25580
9 25592 25592
9 25663 25663
9 25695 25695
9 25711 25711
9 25719 25719
9 25726 25726
9 25759 25759
9 25783 25783
9 25787 25787
9 25807 25807
9 25819 25819
9 25822 25822
9 25831 25831
9 25846 25846
9 25850 25850
9 25887 25887
9 25903 25903
9 25911 25911
9 25915 25915
9 25918 25918
9 25935 25935
9 25959 25959
9 25963 25963
9 25965 25965
9 26007 26007
9 26011 26011
9 26013 26013
9 26027 26027
9 26030 26030
9 26035 26035
9 26037 26037
9 26041 26041
9 26042 26042
9 26055 26055
9 26059 26059
9 26061 26061
9 26067 26067
9 26069 26069
9 26085 26085
9 26089 26089
9 26090 26090
9 26098 26098
9 26100 26100
9 26159 26159
9 26191 26191
9 26203 26203
9 26215 26215
9 26227 26227
9 26233 26233
9 26255 26255
9 26267 26267
9 26270 26270
9 26283 26283
9 26285 26285
9 26291 26291
9 26294 26294
9 26298 26298
9 26315 26315
9 26317 26317
9 26323 26323
9 26339 26339
9 26341 26341
9 26346 26346
9 26353 26353
9 26354 26354
9 26383 26383
9 26407 26407
9 26411 26411
9 26413 26413
9 26425 26425
9 26473 26473
9 26476 26476
9 26481 26481
9 26488 26488
9 26503 26503
9 26507 26507
9 26509 26509
9 26517 26517
9 26531 26531
9 26533 26533
9 26537 26537
9 26538 26538
9 26552 26552
9 26563 26563
9 26565 26565
9 26570 26570
9 26594 26594
9 26596 26596
9 26600 26600
9 26747 26747
9 26750 26750
9 26783 26783
9 26811 26811
9 26831 26831
9 26839 26839
9 26846 26846
9 26859 26859
9 26870 26870
9 26874 26874
9 26959 26959
9 26973 26973
9 26983 26983
9 26987 26987
9 26989 26989
9 27023 27023
9 27054 27054
9 27065 27065
9 27083 27083
9 27085 27085
9 27086 27086
9 27109 27109
9 27110 27110
9 27113 27113
9 27128 27128
9 27243 27243
9 27369 27369
9 27531 27531
9 27555 27555
9 27561 27561
9 27593 27593
9 27617 27617
9 27624 27624
9 27679 27679
9 27703 27703
9 27707 27707
9 27727 27727
9 27735 27735
9 27751 27751
9 27755 27755
9 27766 27766
9 27770 27770
9 27799 27799
9 27803 27803
9 27827 27827
9 27834 27834
9 27847 27847
9 27861 27861
9 27862 27862
9 27890 27890
9 27919 27919
9 27933 27933
9 27943 27943
9 27950 27950
9 27975 27975
9 27981 27981
9 27982 27982
9 28003 28003
9 28005 28005
9 28006 28006
9 28043 28043
9 28045 28045
9 28046 28046
9 28051 28051
9 28053 28053
9 28069 28069
9 28070 28070
9 28074 28074
9 28082 28082
9 28099 28099
9 28101 28101
9 28129 28129
9 28144 28144
9 28203 28203
9 28218 28218
9 28265 28265
9 28299 28299
9 28323 28323
9 28330 28330
9 28338 28338
9 28355 28355
9 28386 28386
9 28427 28427
9 28429 28429
9 28441 28441
9 28451 28451
9 28457 28457
9 28465 28465
9 28489 28489
9 28513 28513
9 28547 28547
9 28549 28549
9 28553 28553
9 28554 28554
9 28577 28577
9 28578 28578
9 28640 28640
9 28767 28767
9 28791 28791
9 28795 28795
9 28797 28797
9 28831 28831
9 28862 28862
9 28879 28879
9 28887 28887
9 28894 28894
9 28910 28910
9 28915 28915
9 28917 28917
9 28918 28918
9 28921 28921
9 28975 28975
9 28987 28987
9 29037 29037
9 29045 29045
9 29071 29071
9 29079 29079
9 29086 29086
9 29099 29099
9 29101 29101
9 29102 29102
9 29110 29110
9 29114 29114
9 29127 29127
9 29141 29141
9 29158 29158
9 29161 29161
9 29169 29169
9 29243 29243
9 29275 29275
9 29277 29277
9 29291 29291
9 29293 29293
9 29299 29299
9 29306 29306
9 29327 29327
9 29335 29335
9 29339 29339
9 29358 29358
9 29363 29363
9 29369 29369
9 29383 29383
9 29387 29387
9 29389 29389
9 29414 29414
9 29417 29417
9 29425 29425
9 29426 29426
9 29483 29483
9 29497 29497
9 29517 29517
9 29541 29541
9 29545 29545
9 29546 29546
9 29548 29548
9 29575 29575
9 29582 29582
9 29593 29593
9 29606 29606
9 29609 29609
9 29610 29610
9 29612 29612
9 29617 29617
9 29624 29624
9 29637 29637
9 29641 29641
9 29665 29665
9 29672 29672
9 29680 29680
9 29751 29751
9 29775 29775
9 29783 29783
9 29790 29790
9 29799 29799
9 29806 29806
9 29811 29811
9 29839 29839
9 29851 29851
9 29854 29854
9 29863 29863
9 29875 29875
9 29882 29882
9 29907 29907
9 29909 29909
9 29926 29926
9 29937 29937
9 29938 29938
9 29975 29975
9 29991 29991
9 30006 30006
9 30023 30023
9 30037 30037
9 30054 30054
9 30087 30087
9 30091 30091
9 30093 30093
9 30102 30102
9 30117 30117
9 30121 30121
9 30122 30122
9 30130 30130
9 30149 30149
9 30164 30164
9 30178 30178
9 30180 30180
9 30231 30231
9 30247 30247
9 30259 30259
9 30279 30279
9 30283 30283
9 30307 30307
9 30310 30310
9 30322 30322
9 30347 30347
9 30355 30355
9 30362 30362
9 30371 30371
9 30378 30378
9 30386 30386
9 30403 30403
9 30434 30434
9 30448 30448
9 30471 30471
9 30502 30502
9 30513 30513
9 30533 30533
9 30561 30561
9 30568 30568
9 30597 30597
9 30609 30609
9 30626 30626
9 30632 30632
9 30657 30657
9 30660 30660
9 30767 30767
9 30779 30779
9 30807 30807
9 30827 30827
9 30835 30835
9 30837 30837
9 30842 30842
9 30863 30863
9 30871 30871
9 30891 30891
9 30902 30902
9 30906 30906
9 30919 30919
9 30933 30933
9 30934 30934
9 30950 30950
9 30961 30961
9 30991 30991
9 31005 31005
9 31015 31015
9 31019 31019
9 31021 31021
9 31034 31034
9 31053 31053
9 31061 31061
9 31077 31077
9 31078 31078
9 31092 31092
9 31111 31111
9 31117 31117
9 31118 31118
9 31139 31139
9 31141 31141
9 31142 31142
9 31145 31145
9 31154 31154
9 31201 31201
9 31204 31204
9 31216 31216
9 31259 31259
9 31275 31275
9 31283 31283
9 31331 31331
9 31338 31338
9 31367 31367
9 31379 31379
9 31402 31402
9 31409 31409
9 31523 31523
9 31530 31530
9 31561 31561
9 31585 31585
9 31625 31625
9 31649 31649
9 31650 31650
9 31652 31652
9 31664 31664
9 31681 31681
9 31712 31712
9 31759 31759
9 31767 31767
9 31783 31783
9 31787 31787
9 31802 31802
9 31815 31815
9 31829 31829
9 31846 31846
9 31879 31879
9 31894 31894
9 31922 31922
9 32007 32007
9 32013 32013
9 32014 32014
9 32035 32035
9 32037 32037
9 32038 32038
9 32050 32050
9 32112 32112
9 32133 32133
9 32161 32161
9 32176 32176
9 32263 32263
9 32275 32275
9 32298 32298
9 32387 32387
9 32401 32401
9 32418 32418
9 32521 32521
9 32545 32545
9 32546 32546
9 32608 32608
9 32672 32672
9 33023 33023
9 33151 33151
9 33247 33247
9 33277 33277
9 33407 33407
9 33471 33471
9 33531 33531
9 33533 33533
9 33534 33534
9 33599 33599
9 33631 33631
9 33647 33647
9 33655 33655
9 33662 33662
9 33695 33695
9 33719 33719
9 33723 33723
9 33725 33725
9 33743 33743
9 33755 33755
9 33757 33757
9 33773 33773
9 33781 33781
9 33782 33782
9 33786 33786
9 33788 33788
9 33919 33919
9 34039 34039
9 34167 34167
9 34173 34173
9 34207 34207
9 34231 34231
9 34270 34270
9 34294 34294
9 34367 34367
9 34427 34427
9 34429 34429
9 34430 34430
9 34463 34463
9 34487 34487
9 34491 34491
9 34493 34493
9 34519 34519
9 34526 34526
9 34550 34550
9 34553 34553
9 34554 34554
9 34591 34591
9 34615 34615
9 34619 34619
9 34621 34621
9 34651 34651
9 34653 34653
9 34663 34663
9 34669 34669
9 34675 34675
9 34677 34677
9 34678 34678
9 34684 34684
9 34703 34703
9 34711 34711
9 34717 34717
9 34718 34718
9 34739 34739
9 34741 34741
9 34742 34742
9 34745 34745
9 34759 34759
9 34765 34765
9 34774 34774
9 34777 34777
9 34789 34789
9 34790 34790
9 34801 34801
9 34802 34802
9 34804 34804
9 34808 34808
9 34943 34943
9 35039 35039
9 35063 35063
9 35135 35135
9 35167 35167
9 35183 35183
9 35191 35191
9 35195 35195
9 35197 35197
9 35198 35198
9 35259 35259
9 35262 35262
9 35287 35287
9 35293 35293
9 35310 35310
9 35317 35317
9 35322 35322
9 35391 35391
9 35423 35423
9 35447 35447
9 35454 35454
9 35487 35487
9 35515 35515
9 35547 35547
9 35549 35549
9 35571 35571
9 35574 35574
9 35578 35578
9 35615 35615
9 35631 35631
9 35639 35639
9 35643 35643
9 35645 35645
9 35663 35663
9 35671 35671
9 35687 35687
9 35691 35691
9 35693 35693
9 35694 35694
9 35705 35705
9 35706 35706
9 35735 35735
9 35739 35739
9 35741 35741
9 35755 35755
9 35758 35758
9 35763 35763
9 35769 35769
9 35770 35770
9 35787 35787
9 35789 35789
9 35795 35795
9 35797 35797
9 35813 35813
9 35817 35817
9 35818 35818
9 35826 35826
9 35828 35828
9 35935 35935
9 35959 35959
9 36055 36055
9 36155 36155
9 36158 36158
9 36183 36183
9 36189 36189
9 36206 36206
9 36213 36213
9 36218 36218
9 36247 36247
9 36254 36254
9 36278 36278
9 36282 36282
9 36295 36295
9 36309 36309
9 36310 36310
9 36383 36383
9 36407 36407
9 36411 36411
9 36443 36443
9 36467 36467
9 36470 36470
9 36474 36474
9 36503 36503
9 36507 36507
9 36531 36531
9 36534 36534
9 36566 36566
9 36594 36594
9 36631 36631
9 36635 36635
9 36637 36637
9 36651 36651
9 36653 36653
9 36659 36659
9 36661 36661
9 36665 36665
9 36666 36666
9 36679 36679
9 36683 36683
9 36685 36685
9 36691 36691
9 36693 36693
9 36707 36707
9 36709 36709
9 36713 36713
9 36714 36714
9 36722 36722
9 36724 36724
9 36743 36743
9 36750 36750
9 36755 36755
9 36757 36757
9 36758 36758
9 36761 36761
9 36774 36774
9 36778 36778
9 36785 36785
9 36803 36803
9 36805 36805
9 36806 36806
9 36817 36817
9 36833 36833
9 36848 36848
9 37118 37118
9 37215 37215
9 37239 37239
9 37246 37246
9 37279 37279
9 37303 37303
9 37341 37341
9 37365 37365
9 37366 37366
9 37439 37439
9 37471 37471
9 37495 37495
9 37499 37499
9 37501 37501
9 37502 37502
9 37566 37566
9 37591 37591
9 37595 37595
9 37597 37597
9 37619 37619
9 37621 37621
9 37625 37625
9 37626 37626
9 37663 37663
9 37679 37679
9 37694 37694
9 37711 37711
9 37719 37719
9 37723 37723
9 37735 37735
9 37742 37742
9 37749 37749
9 37750 37750
9 37753 37753
9 37775 37775
9 37787 37787
9 37789 37789
9 37799 37799
9 37805 37805
9 37811 37811
9 37813 37813
9 37814 37814
9 37818 37818
9 37820 37820
9 37837 37837
9 37845 37845
9 37861 37861
9 37862 37862
9 37868 37868
9 37873 37873
9 37874 37874
9 37876 37876
9 38014 38014
9 38199 38199
9 38237 38237
9 38261 38261
9 38262 38262
9 38302 38302
9 38487 38487
9 38491 38491
9 38493 38493
9 38515 38515
9 38522 38522
9 38551 38551
9 38558 38558
9 38582 38582
9 38586 38586
9 38611 38611
9 38613 38613
9 38614 38614
9 38695 38695
9 38707 38707
9 38709 38709
9 38710 38710
9 38733 38733
9 38739 38739
9 38741 38741
9 38755 38755
9 38757 38757
9 38769 38769
9 38770 38770
9 38797 38797
9 38806 38806
9 38809 38809
9 38821 38821
9 38822 38822
9 38833 38833
9 38834 38834
9 38840 38840
9 38865 38865
9 38896 38896
9 39007 39007
9 39031 39031
9 39038 39038
9 39071 39071
9 39095 39095
9 39158 39158
9 39199 39199
9 39223 39223
9 39227 39227
9 39255 39255
9 39277 39277
9 39286 39286
9 39289 39289
9 39319 39319
9 39325 39325
9 39349 39349
9 39354 39354
9 39381 39381
9 39397 39397
9 39412 39412
9 39455 39455
9 39479 39479
9 39486 39486
9 39511 39511
9 39515 39515
9 39539 39539
9 39542 39542
9 39579 39579
9 39603 39603
9 39606 39606
9 39610 39610
9 39635 39635
9 39637 39637
9 39666 39666
9 39695 39695
9 39703 39703
9 39719 39719
9 39723 39723
9 39725 39725
9 39726 39726
9 39734 39734
9 39737 39737
9 39751 39751
9 39769 39769
9 39782 39782
9 39785 39785
9 39793 39793
9 39815 39815
9 39821 39821
9 39827 39827
9 39829 39829
9 39843 39843
9 39845 39845
9 39849 39849
9 39850 39850
9 39858 39858
9 39860 39860
9 39875 39875
9 39877 39877
9 39967 39967
9 39991 39991
9 40054 40054
9 40087 40087
9 40215 40215
9 40221 40221
9 40245 40245
9 40250 40250
9 40277 40277
9 40327 40327
9 40475 40475
9 40499 40499
9 40506 40506
9 40531 40531
9 40562 40562
9 40598 40598
9 40626 40626
9 40711 40711
9 40717 40717
9 40723 40723
9 40741 40741
9 40745 40745
9 40746 40746
9 40754 40754
9 40771 40771
9 40773 40773
9 40838 40838
9 40849 40849
9 40865 40865
9 40880 40880
9 41087 41087
9 41183 41183
9 41207 41207
9 41211 41211
9 41311 41311
9 41335 41335
9 41339 41339
9 41341 41341
9 41375 41375
9 41391 41391
9 41406 41406
9 41423 41423
9 41431 41431
9 41437 41437
9 41454 41454
9 41461 41461
9 41462 41462
9 41465 41465
9 41583 41583
9 41595 41595
9 41598 41598
9 41631 41631
9 41659 41659
9 41679 41679
9 41687 41687
9 41694 41694
9 41707 41707
9 41710 41710
9 41718 41718
9 41721 41721
9 41722 41722
9 41787 41787
9 41807 41807
9 41819 41819
9 41821 41821
9 41831 41831
9 41835 41835
9 41837 41837
9 41843 41843
9 41850 41850
9 41852 41852
9 41871 41871
9 41879 41879
9 41883 41883
9 41885 41885
9 41902 41902
9 41907 41907
9 41913 41913
9 41927 41927
9 41931 41931
9 41933 41933
9 41934 41934
9 41945 41945
9 41958 41958
9 41961 41961
9 41969 41969
9 41970 41970
9 41972 41972
9 41976 41976
9 42047 42047
9 42079 42079
9 42095 42095
9 42103 42103
9 42107 42107
9 42199 42199
9 42205 42205
9 42222 42222
9 42229 42229
9 42234 42234
9 42271 42271
9 42302 42302
9 42319 42319
9 42327 42327
9 42333 42333
9 42343 42343
9 42350 42350
9 42355 42355
9 42357 42357
9 42358 42358
9 42361 42361
9 42383 42383
9 42407 42407
9 42422 42422
9 42426 42426
9 42445 42445
9 42453 42453
9 42469 42469
9 42470 42470
9 42481 42481
9 42482 42482
9 42527 42527
9 42555 42555
9 42558 42558
9 42575 42575
9 42583 42583
9 42590 42590
9 42603 42603
9 42606 42606
9 42614 42614
9 42618 42618
9 42647 42647
9 42651 42651
9 42653 42653
9 42682 42682
9 42695 42695
9 42699 42699
9 42707 42707
9 42709 42709
9 42710 42710
9 42730 42730
9 42738 42738
9 42740 42740
9 42767 42767
9 42775 42775
9 42779 42779
9 42798 42798
9 42809 42809
9 42823 42823
9 42827 42827
9 42829 42829
9 42830 42830
9 42841 42841
9 42851 42851
9 42853 42853
9 42854 42854
9 42857 42857
9 42865 42865
9 42866 42866
9 42872 42872
9 42891 42891
9 42893 42893
9 42894 42894
9 42899 42899
9 42901 42901
9 42905 42905
9 42918 42918
9 42922 42922
9 42929 42929
9 42930 42930
9 42947 42947
9 42949 42949
9 42953 42953
9 42964 42964
9 42977 42977
9 42978 42978
9 42980 42980
9 42992 42992
9 43103 43103
9 43127 43127
9 43131 43131
9 43167 43167
9 43215 43215
9 43223 43223
9 43246 43246
9 43311 43311
9 43323 43323
9 43326 43326
9 43351 43351
9 43357 43357
9 43371 43371
9 43373 43373
9 43374 43374
9 43379 43379
9 43385 43385
9 43386 43386
9 43407 43407
9 43415 43415
9 43431 43431
9 43435 43435
9 43437 43437
9 43446 43446
9 43450 43450
9 43463 43463
9 43477 43477
9 43494 43494
9 43497 43497
9 43498 43498
9 43579 43579
9 43599 43599
9 43611 43611
9 43613 43613
9 43627 43627
9 43635 43635
9 43638 43638
9 43642 43642
9 43663 43663
9 43675 43675
9 43719 43719
9 43723 43723
9 43747 43747
9 43762 43762
9 43803 43803
9 43805 43805
9 43819 43819
9 43822 43822
9 43827 43827
9 43834 43834
9 43847 43847
9 43851 43851
9 43853 43853
9 43861 43861
9 43875 43875
9 43881 43881
9 43882 43882
9 43884 43884
9 43911 43911
9 43918 43918
9 43923 43923
9 43942 43942
9 43945 43945
9 43946 43946
9 43960 43960
9 43971 43971
9 43973 43973
9 43977 43977
9 44001 44001
9 44008 44008
9 44016 44016
9 44063 44063
9 44111 44111
9 44119 44119
9 44135 44135
9 44142 44142
9 44147 44147
9 44175 44175
9 44245 44245
9 44262 44262
9 44274 44274
9 44303 44303
9 44311 44311
9 44327 44327
9 44331 44331
9 44342 44342
9 44346 44346
9 44359 44359
9 44373 44373
9 44390 44390
9 44394 44394
9 44401 44401
9 44423 44423
9 44451 44451
9 44485 44485
9 44559 44559
9 44567 44567
9 44571 44571
9 44590 44590
9 44595 44595
9 44601 44601
9 44615 44615
9 44619 44619
9 44630 44630
9 44646 44646
9 44657 44657
9 44658 44658
9 44683 44683
9 44691 44691
9 44714 44714
9 44722 44722
9 44739 44739
9 44770 44770
9 44807 44807
9 44814 44814
9 44819 44819
9 44825 44825
9 44838 44838
9 44841 44841
9 44842 44842
9 44849 44849
9 44867 44867
9 44869 44869
9 44870 44870
9 44873 44873
9 44881 44881
9 44897 44897
9 44904 44904
9 44912 44912
9 44931 44931
9 44933 44933
9 44934 44934
9 44945 44945
9 44962 44962
9 44964 44964
9 44993 44993
9 44996 44996
9 45119 45119
9 45167 45167
9 45182 45182
9 45263 45263
9 45271 45271
9 45302 45302
9 45306 45306
9 45343 45343
9 45367 45367
9 45371 45371
9 45373 45373
9 45391 45391
9 45405 45405
9 45415 45415
9 45427 45427
9 45429 45429
9 45430 45430
9 45434 45434
9 45436 45436
9 45463 45463
9 45469 45469
9 45491 45491
9 45493 45493
9 45494 45494
9 45511 45511
9 45517 45517
9 45541 45541
9 45542 45542
9 45556 45556
9 45615 45615
9 45627 45627
9 45655 45655
9 45659 45659
9 45661 45661
9 45675 45675
9 45678 45678
9 45683 45683
9 45689 45689
9 45690 45690
9 45711 45711
9 45719 45719
9 45726 45726
9 45739 45739
9 45742 45742
9 45750 45750
9 45754 45754
9 45767 45767
9 45774 45774
9 45779 45779
9 45781 45781
9 45782 45782
9 45785 45785
9 45798 45798
9 45802 45802
9 45809 45809
9 45839 45839
9 45851 45851
9 45867 45867
9 45869 45869
9 45875 45875
9 45882 45882
9 45899 45899
9 45901 45901
9 45909 45909
9 45913 45913
9 45923 45923
9 45925 45925
9 45926 45926
9 45930 45930
9 45932 45932
9 45937 45937
9 45938 45938
9 45959 45959
9 45963 45963
9 45965 45965
9 45966 45966
9 45974 45974
9 45977 45977
9 45987 45987
9 45990 45990
9 46001 46001
9 46002 46002
9 46008 46008
9 46022 46022
9 46025 46025
9 46033 46033
9 46049 46049
9 46050 46050
9 46052 46052
9 46056 46056
9 46064 46064
9 46159 46159
9 46167 46167
9 46183 46183
9 46198 46198
9 46202 46202
9 46231 46231
9 46279 46279
9 46359 46359
9 46387 46387
9 46389 46389
9 46390 46390
9 46407 46407
9 46413 46413
9 46435 46435
9 46437 46437
9 46438 46438
9 46485 46485
9 46502 46502
9 46615 46615
9 46646 46646
9 46663 46663
9 46670 46670
9 46675 46675
9 46681 46681
9 46694 46694
9 46698 46698
9 46705 46705
9 46727 46727
9 46731 46731
9 46739 46739
9 46762 46762
9 46770 46770
9 46787 46787
9 46790 46790
9 46801 46801
9 46818 46818
9 46855 46855
9 46870 46870
9 46883 46883
9 46885 46885
9 46886 46886
9 46897 46897
9 46898 46898
9 46918 46918
9 46921 46921
9 46929 46929
9 46945 46945
9 46946 46946
9 46952 46952
9 46979 46979
9 46981 46981
9 46985 46985
9 47009 47009
9 47010 47010
9 47044 47044
9 47072 47072
9 47135 47135
9 47159 47159
9 47183 47183
9 47207 47207
9 47211 47211
9 47219 47219
9 47222 47222
9 47226 47226
9 47247 47247
9 47255 47255
9 47303 47303
9 47331 47331
9 47334 47334
9 47383 47383
9 47389 47389
9 47406 47406
9 47411 47411
9 47417 47417
9 47431 47431
9 47437 47437
9 47445 47445
9 47459 47459
9 47461 47461
9 47465 47465
9 47495 47495
9 47509 47509
9 47526 47526
9 47537 47537
9 47557 47557
9 47631 47631
9 47643 47643
9 47659 47659
9 47667 47667
9 47674 47674
9 47691 47691
9 47699 47699
9 47701 47701
9 47715 47715
9 47722 47722
9 47729 47729
9 47730 47730
9 47751 47751
9 47755 47755
9 47779 47779
9 47794 47794
9 47814 47814
9 47825 47825
9 47842 47842
9 47879 47879
9 47883 47883
9 47885 47885
9 47893 47893
9 47907 47907
9 47913 47913
9 47914 47914
9 47922 47922
9 47939 47939
9 47941 47941
9 47942 47942
9 47953 47953
9 47970 47970
9 47972 47972
9 48003 48003
9 48005 48005
9 48006 48006
9 48009 48009
9 48033 48033
9 48048 48048
9 48065 48065
9 48096 48096
9 48143 48143
9 48151 48151
9 48167 48167
9 48179 48179
9 48199 48199
9 48227 48227
9 48391 48391
9 48422 48422
9 48433 48433
9 48453 48453
9 48647 48647
9 48651 48651
9 48675 48675
9 48710 48710
9 48721 48721
9 48738 48738
9 48771 48771
9 48802 48802
9 48899 48899
9 48905 48905
9 48929 48929
9 48961 48961
9 48992 48992
9 49025 49025
9 49279 49279
9 49375 49375
9 49471 49471
9 49503 49503
9 49533 49533
9 49597 49597
9 49598 49598
9 49629 49629
9 49646 49646
9 49653 49653
9 49660 49660
9 49727 49727
9 49759 49759
9 49783 49783
9 49790 49790
9 49823 49823
9 49847 49847
9 49851 49851
9 49883 49883
9 49886 49886
9 49910 49910
9 49914 49914
9 49967 49967
9 49981 49981
9 50041 50041
9 50077 50077
9 50094 50094
9 50101 50101
9 50105 50105
9 50106 50106
9 50108 50108
9 50133 50133
9 50154 50154
9 50162 50162
9 50164 50164
9 50335 50335
9 50366 50366
9 50391 50391
9 50422 50422
9 50479 50479
9 50493 50493
9 50494 50494
9 50549 50549
9 50583 50583
9 50614 50614
9 50617 50617
9 50645 50645
9 50719 50719
9 50779 50779
9 50839 50839
9 50843 50843
9 50846 50846
9 50867 50867
9 50870 50870
9 50902 50902
9 50930 50930
9 50971 50971
9 50973 50973
9 50987 50987
9 50997 50997
9 51001 51001
9 51002 51002
9 51029 51029
9 51060 51060
9 51079 51079
9 51093 51093
9 51094 51094
9 51097 51097
9 51110 51110
9 51121 51121
9 51128 51128
9 51153 51153
9 51184 51184
9 51387 51387
9 51390 51390
9 51415 51415
9 51487 51487
9 51503 51503
9 51511 51511
9 51518 51518
9 51535 51535
9 51543 51543
9 51566 51566
9 51573 51573
9 51574 51574
9 51599 51599
9 51613 51613
9 51637 51637
9 51638 51638
9 51644 51644
9 51669 51669
9 51697 51697
9 51700 51700
9 51863 51863
9 51867 51867
9 51898 51898
9 51923 51923
9 51997 51997
9 52025 52025
9 52057 52057
9 52081 52081
9 52107 52107
9 52117 52117
9 52121 52121
9 52138 52138
9 52145 52145
9 52146 52146
9 52509 52509
9 52519 52519
9 52531 52531
9 52533 52533
9 52534 52534
9 52565 52565
9 52582 52582
9 52593 52593
9 52615 52615
9 52646 52646
9 52657 52657
9 53003 53003
9 53013 53013
9 53027 53027
9 53041 53041
9 53042 53042
9 53137 53137
9 53154 53154
9 53311 53311
9 53343 53343
9 53367 53367
9 53374 53374
9 53407 53407
9 53431 53431
9 53494 53494
9 53551 53551
9 53565 53565
9 53591 53591
9 53622 53622
9 53655 53655
9 53661 53661
9 53678 53678
9 53685 53685
9 53692 53692
9 53717 53717
9 53748 53748
9 53791 53791
9 53822 53822
9 53915 53915
9 53939 53939
9 53942 53942
9 53946 53946
9 54002 54002
9 54062 54062
9 54073 54073
9 54074 54074
9 54101 54101
9 54118 54118
9 54129 54129
9 54165 54165
9 54186 54186
9 54194 54194
9 54196 54196
9 54225 54225
9 54423 54423
9 54451 54451
9 54454 54454
9 54581 54581
9 54613 54613
9 54663 54663
9 54677 54677
9 54934 54934
9 54962 54962
9 55061 55061
9 55092 55092
9 55185 55185
9 55447 55447
9 55475 55475
9 55567 55567
9 55575 55575
9 55591 55591
9 55598 55598
9 55605 55605
9 55606 55606
9 55623 55623
9 55665 55665
9 55701 55701
9 55718 55718
9 55729 55729
9 55732 55732
9 56071 56071
9 56089 56089
9 56113 56113
9 56116 56116
9 56145 56145
9 56226 56226
9 56597 56597
9 56614 56614
9 56625 56625
9 57122 57122
9 57439 57439
9 57463 57463
9 57467 57467
9 57469 57469
9 57503 57503
9 57534 57534
9 57551 57551
9 57559 57559
9 57565 57565
9 57582 57582
9 57590 57590
9 57593 57593
9 57647 57647
9 57659 57659
9 57693 57693
9 57709 57709
9 57710 57710
9 57717 57717
9 57721 57721
9 57724 57724
9 57743 57743
9 57751 57751
9 57773 57773
9 57774 57774
9 57782 57782
9 57785 57785
9 57788 57788
9 57813 57813
9 57830 57830
9 57833 57833
9 57841 57841
9 57915 57915
9 57947 57947
9 57949 57949
9 57963 57963
9 57971 57971
9 57978 57978
9 57999 57999
9 58007 58007
9 58011 58011
9 58030 58030
9 58035 58035
9 58041 58041
9 58055 58055
9 58062 58062
9 58073 58073
9 58086 58086
9 58097 58097
9 58098 58098
9 58155 58155
9 58189 58189
9 58217 58217
9 58218 58218
9 58247 58247
9 58254 58254
9 58265 58265
9 58278 58278
9 58281 58281
9 58282 58282
9 58289 58289
9 58309 58309
9 58313 58313
9 58337 58337
9 58399 58399
9 58415 58415
9 58430 58430
9 58447 58447
9 58455 58455
9 58461 58461
9 58478 58478
9 58483 58483
9 58485 58485
9 58486 58486
9 58489 58489
9 58511 58511
9 58550 58550
9 58581 58581
9 58598 58598
9 58639 58639
9 58647 58647
9 58667 58667
9 58669 58669
9 58670 58670
9 58678 58678
9 58695 58695
9 58709 58709
9 58726 58726
9 58729 58729
9 58737 58737
9 58759 58759
9 58765 58765
9 58773 58773
9 58789 58789
9 58793 58793
9 58804 58804
9 58821 58821
9 58895 58895
9 58903 58903
9 58907 58907
9 58926 58926
9 58931 58931
9 58937 58937
9 58951 58951
9 58958 58958
9 58969 58969
9 58982 58982
9 58993 58993
9 58994 58994
9 59019 59019
9 59022 59022
9 59027 59027
9 59029 59029
9 59033 59033
9 59050 59050
9 59057 59057
9 59058 59058
9 59106 59106
9 59143 59143
9 59150 59150
9 59161 59161
9 59174 59174
9 59177 59177
9 59178 59178
9 59185 59185
9 59209 59209
9 59269 59269
9 59270 59270
9 59281 59281
9 59329 59329
9 59451 59451
9 59454 59454
9 59479 59479
9 59485 59485
9 59499 59499
9 59502 59502
9 59507 59507
9 59563 59563
9 59566 59566
9 59574 59574
9 59591 59591
9 59622 59622
9 59687 59687
9 59691 59691
9 59693 59693
9 59708 59708
9 59725 59725
9 59733 59733
9 59750 59750
9 59764 59764
9 59814 59814
9 59817 59817
9 59931 59931
9 59947 59947
9 59955 59955
9 60003 60003
9 60010 60010
9 60039 60039
9 60051 60051
9 60074 60074
9 60195 60195
9 60202 60202
9 60233 60233
9 60297 60297
9 60431 60431
9 60439 60439
9 60459 60459
9 60470 60470
9 60487 60487
9 60501 60501
9 60518 60518
9 60529 60529
9 60551 60551
9 60565 60565
9 60679 60679
9 60685 60685
9 60707 60707
9 60710 60710
9 60713 60713
9 60935 60935
9 60947 60947
9 60953 60953
9 60970 60970
9 60977 60977
9 61073 61073
9 61193 61193
9 61495 61495
9 61499 61499
9 61501 61501
9 61543 61543
9 61555 61555
9 61557 61557
9 61558 61558
9 61564 61564
9 61614 61614
9 61619 61619
9 61621 61621
9 61622 61622
9 61670 61670
9 61681 61681
9 61684 61684
9 61739 61739
9 61741 61741
9 61742 61742
9 61749 61749
9 61753 61753
9 61801 61801
9 61812 61812
9 61862 61862
9 61873 61873
9 61967 61967
9 61979 61979
9 61995 61995
9 62003 62003
9 62010 62010
9 62027 62027
9 62041 62041
9 62051 62051
9 62058 62058
9 62065 62065
9 62087 62087
9 62091 62091
9 62094 62094
9 62102 62102
9 62105 62105
9 62115 62115
9 62129 62129
9 62132 62132
9 62150 62150
9 62161 62161
9 62221 62221
9 62249 62249
9 62342 62342
9 62345 62345
9 62515 62515
9 62517 62517
9 62518 62518
9 62535 62535
9 62563 62563
9 62566 62566
9 62630 62630
9 62758 62758
9 62769 62769
9 62983 62983
9 62998 62998
9 63011 63011
9 63014 63014
9 63025 63025
9 63046 63046
9 63057 63057
9 63107 63107
9 63238 63238
9 63534 63534
9 63539 63539
9 63545 63545
9 63587 63587
9 63604 63604
9 63654 63654
9 63779 63779
9 63782 63782
9 64011 64011
9 64035 64035
9 64131 64131
9 64134 64134
9 64550 64550
9 64561 64561
9 65027 65027
9 82301 82301
9 82365 82365
9 82873 82873
9 83261 83261
9 83381 83381
9 83769 83769
9 83861 83861
9 83892 83892
9 84285 84285
9 84398 84398
9 84405 84405
9 85301 85301
9 85425 85425
9 85809 85809
9 86333 86333
9 88373 88373
9 90238 90238
9 90358 90358
9 90542 90542
9 90553 90553
9 91191 91191
9 91195 91195
9 91197 91197
9 91254 91254
9 91310 91310
9 91318 91318
9 91366 91366
9 91438 91438
9 91445 91445
9 91449 91449
9 91508 91508
9 91558 91558
9 91569 91569
9 91675 91675
9 91691 91691
9 91699 91699
9 91783 91783
9 91790 91790
9 91801 91801
9 91814 91814
9 91825 91825
9 92270 92270
9 92334 92334
9 92462 92462
9 92582 92582
9 93227 93227
9 93235 93235
9 93350 93350
9 93478 93478
9 93731 93731
9 94270 94270
9 94318 94318
9 94326 94326
9 94390 94390
9 94438 94438
9 94644 94644
9 94777 94777
9 95271 95271
9 95334 95334
9 95398 95398
9 95779 95779
9 96302 96302
9 96310 96310
9 96358 96358
9 96550 96550
9 98685 98685
9 98805 98805
9 99133 99133
9 99165 99165
9 99189 99189
9 99196 99196
9 99229 99229
9 99253 99253
9 99254 99254
9 99257 99257
9 99289 99289
9 99313 99313
9 99316 99316
9 99639 99639
9 99646 99646
9 99766 99766
9 100125 100125
9 100150 100150
9 100245 100245
9 100273 100273
9 100276 100276
9 101269 101269
9 101273 101273
9 101329 101329
9 101686 101686
9 103197 103197
9 103219 103219
9 103253 103253
9 103321 103321
9 103345 103345
9 105361 105361
9 107067 107067
9 107087 107087
9 107095 107095
9 107118 107118
9 107126 107126
9 107182 107182
9 107310 107310
9 107366 107366
9 107377 107377
9 108055 108055
9 108059 108059
9 108075 108075
9 108078 108078
9 108083 108083
9 108107 108107
9 108115 108115
9 108131 108131
9 108167 108167
9 108179 108179
9 108299 108299
9 108309 108309
9 108313 108313
9 108323 108323
9 108326 108326
9 108433 108433
9 109071 109071
9 109079 109079
9 109102 109102
9 109107 109107
9 109127 109127
9 109158 109158
9 109350 109350
9 110091 110091
9 110099 110099
9 110115 110115
9 110147 110147
9 110339 110339
9 110353 110353
9 112135 112135
9 112163 112163
9 112195 112195
9 157451 157451


==> anc/old_pegs/Aggregator/TruncTriangle6_data/AllfinishType3.txt <==
1 8 8
2 72 72
3 104 104
3 1034 1034
3 1168 1168
3 1216 1216
4 77 77
4 204 204
4 232 232
4 360 360
4 1038 1038
4 1049 1049
4 1097 1097
4 1112 1112
4 1136 1136
4 1162 1162
4 1164 1164
4 1170 1170
4 1220 1220
4 1289 1289
4 1304 1304
4 1376 1376
4 1412 1412
4 1472 1472
4 1672 1672
4 2248 2248
4 4680 4680
5 122 122
5 186 186
5 205 205
5 248 248
5 617 617
5 744 744
5 1051 1051
5 1082 1082
5 1084 1084
5 1101 1101
5 1109 1109
5 1130 1130
5 1132 1132
5 1138 1138
5 1166 1166
5 1174 1174
5 1177 1177
5 1208 1208
5 1225 1225
5 1234 1234
5 1236 1236
5 1240 1240
5 1264 1264
5 1293 1293
5 1308 1308
5 1322 1322
5 1324 1324
5 1349 1349
5 1353 1353
5 1380 1380
5 1417 1417
5 1418 1418
5 1432 1432
5 1456 1456
5 1504 1504
5 1578 1578
5 1704 1704
5 1736 1736
5 1760 1760
5 1928 1928
5 1952 1952
5 2252 2252
5 2408 2408
5 3086 3086
5 3097 3097
5 3114 3114
5 3146 3146
5 3160 3160
5 3184 3184
5 3209 3209
5 3210 3210
5 3212 3212
5 3272 3272
5 3280 3280
5 3368 3368
5 3460 3460
5 3464 3464
5 3488 3488
5 4650 4650
5 4677 4677
5 4776 4776
5 5000 5000
5 5024 5024
5 5131 5131
5 5176 5176
5 5190 5190
5 5201 5201
5 5218 5218
5 5296 5296
5 5313 5313
5 5320 5320
5 5642 5642
5 5776 5776
5 5896 5896
5 6016 6016
5 6792 6792
5 7216 7216
5 17704 17704
5 21552 21552
5 32888 32888
5 33100 33100
5 33164 33164
5 35112 35112
6 95 95
6 221 221
6 365 365
6 492 492
6 717 717
6 745 745
6 873 873
6 937 937
6 1000 1000
6 1055 1055
6 1086 1086
6 1103 1103
6 1111 1111
6 1115 1115
6 1117 1117
6 1134 1134
6 1142 1142
6 1145 1145
6 1179 1179
6 1181 1181
6 1182 1182
6 1210 1210
6 1229 1229
6 1230 1230
6 1237 1237
6 1241 1241
6 1242 1242
6 1244 1244
6 1258 1258
6 1266 1266
6 1295 1295
6 1326 1326
6 1337 1337
6 1369 1369
6 1385 1385
6 1386 1386
6 1388 1388
6 1400 1400
6 1421 1421
6 1429 1429
6 1436 1436
6 1450 1450
6 1452 1452
6 1458 1458
6 1464 1464
6 1477 1477
6 1484 1484
6 1508 1508
6 1551 1551
6 1613 1613
6 1625 1625
6 1649 1649
6 1677 1677
6 1690 1690
6 1706 1706
6 1714 1714
6 1733 1733
6 1738 1738
6 1740 1740
6 1752 1752
6 1776 1776
6 1833 1833
6 1848 1848
6 1889 1889
6 1896 1896
6 1925 1925
6 1960 1960
6 2170 2170
6 2234 2234
6 2282 2282
6 2296 2296
6 2536 2536
6 2792 2792
6 3087 3087
6 3130 3130
6 3150 3150
6 3157 3157
6 3161 3161
6 3178 3178
6 3192 3192
6 3211 3211
6 3213 3213
6 3222 3222
6 3226 3226
6 3242 3242
6 3250 3250
6 3256 3256
6 3274 3274
6 3282 3282
6 3284 3284
6 3298 3298
6 3341 3341
6 3369 3369
6 3384 3384
6 3401 3401
6 3404 3404
6 3428 3428
6 3432 3432
6 3461 3461
6 3465 3465
6 3466 3466
6 3468 3468
6 3480 3480
6 3504 3504
6 3524 3524
6 3528 3528
6 3552 3552
6 3626 3626
6 3976 3976
6 4000 4000
6 4623 4623
6 4651 4651
6 4697 4697
6 4714 4714
6 4721 4721
6 4749 4749
6 4762 4762
6 4786 4786
6 4810 4810
6 4812 4812
6 4824 4824
6 4833 4833
6 4840 4840
6 4848 4848
6 4905 4905
6 4920 4920
6 4968 4968
6 4997 4997
6 5025 5025
6 5064 5064
6 5088 5088
6 5135 5135
6 5149 5149
6 5166 5166
6 5177 5177
6 5191 5191
6 5195 5195
6 5197 5197
6 5206 5206
6 5209 5209
6 5222 5222
6 5233 5233
6 5234 5234
6 5236 5236
6 5240 5240
6 5298 5298
6 5300 5300
6 5317 5317
6 5324 5324
6 5346 5346
6 5360 5360
6 5420 5420
6 5473 5473
6 5488 5488
6 5657 5657
6 5658 5658
6 5705 5705
6 5706 5706
6 5730 5730
6 5744 5744
6 5769 5769
6 5770 5770
6 5778 5778
6 5794 5794
6 5832 5832
6 5897 5897
6 5928 5928
6 5960 5960
6 5984 5984
6 6020 6020
6 6080 6080
6 6698 6698
6 6824 6824
6 7048 7048
6 7072 7072
6 7182 7182
6 7189 7189
6 7210 7210
6 7238 7238
6 7249 7249
6 7280 7280
6 7330 7330
6 7460 7460
6 7520 7520
6 7968 7968
6 13920 13920
6 17466 17466
6 17528 17528
6 17592 17592
6 17677 17677
6 17768 17768
6 17804 17804
6 19752 19752
6 20600 20600
6 20664 20664
6 20876 20876
6 20904 20904
6 21518 21518
6 21525 21525
6 21529 21529
6 21616 21616
6 21652 21652
6 21772 21772
6 21796 21796
6 21892 21892
6 21920 21920
6 22824 22824
6 23600 23600
6 23840 23840
6 29984 29984
6 32861 32861
6 32862 32862
6 32926 32926
6 32988 32988
6 33016 33016
6 33132 33132
6 33144 33144
6 33208 33208
6 33640 33640
6 33704 33704
6 33822 33822
6 33878 33878
6 33948 33948
6 34004 34004
6 34062 34062
6 34092 34092
6 34152 34152
6 34160 34160
6 34188 34188
6 34196 34196
6 34244 34244
6 34600 34600
6 34874 34874
6 35085 35085
6 35148 35148
6 35240 35240
6 35862 35862
6 36922 36922
6 36924 36924
6 36949 36949
6 37133 37133
6 37916 37916
6 38962 38962
6 39173 39173
7 127 127
7 254 254
7 493 493
7 635 635
7 699 699
7 761 761
7 762 762
7 973 973
7 1147 1147
7 1149 1149
7 1150 1150
7 1183 1183
7 1214 1214
7 1231 1231
7 1239 1239
7 1246 1246
7 1270 1270
7 1273 1273
7 1274 1274
7 1339 1339
7 1359 1359
7 1373 1373
7 1389 1389
7 1397 1397
7 1404 1404
7 1423 1423
7 1431 1431
7 1435 1435
7 1437 1437
7 1438 1438
7 1454 1454
7 1462 1462
7 1465 1465
7 1485 1485
7 1486 1486
7 1497 1497
7 1500 1500
7 1513 1513
7 1522 1522
7 1524 1524
7 1528 1528
7 1595 1595
7 1643 1643
7 1645 1645
7 1646 1646
7 1651 1651
7 1657 1657
7 1658 1658
7 1679 1679
7 1687 1687
7 1710 1710
7 1721 1721
7 1722 1722
7 1749 1749
7 1753 1753
7 1769 1769
7 1770 1770
7 1777 1777
7 1784 1784
7 1821 1821
7 1835 1835
7 1869 1869
7 1893 1893
7 1933 1933
7 1945 1945
7 1961 1961
7 1969 1969
7 1976 1976
7 1993 1993
7 1996 1996
7 2017 2017
7 2020 2020
7 2024 2024
7 2143 2143
7 2255 2255
7 2269 2269
7 2298 2298
7 2413 2413
7 2540 2540
7 2765 2765
7 2921 2921
7 2985 2985
7 3048 3048
7 3103 3103
7 3131 3131
7 3151 3151
7 3163 3163
7 3165 3165
7 3166 3166
7 3179 3179
7 3190 3190
7 3194 3194
7 3215 3215
7 3223 3223
7 3227 3227
7 3229 3229
7 3230 3230
7 3271 3271
7 3278 3278
7 3286 3286
7 3289 3289
7 3290 3290
7 3302 3302
7 3314 3314
7 3357 3357
7 3373 3373
7 3374 3374
7 3385 3385
7 3403 3403
7 3405 3405
7 3429 3429
7 3433 3433
7 3434 3434
7 3448 3448
7 3470 3470
7 3477 3477
7 3481 3481
7 3497 3497
7 3498 3498
7 3512 3512
7 3525 3525
7 3529 3529
7 3537 3537
7 3560 3560
7 3568 3568
7 3599 3599
7 3627 3627
7 3659 3659
7 3673 3673
7 3690 3690
7 3697 3697
7 3725 3725
7 3738 3738
7 3762 3762
7 3785 3785
7 3786 3786
7 3824 3824
7 3881 3881
7 3944 3944
7 3973 3973
7 4001 4001
7 4008 4008
7 4033 4033
7 4064 4064
7 4667 4667
7 4687 4687
7 4715 4715
7 4717 4717
7 4718 4718
7 4729 4729
7 4730 4730
7 4759 4759
7 4779 4779
7 4782 4782
7 4787 4787
7 4794 4794
7 4811 4811
7 4813 4813
7 4821 4821
7 4826 4826
7 4841 4841
7 4842 4842
7 4844 4844
7 4850 4850
7 4856 4856
7 4893 4893
7 4921 4921
7 4941 4941
7 4965 4965
7 4969 4969
7 5017 5017
7 5034 5034
7 5041 5041
7 5061 5061
7 5065 5065
7 5089 5089
7 5092 5092
7 5181 5181
7 5182 5182
7 5207 5207
7 5211 5211
7 5213 5213
7 5230 5230
7 5235 5235
7 5237 5237
7 5241 5241
7 5242 5242
7 5302 5302
7 5306 5306
7 5319 5319
7 5326 5326
7 5333 5333
7 5350 5350
7 5361 5361
7 5368 5368
7 5421 5421
7 5477 5477
7 5478 5478
7 5484 5484
7 5489 5489
7 5604 5604
7 5608 5608
7 5659 5659
7 5675 5675
7 5689 5689
7 5690 5690
7 5703 5703
7 5707 5707
7 5709 5709
7 5717 5717
7 5722 5722
7 5731 5731
7 5738 5738
7 5746 5746
7 5767 5767
7 5774 5774
7 5782 5782
7 5785 5785
7 5802 5802
7 5809 5809
7 5829 5829
7 5833 5833
7 5841 5841
7 5842 5842
7 5857 5857
7 5864 5864
7 5872 5872
7 5901 5901
7 5930 5930
7 5957 5957
7 5961 5961
7 5985 5985
7 5988 5988
7 6000 6000
7 6025 6025
7 6049 6049
7 6050 6050
7 6056 6056
7 6064 6064
7 6081 6081
7 6112 6112
7 6671 6671
7 6731 6731
7 6745 6745
7 6769 6769
7 6797 6797
7 6810 6810
7 6826 6826
7 6834 6834
7 6853 6853
7 6857 6857
7 6896 6896
7 6953 6953
7 7009 7009
7 7016 7016
7 7045 7045
7 7080 7080
7 7105 7105
7 7183 7183
7 7222 7222
7 7226 7226
7 7246 7246
7 7251 7251
7 7253 7253
7 7257 7257
7 7270 7270
7 7274 7274
7 7281 7281
7 7282 7282
7 7346 7346
7 7366 7366
7 7408 7408
7 7461 7461
7 7465 7465
7 7522 7522
7 7524 7524
7 7528 7528
7 7722 7722
7 7729 7729
7 7730 7730
7 7778 7778
7 7817 7817
7 7818 7818
7 7842 7842
7 7941 7941
7 8096 8096
7 9833 9833
7 9898 9898
7 9960 9960
7 10057 10057
7 10081 10081
7 10122 10122
7 10146 10146
7 10184 10184
7 10208 10208
7 13865 13865
7 13866 13866
7 13893 13893
7 13921 13921
7 14176 14176
7 17439 17439
7 17501 17501
7 17530 17530
7 17565 17565
7 17566 17566
7 17625 17625
7 17628 17628
7 17656 17656
7 17709 17709
7 17741 17741
7 17836 17836
7 17848 17848
7 18217 18217
7 18344 18344
7 18680 18680
7 19514 19514
7 19576 19576
7 19598 19598
7 19609 19609
7 19640 19640
7 19696 19696
7 19725 19725
7 19849 19849
7 19852 19852
7 19880 19880
7 20573 20573
7 20637 20637
7 20638 20638
7 20666 20666
7 20700 20700
7 20877 20877
7 20908 20908
7 20920 20920
7 20940 20940
7 20968 20968
7 21416 21416
7 21519 21519
7 21533 21533
7 21534 21534
7 21558 21558
7 21562 21562
7 21589 21589
7 21596 21596
7 21646 21646
7 21654 21654
7 21657 21657
7 21660 21660
7 21682 21682
7 21684 21684
7 21688 21688
7 21713 21713
7 21744 21744
7 21773 21773
7 21797 21797
7 21816 21816
7 21860 21860
7 21893 21893
7 21897 21897
7 21936 21936
7 21956 21956
7 21984 21984
7 22041 22041
7 22065 22065
7 22154 22154
7 22168 22168
7 22192 22192
7 22312 22312
7 22432 22432
7 22586 22586
7 22648 22648
7 22712 22712
7 22797 22797
7 22924 22924
7 23573 23573
7 23602 23602
7 23608 23608
7 23633 23633
7 23700 23700
7 23728 23728
7 23813 23813
7 23820 23820
7 23844 23844
7 23904 23904
7 23937 23937
7 23968 23968
7 25898 25898
7 25960 25960
7 26024 26024
7 29032 29032
7 29096 29096
7 29709 29709
7 29746 29746
7 29769 29769
7 29957 29957
7 29992 29992
7 30048 30048
7 30084 30084
7 32032 32032
7 32894 32894
7 32989 32989
7 33117 33117
7 33181 33181
7 33182 33182
7 33244 33244
7 33260 33260
7 33401 33401
7 33402 33402
7 33466 33466
7 33528 33528
7 33613 33613
7 33677 33677
7 33854 33854
7 33885 33885
7 33914 33914
7 33950 33950
7 34006 34006
7 34040 34040
7 34077 34077
7 34106 34106
7 34108 34108
7 34125 34125
7 34126 34126
7 34133 34133
7 34140 34140
7 34156 34156
7 34164 34164
7 34190 34190
7 34198 34198
7 34252 34252
7 34280 34280
7 34288 34288
7 34362 34362
7 34418 34418
7 34488 34488
7 34544 34544
7 34573 34573
7 34602 34602
7 34629 34629
7 34633 34633
7 34636 34636
7 34697 34697
7 34700 34700
7 34728 34728
7 34736 34736
7 34784 34784
7 34847 34847
7 34910 34910
7 35002 35002
7 35036 35036
7 35130 35130
7 35180 35180
7 35192 35192
7 35213 35213
7 35256 35256
7 35276 35276
7 35304 35304
7 35625 35625
7 35688 35688
7 35752 35752
7 35870 35870
7 35898 35898
7 35954 35954
7 35990 35990
7 36109 36109
7 36117 36117
7 36124 36124
7 36138 36138
7 36140 36140
7 36146 36146
7 36152 36152
7 36165 36165
7 36172 36172
7 36200 36200
7 36244 36244
7 36264 36264
7 36402 36402
7 36613 36613
7 36648 36648
7 36895 36895
7 36982 36982
7 36985 36985
7 36986 36986
7 36988 36988
7 37050 37050
7 37052 37052
7 37077 37077
7 37149 37149
7 37166 37166
7 37177 37177
7 37197 37197
7 37236 37236
7 37240 37240
7 37261 37261
7 37269 37269
7 37292 37292
7 37434 37434
7 37461 37461
7 37465 37465
7 37496 37496
7 37554 37554
7 37560 37560
7 37673 37673
7 37688 37688
7 37708 37708
7 37736 37736
7 37765 37765
7 37772 37772
7 37808 37808
7 37917 37917
7 37946 37946
7 37974 37974
7 37980 37980
7 38002 38002
7 38100 38100
7 38157 38157
7 38172 38172
7 38213 38213
7 38220 38220
7 38228 38228
7 38422 38422
7 38450 38450
7 38661 38661
7 38665 38665
7 38704 38704
7 38785 38785
7 38935 38935
7 39026 39026
7 39090 39090
7 39189 39189
7 39209 39209
7 39210 39210
7 39237 39237
7 39301 39301
7 39474 39474
7 39685 39685
7 39713 39713
7 39986 39986
7 40197 40197
7 40226 40226
7 41082 41082
7 41293 41293
7 42848 42848
7 43306 43306
7 45114 45114
7 45325 45325
7 45356 45356
7 45381 45381
7 45920 45920
7 46372 46372
7 46880 46880
8 255 255
8 383 383
8 509 509
8 735 735
8 955 955
8 1005 1005
8 1017 1017
8 1151 1151
8 1247 1247
8 1275 1275
8 1343 1343
8 1391 1391
8 1399 1399
8 1405 1405
8 1467 1467
8 1470 1470
8 1495 1495
8 1499 1499
8 1501 1501
8 1517 1517
8 1518 1518
8 1525 1525
8 1530 1530
8 1631 1631
8 1647 1647
8 1655 1655
8 1695 1695
8 1723 1723
8 1743 1743
8 1755 1755
8 1757 1757
8 1758 1758
8 1771 1771
8 1773 1773
8 1779 1779
8 1782 1782
8 1786 1786
8 1839 1839
8 1899 1899
8 1901 1901
8 1913 1913
8 1949 1949
8 1963 1963
8 1965 1965
8 1966 1966
8 1971 1971
8 1977 1977
8 1978 1978
8 1995 1995
8 1997 1997
8 2021 2021
8 2025 2025
8 2026 2026
8 2028 2028
8 2040 2040
8 2175 2175
8 2271 2271
8 2287 2287
8 2302 2302
8 2683 2683
8 2747 2747
8 2795 2795
8 2809 2809
8 2810 2810
8 3021 3021
8 3049 3049
8 3135 3135
8 3167 3167
8 3183 3183
8 3191 3191
8 3195 3195
8 3259 3259
8 3287 3287
8 3291 3291
8 3322 3322
8 3375 3375
8 3407 3407
8 3421 3421
8 3438 3438
8 3445 3445
8 3471 3471
8 3483 3483
8 3485 3485
8 3486 3486
8 3510 3510
8 3514 3514
8 3533 3533
8 3534 3534
8 3539 3539
8 3541 3541
8 3557 3557
8 3562 3562
8 3570 3570
8 3643 3643
8 3663 3663
8 3691 3691
8 3694 3694
8 3705 3705
8 3706 3706
8 3735 3735
8 3755 3755
8 3763 3763
8 3769 3769
8 3770 3770
8 3787 3787
8 3795 3795
8 3797 3797
8 3811 3811
8 3818 3818
8 3826 3826
8 3897 3897
8 3917 3917
8 3941 3941
8 3945 3945
8 3979 3979
8 3981 3981
8 3993 3993
8 4010 4010
8 4017 4017
8 4037 4037
8 4041 4041
8 4065 4065
8 4068 4068
8 4703 4703
8 4727 4727
8 4731 4731
8 4767 4767
8 4783 4783
8 4815 4815
8 4823 4823
8 4827 4827
8 4829 4829
8 4846 4846
8 4851 4851
8 4854 4854
8 4857 4857
8 4911 4911
8 4973 4973
8 4985 4985
8 5007 5007
8 5035 5035
8 5037 5037
8 5038 5038
8 5049 5049
8 5050 5050
8 5081 5081
8 5097 5097
8 5098 5098
8 5100 5100
8 5105 5105
8 5183 5183
8 5215 5215
8 5239 5239
8 5246 5246
8 5341 5341
8 5365 5365
8 5366 5366
8 5370 5370
8 5485 5485
8 5494 5494
8 5605 5605
8 5663 5663
8 5679 5679
8 5711 5711
8 5719 5719
8 5723 5723
8 5735 5735
8 5742 5742
8 5747 5747
8 5749 5749
8 5750 5750
8 5753 5753
8 5775 5775
8 5787 5787
8 5803 5803
8 5811 5811
8 5818 5818
8 5837 5837
8 5843 5843
8 5845 5845
8 5849 5849
8 5859 5859
8 5861 5861
8 5862 5862
8 5866 5866
8 5873 5873
8 5874 5874
8 5903 5903
8 5945 5945
8 5946 5946
8 5973 5973
8 5993 5993
8 6001 6001
8 6023 6023
8 6029 6029
8 6037 6037
8 6051 6051
8 6053 6053
8 6057 6057
8 6058 6058
8 6066 6066
8 6085 6085
8 6097 6097
8 6114 6114
8 6116 6116
8 6120 6120
8 6715 6715
8 6763 6763
8 6766 6766
8 6771 6771
8 6777 6777
8 6778 6778
8 6799 6799
8 6807 6807
8 6827 6827
8 6830 6830
8 6841 6841
8 6842 6842
8 6867 6867
8 6869 6869
8 6889 6889
8 6890 6890
8 6897 6897
8 6955 6955
8 6989 6989
8 7013 7013
8 7051 7051
8 7053 7053
8 7081 7081
8 7089 7089
8 7113 7113
8 7137 7137
8 7140 7140
8 7199 7199
8 7223 7223
8 7227 7227
8 7247 7247
8 7255 7255
8 7271 7271
8 7286 7286
8 7290 7290
8 7347 7347
8 7354 7354
8 7381 7381
8 7525 7525
8 7538 7538
8 7695 7695
8 7703 7703
8 7723 7723
8 7751 7751
8 7786 7786
8 7793 7793
8 7815 7815
8 7819 7819
8 7843 7843
8 7850 7850
8 7858 7858
8 7875 7875
8 7889 7889
8 7906 7906
8 7973 7973
8 7977 7977
8 7985 7985
8 8033 8033
8 8069 8069
8 8073 8073
8 8097 8097
8 8098 8098
8 8160 8160
8 9067 9067
8 9193 9193
8 9819 9819
8 9843 9843
8 9871 9871
8 9933 9933
8 9946 9946
8 9961 9961
8 9970 9970
8 10027 10027
8 10083 10083
8 10089 10089
8 10090 10090
8 10119 10119
8 10153 10153
8 10154 10154
8 10181 10181
8 10185 10185
8 10209 10209
8 10216 10216
8 11881 11881
8 11946 11946
8 12105 12105
8 12129 12129
8 12170 12170
8 12194 12194
8 12256 12256
8 13839 13839
8 13867 13867
8 13899 13899
8 13930 13930
8 13937 13937
8 13938 13938
8 13993 13993
8 14002 14002
8 14025 14025
8 14049 14049
8 14050 14050
8 14121 14121
8 14178 14178
8 14304 14304
8 16161 16161
8 17471 17471
8 17503 17503
8 17533 17533
8 17597 17597
8 17598 17598
8 17629 17629
8 17646 17646
8 17821 17821
8 17837 17837
8 17850 17850
8 17869 17869
8 17900 17900
8 17979 17979
8 18041 18041
8 18105 18105
8 18106 18106
8 18168 18168
8 18281 18281
8 18317 18317
8 18377 18377
8 18653 18653
8 18924 18924
8 19487 19487
8 19549 19549
8 19599 19599
8 19611 19611
8 19613 19613
8 19614 19614
8 19642 19642
8 19662 19662
8 19669 19669
8 19673 19673
8 19757 19757
8 19853 19853
8 19940 19940
8 19944 19944
8 20265 20265
8 20392 20392
8 20605 20605
8 20639 20639
8 20670 20670
8 20702 20702
8 20730 20730
8 20732 20732
8 20845 20845
8 20893 20893
8 20941 20941
8 21113 21113
8 21177 21177
8 21178 21178
8 21240 21240
8 21389 21389
8 21417 21417
8 21480 21480
8 21535 21535
8 21559 21559
8 21565 21565
8 21622 21622
8 21655 21655
8 21659 21659
8 21661 21661
8 21678 21678
8 21685 21685
8 21689 21689
8 21690 21690
8 21717 21717
8 21718 21718
8 21746 21746
8 21748 21748
8 21752 21752
8 21789 21789
8 21813 21813
8 21861 21861
8 21901 21901
8 21909 21909
8 21925 21925
8 21932 21932
8 21957 21957
8 22000 22000
8 22031 22031
8 22073 22073
8 22074 22074
8 22129 22129
8 22136 22136
8 22155 22155
8 22165 22165
8 22170 22170
8 22186 22186
8 22194 22194
8 22200 22200
8 22225 22225
8 22285 22285
8 22309 22309
8 22313 22313
8 22405 22405
8 22409 22409
8 22433 22433
8 22436 22436
8 22496 22496
8 22559 22559
8 22621 22621
8 22685 22685
8 22686 22686
8 22702 22702
8 22713 22713
8 22772 22772
8 22829 22829
8 22956 22956
8 23337 23337
8 23464 23464
8 23575 23575
8 23581 23581
8 23582 23582
8 23605 23605
8 23606 23606
8 23666 23666
8 23694 23694
8 23699 23699
8 23701 23701
8 23705 23705
8 23730 23730
8 23792 23792
8 23877 23877
8 23941 23941
8 23953 23953
8 23976 23976
8 24089 24089
8 24113 24113
8 24240 24240
8 24353 24353
8 24360 24360
8 24449 24449
8 25722 25722
8 25786 25786
8 25834 25834
8 25871 25871
8 25933 25933
8 25962 25962
8 25997 25997
8 25998 25998
8 26057 26057
8 26060 26060
8 26088 26088
8 27112 27112
8 27946 27946
8 28008 28008
8 28041 28041
8 28072 28072
8 28128 28128
8 28794 28794
8 28858 28858
8 28920 28920
8 29005 29005
8 29069 29069
8 29070 29070
8 29098 29098
8 29132 29132
8 29719 29719
8 29723 29723
8 29741 29741
8 29742 29742
8 29754 29754
8 29773 29773
8 29801 29801
8 29810 29810
8 29838 29838
8 29846 29846
8 29866 29866
8 29897 29897
8 29936 29936
8 29965 29965
8 29966 29966
8 29990 29990
8 29994 29994
8 30021 30021
8 30028 30028
8 30086 30086
8 30092 30092
8 30114 30114
8 30116 30116
8 30120 30120
8 30128 30128
8 30145 30145
8 30176 30176
8 30473 30473
8 30497 30497
8 30624 30624
8 30861 30861
8 31018 31018
8 31080 31080
8 31144 31144
8 31786 31786
8 31794 31794
8 31906 31906
8 32005 32005
8 32034 32034
8 32040 32040
8 32132 32132
8 32160 32160
8 33022 33022
8 33149 33149
8 33150 33150
8 33214 33214
8 33246 33246
8 33276 33276
8 33375 33375
8 33439 33439
8 33501 33501
8 33529 33529
8 33645 33645
8 33657 33657
8 33721 33721
8 33722 33722
8 33772 33772
8 33784 33784
8 33887 33887
8 33918 33918
8 34013 34013
8 34014 34014
8 34042 34042
8 34079 34079
8 34110 34110
8 34157 34157
8 34166 34166
8 34169 34169
8 34170 34170
8 34172 34172
8 34205 34205
8 34234 34234
8 34253 34253
8 34261 34261
8 34262 34262
8 34268 34268
8 34292 34292
8 34335 34335
8 34391 34391
8 34395 34395
8 34397 34397
8 34398 34398
8 34422 34422
8 34459 34459
8 34461 34461
8 34462 34462
8 34490 34490
8 34517 34517
8 34521 34521
8 34524 34524
8 34546 34546
8 34575 34575
8 34606 34606
8 34617 34617
8 34618 34618
8 34649 34649
8 34665 34665
8 34666 34666
8 34668 34668
8 34673 34673
8 34680 34680
8 34701 34701
8 34709 34709
8 34730 34730
8 34732 34732
8 34738 34738
8 34744 34744
8 34757 34757
8 34764 34764
8 34788 34788
8 34792 34792
8 34942 34942
8 34975 34975
8 35038 35038
8 35066 35066
8 35103 35103
8 35165 35165
8 35181 35181
8 35194 35194
8 35229 35229
8 35277 35277
8 35292 35292
8 35320 35320
8 35387 35387
8 35450 35450
8 35514 35514
8 35576 35576
8 35661 35661
8 35725 35725
8 35753 35753
8 35785 35785
8 35816 35816
8 35871 35871
8 35902 35902
8 35927 35927
8 35934 35934
8 35958 35958
8 35962 35962
8 36026 36026
8 36054 36054
8 36082 36082
8 36111 36111
8 36119 36119
8 36125 36125
8 36126 36126
8 36142 36142
8 36150 36150
8 36153 36153
8 36173 36173
8 36174 36174
8 36188 36188
8 36201 36201
8 36210 36210
8 36212 36212
8 36216 36216
8 36237 36237
8 36238 36238
8 36245 36245
8 36252 36252
8 36274 36274
8 36293 36293
8 36300 36300
8 36308 36308
8 36336 36336
8 36375 36375
8 36410 36410
8 36530 36530
8 36621 36621
8 36633 36633
8 36649 36649
8 36657 36657
8 36664 36664
8 36681 36681
8 36684 36684
8 36705 36705
8 36712 36712
8 36741 36741
8 36745 36745
8 36748 36748
8 36784 36784
8 36959 36959
8 36989 36989
8 37023 37023
8 37054 37054
8 37085 37085
8 37110 37110
8 37182 37182
8 37213 37213
8 37229 37229
8 37230 37230
8 37237 37237
8 37302 37302
8 37306 37306
8 37333 37333
8 37356 37356
8 37368 37368
8 37407 37407
8 37435 37435
8 37469 37469
8 37470 37470
8 37494 37494
8 37498 37498
8 37500 37500
8 37527 37527
8 37533 37533
8 37534 37534
8 37593 37593
8 37596 37596
8 37617 37617
8 37618 37618
8 37624 37624
8 37661 37661
8 37678 37678
8 37689 37689
8 37709 37709
8 37733 37733
8 37737 37737
8 37740 37740
8 37752 37752
8 37781 37781
8 37785 37785
8 37801 37801
8 37802 37802
8 37804 37804
8 37809 37809
8 37816 37816
8 37829 37829
8 37833 37833
8 37864 37864
8 37872 37872
8 37919 37919
8 37950 37950
8 37975 37975
8 37981 37981
8 37982 37982
8 38006 38006
8 38046 38046
8 38070 38070
8 38101 38101
8 38108 38108
8 38174 38174
8 38229 38229
8 38252 38252
8 38264 38264
8 38293 38293
8 38322 38322
8 38348 38348
8 38356 38356
8 38423 38423
8 38427 38427
8 38429 38429
8 38486 38486
8 38489 38489
8 38514 38514
8 38547 38547
8 38553 38553
8 38578 38578
8 38612 38612
8 38640 38640
8 38677 38677
8 38681 38681
8 38697 38697
8 38712 38712
8 38725 38725
8 38729 38729
8 38753 38753
8 38768 38768
8 38789 38789
8 38796 38796
8 38801 38801
8 38804 38804
8 38818 38818
8 38824 38824
8 38849 38849
8 38971 38971
8 38974 38974
8 38999 38999
8 39034 39034
8 39063 39063
8 39098 39098
8 39125 39125
8 39160 39160
8 39183 39183
8 39197 39197
8 39222 39222
8 39226 39226
8 39245 39245
8 39253 39253
8 39269 39269
8 39274 39274
8 39284 39284
8 39309 39309
8 39346 39346
8 39447 39447
8 39475 39475
8 39482 39482
8 39538 39538
8 39608 39608
8 39693 39693
8 39705 39705
8 39722 39722
8 39729 39729
8 39749 39749
8 39753 39753
8 39777 39777
8 39817 39817
8 39820 39820
8 39841 39841
8 39848 39848
8 39856 39856
8 39873 39873
8 39959 39959
8 39990 39990
8 39994 39994
8 40114 40114
8 40199 40199
8 40205 40205
8 40230 40230
8 40241 40241
8 40242 40242
8 40325 40325
8 40354 40354
8 40470 40470
8 40713 40713
8 40737 40737
8 40738 40738
8 40752 40752
8 40769 40769
8 41055 41055
8 41210 41210
8 41326 41326
8 41338 41338
8 41402 41402
8 41421 41421
8 41833 41833
8 41834 41834
8 41898 41898
8 41960 41960
8 42077 42077
8 42106 42106
8 42286 42286
8 42298 42298
8 42300 42300
8 42317 42317
8 42325 42325
8 42346 42346
8 42354 42354
8 42610 42610
8 42794 42794
8 42821 42821
8 42850 42850
8 42856 42856
8 42920 42920
8 42976 42976
8 43130 43130
8 43242 43242
8 43279 43279
8 43341 43341
8 43434 43434
8 44090 44090
8 44138 44138
8 44146 44146
8 44301 44301
8 44330 44330
8 44357 44357
8 44586 44586
8 44834 44834
8 44896 44896
8 45087 45087
8 45118 45118
8 45143 45143
8 45149 45149
8 45166 45166
8 45242 45242
8 45290 45290
8 45327 45327
8 45370 45370
8 45372 45372
8 45397 45397
8 45414 45414
8 45417 45417
8 45418 45418
8 45420 45420
8 45453 45453
8 45484 45484
8 45509 45509
8 45682 45682
8 45738 45738
8 45865 45865
8 45866 45866
8 45893 45893
8 45897 45897
8 45921 45921
8 45928 45928
8 45986 45986
8 45992 45992
8 46134 46134
8 46138 46138
8 46165 46165
8 46186 46186
8 46349 46349
8 46357 46357
8 46380 46380
8 46405 46405
8 46436 46436
8 46606 46606
8 46634 46634
8 46642 46642
8 46704 46704
8 46853 46853
8 46854 46854
8 46882 46882
8 46888 46888
8 46913 46913
8 46916 46916
8 47008 47008
8 47210 47210
8 47367 47367
8 47373 47373
8 47658 47658
8 47906 47906
8 47968 47968
8 48389 48389
8 48420 48420
8 48928 48928
8 49278 49278
8 49342 49342
8 49565 49565
8 49850 49850
8 50207 50207
8 50238 50238
8 50461 50461
8 50478 50478
8 50489 50489
8 50581 50581
8 50612 50612
8 50866 50866
8 51000 51000
8 53310 53310
8 53430 53430
8 53533 53533
8 53564 53564
8 53684 53684
8 54580 54580
8 57677 57677
8 57741 57741
8 58637 58637
8 61737 61737
8 98684 98684
9 767 767
9 895 895
9 1015 1015
9 1019 1019
9 1021 1021
9 1663 1663
9 1759 1759
9 1783 1783
9 1787 1787
9 1911 1911
9 1975 1975
9 2007 2007
9 2023 2023
9 2035 2035
9 2037 2037
9 2687 2687
9 2807 2807
9 2811 2811
9 2927 2927
9 2991 2991
9 3003 3003
9 3051 3051
9 3059 3059
9 3543 3543
9 3703 3703
9 3707 3707
9 3827 3827
9 3955 3955
9 3991 3991
9 4007 4007
9 4039 4039
9 4735 4735
9 4799 4799
9 4859 4859
9 4927 4927
9 4983 4983
9 5047 5047
9 5095 5095
9 5101 5101
9 5107 5107
9 5815 5815
9 5847 5847
9 5943 5943
9 6117 6117
9 6767 6767
9 6775 6775
9 6839 6839
9 6843 6843
9 6899 6899
9 7015 7015
9 7091 7091
9 7783 7783
9 7795 7795
9 7859 7859
9 8831 8831
9 8927 8927
9 8943 8943
9 8955 8955
9 9083 9083
9 9191 9191
9 9198 9198
9 9847 9847
9 9851 9851
9 9943 9943
9 9947 9947
9 9971 9971
9 10031 10031
9 10063 10063
9 10087 10087
9 10099 10099
9 10127 10127
9 10139 10139
9 10151 10151
9 10155 10155
9 10163 10163
9 10195 10195
9 10211 10211
9 10214 10214
9 10218 10218
9 10225 10225
9 10226 10226
9 10875 10875
9 10995 10995
9 11055 11055
9 11115 11115
9 11238 11238
9 11879 11879
9 11891 11891
9 12003 12003
9 12071 12071
9 12075 12075
9 12103 12103
9 12167 12167
9 12171 12171
9 12195 12195
9 12227 12227
9 12258 12258
9 13927 13927
9 14003 14003
9 14023 14023
9 14179 14179
9 14305 14305
9 15971 15971
9 16831 16831
9 17023 17023
9 17119 17119
9 17143 17143
9 17147 17147
9 17149 17149
9 17327 17327
9 17339 17339
9 17389 17389
9 17655 17655
9 18039 18039
9 18079 18079
9 18095 18095
9 18103 18103
9 18135 18135
9 18151 18151
9 18163 18163
9 18165 18165
9 18166 18166
9 18169 18169
9 18223 18223
9 18285 18285
9 18293 18293
9 18327 18327
9 18343 18343
9 18349 18349
9 18417 18417
9 18559 18559
9 18623 18623
9 18671 18671
9 18871 18871
9 18925 18925
9 19119 19119
9 19131 19131
9 19163 19163
9 19179 19179
9 19189 19189
9 19371 19371
9 19373 19373
9 19429 19429
9 19615 19615
9 19639 19639
9 19671 19671
9 19863 19863
9 20027 20027
9 20083 20083
9 20111 20111
9 20209 20209
9 20275 20275
9 20387 20387
9 20393 20393
9 20449 20449
9 20727 20727
9 21055 21055
9 21103 21103
9 21111 21111
9 21175 21175
9 21179 21179
9 21223 21223
9 21235 21235
9 21237 21237
9 21295 21295
9 21421 21421
9 21477 21477
9 22071 22071
9 22167 22167
9 22183 22183
9 22195 22195
9 22257 22257
9 22373 22373
9 22647 22647
9 22839 22839
9 23013 23013
9 23095 23095
9 23211 23211
9 23219 23219
9 23251 23251
9 23461 23461
9 23703 23703
9 24115 24115
9 24481 24481
9 24799 24799
9 24830 24830
9 24943 24943
9 24991 24991
9 25019 25019
9 25039 25039
9 25069 25069
9 25211 25211
9 25295 25295
9 25307 25307
9 25331 25331
9 25451 25451
9 25487 25487
9 25515 25515
9 25577 25577
9 25578 25578
9 25663 25663
9 25695 25695
9 25719 25719
9 25759 25759
9 25783 25783
9 25807 25807
9 25831 25831
9 25850 25850
9 25887 25887
9 25911 25911
9 25959 25959
9 26007 26007
9 26035 26035
9 26037 26037
9 26042 26042
9 26055 26055
9 26061 26061
9 26069 26069
9 26085 26085
9 26098 26098
9 26159 26159
9 26191 26191
9 26215 26215
9 26227 26227
9 26255 26255
9 26267 26267
9 26283 26283
9 26291 26291
9 26323 26323
9 26339 26339
9 26346 26346
9 26353 26353
9 26354 26354
9 26383 26383
9 26407 26407
9 26411 26411
9 26473 26473
9 26481 26481
9 26503 26503
9 26531 26531
9 26533 26533
9 26537 26537
9 26538 26538
9 26563 26563
9 26565 26565
9 26594 26594
9 26747 26747
9 26783 26783
9 26811 26811
9 26831 26831
9 26839 26839
9 26859 26859
9 26870 26870
9 26983 26983
9 26989 26989
9 27023 27023
9 27054 27054
9 27109 27109
9 27110 27110
9 27113 27113
9 27243 27243
9 27531 27531
9 27555 27555
9 27561 27561
9 27617 27617
9 27703 27703
9 27727 27727
9 27751 27751
9 27799 27799
9 27803 27803
9 27827 27827
9 27847 27847
9 27859 27859
9 27919 27919
9 27943 27943
9 27975 27975
9 28051 28051
9 28074 28074
9 28101 28101
9 28130 28130
9 28203 28203
9 28299 28299
9 28323 28323
9 28355 28355
9 28386 28386
9 28451 28451
9 28513 28513
9 28547 28547
9 28577 28577
9 28578 28578
9 28791 28791
9 28831 28831
9 28879 28879
9 28887 28887
9 28915 28915
9 28918 28918
9 29071 29071
9 29079 29079
9 29110 29110
9 29127 29127
9 29243 29243
9 29291 29291
9 29299 29299
9 29327 29327
9 29335 29335
9 29363 29363
9 29383 29383
9 29414 29414
9 29417 29417
9 29425 29425
9 29426 29426
9 29483 29483
9 29541 29541
9 29575 29575
9 29606 29606
9 29609 29609
9 29617 29617
9 29637 29637
9 29665 29665
9 29751 29751
9 29783 29783
9 29938 29938
9 29975 29975
9 30087 30087
9 30130 30130
9 30149 30149
9 30247 30247
9 30259 30259
9 30279 30279
9 30307 30307
9 30355 30355
9 30371 30371
9 30434 30434
9 30471 30471
9 30561 30561
9 30626 30626
9 30835 30835
9 30863 30863
9 30871 30871
9 30919 30919
9 31015 31015
9 31077 31077
9 31111 31111
9 31139 31139
9 31141 31141
9 31142 31142
9 31201 31201
9 31275 31275
9 31283 31283
9 31331 31331
9 31367 31367
9 31379 31379
9 31523 31523
9 31649 31649
9 31815 31815
9 31879 31879
9 32007 32007
9 32162 32162
9 32387 32387
9 33247 33247
9 33407 33407
9 33471 33471
9 33531 33531
9 33534 33534
9 33599 33599
9 33631 33631
9 33647 33647
9 33655 33655
9 33695 33695
9 33719 33719
9 33723 33723
9 33743 33743
9 33773 33773
9 33781 33781
9 33782 33782
9 33786 33786
9 34367 34367
9 34427 34427
9 34463 34463
9 34487 34487
9 34519 34519
9 34550 34550
9 34554 34554
9 34591 34591
9 34615 34615
9 34663 34663
9 34669 34669
9 34675 34675
9 34677 34677
9 34678 34678
9 34711 34711
9 34739 34739
9 34742 34742
9 34765 34765
9 34789 34789
9 34802 34802
9 34943 34943
9 35039 35039
9 35063 35063
9 35135 35135
9 35167 35167
9 35191 35191
9 35287 35287
9 35322 35322
9 35391 35391
9 35423 35423
9 35447 35447
9 35454 35454
9 35487 35487
9 35515 35515
9 35547 35547
9 35571 35571
9 35574 35574
9 35578 35578
9 35615 35615
9 35631 35631
9 35639 35639
9 35643 35643
9 35645 35645
9 35663 35663
9 35671 35671
9 35687 35687
9 35691 35691
9 35693 35693
9 35705 35705
9 35735 35735
9 35739 35739
9 35741 35741
9 35763 35763
9 35770 35770
9 35789 35789
9 35795 35795
9 35797 35797
9 35813 35813
9 35817 35817
9 35818 35818
9 35826 35826
9 35828 35828
9 35935 35935
9 35959 35959
9 36183 36183
9 36247 36247
9 36310 36310
9 36383 36383
9 36407 36407
9 36411 36411
9 36467 36467
9 36470 36470
9 36474 36474
9 36503 36503
9 36507 36507
9 36531 36531
9 36566 36566
9 36594 36594
9 36631 36631
9 36659 36659
9 36661 36661
9 36679 36679
9 36685 36685
9 36693 36693
9 36709 36709
9 36713 36713
9 36722 36722
9 36743 36743
9 36755 36755
9 36757 36757
9 36805 36805
9 37439 37439
9 37471 37471
9 37495 37495
9 37499 37499
9 37501 37501
9 37591 37591
9 37597 37597
9 37621 37621
9 37626 37626
9 37663 37663
9 37719 37719
9 37735 37735
9 37749 37749
9 37750 37750
9 37811 37811
9 37837 37837
9 37861 37861
9 37874 37874
9 38487 38487
9 38551 38551
9 38613 38613
9 38757 38757
9 39007 39007
9 39031 39031
9 39255 39255
9 39319 39319
9 39455 39455
9 39479 39479
9 39511 39511
9 39539 39539
9 39542 39542
9 39579 39579
9 39603 39603
9 39606 39606
9 39610 39610
9 39635 39635
9 39637 39637
9 39666 39666
9 39703 39703
9 39719 39719
9 39725 39725
9 39734 39734
9 39751 39751
9 39785 39785
9 39793 39793
9 39815 39815
9 39821 39821
9 39827 39827
9 39845 39845
9 39858 39858
9 39877 39877
9 40499 40499
9 40562 40562
9 40626 40626
9 40741 40741
9 40773 40773
9 40837 40837
9 41087 41087
9 41183 41183
9 41207 41207
9 41311 41311
9 41335 41335
9 41339 41339
9 41375 41375
9 41406 41406
9 41423 41423
9 41431 41431
9 41437 41437
9 41461 41461
9 41462 41462
9 41583 41583
9 41595 41595
9 41598 41598
9 41631 41631
9 41659 41659
9 41679 41679
9 41687 41687
9 41694 41694
9 41707 41707
9 41718 41718
9 41722 41722
9 41787 41787
9 41807 41807
9 41819 41819
9 41821 41821
9 41831 41831
9 41835 41835
9 41837 41837
9 41843 41843
9 41850 41850
9 41871 41871
9 41879 41879
9 41883 41883
9 41885 41885
9 41902 41902
9 41907 41907
9 41913 41913
9 41927 41927
9 41931 41931
9 41933 41933
9 41934 41934
9 41945 41945
9 41958 41958
9 41961 41961
9 41969 41969
9 41970 41970
9 41972 41972
9 41976 41976
9 42079 42079
9 42103 42103
9 42199 42199
9 42271 42271
9 42302 42302
9 42319 42319
9 42327 42327
9 42343 42343
9 42355 42355
9 42357 42357
9 42422 42422
9 42426 42426
9 42453 42453
9 42470 42470
9 42482 42482
9 42527 42527
9 42555 42555
9 42575 42575
9 42583 42583
9 42614 42614
9 42618 42618
9 42647 42647
9 42651 42651
9 42695 42695
9 42707 42707
9 42710 42710
9 42738 42738
9 42767 42767
9 42775 42775
9 42779 42779
9 42798 42798
9 42823 42823
9 42829 42829
9 42851 42851
9 42853 42853
9 42854 42854
9 42857 42857
9 42865 42865
9 42866 42866
9 42891 42891
9 42899 42899
9 42901 42901
9 42918 42918
9 42922 42922
9 42929 42929
9 42930 42930
9 42947 42947
9 42949 42949
9 42953 42953
9 42977 42977
9 42978 42978
9 42992 42992
9 43103 43103
9 43127 43127
9 43131 43131
9 43215 43215
9 43223 43223
9 43311 43311
9 43323 43323
9 43351 43351
9 43357 43357
9 43371 43371
9 43379 43379
9 43386 43386
9 43407 43407
9 43415 43415
9 43431 43431
9 43446 43446
9 43450 43450
9 43463 43463
9 43477 43477
9 43494 43494
9 43498 43498
9 43579 43579
9 43599 43599
9 43611 43611
9 43627 43627
9 43635 43635
9 43638 43638
9 43642 43642
9 43663 43663
9 43675 43675
9 43719 43719
9 43723 43723
9 43747 43747
9 43762 43762
9 43803 43803
9 43819 43819
9 43822 43822
9 43827 43827
9 43834 43834
9 43847 43847
9 43851 43851
9 43853 43853
9 43861 43861
9 43875 43875
9 43881 43881
9 43882 43882
9 43911 43911
9 43918 43918
9 43923 43923
9 43942 43942
9 43946 43946
9 43971 43971
9 43973 43973
9 43977 43977
9 44001 44001
9 44016 44016
9 44119 44119
9 44147 44147
9 44303 44303
9 44311 44311
9 44327 44327
9 44346 44346
9 44359 44359
9 44373 44373
9 44394 44394
9 44423 44423
9 44567 44567
9 44571 44571
9 44595 44595
9 44615 44615
9 44619 44619
9 44658 44658
9 44691 44691
9 44739 44739
9 44770 44770
9 44807 44807
9 44819 44819
9 44838 44838
9 44842 44842
9 44849 44849
9 44867 44867
9 44869 44869
9 44870 44870
9 44873 44873
9 44881 44881
9 44897 44897
9 44931 44931
9 44934 44934
9 44945 44945
9 44962 44962
9 44993 44993
9 45271 45271
9 45343 45343
9 45367 45367
9 45391 45391
9 45415 45415
9 45427 45427
9 45429 45429
9 45434 45434
9 45463 45463
9 45491 45491
9 45494 45494
9 45542 45542
9 45627 45627
9 45655 45655
9 45659 45659
9 45683 45683
9 45690 45690
9 45719 45719
9 45750 45750
9 45754 45754
9 45767 45767
9 45779 45779
9 45781 45781
9 45782 45782
9 45798 45798
9 45839 45839
9 45851 45851
9 45867 45867
9 45869 45869
9 45875 45875
9 45882 45882
9 45901 45901
9 45909 45909
9 45923 45923
9 45925 45925
9 45926 45926
9 45930 45930
9 45937 45937
9 45938 45938
9 45959 45959
9 45963 45963
9 45965 45965
9 45974 45974
9 45987 45987
9 45990 45990
9 46002 46002
9 46022 46022
9 46025 46025
9 46033 46033
9 46049 46049
9 46050 46050
9 46052 46052
9 46056 46056
9 46064 46064
9 46167 46167
9 46359 46359
9 46390 46390
9 46615 46615
9 46663 46663
9 46675 46675
9 46739 46739
9 46770 46770
9 46855 46855
9 46883 46883
9 46885 46885
9 46886 46886
9 46898 46898
9 46945 46945
9 46946 46946
9 46981 46981
9 47010 47010
9 47072 47072
9 47135 47135
9 47159 47159
9 47219 47219
9 47226 47226
9 47255 47255
9 47303 47303
9 47383 47383
9 47411 47411
9 47431 47431
9 47437 47437
9 47445 47445
9 47461 47461
9 47495 47495
9 47509 47509
9 47526 47526
9 47557 47557
9 47631 47631
9 47643 47643
9 47667 47667
9 47691 47691
9 47699 47699
9 47715 47715
9 47722 47722
9 47729 47729
9 47730 47730
9 47751 47751
9 47779 47779
9 47794 47794
9 47814 47814
9 47825 47825
9 47842 47842
9 47879 47879
9 47883 47883
9 47907 47907
9 47913 47913
9 47914 47914
9 47922 47922
9 47939 47939
9 47941 47941
9 47970 47970
9 48003 48003
9 48005 48005
9 48006 48006
9 48009 48009
9 48033 48033
9 48065 48065
9 48096 48096
9 48151 48151
9 48391 48391
9 48453 48453
9 48647 48647
9 48738 48738
9 48899 48899
9 48929 48929
9 48961 48961
9 49025 49025
9 49279 49279
9 49375 49375
9 49471 49471
9 49533 49533
9 49727 49727
9 49759 49759
9 49783 49783
9 49790 49790
9 49823 49823
9 49847 49847
9 49851 49851
9 49883 49883
9 49910 49910
9 49914 49914
9 49967 49967
9 49981 49981
9 50041 50041
9 50077 50077
9 50101 50101
9 50105 50105
9 50106 50106
9 50133 50133
9 50162 50162
9 50164 50164
9 50335 50335
9 50583 50583
9 50645 50645
9 50719 50719
9 50839 50839
9 50867 50867
9 50870 50870
9 50930 50930
9 50973 50973
9 50997 50997
9 51001 51001
9 51029 51029
9 51060 51060
9 51079 51079
9 51093 51093
9 51121 51121
9 51387 51387
9 51390 51390
9 51415 51415
9 51487 51487
9 51511 51511
9 51543 51543
9 51573 51573
9 51599 51599
9 51637 51637
9 51638 51638
9 51669 51669
9 51697 51697
9 51863 51863
9 51867 51867
9 51898 51898
9 51923 51923
9 52025 52025
9 52081 52081
9 52117 52117
9 52138 52138
9 52145 52145
9 52146 52146
9 52565 52565
9 53013 53013
9 53027 53027
9 53041 53041
9 53042 53042
9 53137 53137
9 53154 53154
9 53367 53367
9 53407 53407
9 53431 53431
9 53655 53655
9 53717 53717
9 53791 53791
9 53939 53939
9 53942 53942
9 53946 53946
9 54002 54002
9 54073 54073
9 54129 54129
9 54165 54165
9 54194 54194
9 54196 54196
9 54962 54962
9 55061 55061
9 55447 55447
9 55575 55575
9 55605 55605
9 56071 56071
9 56113 56113
9 56226 56226
9 57439 57439
9 57463 57463
9 57467 57467
9 57503 57503
9 57534 57534
9 57551 57551
9 57559 57559
9 57565 57565
9 57590 57590
9 57647 57647
9 57659 57659
9 57693 57693
9 57709 57709
9 57717 57717
9 57721 57721
9 57743 57743
9 57751 57751
9 57773 57773
9 57774 57774
9 57782 57782
9 57813 57813
9 57830 57830
9 57833 57833
9 57841 57841
9 57915 57915
9 57947 57947
9 57949 57949
9 57963 57963
9 57971 57971
9 57978 57978
9 57999 57999
9 58007 58007
9 58011 58011
9 58030 58030
9 58035 58035
9 58041 58041
9 58055 58055
9 58062 58062
9 58073 58073
9 58086 58086
9 58097 58097
9 58098 58098
9 58155 58155
9 58189 58189
9 58217 58217
9 58218 58218
9 58247 58247
9 58254 58254
9 58265 58265
9 58278 58278
9 58281 58281
9 58282 58282
9 58289 58289
9 58309 58309
9 58313 58313
9 58337 58337
9 58399 58399
9 58430 58430
9 58447 58447
9 58455 58455
9 58483 58483
9 58485 58485
9 58486 58486
9 58550 58550
9 58581 58581
9 58598 58598
9 58639 58639
9 58647 58647
9 58669 58669
9 58678 58678
9 58695 58695
9 58709 58709
9 58759 58759
9 58765 58765
9 58773 58773
9 58789 58789
9 58804 58804
9 58821 58821
9 58895 58895
9 58903 58903
9 58907 58907
9 58926 58926
9 58931 58931
9 58951 58951
9 58982 58982
9 58993 58993
9 58994 58994
9 59019 59019
9 59027 59027
9 59029 59029
9 59050 59050
9 59057 59057
9 59058 59058
9 59106 59106
9 59143 59143
9 59161 59161
9 59174 59174
9 59177 59177
9 59178 59178
9 59185 59185
9 59269 59269
9 59270 59270
9 59281 59281
9 59329 59329
9 59451 59451
9 59454 59454
9 59479 59479
9 59485 59485
9 59499 59499
9 59502 59502
9 59507 59507
9 59574 59574
9 59591 59591
9 59622 59622
9 59687 59687
9 59691 59691
9 59693 59693
9 59725 59725
9 59733 59733
9 59750 59750
9 59764 59764
9 59814 59814
9 59817 59817
9 59931 59931
9 59947 59947
9 59955 59955
9 60003 60003
9 60010 60010
9 60039 60039
9 60051 60051
9 60074 60074
9 60195 60195
9 60202 60202
9 60233 60233
9 60297 60297
9 60431 60431
9 60439 60439
9 60470 60470
9 60487 60487
9 60501 60501
9 60518 60518
9 60551 60551
9 60679 60679
9 60685 60685
9 60707 60707
9 60710 60710
9 60935 60935
9 60947 60947
9 60970 60970
9 60977 60977
9 61073 61073
9 61193 61193
9 61495 61495
9 61543 61543
9 61555 61555
9 61557 61557
9 61558 61558
9 61619 61619
9 61622 61622
9 61670 61670
9 61741 61741
9 61749 61749
9 61862 61862
9 61967 61967
9 61979 61979
9 61995 61995
9 62003 62003
9 62010 62010
9 62051 62051
9 62058 62058
9 62065 62065
9 62087 62087
9 62091 62091
9 62102 62102
9 62115 62115
9 62129 62129
9 62150 62150
9 62161 62161
9 62221 62221
9 62249 62249
9 62342 62342
9 62345 62345
9 62518 62518
9 62983 62983
9 63011 63011
9 63014 63014
9 63539 63539
9 63654 63654
9 63779 63779
9 63782 63782
9 64011 64011
9 64035 64035
9 64131 64131
9 64134 64134
9 65027 65027
9 82873 82873
9 83861 83861
9 84405 84405
9 85809 85809
9 90358 90358
9 91191 91191
9 91318 91318
9 91691 91691
9 91699 91699
9 91783 91783
9 91814 91814
9 92582 92582
9 93731 93731
9 95779 95779
9 99133 99133
9 99189 99189
9 99253 99253
9 99254 99254
9 99313 99313
9 101269 101269
9 103219 103219
9 107067 107067
9 107087 107087
9 107095 107095
9 107126 107126
9 107310 107310
9 107366 107366
9 107377 107377
9 108055 108055
9 108059 108059
9 108083 108083
9 108115 108115
9 108131 108131
9 108167 108167
9 108179 108179
9 108323 108323
9 108326 108326
9 108433 108433
9 109071 109071
9 109079 109079
9 109107 109107
9 109127 109127
9 109158 109158
9 109350 109350
9 110099 110099
9 110115 110115
9 110339 110339
9 112135 112135
9 157451 157451


==> anc/old_pegs/Aggregator/TruncTriangle6_data/AllfinishType4.txt <==
1 64 64
2 9 9
2 68 68
3 14 14
3 42 42
3 44 44
3 69 69
3 88 88
3 112 112
3 352 352
3 584 584
3 1090 1090
4 15 15
4 58 58
4 60 60
4 85 85
4 89 89
4 108 108
4 114 114
4 178 178
4 201 201
4 204 204
4 297 297
4 300 300
4 356 356
4 554 554
4 581 581
4 680 680
4 904 904
4 928 928
4 1035 1035
4 1080 1080
4 1094 1094
4 1105 1105
4 1122 1122
4 1200 1200
4 1220 1220
4 1224 1224
4 1345 1345
4 1360 1360
4 1409 1409
4 1410 1410
4 2122 2122
4 2244 2244
4 2248 2248
4 2696 2696
4 3120 3120
4 3202 3202
4 3360 3360
4 4752 4752
4 5888 5888
4 17456 17456
4 17696 17696
4 32852 32852
4 33092 33092
5 31 31
5 59 59
5 62 62
5 87 87
5 110 110
5 118 118
5 124 124
5 174 174
5 205 205
5 220 220
5 233 233
5 234 234
5 236 236
5 248 248
5 302 302
5 357 357
5 376 376
5 527 527
5 555 555
5 601 601
5 625 625
5 653 653
5 666 666
5 682 682
5 690 690
5 714 714
5 716 716
5 744 744
5 809 809
5 824 824
5 865 865
5 872 872
5 901 901
5 929 929
5 1051 1051
5 1053 1053
5 1070 1070
5 1081 1081
5 1095 1095
5 1101 1101
5 1107 1107
5 1114 1114
5 1138 1138
5 1140 1140
5 1144 1144
5 1166 1166
5 1171 1171
5 1173 1173
5 1221 1221
5 1222 1222
5 1240 1240
5 1264 1264
5 1291 1291
5 1305 1305
5 1306 1306
5 1349 1349
5 1356 1356
5 1364 1364
5 1377 1377
5 1378 1378
5 1380 1380
5 1392 1392
5 1414 1414
5 1425 1425
5 1442 1442
5 1444 1444
5 1456 1456
5 1480 1480
5 1488 1488
5 1610 1610
5 1634 1634
5 1673 1673
5 1732 1732
5 1736 1736
5 1744 1744
5 1760 1760
5 1928 1928
5 1984 1984
5 2123 2123
5 2126 2126
5 2137 2137
5 2168 2168
5 2218 2218
5 2220 2220
5 2245 2245
5 2249 2249
5 2252 2252
5 2260 2260
5 2274 2274
5 2288 2288
5 2408 2408
5 2760 2760
5 3083 3083
5 3093 3093
5 3097 3097
5 3114 3114
5 3122 3122
5 3170 3170
5 3206 3206
5 3210 3210
5 3212 3212
5 3217 3217
5 3234 3234
5 3272 3272
5 3280 3280
5 3333 3333
5 3340 3340
5 3364 3364
5 3396 3396
5 3457 3457
5 3464 3464
5 3488 3488
5 3594 3594
5 3728 3728
5 3968 3968
5 4622 4622
5 4633 4633
5 4681 4681
5 4696 4696
5 4720 4720
5 4746 4746
5 4748 4748
5 4770 4770
5 4904 4904
5 4936 4936
5 4960 4960
5 4996 4996
5 5187 5187
5 5296 5296
5 5412 5412
5 5650 5650
5 5698 5698
5 5768 5768
5 5892 5892
5 5920 5920
5 6016 6016
5 6920 6920
5 6944 6944
5 7202 7202
5 9800 9800
5 9824 9824
5 13888 13888
5 16504 16504
5 16744 16744
5 16780 16780
5 16808 16808
5 17429 17429
5 17433 17433
5 17458 17458
5 17584 17584
5 17669 17669
5 17700 17700
5 20494 20494
5 20505 20505
5 20592 20592
5 20628 20628
5 20656 20656
5 20868 20868
5 21764 21764
5 22576 22576
5 22816 22816
5 25888 25888
5 32798 32798
5 32826 32826
5 32828 32828
5 32853 32853
5 32854 32854
5 32918 32918
5 32924 32924
5 33037 33037
5 33038 33038
5 33052 33052
5 33124 33124
5 33136 33136
5 33164 33164
5 33200 33200
5 33696 33696
5 33820 33820
5 34060 34060
5 34866 34866
5 35077 35077
6 119 119
6 125 125
6 190 190
6 207 207
6 221 221
6 238 238
6 249 249
6 303 303
6 373 373
6 377 377
6 380 380
6 489 489
6 492 492
6 571 571
6 621 621
6 627 627
6 634 634
6 636 636
6 655 655
6 663 663
6 686 686
6 691 691
6 715 715
6 717 717
6 745 745
6 760 760
6 797 797
6 811 811
6 825 825
6 845 845
6 869 869
6 921 921
6 945 945
6 952 952
6 969 969
6 984 984
6 1000 1000
6 1086 1086
6 1103 1103
6 1111 1111
6 1115 1115
6 1117 1117
6 1118 1118
6 1134 1134
6 1139 1139
6 1141 1141
6 1142 1142
6 1145 1145
6 1167 1167
6 1179 1179
6 1206 1206
6 1210 1210
6 1227 1227
6 1230 1230
6 1237 1237
6 1241 1241
6 1242 1242
6 1254 1254
6 1265 1265
6 1266 1266
6 1268 1268
6 1295 1295
6 1310 1310
6 1323 1323
6 1325 1325
6 1326 1326
6 1337 1337
6 1338 1338
6 1340 1340
6 1351 1351
6 1365 1365
6 1369 1369
6 1382 1382
6 1388 1388
6 1393 1393
6 1400 1400
6 1415 1415
6 1421 1421
6 1427 1427
6 1429 1429
6 1434 1434
6 1436 1436
6 1452 1452
6 1458 1458
6 1460 1460
6 1464 1464
6 1477 1477
6 1484 1484
6 1489 1489
6 1492 1492
6 1508 1508
6 1512 1512
6 1593 1593
6 1607 1607
6 1611 1611
6 1613 1613
6 1614 1614
6 1625 1625
6 1635 1635
6 1656 1656
6 1675 1675
6 1678 1678
6 1689 1689
6 1690 1690
6 1706 1706
6 1713 1713
6 1733 1733
6 1737 1737
6 1738 1738
6 1740 1740
6 1746 1746
6 1748 1748
6 1752 1752
6 1761 1761
6 1762 1762
6 1776 1776
6 1865 1865
6 1880 1880
6 1889 1889
6 1896 1896
6 1904 1904
6 1930 1930
6 1932 1932
6 1954 1954
6 1960 1960
6 1985 1985
6 1988 1988
6 2139 2139
6 2141 2141
6 2155 2155
6 2158 2158
6 2169 2169
6 2170 2170
6 2172 2172
6 2219 2219
6 2222 2222
6 2234 2234
6 2247 2247
6 2254 2254
6 2261 2261
6 2278 2278
6 2282 2282
6 2410 2410
6 2412 2412
6 2532 2532
6 2536 2536
6 2635 2635
6 2666 2666
6 2730 2730
6 2757 2757
6 2761 2761
6 2792 2792
6 2800 2800
6 2984 2984
6 3009 3009
6 3016 3016
6 3040 3040
6 3087 3087
6 3095 3095
6 3102 3102
6 3115 3115
6 3118 3118
6 3126 3126
6 3143 3143
6 3158 3158
6 3161 3161
6 3174 3174
6 3178 3178
6 3185 3185
6 3192 3192
6 3207 3207
6 3211 3211
6 3213 3213
6 3219 3219
6 3226 3226
6 3242 3242
6 3250 3250
6 3256 3256
6 3267 3267
6 3270 3270
6 3274 3274
6 3281 3281
6 3282 3282
6 3298 3298
6 3342 3342
6 3353 3353
6 3365 3365
6 3369 3369
6 3384 3384
6 3401 3401
6 3425 3425
6 3428 3428
6 3432 3432
6 3440 3440
6 3461 3461
6 3465 3465
6 3466 3466
6 3468 3468
6 3476 3476
6 3480 3480
6 3489 3489
6 3490 3490
6 3492 3492
6 3504 3504
6 3522 3522
6 3524 3524
6 3552 3552
6 3598 3598
6 3609 3609
6 3626 3626
6 3633 3633
6 3696 3696
6 3722 3722
6 3730 3730
6 3746 3746
6 3849 3849
6 3873 3873
6 3880 3880
6 3936 3936
6 3972 3972
6 4000 4000
6 4651 4651
6 4666 4666
6 4693 4693
6 4698 4698
6 4707 4707
6 4714 4714
6 4716 4716
6 4722 4722
6 4743 4743
6 4758 4758
6 4771 4771
6 4777 4777
6 4817 4817
6 4840 4840
6 4877 4877
6 4906 4906
6 4933 4933
6 4940 4940
6 4964 4964
6 4968 4968
6 5001 5001
6 5016 5016
6 5025 5025
6 5032 5032
6 5040 5040
6 5064 5064
6 5088 5088
6 5174 5174
6 5177 5177
6 5191 5191
6 5197 5197
6 5198 5198
6 5206 5206
6 5209 5209
6 5219 5219
6 5222 5222
6 5286 5286
6 5297 5297
6 5298 5298
6 5317 5317
6 5324 5324
6 5332 5332
6 5360 5360
6 5420 5420
6 5480 5480
6 5488 5488
6 5643 5643
6 5654 5654
6 5682 5682
6 5702 5702
6 5705 5705
6 5713 5713
6 5730 5730
6 5770 5770
6 5778 5778
6 5808 5808
6 5826 5826
6 5832 5832
6 5893 5893
6 5897 5897
6 5936 5936
6 5953 5953
6 5960 5960
6 5984 5984
6 6017 6017
6 6018 6018
6 6032 6032
6 6080 6080
6 6682 6682
6 6698 6698
6 6706 6706
6 6730 6730
6 6754 6754
6 6793 6793
6 6864 6864
6 6917 6917
6 6945 6945
6 7048 7048
6 7104 7104
6 7175 7175
6 7182 7182
6 7206 7206
6 7210 7210
6 7217 7217
6 7235 7235
6 7238 7238
6 7280 7280
6 7330 7330
6 7457 7457
6 7460 7460
6 7464 7464
6 7520 7520
6 7810 7810
6 7968 7968
6 8000 8000
6 8809 8809
6 8874 8874
6 9057 9057
6 9770 9770
6 9797 9797
6 9896 9896
6 9928 9928
6 10120 10120
6 10144 10144
6 10176 10176
6 12160 12160
6 13833 13833
6 13857 13857
6 13920 13920
6 14016 14016
6 16477 16477
6 16506 16506
6 16542 16542
6 16570 16570
6 16632 16632
6 16717 16717
6 16748 16748
6 16781 16781
6 16824 16824
6 17320 17320
6 17431 17431
6 17454 17454
6 17462 17462
6 17465 17465
6 17468 17468
6 17486 17486
6 17497 17497
6 17528 17528
6 17557 17557
6 17564 17564
6 17578 17578
6 17588 17588
6 17592 17592
6 17617 17617
6 17620 17620
6 17689 17689
6 17701 17701
6 17720 17720
6 17801 17801
6 17804 17804
6 17828 17828
6 17860 17860
6 17888 17888
6 17945 17945
6 17969 17969
6 18058 18058
6 18209 18209
6 18216 18216
6 18574 18574
6 18585 18585
6 18616 18616
6 18672 18672
6 18856 18856
6 19481 19481
6 19512 19512
6 19537 19537
6 19568 19568
6 19604 19604
6 19632 19632
6 19721 19721
6 19752 19752
6 19777 19777
6 19808 19808
6 19841 19841
6 19844 19844
6 20509 20509
6 20526 20526
6 20537 20537
6 20538 20538
6 20540 20540
6 20565 20565
6 20572 20572
6 20586 20586
6 20596 20596
6 20600 20600
6 20622 20622
6 20629 20629
6 20630 20630
6 20650 20650
6 20720 20720
6 20749 20749
6 20764 20764
6 20812 20812
6 20836 20836
6 20873 20873
6 20900 20900
6 20912 20912
6 20960 20960
6 21034 21034
6 21144 21144
6 21168 21168
6 21408 21408
6 21526 21526
6 21529 21529
6 21553 21553
6 21560 21560
6 21585 21585
6 21616 21616
6 21649 21649
6 21793 21793
6 21796 21796
6 21808 21808
6 21892 21892
6 22064 22064
6 22304 22304
6 22549 22549
6 22553 22553
6 22578 22578
6 22704 22704
6 22789 22789
6 22796 22796
6 22820 22820
6 22824 22824
6 23569 23569
6 23600 23600
6 23809 23809
6 23840 23840
6 24936 24936
6 25613 25613
6 25650 25650
6 25737 25737
6 25861 25861
6 25865 25865
6 25890 25890
6 26016 26016
6 29024 29024
6 29060 29060
6 29088 29088
6 31008 31008
6 32799 32799
6 32886 32886
6 32892 32892
6 32926 32926
6 32988 32988
6 33053 33053
6 33070 33070
6 33081 33081
6 33082 33082
6 33084 33084
6 33109 33109
6 33116 33116
6 33132 33132
6 33140 33140
6 33144 33144
6 33173 33173
6 33174 33174
6 33196 33196
6 33338 33338
6 33365 33365
6 33369 33369
6 33394 33394
6 33458 33458
6 33464 33464
6 33577 33577
6 33578 33578
6 33592 33592
6 33605 33605
6 33612 33612
6 33640 33640
6 33669 33669
6 33704 33704
6 33712 33712
6 33821 33821
6 33822 33822
6 33846 33846
6 33878 33878
6 33884 33884
6 33906 33906
6 34004 34004
6 34032 34032
6 34062 34062
6 34090 34090
6 34092 34092
6 34104 34104
6 34117 34117
6 34118 34118
6 34132 34132
6 34152 34152
6 34160 34160
6 34182 34182
6 34188 34188
6 34212 34212
6 34216 34216
6 34244 34244
6 34326 34326
6 34354 34354
6 34565 34565
6 34569 34569
6 34600 34600
6 34608 34608
6 34625 34625
6 34689 34689
6 34839 34839
6 35028 35028
6 35093 35093
6 35116 35116
6 35122 35122
6 35148 35148
6 35378 35378
6 35589 35589
6 35617 35617
6 36102 36102
6 36108 36108
6 36130 36130
6 36949 36949
6 36977 36977
6 36978 36978
6 37042 37042
6 37044 37044
6 37189 37189
6 37224 37224
6 37253 37253
6 37401 37401
6 37672 37672
6 37938 37938
6 38149 38149
6 38657 38657
6 38962 38962
6 39173 39173
6 39201 39201
6 39202 39202
6 41074 41074
6 41258 41258
6 41260 41260
6 41285 41285
6 41824 41824
6 42276 42276
6 45317 45317
6 45856 45856
7 239 239
7 251 251
7 254 254
7 319 319
7 375 375
7 382 382
7 493 493
7 508 508
7 607 607
7 623 623
7 631 631
7 687 687
7 731 731
7 733 733
7 747 747
7 750 750
7 761 761
7 762 762
7 815 815
7 889 889
7 925 925
7 941 941
7 947 947
7 954 954
7 956 956
7 971 971
7 973 973
7 985 985
7 1002 1002
7 1004 1004
7 1087 1087
7 1135 1135
7 1147 1147
7 1149 1149
7 1150 1150
7 1183 1183
7 1211 1211
7 1214 1214
7 1231 1231
7 1239 1239
7 1246 1246
7 1270 1270
7 1273 1273
7 1274 1274
7 1311 1311
7 1339 1339
7 1341 1341
7 1373 1373
7 1383 1383
7 1389 1389
7 1395 1395
7 1397 1397
7 1402 1402
7 1404 1404
7 1423 1423
7 1431 1431
7 1435 1435
7 1437 1437
7 1438 1438
7 1454 1454
7 1459 1459
7 1461 1461
7 1462 1462
7 1465 1465
7 1483 1483
7 1485 1485
7 1486 1486
7 1494 1494
7 1497 1497
7 1500 1500
7 1509 1509
7 1510 1510
7 1521 1521
7 1524 1524
7 1528 1528
7 1583 1583
7 1627 1627
7 1629 1629
7 1643 1643
7 1646 1646
7 1651 1651
7 1653 1653
7 1657 1657
7 1658 1658
7 1679 1679
7 1694 1694
7 1707 1707
7 1709 1709
7 1710 1710
7 1722 1722
7 1735 1735
7 1742 1742
7 1747 1747
7 1749 1749
7 1750 1750
7 1753 1753
7 1766 1766
7 1770 1770
7 1777 1777
7 1835 1835
7 1850 1850
7 1867 1867
7 1869 1869
7 1877 1877
7 1881 1881
7 1891 1891
7 1893 1893
7 1898 1898
7 1900 1900
7 1905 1905
7 1927 1927
7 1931 1931
7 1933 1933
7 1934 1934
7 1945 1945
7 1955 1955
7 1957 1957
7 1961 1961
7 1969 1969
7 1976 1976
7 1993 1993
7 2001 2001
7 2017 2017
7 2020 2020
7 2024 2024
7 2032 2032
7 2143 2143
7 2159 2159
7 2174 2174
7 2235 2235
7 2255 2255
7 2279 2279
7 2285 2285
7 2294 2294
7 2298 2298
7 2411 2411
7 2413 2413
7 2414 2414
7 2425 2425
7 2428 2428
7 2533 2533
7 2537 2537
7 2540 2540
7 2548 2548
7 2639 2639
7 2670 2670
7 2681 2681
7 2703 2703
7 2731 2731
7 2746 2746
7 2763 2763
7 2765 2765
7 2771 2771
7 2773 2773
7 2777 2777
7 2778 2778
7 2787 2787
7 2794 2794
7 2801 2801
7 2802 2802
7 2905 2905
7 2921 2921
7 2955 2955
7 2957 2957
7 2985 2985
7 2986 2986
7 3000 3000
7 3013 3013
7 3044 3044
7 3048 3048
7 3127 3127
7 3131 3131
7 3151 3151
7 3163 3163
7 3165 3165
7 3175 3175
7 3179 3179
7 3187 3187
7 3190 3190
7 3194 3194
7 3215 3215
7 3223 3223
7 3227 3227
7 3229 3229
7 3230 3230
7 3251 3251
7 3254 3254
7 3271 3271
7 3278 3278
7 3286 3286
7 3289 3289
7 3290 3290
7 3299 3299
7 3302 3302
7 3314 3314
7 3357 3357
7 3371 3371
7 3373 3373
7 3374 3374
7 3381 3381
7 3385 3385
7 3386 3386
7 3403 3403
7 3405 3405
7 3413 3413
7 3429 3429
7 3433 3433
7 3434 3434
7 3444 3444
7 3448 3448
7 3463 3463
7 3470 3470
7 3477 3477
7 3478 3478
7 3481 3481
7 3494 3494
7 3497 3497
7 3498 3498
7 3505 3505
7 3512 3512
7 3523 3523
7 3525 3525
7 3526 3526
7 3529 3529
7 3537 3537
7 3540 3540
7 3553 3553
7 3560 3560
7 3568 3568
7 3599 3599
7 3611 3611
7 3627 3627
7 3635 3635
7 3642 3642
7 3669 3669
7 3673 3673
7 3683 3683
7 3690 3690
7 3698 3698
7 3719 3719
7 3723 3723
7 3725 3725
7 3726 3726
7 3734 3734
7 3747 3747
7 3762 3762
7 3785 3785
7 3786 3786
7 3793 3793
7 3810 3810
7 3853 3853
7 3877 3877
7 3881 3881
7 3882 3882
7 3909 3909
7 3940 3940
7 3944 3944
7 3973 3973
7 3977 3977
7 4001 4001
7 4008 4008
7 4016 4016
7 4033 4033
7 4064 4064
7 4639 4639
7 4687 4687
7 4695 4695
7 4702 4702
7 4711 4711
7 4715 4715
7 4718 4718
7 4726 4726
7 4730 4730
7 4763 4763
7 4779 4779
7 4787 4787
7 4793 4793
7 4794 4794
7 4811 4811
7 4813 4813
7 4826 4826
7 4837 4837
7 4841 4841
7 4842 4842
7 4850 4850
7 4852 4852
7 4856 4856
7 4879 4879
7 4910 4910
7 4921 4921
7 4941 4941
7 4953 4953
7 4965 4965
7 4969 4969
7 4977 4977
7 5005 5005
7 5013 5013
7 5018 5018
7 5027 5027
7 5034 5034
7 5036 5036
7 5041 5041
7 5042 5042
7 5061 5061
7 5065 5065
7 5089 5089
7 5090 5090
7 5104 5104
7 5182 5182
7 5207 5207
7 5211 5211
7 5213 5213
7 5230 5230
7 5235 5235
7 5237 5237
7 5241 5241
7 5242 5242
7 5302 5302
7 5306 5306
7 5319 5319
7 5326 5326
7 5333 5333
7 5350 5350
7 5361 5361
7 5368 5368
7 5421 5421
7 5477 5477
7 5478 5478
7 5484 5484
7 5489 5489
7 5490 5490
7 5604 5604
7 5655 5655
7 5659 5659
7 5678 5678
7 5689 5689
7 5703 5703
7 5707 5707
7 5709 5709
7 5715 5715
7 5722 5722
7 5731 5731
7 5738 5738
7 5746 5746
7 5774 5774
7 5779 5779
7 5781 5781
7 5802 5802
7 5809 5809
7 5827 5827
7 5829 5829
7 5830 5830
7 5833 5833
7 5841 5841
7 5842 5842
7 5857 5857
7 5864 5864
7 5872 5872
7 5909 5909
7 5913 5913
7 5930 5930
7 5937 5937
7 5938 5938
7 5957 5957
7 5961 5961
7 5985 5985
7 5986 5986
7 5988 5988
7 6000 6000
7 6022 6022
7 6025 6025
7 6033 6033
7 6050 6050
7 6052 6052
7 6056 6056
7 6064 6064
7 6081 6081
7 6112 6112
7 6671 6671
7 6679 6679
7 6702 6702
7 6707 6707
7 6713 6713
7 6727 6727
7 6731 6731
7 6745 6745
7 6755 6755
7 6795 6795
7 6798 6798
7 6809 6809
7 6810 6810
7 6826 6826
7 6833 6833
7 6851 6851
7 6853 6853
7 6857 6857
7 6866 6866
7 6882 6882
7 6896 6896
7 6937 6937
7 6961 6961
7 6985 6985
7 7009 7009
7 7016 7016
7 7074 7074
7 7080 7080
7 7105 7105
7 7108 7108
7 7183 7183
7 7207 7207
7 7219 7219
7 7222 7222
7 7226 7226
7 7251 7251
7 7253 7253
7 7257 7257
7 7270 7270
7 7274 7274
7 7281 7281
7 7282 7282
7 7334 7334
7 7346 7346
7 7366 7366
7 7408 7408
7 7461 7461
7 7465 7465
7 7522 7522
7 7524 7524
7 7528 7528
7 7691 7691
7 7715 7715
7 7722 7722
7 7730 7730
7 7762 7762
7 7778 7778
7 7814 7814
7 7818 7818
7 7825 7825
7 7842 7842
7 7941 7941
7 7970 7970
7 8001 8001
7 8065 8065
7 8096 8096
7 8795 8795
7 8819 8819
7 9003 9003
7 9059 9059
7 9066 9066
7 9068 9068
7 9192 9192
7 9743 9743
7 9817 9817
7 9841 9841
7 9867 9867
7 9869 9869
7 9882 9882
7 9897 9897
7 9906 9906
7 9930 9930
7 9938 9938
7 9954 9954
7 9960 9960
7 10025 10025
7 10057 10057
7 10088 10088
7 10117 10117
7 10121 10121
7 10122 10122
7 10145 10145
7 10178 10178
7 10180 10180
7 10184 10184
7 10208 10208
7 11232 11232
7 11817 11817
7 11922 11922
7 12000 12000
7 12041 12041
7 12065 12065
7 12128 12128
7 12162 12162
7 13866 13866
7 13873 13873
7 13893 13893
7 13897 13897
7 13921 13921
7 13986 13986
7 14017 14017
7 14113 14113
7 14176 14176
7 16479 16479
7 16510 16510
7 16543 16543
7 16605 16605
7 16636 16636
7 16749 16749
7 16797 16797
7 16826 16826
7 16876 16876
7 17017 17017
7 17082 17082
7 17257 17257
7 17293 17293
7 17321 17321
7 17463 17463
7 17469 17469
7 17487 17487
7 17501 17501
7 17525 17525
7 17530 17530
7 17532 17532
7 17551 17551
7 17563 17563
7 17565 17565
7 17566 17566
7 17582 17582
7 17589 17589
7 17590 17590
7 17593 17593
7 17614 17614
7 17622 17622
7 17625 17625
7 17628 17628
7 17638 17638
7 17650 17650
7 17652 17652
7 17656 17656
7 17693 17693
7 17709 17709
7 17717 17717
7 17721 17721
7 17741 17741
7 17769 17769
7 17784 17784
7 17806 17806
7 17817 17817
7 17833 17833
7 17834 17834
7 17836 17836
7 17848 17848
7 17861 17861
7 17873 17873
7 17904 17904
7 17971 17971
7 17978 17978
7 18059 18059
7 18062 18062
7 18073 18073
7 18097 18097
7 18104 18104
7 18129 18129
7 18160 18160
7 18189 18189
7 18213 18213
7 18313 18313
7 18344 18344
7 18369 18369
7 18376 18376
7 18400 18400
7 18553 18553
7 18589 18589
7 18606 18606
7 18617 18617
7 18618 18618
7 18620 18620
7 18645 18645
7 18652 18652
7 18666 18666
7 18676 18676
7 18680 18680
7 18829 18829
7 18844 18844
7 18860 18860
7 18889 18889
7 18892 18892
7 18916 18916
7 19114 19114
7 19483 19483
7 19485 19485
7 19509 19509
7 19513 19513
7 19514 19514
7 19539 19539
7 19541 19541
7 19570 19570
7 19572 19572
7 19576 19576
7 19598 19598
7 19603 19603
7 19605 19605
7 19606 19606
7 19609 19609
7 19640 19640
7 19665 19665
7 19696 19696
7 19725 19725
7 19737 19737
7 19749 19749
7 19754 19754
7 19756 19756
7 19781 19781
7 19788 19788
7 19809 19809
7 19812 19812
7 19849 19849
7 19857 19857
7 19876 19876
7 19880 19880
7 19888 19888
7 19936 19936
7 20144 20144
7 20353 20353
7 20360 20360
7 20384 20384
7 20511 20511
7 20542 20542
7 20559 20559
7 20573 20573
7 20574 20574
7 20590 20590
7 20597 20597
7 20598 20598
7 20601 20601
7 20623 20623
7 20635 20635
7 20662 20662
7 20666 20666
7 20668 20668
7 20686 20686
7 20693 20693
7 20697 20697
7 20700 20700
7 20722 20722
7 20724 20724
7 20781 20781
7 20793 20793
7 20796 20796
7 20877 20877
7 20885 20885
7 20892 20892
7 20905 20905
7 20906 20906
7 20908 20908
7 20916 20916
7 20920 20920
7 20933 20933
7 20940 20940
7 20948 20948
7 20964 20964
7 21007 21007
7 21038 21038
7 21049 21049
7 21081 21081
7 21105 21105
7 21112 21112
7 21141 21141
7 21146 21146
7 21162 21162
7 21169 21169
7 21170 21170
7 21289 21289
7 21304 21304
7 21352 21352
7 21381 21381
7 21388 21388
7 21412 21412
7 21416 21416
7 21519 21519
7 21533 21533
7 21555 21555
7 21558 21558
7 21562 21562
7 21589 21589
7 21596 21596
7 21617 21617
7 21618 21618
7 21643 21643
7 21646 21646
7 21654 21654
7 21657 21657
7 21670 21670
7 21681 21681
7 21682 21682
7 21684 21684
7 21688 21688
7 21702 21702
7 21713 21713
7 21730 21730
7 21744 21744
7 21773 21773
7 21781 21781
7 21797 21797
7 21812 21812
7 21816 21816
7 21829 21829
7 21860 21860
7 21893 21893
7 21894 21894
7 21905 21905
7 21908 21908
7 21928 21928
7 21936 21936
7 21956 21956
7 22037 22037
7 22041 22041
7 22066 22066
7 22154 22154
7 22161 22161
7 22168 22168
7 22192 22192
7 22277 22277
7 22308 22308
7 22312 22312
7 22432 22432
7 22551 22551
7 22558 22558
7 22582 22582
7 22585 22585
7 22586 22586
7 22648 22648
7 22677 22677
7 22698 22698
7 22708 22708
7 22712 22712
7 22737 22737
7 22740 22740
7 22797 22797
7 22821 22821
7 22896 22896
7 22921 22921
7 22924 22924
7 22932 22932
7 22948 22948
7 22960 22960
7 22980 22980
7 23008 23008
7 23065 23065
7 23089 23089
7 23178 23178
7 23329 23329
7 23336 23336
7 23571 23571
7 23573 23573
7 23602 23602
7 23608 23608
7 23633 23633
7 23697 23697
7 23728 23728
7 23813 23813
7 23820 23820
7 23841 23841
7 23842 23842
7 23844 23844
7 23856 23856
7 23904 23904
7 23937 23937
7 23968 23968
7 24698 24698
7 24909 24909
7 24938 24938
7 24974 24974
7 25002 25002
7 25064 25064
7 25623 25623
7 25627 25627
7 25646 25646
7 25705 25705
7 25720 25720
7 25739 25739
7 25741 25741
7 25770 25770
7 25778 25778
7 25797 25797
7 25801 25801
7 25826 25826
7 25863 25863
7 25881 25881
7 25894 25894
7 25897 25897
7 25900 25900
7 25929 25929
7 25960 25960
7 25989 25989
7 25996 25996
7 26020 26020
7 26024 26024
7 26049 26049
7 26052 26052
7 26153 26153
7 26377 26377
7 26401 26401
7 27048 27048
7 27104 27104
7 27721 27721
7 27810 27810
7 27913 27913
7 27944 27944
7 27969 27969
7 28000 28000
7 28036 28036
7 28064 28064
7 28749 28749
7 28786 28786
7 28813 28813
7 28814 28814
7 28822 28822
7 28850 28850
7 28856 28856
7 28912 28912
7 28941 28941
7 28969 28969
7 28970 28970
7 28972 28972
7 28997 28997
7 29004 29004
7 29028 29028
7 29032 29032
7 29061 29061
7 29062 29062
7 29096 29096
7 29104 29104
7 29152 29152
7 29600 29600
7 29707 29707
7 29709 29709
7 29710 29710
7 29721 29721
7 29769 29769
7 29777 29777
7 29808 29808
7 29858 29858
7 29872 29872
7 29958 29958
7 29985 29985
7 29992 29992
7 30017 30017
7 30048 30048
7 30084 30084
7 30496 30496
7 30762 30762
7 30770 30770
7 30896 30896
7 30981 30981
7 31010 31010
7 31136 31136
7 32032 32032
7 32893 32893
7 32894 32894
7 32958 32958
7 32989 32989
7 33017 33017
7 33018 33018
7 33020 33020
7 33055 33055
7 33086 33086
7 33117 33117
7 33141 33141
7 33142 33142
7 33182 33182
7 33206 33206
7 33212 33212
7 33229 33229
7 33230 33230
7 33244 33244
7 33260 33260
7 33311 33311
7 33339 33339
7 33367 33367
7 33374 33374
7 33398 33398
7 33402 33402
7 33404 33404
7 33431 33431
7 33437 33437
7 33466 33466
7 33500 33500
7 33528 33528
7 33551 33551
7 33565 33565
7 33582 33582
7 33593 33593
7 33613 33613
7 33625 33625
7 33637 33637
7 33649 33649
7 33656 33656
7 33677 33677
7 33685 33685
7 33689 33689
7 33708 33708
7 33713 33713
7 33714 33714
7 33737 33737
7 33740 33740
7 33854 33854
7 33879 33879
7 33885 33885
7 33913 33913
7 33914 33914
7 33950 33950
7 33974 33974
7 33978 33978
7 34005 34005
7 34006 34006
7 34040 34040
7 34063 34063
7 34077 34077
7 34078 34078
7 34093 34093
7 34106 34106
7 34108 34108
7 34125 34125
7 34133 34133
7 34140 34140
7 34149 34149
7 34150 34150
7 34156 34156
7 34161 34161
7 34162 34162
7 34164 34164
7 34189 34189
7 34190 34190
7 34198 34198
7 34204 34204
7 34213 34213
7 34226 34226
7 34228 34228
7 34232 34232
7 34252 34252
7 34276 34276
7 34288 34288
7 34327 34327
7 34331 34331
7 34333 34333
7 34362 34362
7 34387 34387
7 34418 34418
7 34451 34451
7 34457 34457
7 34516 34516
7 34544 34544
7 34571 34571
7 34573 34573
7 34581 34581
7 34585 34585
7 34588 34588
7 34602 34602
7 34604 34604
7 34610 34610
7 34629 34629
7 34633 34633
7 34636 34636
7 34657 34657
7 34658 34658
7 34672 34672
7 34697 34697
7 34700 34700
7 34705 34705
7 34722 34722
7 34724 34724
7 34728 34728
7 34784 34784
7 34878 34878
7 34910 34910
7 35002 35002
7 35029 35029
7 35036 35036
7 35058 35058
7 35095 35095
7 35118 35118
7 35126 35126
7 35132 35132
7 35150 35150
7 35177 35177
7 35178 35178
7 35180 35180
7 35192 35192
7 35213 35213
7 35241 35241
7 35242 35242
7 35244 35244
7 35256 35256
7 35269 35269
7 35276 35276
7 35284 35284
7 35304 35304
7 35351 35351
7 35379 35379
7 35609 35609
7 35633 35633
7 35640 35640
7 35657 35657
7 35688 35688
7 35724 35724
7 35752 35752
7 35777 35777
7 35870 35870
7 35894 35894
7 35898 35898
7 35954 35954
7 35990 35990
7 36018 36018
7 36103 36103
7 36109 36109
7 36117 36117
7 36124 36124
7 36137 36137
7 36138 36138
7 36140 36140
7 36146 36146
7 36148 36148
7 36152 36152
7 36165 36165
7 36172 36172
7 36180 36180
7 36200 36200
7 36229 36229
7 36230 36230
7 36244 36244
7 36264 36264
7 36620 36620
7 36642 36642
7 36648 36648
7 36673 36673
7 36895 36895
7 36923 36923
7 36925 36925
7 36926 36926
7 36951 36951
7 36982 36982
7 36986 36986
7 36988 36988
7 37015 37015
7 37021 37021
7 37108 37108
7 37112 37112
7 37135 37135
7 37149 37149
7 37197 37197
7 37221 37221
7 37222 37222
7 37233 37233
7 37236 37236
7 37240 37240
7 37261 37261
7 37269 37269
7 37286 37286
7 37298 37298
7 37300 37300
7 37406 37406
7 37434 37434
7 37436 37436
7 37461 37461
7 37462 37462
7 37465 37465
7 37526 37526
7 37532 37532
7 37554 37554
7 37560 37560
7 37585 37585
7 37645 37645
7 37646 37646
7 37657 37657
7 37660 37660
7 37688 37688
7 37705 37705
7 37708 37708
7 37729 37729
7 37736 37736
7 37744 37744
7 37769 37769
7 37772 37772
7 37780 37780
7 37793 37793
7 37794 37794
7 37808 37808
7 37911 37911
7 37917 37917
7 37946 37946
7 37974 37974
7 37980 37980
7 38002 38002
7 38037 38037
7 38100 38100
7 38157 38157
7 38165 38165
7 38172 38172
7 38181 38181
7 38194 38194
7 38196 38196
7 38213 38213
7 38220 38220
7 38228 38228
7 38241 38241
7 38242 38242
7 38419 38419
7 38422 38422
7 38450 38450
7 38576 38576
7 38661 38661
7 38665 38665
7 38676 38676
7 38689 38689
7 38690 38690
7 38704 38704
7 38785 38785
7 38935 38935
7 38963 38963
7 38966 38966
7 39026 39026
7 39175 39175
7 39189 39189
7 39206 39206
7 39210 39210
7 39217 39217
7 39237 39237
7 39446 39446
7 39474 39474
7 39685 39685
7 39689 39689
7 39713 39713
7 39728 39728
7 39745 39745
7 39809 39809
7 39986 39986
7 40197 40197
7 40705 40705
7 41022 41022
7 41047 41047
7 41053 41053
7 41070 41070
7 41082 41082
7 41146 41146
7 41194 41194
7 41231 41231
7 41274 41274
7 41276 41276
7 41293 41293
7 41301 41301
7 41318 41318
7 41324 41324
7 41330 41330
7 41357 41357
7 41394 41394
7 41586 41586
7 41642 41642
7 41770 41770
7 41797 41797
7 41801 41801
7 41825 41825
7 41826 41826
7 41890 41890
7 41896 41896
7 42038 42038
7 42042 42042
7 42069 42069
7 42090 42090
7 42253 42253
7 42278 42278
7 42338 42338
7 42340 42340
7 42510 42510
7 42538 42538
7 42608 42608
7 42758 42758
7 42786 42786
7 42792 42792
7 42817 42817
7 42848 42848
7 42912 42912
7 43066 43066
7 43114 43114
7 43234 43234
7 43271 43271
7 43277 43277
7 43562 43562
7 43810 43810
7 44293 44293
7 44832 44832
7 45079 45079
7 45102 45102
7 45162 45162
7 45226 45226
7 45333 45333
7 45356 45356
7 45381 45381
7 45409 45409
7 45476 45476
7 45610 45610
7 45618 45618
7 45829 45829
7 45833 45833
7 45857 45857
7 45892 45892
7 45920 45920
7 46101 46101
7 46372 46372
7 46849 46849
7 47396 47396
7 49183 49183
7 49214 49214
7 49270 49270
7 49334 49334
7 49454 49454
7 49465 49465
7 49468 49468
7 49557 49557
7 49588 49588
7 49842 49842
7 49976 49976
7 50453 50453
7 50484 50484
7 53525 53525
7 57613 57613
7 57641 57641
7 57669 57669
7 98676 98676
8 255 255
8 495 495
8 509 509
8 703 703
8 735 735
8 751 751
8 766 766
8 893 893
8 927 927
8 943 943
8 951 951
8 957 957
8 975 975
8 1003 1003
8 1005 1005
8 1006 1006
8 1017 1017
8 1020 1020
8 1151 1151
8 1247 1247
8 1271 1271
8 1275 1275
8 1343 1343
8 1375 1375
8 1391 1391
8 1399 1399
8 1405 1405
8 1467 1467
8 1470 1470
8 1499 1499
8 1501 1501
8 1517 1517
8 1518 1518
8 1525 1525
8 1530 1530
8 1599 1599
8 1631 1631
8 1647 1647
8 1655 1655
8 1662 1662
8 1695 1695
8 1719 1719
8 1723 1723
8 1725 1725
8 1743 1743
8 1755 1755
8 1767 1767
8 1771 1771
8 1773 1773
8 1779 1779
8 1782 1782
8 1786 1786
8 1823 1823
8 1839 1839
8 1851 1851
8 1853 1853
8 1871 1871
8 1895 1895
8 1899 1899
8 1901 1901
8 1902 1902
8 1913 1913
8 1947 1947
8 1949 1949
8 1963 1963
8 1965 1965
8 1966 1966
8 1971 1971
8 1973 1973
8 1977 1977
8 1978 1978
8 1995 1995
8 1997 1997
8 2003 2003
8 2005 2005
8 2010 2010
8 2021 2021
8 2025 2025
8 2026 2026
8 2028 2028
8 2034 2034
8 2036 2036
8 2040 2040
8 2175 2175
8 2271 2271
8 2287 2287
8 2295 2295
8 2299 2299
8 2301 2301
8 2302 2302
8 2427 2427
8 2429 2429
8 2535 2535
8 2542 2542
8 2549 2549
8 2671 2671
8 2683 2683
8 2719 2719
8 2747 2747
8 2767 2767
8 2775 2775
8 2791 2791
8 2795 2795
8 2797 2797
8 2798 2798
8 2806 2806
8 2810 2810
8 2923 2923
8 2925 2925
8 2959 2959
8 2973 2973
8 2990 2990
8 3001 3001
8 3021 3021
8 3033 3033
8 3045 3045
8 3049 3049
8 3057 3057
8 3135 3135
8 3167 3167
8 3183 3183
8 3191 3191
8 3195 3195
8 3259 3259
8 3287 3287
8 3291 3291
8 3315 3315
8 3322 3322
8 3359 3359
8 3375 3375
8 3383 3383
8 3390 3390
8 3407 3407
8 3421 3421
8 3431 3431
8 3438 3438
8 3445 3445
8 3471 3471
8 3483 3483
8 3485 3485
8 3486 3486
8 3495 3495
8 3507 3507
8 3510 3510
8 3514 3514
8 3533 3533
8 3534 3534
8 3539 3539
8 3541 3541
8 3557 3557
8 3558 3558
8 3562 3562
8 3569 3569
8 3570 3570
8 3615 3615
8 3631 3631
8 3639 3639
8 3643 3643
8 3663 3663
8 3671 3671
8 3687 3687
8 3691 3691
8 3694 3694
8 3702 3702
8 3705 3705
8 3706 3706
8 3735 3735
8 3739 3739
8 3755 3755
8 3763 3763
8 3769 3769
8 3770 3770
8 3783 3783
8 3787 3787
8 3795 3795
8 3811 3811
8 3818 3818
8 3826 3826
8 3855 3855
8 3886 3886
8 3897 3897
8 3917 3917
8 3941 3941
8 3945 3945
8 3953 3953
8 3979 3979
8 3981 3981
8 3989 3989
8 3993 3993
8 4003 4003
8 4010 4010
8 4017 4017
8 4018 4018
8 4035 4035
8 4037 4037
8 4041 4041
8 4065 4065
8 4066 4066
8 4068 4068
8 4080 4080
8 4703 4703
8 4727 4727
8 4731 4731
8 4733 4733
8 4767 4767
8 4783 4783
8 4798 4798
8 4815 4815
8 4823 4823
8 4827 4827
8 4829 4829
8 4839 4839
8 4846 4846
8 4851 4851
8 4853 4853
8 4857 4857
8 4911 4911
8 4923 4923
8 4955 4955
8 4971 4971
8 4973 4973
8 4981 4981
8 4985 4985
8 5007 5007
8 5015 5015
8 5031 5031
8 5035 5035
8 5037 5037
8 5038 5038
8 5046 5046
8 5049 5049
8 5050 5050
8 5063 5063
8 5077 5077
8 5081 5081
8 5094 5094
8 5097 5097
8 5098 5098
8 5100 5100
8 5105 5105
8 5183 5183
8 5215 5215
8 5239 5239
8 5246 5246
8 5303 5303
8 5341 5341
8 5365 5365
8 5366 5366
8 5370 5370
8 5485 5485
8 5494 5494
8 5605 5605
8 5711 5711
8 5719 5719
8 5723 5723
8 5735 5735
8 5742 5742
8 5747 5747
8 5749 5749
8 5750 5750
8 5753 5753
8 5775 5775
8 5787 5787
8 5799 5799
8 5803 5803
8 5811 5811
8 5814 5814
8 5818 5818
8 5837 5837
8 5843 5843
8 5845 5845
8 5849 5849
8 5859 5859
8 5862 5862
8 5866 5866
8 5873 5873
8 5874 5874
8 5903 5903
8 5911 5911
8 5933 5933
8 5942 5942
8 5945 5945
8 5946 5946
8 5959 5959
8 5973 5973
8 5990 5990
8 5993 5993
8 6001 6001
8 6023 6023
8 6029 6029
8 6035 6035
8 6037 6037
8 6051 6051
8 6057 6057
8 6058 6058
8 6066 6066
8 6083 6083
8 6085 6085
8 6097 6097
8 6114 6114
8 6116 6116
8 6120 6120
8 6703 6703
8 6747 6747
8 6763 6763
8 6766 6766
8 6771 6771
8 6773 6773
8 6777 6777
8 6778 6778
8 6799 6799
8 6827 6827
8 6830 6830
8 6842 6842
8 6855 6855
8 6867 6867
8 6869 6869
8 6870 6870
8 6886 6886
8 6889 6889
8 6890 6890
8 6897 6897
8 6955 6955
8 6957 6957
8 6963 6963
8 6987 6987
8 6989 6989
8 7011 7011
8 7013 7013
8 7025 7025
8 7047 7047
8 7051 7051
8 7053 7053
8 7075 7075
8 7077 7077
8 7081 7081
8 7089 7089
8 7113 7113
8 7121 7121
8 7137 7137
8 7140 7140
8 7199 7199
8 7223 7223
8 7227 7227
8 7247 7247
8 7255 7255
8 7271 7271
8 7286 7286
8 7290 7290
8 7347 7347
8 7354 7354
8 7381 7381
8 7463 7463
8 7525 7525
8 7538 7538
8 7695 7695
8 7703 7703
8 7719 7719
8 7723 7723
8 7751 7751
8 7763 7763
8 7782 7782
8 7786 7786
8 7793 7793
8 7815 7815
8 7819 7819
8 7827 7827
8 7843 7843
8 7850 7850
8 7858 7858
8 7875 7875
8 7878 7878
8 7889 7889
8 7906 7906
8 7943 7943
8 7971 7971
8 7973 7973
8 7977 7977
8 7985 7985
8 8033 8033
8 8069 8069
8 8073 8073
8 8097 8097
8 8098 8098
8 8160 8160
8 8815 8815
8 8830 8830
8 8891 8891
8 8939 8939
8 8954 8954
8 9063 9063
8 9193 9193
8 9787 9787
8 9819 9819
8 9835 9835
8 9837 9837
8 9850 9850
8 9879 9879
8 9883 9883
8 9902 9902
8 9907 9907
8 9913 9913
8 9927 9927
8 9931 9931
8 9933 9933
8 9934 9934
8 9942 9942
8 9946 9946
8 9961 9961
8 9970 9970
8 10059 10059
8 10061 10061
8 10083 10083
8 10085 10085
8 10089 10089
8 10090 10090
8 10126 10126
8 10137 10137
8 10153 10153
8 10154 10154
8 10161 10161
8 10179 10179
8 10181 10181
8 10182 10182
8 10185 10185
8 10209 10209
8 10216 10216
8 10224 10224
8 10955 10955
8 10979 10979
8 10985 10985
8 10986 10986
8 10994 10994
8 11113 11113
8 11233 11233
8 11803 11803
8 11827 11827
8 11851 11851
8 11881 11881
8 11882 11882
8 11890 11890
8 11946 11946
8 11973 11973
8 12001 12001
8 12043 12043
8 12067 12067
8 12074 12074
8 12101 12101
8 12105 12105
8 12130 12130
8 12166 12166
8 12194 12194
8 12225 12225
8 12256 12256
8 13839 13839
8 13867 13867
8 13875 13875
8 13899 13899
8 13907 13907
8 13923 13923
8 13930 13930
8 13938 13938
8 13987 13987
8 13993 13993
8 14002 14002
8 14022 14022
8 14025 14025
8 14049 14049
8 14050 14050
8 14117 14117
8 14121 14121
8 14178 14178
8 14304 14304
8 15970 15970
8 16033 16033
8 16161 16161
8 16511 16511
8 16637 16637
8 16638 16638
8 16765 16765
8 16799 16799
8 16830 16830
8 17019 17019
8 17055 17055
8 17083 17083
8 17134 17134
8 17145 17145
8 17261 17261
8 17337 17337
8 17471 17471
8 17503 17503
8 17519 17519
8 17531 17531
8 17533 17533
8 17583 17583
8 17595 17595
8 17597 17597
8 17598 17598
8 17623 17623
8 17629 17629
8 17646 17646
8 17653 17653
8 17657 17657
8 17658 17658
8 17719 17719
8 17726 17726
8 17757 17757
8 17807 17807
8 17821 17821
8 17837 17837
8 17845 17845
8 17850 17850
8 17869 17869
8 17877 17877
8 17893 17893
8 17900 17900
8 17905 17905
8 17906 17906
8 17951 17951
8 17967 17967
8 17975 17975
8 17999 17999
8 18041 18041
8 18075 18075
8 18077 18077
8 18091 18091
8 18094 18094
8 18101 18101
8 18105 18105
8 18106 18106
8 18131 18131
8 18133 18133
8 18138 18138
8 18154 18154
8 18162 18162
8 18164 18164
8 18168 18168
8 18233 18233
8 18281 18281
8 18315 18315
8 18317 18317
8 18329 18329
8 18341 18341
8 18346 18346
8 18348 18348
8 18373 18373
8 18377 18377
8 18401 18401
8 18404 18404
8 18557 18557
8 18591 18591
8 18622 18622
8 18639 18639
8 18651 18651
8 18653 18653
8 18654 18654
8 18670 18670
8 18677 18677
8 18678 18678
8 18797 18797
8 18861 18861
8 18862 18862
8 18873 18873
8 18924 18924
8 18936 18936
8 19087 19087
8 19118 19118
8 19129 19129
8 19161 19161
8 19185 19185
8 19192 19192
8 19369 19369
8 19384 19384
8 19401 19401
8 19432 19432
8 19487 19487
8 19511 19511
8 19518 19518
8 19543 19543
8 19549 19549
8 19550 19550
8 19571 19571
8 19573 19573
8 19574 19574
8 19599 19599
8 19611 19611
8 19613 19613
8 19638 19638
8 19642 19642
8 19662 19662
8 19669 19669
8 19673 19673
8 19697 19697
8 19698 19698
8 19727 19727
8 19757 19757
8 19853 19853
8 19859 19859
8 19861 19861
8 19877 19877
8 19881 19881
8 19882 19882
8 19890 19890
8 19909 19909
8 19924 19924
8 19940 19940
8 19944 19944
8 20025 20025
8 20057 20057
8 20081 20081
8 20107 20107
8 20115 20115
8 20117 20117
8 20121 20121
8 20122 20122
8 20145 20145
8 20146 20146
8 20265 20265
8 20321 20321
8 20328 20328
8 20357 20357
8 20388 20388
8 20392 20392
8 20543 20543
8 20591 20591
8 20605 20605
8 20639 20639
8 20667 20667
8 20670 20670
8 20695 20695
8 20702 20702
8 20726 20726
8 20729 20729
8 20730 20730
8 20732 20732
8 20797 20797
8 20845 20845
8 20853 20853
8 20879 20879
8 20893 20893
8 20894 20894
8 20910 20910
8 20917 20917
8 20918 20918
8 20921 20921
8 20941 20941
8 20965 20965
8 20980 20980
8 21039 21039
8 21051 21051
8 21085 21085
8 21099 21099
8 21109 21109
8 21113 21113
8 21114 21114
8 21116 21116
8 21135 21135
8 21143 21143
8 21150 21150
8 21163 21163
8 21166 21166
8 21174 21174
8 21178 21178
8 21198 21198
8 21209 21209
8 21226 21226
8 21233 21233
8 21240 21240
8 21277 21277
8 21293 21293
8 21325 21325
8 21349 21349
8 21389 21389
8 21401 21401
8 21413 21413
8 21417 21417
8 21425 21425
8 21432 21432
8 21449 21449
8 21473 21473
8 21480 21480
8 21488 21488
8 21535 21535
8 21559 21559
8 21565 21565
8 21591 21591
8 21622 21622
8 21655 21655
8 21659 21659
8 21661 21661
8 21678 21678
8 21685 21685
8 21689 21689
8 21690 21690
8 21703 21703
8 21717 21717
8 21718 21718
8 21746 21746
8 21748 21748
8 21752 21752
8 21789 21789
8 21799 21799
8 21813 21813
8 21861 21861
8 21901 21901
8 21909 21909
8 21925 21925
8 21926 21926
8 21932 21932
8 21937 21937
8 21938 21938
8 21957 21957
8 21985 21985
8 22000 22000
8 22031 22031
8 22039 22039
8 22070 22070
8 22073 22073
8 22074 22074
8 22129 22129
8 22136 22136
8 22155 22155
8 22165 22165
8 22170 22170
8 22186 22186
8 22194 22194
8 22200 22200
8 22211 22211
8 22225 22225
8 22228 22228
8 22242 22242
8 22285 22285
8 22309 22309
8 22313 22313
8 22321 22321
8 22369 22369
8 22405 22405
8 22409 22409
8 22433 22433
8 22434 22434
8 22436 22436
8 22448 22448
8 22496 22496
8 22559 22559
8 22583 22583
8 22589 22589
8 22621 22621
8 22645 22645
8 22671 22671
8 22683 22683
8 22685 22685
8 22686 22686
8 22702 22702
8 22709 22709
8 22710 22710
8 22713 22713
8 22742 22742
8 22758 22758
8 22769 22769
8 22770 22770
8 22772 22772
8 22829 22829
8 22837 22837
8 22841 22841
8 22842 22842
8 22869 22869
8 22933 22933
8 22953 22953
8 22954 22954
8 22956 22956
8 22981 22981
8 23091 23091
8 23098 23098
8 23179 23179
8 23193 23193
8 23217 23217
8 23249 23249
8 23280 23280
8 23309 23309
8 23333 23333
8 23337 23337
8 23433 23433
8 23464 23464
8 23472 23472
8 23489 23489
8 23520 23520
8 23575 23575
8 23581 23581
8 23582 23582
8 23603 23603
8 23605 23605
8 23606 23606
8 23666 23666
8 23694 23694
8 23699 23699
8 23701 23701
8 23705 23705
8 23729 23729
8 23730 23730
8 23792 23792
8 23815 23815
8 23829 23829
8 23846 23846
8 23877 23877
8 23941 23941
8 23953 23953
8 23970 23970
8 23976 23976
8 24089 24089
8 24113 24113
8 24176 24176
8 24240 24240
8 24353 24353
8 24360 24360
8 24385 24385
8 24449 24449
8 24452 24452
8 24671 24671
8 24826 24826
8 24911 24911
8 24942 24942
8 24975 24975
8 25018 25018
8 25037 25037
8 25068 25068
8 25449 25449
8 25514 25514
8 25659 25659
8 25662 25662
8 25691 25691
8 25693 25693
8 25707 25707
8 25709 25709
8 25722 25722
8 25743 25743
8 25751 25751
8 25758 25758
8 25771 25771
8 25774 25774
8 25782 25782
8 25786 25786
8 25799 25799
8 25806 25806
8 25811 25811
8 25814 25814
8 25817 25817
8 25830 25830
8 25833 25833
8 25848 25848
8 25883 25883
8 25895 25895
8 25901 25901
8 25914 25914
8 25933 25933
8 25957 25957
8 25962 25962
8 25964 25964
8 25995 25995
8 25997 25997
8 25998 25998
8 26009 26009
8 26021 26021
8 26022 26022
8 26025 26025
8 26040 26040
8 26054 26054
8 26057 26057
8 26060 26060
8 26065 26065
8 26082 26082
8 26084 26084
8 26088 26088
8 26096 26096
8 26139 26139
8 26163 26163
8 26189 26189
8 26281 26281
8 26313 26313
8 26337 26337
8 26403 26403
8 26410 26410
8 26505 26505
8 26529 26529
8 26536 26536
8 26561 26561
8 26592 26592
8 26810 26810
8 26829 26829
8 26858 26858
8 26866 26866
8 26985 26985
8 27021 27021
8 27049 27049
8 27050 27050
8 27052 27052
8 27077 27077
8 27084 27084
8 27108 27108
8 27112 27112
8 27675 27675
8 27691 27691
8 27706 27706
8 27725 27725
8 27731 27731
8 27754 27754
8 27762 27762
8 27783 27783
8 27787 27787
8 27790 27790
8 27798 27798
8 27801 27801
8 27826 27826
8 27849 27849
8 27888 27888
8 27915 27915
8 27917 27917
8 27941 27941
8 27945 27945
8 27946 27946
8 27971 27971
8 27973 27973
8 28002 28002
8 28004 28004
8 28008 28008
8 28035 28035
8 28037 28037
8 28038 28038
8 28041 28041
8 28072 28072
8 28080 28080
8 28097 28097
8 28128 28128
8 28576 28576
8 28703 28703
8 28731 28731
8 28734 28734
8 28759 28759
8 28766 28766
8 28781 28781
8 28782 28782
8 28790 28790
8 28793 28793
8 28794 28794
8 28823 28823
8 28829 28829
8 28846 28846
8 28857 28857
8 28858 28858
8 28877 28877
8 28885 28885
8 28905 28905
8 28906 28906
8 28914 28914
8 28916 28916
8 28920 28920
8 28943 28943
8 28974 28974
8 28985 28985
8 29005 29005
8 29006 29006
8 29029 29029
8 29030 29030
8 29033 29033
8 29069 29069
8 29077 29077
8 29084 29084
8 29094 29094
8 29098 29098
8 29100 29100
8 29106 29106
8 29125 29125
8 29132 29132
8 29154 29154
8 29156 29156
8 29289 29289
8 29325 29325
8 29338 29338
8 29353 29353
8 29354 29354
8 29362 29362
8 29481 29481
8 29513 29513
8 29537 29537
8 29544 29544
8 29573 29573
8 29601 29601
8 29602 29602
8 29723 29723
8 29741 29741
8 29742 29742
8 29747 29747
8 29749 29749
8 29754 29754
8 29773 29773
8 29779 29779
8 29781 29781
8 29801 29801
8 29802 29802
8 29810 29810
8 29831 29831
8 29838 29838
8 29845 29845
8 29846 29846
8 29862 29862
8 29866 29866
8 29894 29894
8 29897 29897
8 29905 29905
8 29936 29936
8 29965 29965
8 29987 29987
8 29989 29989
8 29990 29990
8 29994 29994
8 30002 30002
8 30021 30021
8 30028 30028
8 30049 30049
8 30050 30050
8 30086 30086
8 30113 30113
8 30114 30114
8 30116 30116
8 30120 30120
8 30128 30128
8 30145 30145
8 30176 30176
8 30219 30219
8 30250 30250
8 30258 30258
8 30345 30345
8 30469 30469
8 30473 30473
8 30498 30498
8 30593 30593
8 30624 30624
8 30735 30735
8 30743 30743
8 30766 30766
8 30777 30777
8 30861 30861
8 30869 30869
8 30890 30890
8 30898 30898
8 30946 30946
8 30983 30983
8 30990 30990
8 31014 31014
8 31017 31017
8 31018 31018
8 31032 31032
8 31080 31080
8 31109 31109
8 31140 31140
8 31144 31144
8 31172 31172
8 31497 31497
8 31521 31521
8 31786 31786
8 31794 31794
8 31842 31842
8 31878 31878
8 31906 31906
8 32005 32005
8 32034 32034
8 32040 32040
8 32160 32160
8 32991 32991
8 33022 33022
8 33087 33087
8 33149 33149
8 33150 33150
8 33214 33214
8 33246 33246
8 33261 33261
8 33273 33273
8 33274 33274
8 33276 33276
8 33375 33375
8 33399 33399
8 33405 33405
8 33439 33439
8 33470 33470
8 33499 33499
8 33501 33501
8 33502 33502
8 33529 33529
8 33583 33583
8 33595 33595
8 33629 33629
8 33645 33645
8 33653 33653
8 33657 33657
8 33658 33658
8 33660 33660
8 33687 33687
8 33694 33694
8 33709 33709
8 33710 33710
8 33718 33718
8 33722 33722
8 33724 33724
8 33742 33742
8 33753 33753
8 33769 33769
8 33770 33770
8 33772 33772
8 33784 33784
8 33855 33855
8 33887 33887
8 33911 33911
8 33918 33918
8 33951 33951
8 33975 33975
8 34013 34013
8 34014 34014
8 34038 34038
8 34042 34042
8 34079 34079
8 34107 34107
8 34110 34110
8 34135 34135
8 34142 34142
8 34157 34157
8 34166 34166
8 34169 34169
8 34170 34170
8 34172 34172
8 34199 34199
8 34205 34205
8 34229 34229
8 34234 34234
8 34253 34253
8 34261 34261
8 34262 34262
8 34268 34268
8 34292 34292
8 34335 34335
8 34366 34366
8 34391 34391
8 34395 34395
8 34397 34397
8 34398 34398
8 34419 34419
8 34422 34422
8 34459 34459
8 34462 34462
8 34486 34486
8 34490 34490
8 34517 34517
8 34521 34521
8 34524 34524
8 34545 34545
8 34546 34546
8 34575 34575
8 34583 34583
8 34590 34590
8 34603 34603
8 34605 34605
8 34606 34606
8 34614 34614
8 34617 34617
8 34618 34618
8 34620 34620
8 34631 34631
8 34645 34645
8 34649 34649
8 34662 34662
8 34665 34665
8 34666 34666
8 34668 34668
8 34673 34673
8 34680 34680
8 34695 34695
8 34701 34701
8 34707 34707
8 34716 34716
8 34729 34729
8 34730 34730
8 34732 34732
8 34738 34738
8 34740 34740
8 34744 34744
8 34757 34757
8 34764 34764
8 34769 34769
8 34772 34772
8 34788 34788
8 34792 34792
8 34939 34939
8 34942 34942
8 34975 34975
8 35003 35003
8 35006 35006
8 35031 35031
8 35038 35038
8 35062 35062
8 35066 35066
8 35127 35127
8 35133 35133
8 35151 35151
8 35165 35165
8 35181 35181
8 35194 35194
8 35196 35196
8 35215 35215
8 35229 35229
8 35246 35246
8 35257 35257
8 35277 35277
8 35278 35278
8 35286 35286
8 35292 35292
8 35301 35301
8 35302 35302
8 35314 35314
8 35316 35316
8 35320 35320
8 35419 35419
8 35450 35450
8 35486 35486
8 35514 35514
8 35539 35539
8 35541 35541
8 35545 35545
8 35576 35576
8 35613 35613
8 35629 35629
8 35635 35635
8 35642 35642
8 35644 35644
8 35659 35659
8 35661 35661
8 35673 35673
8 35690 35690
8 35692 35692
8 35723 35723
8 35725 35725
8 35753 35753
8 35768 35768
8 35785 35785
8 35788 35788
8 35793 35793
8 35809 35809
8 35816 35816
8 35824 35824
8 35871 35871
8 35899 35899
8 35902 35902
8 35927 35927
8 35934 35934
8 35958 35958
8 35962 35962
8 35991 35991
8 36026 36026
8 36054 36054
8 36082 36082
8 36111 36111
8 36119 36119
8 36125 36125
8 36126 36126
8 36142 36142
8 36147 36147
8 36149 36149
8 36150 36150
8 36153 36153
8 36173 36173
8 36174 36174
8 36182 36182
8 36188 36188
8 36197 36197
8 36198 36198
8 36201 36201
8 36209 36209
8 36212 36212
8 36216 36216
8 36237 36237
8 36238 36238
8 36245 36245
8 36252 36252
8 36262 36262
8 36274 36274
8 36276 36276
8 36293 36293
8 36300 36300
8 36308 36308
8 36322 36322
8 36336 36336
8 36382 36382
8 36410 36410
8 36435 36435
8 36438 36438
8 36502 36502
8 36530 36530
8 36615 36615
8 36619 36619
8 36621 36621
8 36622 36622
8 36633 36633
8 36643 36643
8 36645 36645
8 36649 36649
8 36657 36657
8 36664 36664
8 36681 36681
8 36684 36684
8 36689 36689
8 36705 36705
8 36712 36712
8 36720 36720
8 36741 36741
8 36745 36745
8 36748 36748
8 36756 36756
8 36769 36769
8 36770 36770
8 36784 36784
8 36959 36959
8 36983 36983
8 36989 36989
8 37023 37023
8 37054 37054
8 37085 37085
8 37109 37109
8 37110 37110
8 37179 37179
8 37181 37181
8 37182 37182
8 37213 37213
8 37229 37229
8 37230 37230
8 37237 37237
8 37242 37242
8 37271 37271
8 37302 37302
8 37306 37306
8 37333 37333
8 37356 37356
8 37368 37368
8 37407 37407
8 37435 37435
8 37467 37467
8 37470 37470
8 37491 37491
8 37494 37494
8 37498 37498
8 37500 37500
8 37527 37527
8 37531 37531
8 37533 37533
8 37534 37534
8 37555 37555
8 37561 37561
8 37590 37590
8 37593 37593
8 37596 37596
8 37618 37618
8 37620 37620
8 37624 37624
8 37661 37661
8 37675 37675
8 37678 37678
8 37689 37689
8 37690 37690
8 37692 37692
8 37709 37709
8 37717 37717
8 37733 37733
8 37737 37737
8 37738 37738
8 37740 37740
8 37748 37748
8 37752 37752
8 37767 37767
8 37774 37774
8 37781 37781
8 37782 37782
8 37785 37785
8 37798 37798
8 37801 37801
8 37802 37802
8 37804 37804
8 37809 37809
8 37816 37816
8 37829 37829
8 37833 37833
8 37841 37841
8 37864 37864
8 37872 37872
8 37919 37919
8 37943 37943
8 37950 37950
8 37975 37975
8 37981 37981
8 37982 37982
8 38003 38003
8 38006 38006
8 38046 38046
8 38070 38070
8 38101 38101
8 38108 38108
8 38167 38167
8 38174 38174
8 38198 38198
8 38215 38215
8 38229 38229
8 38230 38230
8 38252 38252
8 38264 38264
8 38293 38293
8 38322 38322
8 38348 38348
8 38356 38356
8 38423 38423
8 38427 38427
8 38429 38429
8 38451 38451
8 38454 38454
8 38486 38486
8 38489 38489
8 38514 38514
8 38547 38547
8 38549 38549
8 38553 38553
8 38577 38577
8 38578 38578
8 38612 38612
8 38640 38640
8 38663 38663
8 38677 38677
8 38678 38678
8 38681 38681
8 38694 38694
8 38697 38697
8 38705 38705
8 38712 38712
8 38725 38725
8 38729 38729
8 38737 38737
8 38740 38740
8 38753 38753
8 38768 38768
8 38787 38787
8 38789 38789
8 38796 38796
8 38801 38801
8 38804 38804
8 38818 38818
8 38824 38824
8 38849 38849
8 38974 38974
8 38999 38999
8 39034 39034
8 39094 39094
8 39098 39098
8 39125 39125
8 39153 39153
8 39160 39160
8 39183 39183
8 39197 39197
8 39207 39207
8 39213 39213
8 39219 39219
8 39222 39222
8 39226 39226
8 39245 39245
8 39253 39253
8 39269 39269
8 39270 39270
8 39281 39281
8 39282 39282
8 39284 39284
8 39309 39309
8 39333 39333
8 39334 39334
8 39346 39346
8 39447 39447
8 39451 39451
8 39475 39475
8 39482 39482
8 39507 39507
8 39538 39538
8 39571 39571
8 39577 39577
8 39691 39691
8 39693 39693
8 39701 39701
8 39705 39705
8 39715 39715
8 39722 39722
8 39729 39729
8 39730 39730
8 39749 39749
8 39753 39753
8 39777 39777
8 39778 39778
8 39792 39792
8 39817 39817
8 39820 39820
8 39825 39825
8 39842 39842
8 39848 39848
8 39856 39856
8 39873 39873
8 39959 39959
8 39990 39990
8 39994 39994
8 40114 40114
8 40199 40199
8 40205 40205
8 40229 40229
8 40230 40230
8 40241 40241
8 40242 40242
8 40325 40325
8 40354 40354
8 40467 40467
8 40710 40710
8 40713 40713
8 40721 40721
8 40737 40737
8 40738 40738
8 40752 40752
8 40769 40769
8 41055 41055
8 41086 41086
8 41119 41119
8 41167 41167
8 41210 41210
8 41247 41247
8 41275 41275
8 41278 41278
8 41303 41303
8 41325 41325
8 41326 41326
8 41334 41334
8 41338 41338
8 41340 41340
8 41367 41367
8 41373 41373
8 41390 41390
8 41402 41402
8 41421 41421
8 41449 41449
8 41450 41450
8 41452 41452
8 41559 41559
8 41563 41563
8 41582 41582
8 41587 41587
8 41593 41593
8 41615 41615
8 41658 41658
8 41706 41706
8 41743 41743
8 41771 41771
8 41799 41799
8 41806 41806
8 41817 41817
8 41830 41830
8 41833 41833
8 41834 41834
8 41836 41836
8 41841 41841
8 41863 41863
8 41869 41869
8 41897 41897
8 41898 41898
8 41906 41906
8 41912 41912
8 41932 41932
8 41960 41960
8 42015 42015
8 42063 42063
8 42102 42102
8 42106 42106
8 42158 42158
8 42214 42214
8 42226 42226
8 42269 42269
8 42286 42286
8 42297 42297
8 42298 42298
8 42300 42300
8 42311 42311
8 42317 42317
8 42325 42325
8 42341 42341
8 42345 42345
8 42346 42346
8 42354 42354
8 42356 42356
8 42389 42389
8 42406 42406
8 42410 42410
8 42437 42437
8 42511 42511
8 42554 42554
8 42571 42571
8 42579 42579
8 42581 42581
8 42585 42585
8 42602 42602
8 42609 42609
8 42610 42610
8 42635 42635
8 42674 42674
8 42680 42680
8 42694 42694
8 42722 42722
8 42759 42759
8 42763 42763
8 42765 42765
8 42793 42793
8 42794 42794
8 42802 42802
8 42808 42808
8 42819 42819
8 42821 42821
8 42828 42828
8 42850 42850
8 42852 42852
8 42856 42856
8 42883 42883
8 42885 42885
8 42889 42889
8 42920 42920
8 42928 42928
8 42948 42948
8 42976 42976
8 43039 43039
8 43087 43087
8 43115 43115
8 43118 43118
8 43130 43130
8 43182 43182
8 43207 43207
8 43242 43242
8 43250 43250
8 43287 43287
8 43310 43310
8 43341 43341
8 43369 43369
8 43434 43434
8 43461 43461
8 43535 43535
8 43746 43746
8 43783 43783
8 43811 43811
8 43817 43817
8 43832 43832
8 43880 43880
8 44000 44000
8 44055 44055
8 44061 44061
8 44078 44078
8 44090 44090
8 44138 44138
8 44146 44146
8 44198 44198
8 44202 44202
8 44301 44301
8 44309 44309
8 44326 44326
8 44330 44330
8 44357 44357
8 44385 44385
8 44388 44388
8 44555 44555
8 44586 44586
8 44594 44594
8 44642 44642
8 44805 44805
8 44809 44809
8 44833 44833
8 44868 44868
8 44896 44896
8 45118 45118
8 45135 45135
8 45143 45143
8 45149 45149
8 45166 45166
8 45171 45171
8 45199 45199
8 45238 45238
8 45242 45242
8 45269 45269
8 45286 45286
8 45327 45327
8 45335 45335
8 45355 45355
8 45357 45357
8 45358 45358
8 45366 45366
8 45372 45372
8 45383 45383
8 45414 45414
8 45417 45417
8 45418 45418
8 45420 45420
8 45425 45425
8 45447 45447
8 45453 45453
8 45484 45484
8 45492 45492
8 45509 45509
8 45540 45540
8 45583 45583
8 45591 45591
8 45595 45595
8 45614 45614
8 45619 45619
8 45643 45643
8 45654 45654
8 45682 45682
8 45688 45688
8 45710 45710
8 45738 45738
8 45794 45794
8 45808 45808
8 45838 45838
8 45849 45849
8 45866 45866
8 45868 45868
8 45873 45873
8 45880 45880
8 45893 45893
8 45894 45894
8 45897 45897
8 45921 45921
8 45928 45928
8 45936 45936
8 45958 45958
8 45964 45964
8 45986 45986
8 45992 45992
8 46017 46017
8 46134 46134
8 46138 46138
8 46165 46165
8 46182 46182
8 46186 46186
8 46196 46196
8 46246 46246
8 46343 46343
8 46349 46349
8 46357 46357
8 46373 46373
8 46380 46380
8 46388 46388
8 46405 46405
8 46436 46436
8 46469 46469
8 46603 46603
8 46606 46606
8 46611 46611
8 46634 46634
8 46641 46641
8 46690 46690
8 46704 46704
8 46726 46726
8 46754 46754
8 46851 46851
8 46854 46854
8 46882 46882
8 46884 46884
8 46888 46888
8 46913 46913
8 46916 46916
8 46980 46980
8 47008 47008
8 47119 47119
8 47147 47147
8 47150 47150
8 47158 47158
8 47175 47175
8 47189 47189
8 47206 47206
8 47210 47210
8 47239 47239
8 47367 47367
8 47373 47373
8 47395 47395
8 47398 47398
8 47401 47401
8 47460 47460
8 47493 47493
8 47630 47630
8 47658 47658
8 47728 47728
8 47778 47778
8 47878 47878
8 47906 47906
8 47912 47912
8 47937 47937
8 47968 47968
8 48032 48032
8 48135 48135
8 48389 48389
8 48417 48417
8 48420 48420
8 48674 48674
8 48928 48928
8 49215 49215
8 49278 49278
8 49342 49342
8 49469 49469
8 49501 49501
8 49525 49525
8 49532 49532
8 49565 49565
8 49589 49589
8 49590 49590
8 49723 49723
8 49786 49786
8 49815 49815
8 49822 49822
8 49846 49846
8 49850 49850
8 49949 49949
8 49980 49980
8 50073 50073
8 50097 50097
8 50104 50104
8 50207 50207
8 50235 50235
8 50238 50238
8 50327 50327
8 50447 50447
8 50461 50461
8 50485 50485
8 50486 50486
8 50545 50545
8 50548 50548
8 50581 50581
8 50598 50598
8 50609 50609
8 50612 50612
8 50866 50866
8 50969 50969
8 50993 50993
8 51000 51000
8 51056 51056
8 51106 51106
8 51485 51485
8 51509 51509
8 51513 51513
8 51516 51516
8 52487 52487
8 52501 52501
8 52518 52518
8 52529 52529
8 53307 53307
8 53310 53310
8 53399 53399
8 53430 53430
8 53533 53533
8 53564 53564
8 53589 53589
8 53620 53620
8 53670 53670
8 53681 53681
8 53684 53684
8 53818 53818
8 53910 53910
8 54037 54037
8 54065 54065
8 54577 54577
8 54580 54580
8 55573 55573
8 55604 55604
8 57375 57375
8 57403 57403
8 57406 57406
8 57431 57431
8 57454 57454
8 57462 57462
8 57495 57495
8 57501 57501
8 57518 57518
8 57615 57615
8 57646 57646
8 57657 57657
8 57677 57677
8 57701 57701
8 57702 57702
8 57741 57741
8 57766 57766
8 58026 58026
8 58034 58034
8 58153 58153
8 58185 58185
8 58245 58245
8 58273 58273
8 58391 58391
8 58397 58397
8 58414 58414
8 58425 58425
8 58428 58428
8 58453 58453
8 58484 58484
8 58517 58517
8 58637 58637
8 58645 58645
8 58662 58662
8 58922 58922
8 58930 58930
8 59145 59145
8 59438 59438
8 59686 59686
8 60169 60169
8 60437 60437
8 61483 61483
8 61486 61486
8 61494 61494
8 61500 61500
8 61542 61542
8 61737 61737
8 61977 61977
8 62001 62001
8 62217 62217
8 62516 62516
8 82364 82364
8 83253 83253
8 83260 83260
8 86452 86452
8 91182 91182
8 91190 91190
8 91430 91430
8 95270 95270
8 98621 98621
8 98684 98684
8 99129 99129
8 99132 99132
8 99221 99221
8 99252 99252
8 100241 100241
8 103189 103189
8 103193 103193
9 767 767
9 895 895
9 991 991
9 1015 1015
9 1019 1019
9 1279 1279
9 1471 1471
9 1527 1527
9 1663 1663
9 1727 1727
9 1759 1759
9 1775 1775
9 1783 1783
9 1787 1787
9 1790 1790
9 1887 1887
9 1911 1911
9 1915 1915
9 1951 1951
9 1967 1967
9 1975 1975
9 2007 2007
9 2013 2013
9 2023 2023
9 2035 2035
9 2037 2037
9 2038 2038
9 2041 2041
9 2431 2431
9 2557 2557
9 2687 2687
9 2783 2783
9 2807 2807
9 2811 2811
9 2927 2927
9 2939 2939
9 2941 2941
9 2991 2991
9 3003 3003
9 3005 3005
9 3006 3006
9 3035 3035
9 3051 3051
9 3053 3053
9 3054 3054
9 3059 3059
9 3061 3061
9 3065 3065
9 3295 3295
9 3319 3319
9 3391 3391
9 3487 3487
9 3511 3511
9 3535 3535
9 3543 3543
9 3559 3559
9 3578 3578
9 3679 3679
9 3703 3703
9 3707 3707
9 3743 3743
9 3767 3767
9 3791 3791
9 3803 3803
9 3815 3815
9 3827 3827
9 3830 3830
9 3887 3887
9 3899 3899
9 3949 3949
9 3955 3955
9 3961 3961
9 3983 3983
9 3991 3991
9 4007 4007
9 4025 4025
9 4026 4026
9 4039 4039
9 4051 4051
9 4053 4053
9 4070 4070
9 4073 4073
9 4074 4074
9 4081 4081
9 4735 4735
9 4799 4799
9 4859 4859
9 4861 4861
9 4862 4862
9 4927 4927
9 4975 4975
9 4983 4983
9 5023 5023
9 5047 5047
9 5051 5051
9 5071 5071
9 5095 5095
9 5099 5099
9 5101 5101
9 5107 5107
9 5109 5109
9 5110 5110
9 5343 5343
9 5367 5367
9 5695 5695
9 5815 5815
9 5839 5839
9 5847 5847
9 5863 5863
9 5881 5881
9 5882 5882
9 5919 5919
9 5943 5943
9 5947 5947
9 5991 5991
9 6005 6005
9 6006 6006
9 6039 6039
9 6055 6055
9 6067 6067
9 6070 6070
9 6087 6087
9 6093 6093
9 6117 6117
9 6121 6121
9 6129 6129
9 6130 6130
9 6767 6767
9 6775 6775
9 6815 6815
9 6839 6839
9 6843 6843
9 6863 6863
9 6875 6875
9 6887 6887
9 6891 6891
9 6899 6899
9 6901 6901
9 6902 6902
9 6959 6959
9 6967 6967
9 6971 6971
9 7015 7015
9 7019 7019
9 7021 7021
9 7063 7063
9 7083 7083
9 7085 7085
9 7091 7091
9 7111 7111
9 7123 7123
9 7139 7139
9 7145 7145
9 7263 7263
9 7287 7287
9 7351 7351
9 7735 7735
9 7759 7759
9 7783 7783
9 7787 7787
9 7795 7795
9 7823 7823
9 7835 7835
9 7847 7847
9 7859 7859
9 7910 7910
9 7921 7921
9 7922 7922
9 7959 7959
9 7987 7987
9 8007 8007
9 8035 8035
9 8041 8041
9 8071 8071
9 8083 8083
9 8105 8105
9 8831 8831
9 8943 8943
9 8955 8955
9 8958 8958
9 9083 9083
9 9191 9191
9 9198 9198
9 9839 9839
9 9851 9851
9 9903 9903
9 9915 9915
9 9943 9943
9 9947 9947
9 9963 9963
9 9965 9965
9 9971 9971
9 9978 9978
9 10015 10015
9 10031 10031
9 10063 10063
9 10075 10075
9 10087 10087
9 10099 10099
9 10127 10127
9 10139 10139
9 10151 10151
9 10155 10155
9 10163 10163
9 10166 10166
9 10187 10187
9 10189 10189
9 10190 10190
9 10195 10195
9 10201 10201
9 10211 10211
9 10213 10213
9 10214 10214
9 10218 10218
9 10225 10225
9 10226 10226
9 10847 10847
9 10875 10875
9 10959 10959
9 10995 10995
9 11055 11055
9 11115 11115
9 11117 11117
9 11118 11118
9 11129 11129
9 11238 11238
9 11241 11241
9 11855 11855
9 11867 11867
9 11879 11879
9 11891 11891
9 11919 11919
9 11931 11931
9 11947 11947
9 11955 11955
9 11979 11979
9 12003 12003
9 12006 12006
9 12018 12018
9 12071 12071
9 12075 12075
9 12103 12103
9 12137 12137
9 12138 12138
9 12167 12167
9 12171 12171
9 12195 12195
9 12202 12202
9 12227 12227
9 12229 12229
9 12230 12230
9 12241 12241
9 12258 12258
9 13871 13871
9 13883 13883
9 13911 13911
9 13927 13927
9 14003 14003
9 14023 14023
9 14027 14027
9 14051 14051
9 14058 14058
9 14179 14179
9 14181 14181
9 14182 14182
9 14193 14193
9 14194 14194
9 14305 14305
9 15911 15911
9 15923 15923
9 15947 15947
9 15971 15971
9 16035 16035
9 16098 16098
9 16831 16831
9 16893 16893
9 17023 17023
9 17119 17119
9 17143 17143
9 17147 17147
9 17149 17149
9 17277 17277
9 17327 17327
9 17339 17339
9 17373 17373
9 17389 17389
9 17401 17401
9 17599 17599
9 17647 17647
9 17655 17655
9 17727 17727
9 17823 17823
9 17847 17847
9 17901 17901
9 18015 18015
9 18039 18039
9 18043 18043
9 18079 18079
9 18095 18095
9 18103 18103
9 18135 18135
9 18139 18139
9 18141 18141
9 18151 18151
9 18158 18158
9 18163 18163
9 18165 18165
9 18166 18166
9 18169 18169
9 18223 18223
9 18237 18237
9 18285 18285
9 18291 18291
9 18293 18293
9 18297 18297
9 18319 18319
9 18327 18327
9 18343 18343
9 18347 18347
9 18349 18349
9 18361 18361
9 18362 18362
9 18389 18389
9 18412 18412
9 18417 18417
9 18559 18559
9 18623 18623
9 18685 18685
9 18686 18686
9 18799 18799
9 18847 18847
9 18871 18871
9 18875 18875
9 18895 18895
9 18925 18925
9 18933 18933
9 19067 19067
9 19119 19119
9 19131 19131
9 19134 19134
9 19163 19163
9 19179 19179
9 19182 19182
9 19189 19189
9 19193 19193
9 19194 19194
9 19321 19321
9 19357 19357
9 19371 19371
9 19373 19373
9 19405 19405
9 19429 19429
9 19519 19519
9 19639 19639
9 19643 19643
9 19663 19663
9 19671 19671
9 19706 19706
9 19743 19743
9 19767 19767
9 19815 19815
9 19863 19863
9 19891 19891
9 19893 19893
9 19911 19911
9 19917 19917
9 19941 19941
9 19954 19954
9 20027 20027
9 20083 20083
9 20089 20089
9 20119 20119
9 20153 20153
9 20154 20154
9 20179 20179
9 20181 20181
9 20209 20209
9 20267 20267
9 20275 20275
9 20325 20325
9 20337 20337
9 20387 20387
9 20389 20389
9 20401 20401
9 20449 20449
9 20607 20607
9 20703 20703
9 20727 20727
9 20733 20733
9 20861 20861
9 20925 20925
9 20981 20981
9 21055 21055
9 21103 21103
9 21111 21111
9 21151 21151
9 21175 21175
9 21179 21179
9 21199 21199
9 21213 21213
9 21223 21223
9 21227 21227
9 21235 21235
9 21237 21237
9 21238 21238
9 21242 21242
9 21295 21295
9 21307 21307
9 21309 21309
9 21357 21357
9 21421 21421
9 21429 21429
9 21433 21433
9 21453 21453
9 21477 21477
9 21481 21481
9 21490 21490
9 21623 21623
9 21719 21719
9 21725 21725
9 21749 21749
9 21973 21973
9 22047 22047
9 22071 22071
9 22075 22075
9 22133 22133
9 22134 22134
9 22167 22167
9 22183 22183
9 22195 22195
9 22197 22197
9 22198 22198
9 22215 22215
9 22243 22243
9 22257 22257
9 22258 22258
9 22317 22317
9 22323 22323
9 22329 22329
9 22373 22373
9 22421 22421
9 22438 22438
9 22449 22449
9 22469 22469
9 22497 22497
9 22591 22591
9 22647 22647
9 22653 22653
9 22717 22717
9 22718 22718
9 22743 22743
9 22771 22771
9 22773 22773
9 22777 22777
9 22831 22831
9 22839 22839
9 22901 22901
9 22927 22927
9 22951 22951
9 22957 22957
9 22966 22966
9 23013 23013
9 23025 23025
9 23095 23095
9 23099 23099
9 23162 23162
9 23191 23191
9 23195 23195
9 23211 23211
9 23214 23214
9 23219 23219
9 23225 23225
9 23239 23239
9 23243 23243
9 23251 23251
9 23253 23253
9 23282 23282
9 23373 23373
9 23397 23397
9 23461 23461
9 23473 23473
9 23493 23493
9 23497 23497
9 23521 23521
9 23639 23639
9 23695 23695
9 23703 23703
9 23738 23738
9 23765 23765
9 23943 23943
9 23949 23949
9 23973 23973
9 23986 23986
9 24087 24087
9 24211 24211
9 24369 24369
9 24417 24417
9 24481 24481
9 24482 24482
9 24799 24799
9 24830 24830
9 24943 24943
9 24991 24991
9 25019 25019
9 25039 25039
9 25069 25069
9 25081 25081
9 25082 25082
9 25084 25084
9 25211 25211
9 25295 25295
9 25307 25307
9 25331 25331
9 25451 25451
9 25487 25487
9 25515 25515
9 25577 25577
9 25578 25578
9 25580 25580
9 25592 25592
9 25663 25663
9 25695 25695
9 25711 25711
9 25719 25719
9 25759 25759
9 25783 25783
9 25787 25787
9 25807 25807
9 25821 25821
9 25822 25822
9 25831 25831
9 25835 25835
9 25845 25845
9 25846 25846
9 25850 25850
9 25887 25887
9 25903 25903
9 25911 25911
9 25915 25915
9 25935 25935
9 25959 25959
9 25965 25965
9 25978 25978
9 26007 26007
9 26011 26011
9 26029 26029
9 26030 26030
9 26035 26035
9 26037 26037
9 26042 26042
9 26055 26055
9 26061 26061
9 26069 26069
9 26085 26085
9 26089 26089
9 26098 26098
9 26104 26104
9 26159 26159
9 26191 26191
9 26203 26203
9 26215 26215
9 26227 26227
9 26255 26255
9 26267 26267
9 26283 26283
9 26291 26291
9 26294 26294
9 26315 26315
9 26317 26317
9 26323 26323
9 26329 26329
9 26339 26339
9 26341 26341
9 26346 26346
9 26353 26353
9 26354 26354
9 26383 26383
9 26407 26407
9 26411 26411
9 26413 26413
9 26425 26425
9 26473 26473
9 26474 26474
9 26481 26481
9 26503 26503
9 26507 26507
9 26517 26517
9 26531 26531
9 26533 26533
9 26537 26537
9 26538 26538
9 26563 26563
9 26565 26565
9 26594 26594
9 26600 26600
9 26747 26747
9 26750 26750
9 26783 26783
9 26811 26811
9 26814 26814
9 26831 26831
9 26839 26839
9 26859 26859
9 26862 26862
9 26870 26870
9 26873 26873
9 26874 26874
9 26959 26959
9 26973 26973
9 26983 26983
9 26987 26987
9 26989 26989
9 27023 27023
9 27054 27054
9 27065 27065
9 27083 27083
9 27085 27085
9 27086 27086
9 27109 27109
9 27110 27110
9 27113 27113
9 27243 27243
9 27369 27369
9 27531 27531
9 27555 27555
9 27561 27561
9 27593 27593
9 27617 27617
9 27695 27695
9 27703 27703
9 27707 27707
9 27727 27727
9 27735 27735
9 27751 27751
9 27755 27755
9 27799 27799
9 27803 27803
9 27819 27819
9 27827 27827
9 27834 27834
9 27847 27847
9 27851 27851
9 27859 27859
9 27861 27861
9 27862 27862
9 27875 27875
9 27882 27882
9 27890 27890
9 27919 27919
9 27931 27931
9 27943 27943
9 27975 27975
9 27981 27981
9 28003 28003
9 28005 28005
9 28045 28045
9 28046 28046
9 28051 28051
9 28057 28057
9 28069 28069
9 28070 28070
9 28082 28082
9 28099 28099
9 28101 28101
9 28105 28105
9 28129 28129
9 28130 28130
9 28203 28203
9 28265 28265
9 28299 28299
9 28323 28323
9 28330 28330
9 28355 28355
9 28386 28386
9 28427 28427
9 28451 28451
9 28465 28465
9 28513 28513
9 28547 28547
9 28553 28553
9 28577 28577
9 28578 28578
9 28640 28640
9 28767 28767
9 28791 28791
9 28795 28795
9 28831 28831
9 28879 28879
9 28887 28887
9 28893 28893
9 28894 28894
9 28910 28910
9 28915 28915
9 28917 28917
9 28918 28918
9 28975 28975
9 29037 29037
9 29045 29045
9 29049 29049
9 29071 29071
9 29079 29079
9 29099 29099
9 29101 29101
9 29110 29110
9 29113 29113
9 29114 29114
9 29127 29127
9 29134 29134
9 29141 29141
9 29158 29158
9 29162 29162
9 29164 29164
9 29169 29169
9 29243 29243
9 29275 29275
9 29291 29291
9 29299 29299
9 29327 29327
9 29335 29335
9 29339 29339
9 29363 29363
9 29383 29383
9 29387 29387
9 29389 29389
9 29402 29402
9 29414 29414
9 29417 29417
9 29425 29425
9 29426 29426
9 29483 29483
9 29497 29497
9 29541 29541
9 29545 29545
9 29575 29575
9 29606 29606
9 29609 29609
9 29610 29610
9 29617 29617
9 29637 29637
9 29641 29641
9 29665 29665
9 29672 29672
9 29727 29727
9 29743 29743
9 29751 29751
9 29783 29783
9 29799 29799
9 29811 29811
9 29813 29813
9 29863 29863
9 29875 29875
9 29877 29877
9 29878 29878
9 29901 29901
9 29902 29902
9 29907 29907
9 29926 29926
9 29930 29930
9 29938 29938
9 29967 29967
9 29975 29975
9 29991 29991
9 29997 29997
9 30010 30010
9 30037 30037
9 30087 30087
9 30101 30101
9 30102 30102
9 30115 30115
9 30117 30117
9 30149 30149
9 30150 30150
9 30161 30161
9 30178 30178
9 30184 30184
9 30223 30223
9 30235 30235
9 30247 30247
9 30259 30259
9 30279 30279
9 30307 30307
9 30310 30310
9 30321 30321
9 30322 30322
9 30355 30355
9 30371 30371
9 30385 30385
9 30386 30386
9 30403 30403
9 30409 30409
9 30434 30434
9 30471 30471
9 30505 30505
9 30506 30506
9 30533 30533
9 30561 30561
9 30597 30597
9 30598 30598
9 30609 30609
9 30626 30626
9 30657 30657
9 30767 30767
9 30779 30779
9 30807 30807
9 30830 30830
9 30835 30835
9 30863 30863
9 30871 30871
9 30894 30894
9 30906 30906
9 30919 30919
9 30933 30933
9 30934 30934
9 30950 30950
9 30953 30953
9 30954 30954
9 30961 30961
9 30991 30991
9 31015 31015
9 31019 31019
9 31054 31054
9 31077 31077
9 31078 31078
9 31111 31111
9 31117 31117
9 31139 31139
9 31141 31141
9 31142 31142
9 31145 31145
9 31154 31154
9 31174 31174
9 31201 31201
9 31202 31202
9 31204 31204
9 31275 31275
9 31283 31283
9 31331 31331
9 31338 31338
9 31367 31367
9 31379 31379
9 31401 31401
9 31402 31402
9 31523 31523
9 31561 31561
9 31585 31585
9 31625 31625
9 31649 31649
9 31650 31650
9 31681 31681
9 31712 31712
9 31767 31767
9 31783 31783
9 31815 31815
9 31850 31850
9 31879 31879
9 31907 31907
9 31914 31914
9 31942 31942
9 32035 32035
9 32037 32037
9 32098 32098
9 32161 32161
9 32162 32162
9 32224 32224
9 32263 32263
9 32275 32275
9 32387 32387
9 32545 32545
9 32546 32546
9 33151 33151
9 33247 33247
9 33407 33407
9 33471 33471
9 33531 33531
9 33533 33533
9 33534 33534
9 33599 33599
9 33631 33631
9 33647 33647
9 33655 33655
9 33662 33662
9 33695 33695
9 33719 33719
9 33723 33723
9 33725 33725
9 33743 33743
9 33755 33755
9 33757 33757
9 33758 33758
9 33773 33773
9 33781 33781
9 33782 33782
9 33786 33786
9 34015 34015
9 34039 34039
9 34143 34143
9 34167 34167
9 34207 34207
9 34231 34231
9 34238 34238
9 34263 34263
9 34367 34367
9 34427 34427
9 34429 34429
9 34430 34430
9 34463 34463
9 34487 34487
9 34494 34494
9 34519 34519
9 34526 34526
9 34550 34550
9 34553 34553
9 34554 34554
9 34591 34591
9 34615 34615
9 34619 34619
9 34621 34621
9 34639 34639
9 34653 34653
9 34663 34663
9 34667 34667
9 34669 34669
9 34675 34675
9 34677 34677
9 34678 34678
9 34682 34682
9 34703 34703
9 34711 34711
9 34715 34715
9 34734 34734
9 34739 34739
9 34742 34742
9 34759 34759
9 34765 34765
9 34774 34774
9 34789 34789
9 34790 34790
9 34793 34793
9 34801 34801
9 34802 34802
9 34804 34804
9 34943 34943
9 35039 35039
9 35063 35063
9 35067 35067
9 35135 35135
9 35167 35167
9 35183 35183
9 35191 35191
9 35195 35195
9 35259 35259
9 35262 35262
9 35287 35287
9 35293 35293
9 35309 35309
9 35317 35317
9 35391 35391
9 35423 35423
9 35447 35447
9 35454 35454
9 35487 35487
9 35515 35515
9 35547 35547
9 35549 35549
9 35550 35550
9 35571 35571
9 35574 35574
9 35578 35578
9 35615 35615
9 35631 35631
9 35639 35639
9 35643 35643
9 35645 35645
9 35663 35663
9 35671 35671
9 35687 35687
9 35691 35691
9 35693 35693
9 35694 35694
9 35705 35705
9 35706 35706
9 35708 35708
9 35735 35735
9 35739 35739
9 35741 35741
9 35755 35755
9 35757 35757
9 35758 35758
9 35763 35763
9 35770 35770
9 35772 35772
9 35787 35787
9 35789 35789
9 35795 35795
9 35797 35797
9 35813 35813
9 35818 35818
9 35820 35820
9 35826 35826
9 35828 35828
9 35832 35832
9 35935 35935
9 35959 35959
9 35963 35963
9 35999 35999
9 36023 36023
9 36055 36055
9 36062 36062
9 36086 36086
9 36158 36158
9 36183 36183
9 36189 36189
9 36205 36205
9 36211 36211
9 36213 36213
9 36247 36247
9 36254 36254
9 36278 36278
9 36302 36302
9 36326 36326
9 36383 36383
9 36407 36407
9 36411 36411
9 36443 36443
9 36446 36446
9 36467 36467
9 36470 36470
9 36474 36474
9 36503 36503
9 36507 36507
9 36510 36510
9 36531 36531
9 36534 36534
9 36566 36566
9 36594 36594
9 36631 36631
9 36635 36635
9 36651 36651
9 36653 36653
9 36654 36654
9 36659 36659
9 36661 36661
9 36666 36666
9 36679 36679
9 36685 36685
9 36691 36691
9 36693 36693
9 36707 36707
9 36709 36709
9 36713 36713
9 36716 36716
9 36722 36722
9 36728 36728
9 36743 36743
9 36755 36755
9 36757 36757
9 36758 36758
9 36761 36761
9 36774 36774
9 36777 36777
9 36785 36785
9 36792 36792
9 36803 36803
9 36805 36805
9 36809 36809
9 36817 36817
9 36820 36820
9 36833 36833
9 36840 36840
9 36848 36848
9 36991 36991
9 37183 37183
9 37239 37239
9 37370 37370
9 37439 37439
9 37471 37471
9 37495 37495
9 37499 37499
9 37501 37501
9 37502 37502
9 37563 37563
9 37565 37565
9 37566 37566
9 37591 37591
9 37595 37595
9 37597 37597
9 37619 37619
9 37621 37621
9 37626 37626
9 37628 37628
9 37663 37663
9 37679 37679
9 37694 37694
9 37719 37719
9 37725 37725
9 37735 37735
9 37749 37749
9 37750 37750
9 37753 37753
9 37789 37789
9 37805 37805
9 37811 37811
9 37813 37813
9 37814 37814
9 37818 37818
9 37837 37837
9 37845 37845
9 37861 37861
9 37862 37862
9 37866 37866
9 37868 37868
9 37874 37874
9 37876 37876
9 38110 38110
9 38134 38134
9 38295 38295
9 38358 38358
9 38459 38459
9 38461 38461
9 38462 38462
9 38487 38487
9 38515 38515
9 38551 38551
9 38582 38582
9 38611 38611
9 38613 38613
9 38617 38617
9 38641 38641
9 38648 38648
9 38685 38685
9 38701 38701
9 38707 38707
9 38709 38709
9 38710 38710
9 38714 38714
9 38739 38739
9 38741 38741
9 38757 38757
9 38772 38772
9 38791 38791
9 38806 38806
9 38834 38834
9 38865 38865
9 38888 38888
9 38975 38975
9 39007 39007
9 39031 39031
9 39133 39133
9 39157 39157
9 39158 39158
9 39162 39162
9 39199 39199
9 39223 39223
9 39247 39247
9 39255 39255
9 39271 39271
9 39286 39286
9 39319 39319
9 39347 39347
9 39354 39354
9 39373 39373
9 39381 39381
9 39397 39397
9 39410 39410
9 39455 39455
9 39479 39479
9 39511 39511
9 39515 39515
9 39539 39539
9 39542 39542
9 39579 39579
9 39581 39581
9 39582 39582
9 39603 39603
9 39606 39606
9 39610 39610
9 39635 39635
9 39641 39641
9 39666 39666
9 39695 39695
9 39703 39703
9 39719 39719
9 39725 39725
9 39734 39734
9 39737 39737
9 39738 39738
9 39751 39751
9 39765 39765
9 39782 39782
9 39785 39785
9 39786 39786
9 39793 39793
9 39815 39815
9 39819 39819
9 39827 39827
9 39829 39829
9 39830 39830
9 39843 39843
9 39845 39845
9 39850 39850
9 39852 39852
9 39858 39858
9 39875 39875
9 39877 39877
9 39878 39878
9 39889 39889
9 39906 39906
9 39912 39912
9 40030 40030
9 40058 40058
9 40087 40087
9 40118 40118
9 40269 40269
9 40277 40277
9 40293 40293
9 40306 40306
9 40499 40499
9 40502 40502
9 40531 40531
9 40562 40562
9 40601 40601
9 40626 40626
9 40711 40711
9 40723 40723
9 40725 40725
9 40726 40726
9 40739 40739
9 40754 40754
9 40773 40773
9 40785 40785
9 40802 40802
9 40837 40837
9 40841 40841
9 40849 40849
9 40865 40865
9 40897 40897
9 41087 41087
9 41183 41183
9 41207 41207
9 41214 41214
9 41311 41311
9 41335 41335
9 41339 41339
9 41341 41341
9 41375 41375
9 41391 41391
9 41406 41406
9 41423 41423
9 41431 41431
9 41437 41437
9 41454 41454
9 41461 41461
9 41462 41462
9 41465 41465
9 41583 41583
9 41595 41595
9 41598 41598
9 41631 41631
9 41659 41659
9 41679 41679
9 41687 41687
9 41707 41707
9 41710 41710
9 41721 41721
9 41722 41722
9 41787 41787
9 41807 41807
9 41819 41819
9 41821 41821
9 41831 41831
9 41835 41835
9 41837 41837
9 41843 41843
9 41850 41850
9 41871 41871
9 41879 41879
9 41883 41883
9 41885 41885
9 41902 41902
9 41907 41907
9 41913 41913
9 41927 41927
9 41931 41931
9 41933 41933
9 41934 41934
9 41945 41945
9 41948 41948
9 41958 41958
9 41961 41961
9 41969 41969
9 41970 41970
9 41972 41972
9 41976 41976
9 42047 42047
9 42079 42079
9 42103 42103
9 42199 42199
9 42227 42227
9 42234 42234
9 42271 42271
9 42287 42287
9 42302 42302
9 42319 42319
9 42327 42327
9 42343 42343
9 42350 42350
9 42355 42355
9 42357 42357
9 42358 42358
9 42397 42397
9 42422 42422
9 42426 42426
9 42445 42445
9 42453 42453
9 42469 42469
9 42470 42470
9 42474 42474
9 42482 42482
9 42527 42527
9 42555 42555
9 42558 42558
9 42575 42575
9 42583 42583
9 42603 42603
9 42606 42606
9 42614 42614
9 42617 42617
9 42618 42618
9 42647 42647
9 42651 42651
9 42670 42670
9 42682 42682
9 42695 42695
9 42699 42699
9 42707 42707
9 42709 42709
9 42710 42710
9 42730 42730
9 42738 42738
9 42767 42767
9 42775 42775
9 42779 42779
9 42781 42781
9 42782 42782
9 42798 42798
9 42809 42809
9 42823 42823
9 42827 42827
9 42829 42829
9 42841 42841
9 42851 42851
9 42853 42853
9 42854 42854
9 42857 42857
9 42865 42865
9 42866 42866
9 42891 42891
9 42893 42893
9 42894 42894
9 42899 42899
9 42901 42901
9 42905 42905
9 42918 42918
9 42922 42922
9 42929 42929
9 42930 42930
9 42947 42947
9 42949 42949
9 42953 42953
9 42956 42956
9 42977 42977
9 42978 42978
9 42980 42980
9 42992 42992
9 43103 43103
9 43127 43127
9 43131 43131
9 43167 43167
9 43215 43215
9 43223 43223
9 43311 43311
9 43323 43323
9 43326 43326
9 43351 43351
9 43357 43357
9 43371 43371
9 43373 43373
9 43374 43374
9 43379 43379
9 43386 43386
9 43407 43407
9 43415 43415
9 43431 43431
9 43438 43438
9 43446 43446
9 43450 43450
9 43463 43463
9 43477 43477
9 43494 43494
9 43497 43497
9 43498 43498
9 43579 43579
9 43599 43599
9 43611 43611
9 43613 43613
9 43614 43614
9 43627 43627
9 43635 43635
9 43638 43638
9 43642 43642
9 43663 43663
9 43675 43675
9 43719 43719
9 43723 43723
9 43726 43726
9 43747 43747
9 43762 43762
9 43803 43803
9 43819 43819
9 43822 43822
9 43827 43827
9 43834 43834
9 43847 43847
9 43851 43851
9 43853 43853
9 43861 43861
9 43875 43875
9 43881 43881
9 43882 43882
9 43884 43884
9 43896 43896
9 43911 43911
9 43918 43918
9 43923 43923
9 43942 43942
9 43945 43945
9 43946 43946
9 43960 43960
9 43971 43971
9 43973 43973
9 43977 43977
9 44001 44001
9 44008 44008
9 44016 44016
9 44063 44063
9 44079 44079
9 44111 44111
9 44119 44119
9 44135 44135
9 44147 44147
9 44150 44150
9 44266 44266
9 44274 44274
9 44303 44303
9 44311 44311
9 44327 44327
9 44334 44334
9 44342 44342
9 44346 44346
9 44359 44359
9 44373 44373
9 44390 44390
9 44393 44393
9 44394 44394
9 44401 44401
9 44423 44423
9 44437 44437
9 44451 44451
9 44458 44458
9 44485 44485
9 44559 44559
9 44571 44571
9 44595 44595
9 44615 44615
9 44619 44619
9 44622 44622
9 44633 44633
9 44646 44646
9 44657 44657
9 44658 44658
9 44683 44683
9 44691 44691
9 44714 44714
9 44722 44722
9 44739 44739
9 44770 44770
9 44807 44807
9 44819 44819
9 44838 44838
9 44841 44841
9 44842 44842
9 44849 44849
9 44867 44867
9 44869 44869
9 44873 44873
9 44881 44881
9 44897 44897
9 44904 44904
9 44931 44931
9 44933 44933
9 44934 44934
9 44945 44945
9 44962 44962
9 44993 44993
9 44996 44996
9 45179 45179
9 45182 45182
9 45215 45215
9 45239 45239
9 45246 45246
9 45263 45263
9 45271 45271
9 45302 45302
9 45343 45343
9 45367 45367
9 45371 45371
9 45373 45373
9 45391 45391
9 45405 45405
9 45415 45415
9 45419 45419
9 45421 45421
9 45427 45427
9 45429 45429
9 45430 45430
9 45434 45434
9 45455 45455
9 45463 45463
9 45486 45486
9 45491 45491
9 45494 45494
9 45511 45511
9 45542 45542
9 45553 45553
9 45556 45556
9 45615 45615
9 45627 45627
9 45630 45630
9 45655 45655
9 45659 45659
9 45675 45675
9 45678 45678
9 45683 45683
9 45690 45690
9 45711 45711
9 45719 45719
9 45742 45742
9 45754 45754
9 45767 45767
9 45774 45774
9 45779 45779
9 45781 45781
9 45782 45782
9 45785 45785
9 45798 45798
9 45802 45802
9 45809 45809
9 45816 45816
9 45839 45839
9 45851 45851
9 45853 45853
9 45867 45867
9 45869 45869
9 45875 45875
9 45882 45882
9 45899 45899
9 45901 45901
9 45902 45902
9 45913 45913
9 45923 45923
9 45925 45925
9 45926 45926
9 45930 45930
9 45937 45937
9 45938 45938
9 45940 45940
9 45959 45959
9 45963 45963
9 45965 45965
9 45966 45966
9 45977 45977
9 45987 45987
9 45990 45990
9 45993 45993
9 46001 46001
9 46002 46002
9 46004 46004
9 46022 46022
9 46025 46025
9 46028 46028
9 46033 46033
9 46049 46049
9 46050 46050
9 46052 46052
9 46056 46056
9 46064 46064
9 46111 46111
9 46135 46135
9 46142 46142
9 46167 46167
9 46183 46183
9 46198 46198
9 46351 46351
9 46359 46359
9 46375 46375
9 46382 46382
9 46387 46387
9 46390 46390
9 46407 46407
9 46452 46452
9 46485 46485
9 46516 46516
9 46533 46533
9 46607 46607
9 46615 46615
9 46638 46638
9 46650 46650
9 46663 46663
9 46675 46675
9 46677 46677
9 46678 46678
9 46694 46694
9 46705 46705
9 46727 46727
9 46739 46739
9 46741 46741
9 46742 46742
9 46770 46770
9 46787 46787
9 46790 46790
9 46818 46818
9 46855 46855
9 46859 46859
9 46861 46861
9 46873 46873
9 46883 46883
9 46885 46885
9 46886 46886
9 46889 46889
9 46897 46897
9 46898 46898
9 46918 46918
9 46929 46929
9 46945 46945
9 46946 46946
9 46948 46948
9 46960 46960
9 46979 46979
9 46981 46981
9 47010 47010
9 47012 47012
9 47024 47024
9 47072 47072
9 47135 47135
9 47159 47159
9 47163 47163
9 47197 47197
9 47207 47207
9 47219 47219
9 47222 47222
9 47247 47247
9 47255 47255
9 47286 47286
9 47303 47303
9 47334 47334
9 47383 47383
9 47403 47403
9 47405 47405
9 47406 47406
9 47411 47411
9 47431 47431
9 47437 47437
9 47445 47445
9 47459 47459
9 47461 47461
9 47495 47495
9 47509 47509
9 47526 47526
9 47537 47537
9 47557 47557
9 47585 47585
9 47631 47631
9 47643 47643
9 47659 47659
9 47667 47667
9 47691 47691
9 47694 47694
9 47699 47699
9 47705 47705
9 47715 47715
9 47722 47722
9 47729 47729
9 47730 47730
9 47751 47751
9 47755 47755
9 47758 47758
9 47779 47779
9 47794 47794
9 47842 47842
9 47856 47856
9 47879 47879
9 47883 47883
9 47893 47893
9 47907 47907
9 47913 47913
9 47914 47914
9 47922 47922
9 47939 47939
9 47941 47941
9 47942 47942
9 47953 47953
9 47970 47970
9 47976 47976
9 48003 48003
9 48005 48005
9 48006 48006
9 48009 48009
9 48033 48033
9 48040 48040
9 48065 48065
9 48068 48068
9 48096 48096
9 48167 48167
9 48182 48182
9 48199 48199
9 48230 48230
9 48391 48391
9 48405 48405
9 48422 48422
9 48433 48433
9 48453 48453
9 48481 48481
9 48517 48517
9 48647 48647
9 48675 48675
9 48678 48678
9 48689 48689
9 48690 48690
9 48738 48738
9 48771 48771
9 48802 48802
9 48899 48899
9 48901 48901
9 48902 48902
9 48913 48913
9 48929 48929
9 48961 48961
9 49025 49025
9 49279 49279
9 49375 49375
9 49471 49471
9 49503 49503
9 49533 49533
9 49597 49597
9 49598 49598
9 49629 49629
9 49653 49653
9 49727 49727
9 49759 49759
9 49783 49783
9 49790 49790
9 49823 49823
9 49847 49847
9 49851 49851
9 49883 49883
9 49886 49886
9 49910 49910
9 49914 49914
9 49967 49967
9 49981 49981
9 50041 50041
9 50044 50044
9 50077 50077
9 50094 50094
9 50101 50101
9 50105 50105
9 50106 50106
9 50108 50108
9 50133 50133
9 50162 50162
9 50164 50164
9 50168 50168
9 50271 50271
9 50335 50335
9 50366 50366
9 50391 50391
9 50493 50493
9 50525 50525
9 50549 50549
9 50575 50575
9 50583 50583
9 50614 50614
9 50645 50645
9 50673 50673
9 50719 50719
9 50839 50839
9 50843 50843
9 50867 50867
9 50870 50870
9 50902 50902
9 50930 50930
9 50971 50971
9 50973 50973
9 50997 50997
9 51001 51001
9 51004 51004
9 51029 51029
9 51058 51058
9 51060 51060
9 51064 51064
9 51079 51079
9 51093 51093
9 51097 51097
9 51110 51110
9 51114 51114
9 51121 51121
9 51128 51128
9 51153 51153
9 51156 51156
9 51184 51184
9 51387 51387
9 51390 51390
9 51415 51415
9 51487 51487
9 51503 51503
9 51511 51511
9 51518 51518
9 51543 51543
9 51549 51549
9 51573 51573
9 51577 51577
9 51599 51599
9 51613 51613
9 51637 51637
9 51638 51638
9 51669 51669
9 51697 51697
9 51700 51700
9 51863 51863
9 51867 51867
9 51898 51898
9 51923 51923
9 51997 51997
9 52025 52025
9 52057 52057
9 52081 52081
9 52107 52107
9 52117 52117
9 52121 52121
9 52138 52138
9 52145 52145
9 52146 52146
9 52495 52495
9 52509 52509
9 52519 52519
9 52533 52533
9 52534 52534
9 52565 52565
9 52593 52593
9 52615 52615
9 52660 52660
9 53017 53017
9 53027 53027
9 53034 53034
9 53041 53041
9 53042 53042
9 53104 53104
9 53137 53137
9 53154 53154
9 53311 53311
9 53367 53367
9 53407 53407
9 53431 53431
9 53435 53435
9 53494 53494
9 53535 53535
9 53655 53655
9 53661 53661
9 53685 53685
9 53717 53717
9 53748 53748
9 53791 53791
9 53822 53822
9 53915 53915
9 53918 53918
9 53939 53939
9 53942 53942
9 53946 53946
9 54002 54002
9 54031 54031
9 54073 54073
9 54074 54074
9 54076 54076
9 54101 54101
9 54105 54105
9 54118 54118
9 54129 54129
9 54165 54165
9 54194 54194
9 54196 54196
9 54225 54225
9 54242 54242
9 54303 54303
9 54423 54423
9 54551 54551
9 54557 54557
9 54581 54581
9 54934 54934
9 54962 54962
9 55061 55061
9 55090 55090
9 55096 55096
9 55121 55121
9 55185 55185
9 55188 55188
9 55447 55447
9 55475 55475
9 55575 55575
9 55581 55581
9 55591 55591
9 55605 55605
9 55609 55609
9 55623 55623
9 55668 55668
9 55701 55701
9 55718 55718
9 55732 55732
9 56071 56071
9 56089 56089
9 56113 56113
9 56116 56116
9 56145 56145
9 56226 56226
9 56597 56597
9 57439 57439
9 57463 57463
9 57467 57467
9 57469 57469
9 57503 57503
9 57534 57534
9 57551 57551
9 57559 57559
9 57565 57565
9 57582 57582
9 57590 57590
9 57593 57593
9 57647 57647
9 57659 57659
9 57693 57693
9 57709 57709
9 57710 57710
9 57717 57717
9 57721 57721
9 57724 57724
9 57743 57743
9 57751 57751
9 57773 57773
9 57774 57774
9 57782 57782
9 57785 57785
9 57788 57788
9 57813 57813
9 57830 57830
9 57833 57833
9 57841 57841
9 57915 57915
9 57947 57947
9 57949 57949
9 57963 57963
9 57971 57971
9 57978 57978
9 57999 57999
9 58007 58007
9 58011 58011
9 58030 58030
9 58035 58035
9 58041 58041
9 58055 58055
9 58062 58062
9 58073 58073
9 58086 58086
9 58097 58097
9 58098 58098
9 58155 58155
9 58189 58189
9 58217 58217
9 58218 58218
9 58247 58247
9 58254 58254
9 58265 58265
9 58278 58278
9 58281 58281
9 58282 58282
9 58289 58289
9 58309 58309
9 58313 58313
9 58337 58337
9 58399 58399
9 58415 58415
9 58430 58430
9 58447 58447
9 58455 58455
9 58461 58461
9 58478 58478
9 58483 58483
9 58485 58485
9 58486 58486
9 58511 58511
9 58525 58525
9 58550 58550
9 58581 58581
9 58598 58598
9 58612 58612
9 58639 58639
9 58647 58647
9 58667 58667
9 58669 58669
9 58678 58678
9 58681 58681
9 58684 58684
9 58695 58695
9 58709 58709
9 58726 58726
9 58737 58737
9 58759 58759
9 58765 58765
9 58773 58773
9 58789 58789
9 58804 58804
9 58821 58821
9 58895 58895
9 58903 58903
9 58907 58907
9 58926 58926
9 58931 58931
9 58937 58937
9 58951 58951
9 58969 58969
9 58982 58982
9 58993 58993
9 58994 58994
9 59019 59019
9 59022 59022
9 59027 59027
9 59033 59033
9 59050 59050
9 59057 59057
9 59058 59058
9 59106 59106
9 59143 59143
9 59150 59150
9 59161 59161
9 59174 59174
9 59177 59177
9 59178 59178
9 59185 59185
9 59209 59209
9 59269 59269
9 59270 59270
9 59281 59281
9 59284 59284
9 59329 59329
9 59451 59451
9 59454 59454
9 59479 59479
9 59485 59485
9 59499 59499
9 59502 59502
9 59507 59507
9 59516 59516
9 59563 59563
9 59566 59566
9 59574 59574
9 59591 59591
9 59622 59622
9 59687 59687
9 59691 59691
9 59693 59693
9 59725 59725
9 59733 59733
9 59750 59750
9 59764 59764
9 59814 59814
9 59817 59817
9 59931 59931
9 59947 59947
9 59955 59955
9 60003 60003
9 60010 60010
9 60039 60039
9 60051 60051
9 60074 60074
9 60195 60195
9 60202 60202
9 60233 60233
9 60297 60297
9 60431 60431
9 60439 60439
9 60462 60462
9 60470 60470
9 60487 60487
9 60501 60501
9 60518 60518
9 60529 60529
9 60551 60551
9 60565 60565
9 60679 60679
9 60685 60685
9 60707 60707
9 60710 60710
9 60713 60713
9 60935 60935
9 60947 60947
9 60970 60970
9 60977 60977
9 61073 61073
9 61193 61193
9 61495 61495
9 61499 61499
9 61501 61501
9 61543 61543
9 61547 61547
9 61555 61555
9 61557 61557
9 61558 61558
9 61614 61614
9 61619 61619
9 61622 61622
9 61670 61670
9 61681 61681
9 61684 61684
9 61741 61741
9 61742 61742
9 61749 61749
9 61756 61756
9 61801 61801
9 61812 61812
9 61862 61862
9 61865 61865
9 61873 61873
9 61967 61967
9 61979 61979
9 61981 61981
9 61995 61995
9 62003 62003
9 62010 62010
9 62027 62027
9 62041 62041
9 62051 62051
9 62058 62058
9 62065 62065
9 62087 62087
9 62091 62091
9 62094 62094
9 62102 62102
9 62105 62105
9 62115 62115
9 62129 62129
9 62132 62132
9 62150 62150
9 62161 62161
9 62221 62221
9 62249 62249
9 62342 62342
9 62345 62345
9 62479 62479
9 62510 62510
9 62515 62515
9 62518 62518
9 62535 62535
9 62580 62580
9 62630 62630
9 62644 62644
9 62758 62758
9 62769 62769
9 62983 62983
9 62987 62987
9 63001 63001
9 63011 63011
9 63014 63014
9 63025 63025
9 63046 63046
9 63057 63057
9 63107 63107
9 63531 63531
9 63534 63534
9 63539 63539
9 63587 63587
9 63654 63654
9 63779 63779
9 63782 63782
9 63796 63796
9 64011 64011
9 64035 64035
9 64131 64131
9 64134 64134
9 64550 64550
9 64561 64561
9 65027 65027
9 65030 65030
9 82365 82365
9 82873 82873
9 82876 82876
9 83381 83381
9 83861 83861
9 84285 84285
9 84405 84405
9 84409 84409
9 85301 85301
9 85809 85809
9 86841 86841
9 86933 86933
9 87829 87829
9 87857 87857
9 88373 88373
9 88881 88881
9 90238 90238
9 90358 90358
9 90542 90542
9 90553 90553
9 91191 91191
9 91254 91254
9 91310 91310
9 91318 91318
9 91445 91445
9 91558 91558
9 91569 91569
9 91691 91691
9 91699 91699
9 91783 91783
9 91801 91801
9 91814 91814
9 91825 91825
9 92334 92334
9 92462 92462
9 92582 92582
9 93230 93230
9 93235 93235
9 93350 93350
9 93478 93478
9 93731 93731
9 94390 94390
9 94438 94438
9 95271 95271
9 95286 95286
9 95779 95779
9 96358 96358
9 99133 99133
9 99165 99165
9 99189 99189
9 99229 99229
9 99253 99253
9 99254 99254
9 99257 99257
9 99313 99313
9 99316 99316
9 99639 99639
9 100125 100125
9 100150 100150
9 100245 100245
9 100276 100276
9 101269 101269
9 101273 101273
9 101329 101329
9 103197 103197
9 103219 103219
9 103253 103253
9 103345 103345
9 103377 103377
9 107067 107067
9 107087 107087
9 107095 107095
9 107118 107118
9 107126 107126
9 107182 107182
9 107310 107310
9 107366 107366
9 107377 107377
9 108055 108055
9 108059 108059
9 108075 108075
9 108078 108078
9 108083 108083
9 108107 108107
9 108115 108115
9 108131 108131
9 108167 108167
9 108179 108179
9 108299 108299
9 108313 108313
9 108323 108323
9 108326 108326
9 108433 108433
9 109071 109071
9 109107 109107
9 109127 109127
9 109158 109158
9 109350 109350
9 110091 110091
9 110099 110099
9 110115 110115
9 110147 110147
9 110339 110339
9 110353 110353
9 112135 112135
9 112139 112139
9 112163 112163
9 112195 112195
9 114179 114179
9 157451 157451


==> anc/old_pegs/Aggregator/TruncTriangle6_data/Type1.txt <==
1 1 16384
2 36 98304
2 72 1088
3 56 37120
3 56 66592
3 104 68608
3 196 34880
3 196 67712
3 1034 1034
3 1168 1408
3 1216 6208
4 29 50208
4 29 200960
4 77 52224
4 77 202752
4 89 34368
4 89 77952
4 204 3168
4 204 6528
4 232 456
4 240 35200
4 240 67680
4 360 66628
4 736 51328
4 736 198720
4 808 36882
4 808 66565
4 1038 78848
4 1049 136448
4 1097 23552
4 1112 7424
4 1136 36096
4 1136 71712
4 1162 5696
4 1170 1170
4 1220 4304
4 1289 1289
4 1304 1304
4 1348 33160
4 1348 65640
4 1376 1376
4 1412 66704
4 1472 67656
4 1672 6154
4 1920 34826
4 1920 67593
4 2090 45120
4 2090 67200
4 2248 2248
4 2400 32976
4 2400 65732
4 4680 5250
4 5408 5408
5 110 101888
5 110 112640
5 121 85024
5 121 170240
5 122 50244
5 122 200848
5 124 33892
5 124 70032
5 186 45440
5 186 67168
5 205 218
5 213 51296
5 213 199040
5 248 71824
5 484 100420
5 484 100496
5 569 184576
5 569 214048
5 570 50181
5 570 200722
5 617 186368
5 617 216064
5 682 61568
5 682 198208
5 709 182336
5 709 215168
5 744 3141
5 744 6290
5 781 45314
5 781 67105
5 968 39042
5 968 68673
5 992 34962
5 992 67653
5 1051 1051
5 1082 46336
5 1082 71200
5 1101 4250
5 1109 55328
5 1109 199936
5 1110 49256
5 1110 197000
5 1130 73216
5 1138 1138
5 1166 1166
5 1166 4185
5 1174 75136
5 1177 4174
5 1222 39488
5 1222 76928
5 1234 51272
5 1234 198792
5 1236 67976
5 1240 1240
5 1240 4300
5 1264 1264
5 1264 4548
5 1293 201744
5 1294 82984
5 1294 168200
5 1322 1322
5 1324 1324
5 1349 1349
5 1380 101392
5 1417 21572
5 1432 5220
5 1432 5520
5 1444 35096
5 1444 67628
5 1448 1448
5 1448 4456
5 1456 34192
5 1456 69732
5 1504 71748
5 1578 62464
5 1578 202240
5 1682 51209
5 1682 198666
5 1736 1736
5 1736 12488
5 1760 12736
5 1801 45066
5 1801 67081
5 1888 32922
5 1888 65613
5 1928 21648
5 1952 50320
5 1952 200772
5 2063 50816
5 2063 208960
5 2137 19616
5 2137 137536
5 2162 49348
5 2162 196816
5 2226 41408
5 2226 66272
5 2249 3776
5 2249 14528
5 2345 83076
5 2345 168016
5 2348 37200
5 2348 66724
5 2408 38992
5 3086 135496
5 3097 77896
5 3114 3114
5 3114 6409
5 3146 15424
5 3170 44096
5 3170 72320
5 3184 32972
5 3184 65752
5 3210 19592
5 3210 137288
5 3280 3280
5 3368 36952
5 3368 66700
5 3393 41160
5 3393 66248
5 3460 35144
5 3460 67752
5 3464 3464
5 3488 3488
5 3488 6496
5 4650 136210
5 4677 9602
5 4776 7186
5 5000 39938
5 5024 35858
5 5024 71685
5 5170 5170
5 5170 5381
5 5190 132488
5 5201 74888
5 5218 5218
5 5218 5505
5 5296 5444
5 6016 6016
5 6016 13408
5 7040 35906
5 7040 71809
5 17433 34314
5 17433 77833
5 17520 32846
5 17520 65689
5 17584 34688
5 17584 77920
5 17704 66574
5 17796 35081
5 17796 67626
5 19744 32857
5 19744 65678
5 21552 36878
5 21552 66585
5 32888 68896
5 32980 35168
5 32980 68000
5 33100 66672
5 33128 33128
5 33128 65960
5 33164 34116
5 33164 69808
5 33220 33220
5 33220 65776
5 35112 66948
6 95 50784
6 95 209280
6 221 80256
6 246 100960
6 246 108928
6 365 117764
6 365 235536
6 377 99908
6 377 110736
6 380 101412
6 380 104720
6 492 39312
6 492 68708
6 543 50721
6 543 209154
6 655 181824
6 655 225408
6 717 3681
6 717 14722
6 729 150624
6 729 153984
6 730 52289
6 730 202882
6 745 8650
6 753 182656
6 753 215136
6 754 51269
6 754 198802
6 873 45202
6 873 67141
6 937 184464
6 937 214084
6 938 84997
6 938 170002
6 952 53648
6 952 197732
6 965 43394
6 965 68193
6 1000 55440
6 1000 199748
6 1055 54816
6 1055 210176
6 1086 1086
6 1103 56832
6 1103 211968
6 1111 1111
6 1117 78216
6 1142 109824
6 1145 1145
6 1145 4494
6 1179 22112
6 1182 203016
6 1206 51244
6 1206 198936
6 1210 1210
6 1210 4429
6 1230 19560
6 1230 137608
6 1237 1237
6 1237 4310
6 1241 36424
6 1241 80008
6 1242 7776
6 1242 15744
6 1266 44416
6 1266 72288
6 1295 1295
6 1325 45336
6 1325 67116
6 1326 111632
6 1385 89092
6 1400 40208
6 1400 72740
6 1421 1421
6 1421 4218
6 1429 53348
6 1429 198032
6 1430 116776
6 1430 231688
6 1436 1436
6 1436 4220
6 1458 1458
6 1464 101388
6 1464 104472
6 1477 55364
6 1477 199824
6 1478 84072
6 1478 166280
6 1484 1484
6 1489 100936
6 1489 108680
6 1492 39012
6 1492 69008
6 1508 1508
6 1508 4592
6 1551 185856
6 1551 226304
6 1563 50697
6 1563 208906
6 1613 12682
6 1625 154656
6 1625 154880
6 1649 183552
6 1649 219168
6 1650 49229
6 1650 196762
6 1678 19497
6 1678 137482
6 1690 30080
6 1706 1706
6 1706 12617
6 1714 58752
6 1714 201312
6 1733 12498
6 1737 3657
6 1737 14474
6 1738 31872
6 1738 138816
6 1762 60544
6 1762 203328
6 1776 67738
6 1833 185360
6 1833 218116
6 1834 82957
6 1834 167962
6 1861 41354
6 1861 66153
6 1889 1889
6 1896 56336
6 1925 184388
6 1925 214160
6 1960 38938
6 2107 83616
6 2107 176448
6 2110 50340
6 2110 201040
6 2135 49888
6 2135 205248
6 2158 17636
6 2158 135632
6 2170 47424
6 2234 202832
6 2254 2254
6 2254 2265
6 2282 19652
6 2282 137424
6 2405 116868
6 2405 231504
6 2536 2536
6 2603 192576
6 2603 214656
6 2730 19589
6 2730 137298
6 2889 45250
6 2889 67265
6 2913 41170
6 2913 66245
6 2977 180432
6 2977 213188
6 3087 3087
6 3087 6171
6 3130 50316
6 3130 200792
6 3143 55936
6 3143 207936
6 3150 3150
6 3155 49864
6 3155 205000
6 3157 33512
6 3157 74184
6 3161 3161
6 3161 6286
6 3178 17612
6 3178 135384
6 3222 51368
6 3222 198984
6 3226 3226
6 3250 3250
6 3250 6469
6 3270 18664
6 3270 133576
6 3281 35528
6 3281 75976
6 3282 11712
6 3298 3298
6 3341 45384
6 3341 67240
6 3369 3369
6 3369 6442
6 3384 3384
6 3384 6444
6 3401 138320
6 3425 88196
6 3425 166992
6 3426 82124
6 3426 164056
6 3432 3432
6 3432 6568
6 3440 36176
6 3440 71844
6 3461 3461
6 3461 6258
6 3465 47176
6 3465 69256
6 3466 13520
6 3490 42192
6 3490 70340
6 3504 100440
6 3504 100492
6 3524 3524
6 3524 6384
6 3552 35032
6 3552 67788
6 3626 135258
6 3722 3722
6 3722 14409
6 4000 34906
6 4000 67725
6 4623 144642
6 4651 9483
6 4697 78978
6 4714 4714
6 4721 74898
6 4749 15618
6 4762 203778
6 4785 180616
6 4785 213096
6 4786 55301
6 4786 199698
6 4833 182408
6 4833 215112
6 4840 4840
6 4840 9672
6 4848 51592
6 4848 198760
6 4905 46098
6 4905 71173
6 4997 44290
6 4997 72225
6 5025 9570
6 5088 5088
6 5088 9696
6 5143 5143
6 5191 5191
6 5191 5267
6 5197 13704
6 5206 5206
6 5209 138504
6 5222 109576
6 5233 88104
6 5233 167176
6 5234 197784
6 5240 5240
6 5240 5516
6 5298 42376
6 5298 70248
6 5360 38988
6 5360 68760
6 5488 5488
6 5488 5540
6 5705 154632
6 5730 132250
6 5769 15370
6 5770 29832
6 5770 136776
6 5778 5778
6 5778 13381
6 5794 58504
6 5794 201288
6 5921 5921
6 5921 13602
6 5984 5984
6 5984 13728
6 6017 44042
6 6017 72201
6 6698 61512
6 6698 198280
6 6802 55425
6 6802 199746
6 6921 46146
6 6921 71297
6 7072 49368
6 7072 196812
6 7182 7182
6 7210 21644
6 7210 136280
6 7238 76872
6 7249 134472
6 7280 7280
6 7520 35928
6 7520 71820
6 9001 184338
6 9001 214021
6 10114 182282
6 10114 215049
6 14016 14016
6 16632 39808
6 16632 76896
6 16844 39297
6 16844 68706
6 17454 112128
6 17465 95264
6 17465 169728
6 17466 50190
6 17466 200729
6 17493 33386
6 17493 74121
6 17528 40704
6 17528 80928
6 17557 61536
6 17557 198528
6 17558 51242
6 17558 198921
6 17592 35854
6 17592 71705
6 17677 45321
6 17677 67114
6 17804 71312
6 17828 99984
6 17828 110660
6 17840 100366
6 17840 100377
6 18336 34843
6 18336 67599
6 18856 37584
6 18856 74948
6 19481 29856
6 19481 137024
6 19506 49294
6 19506 196697
6 19632 34958
6 19632 67673
6 19717 41289
6 19717 66218
6 19752 38480
6 20664 74856
6 20692 39010
6 20692 68993
6 20876 40193
6 20876 72738
6 20904 132456
6 21525 37418
6 21525 75017
6 21616 21616
6 21649 39434
6 21649 76809
6 21808 34584
6 21808 77868
6 21892 21892
6 21892 136304
6 21920 71694
6 22640 37062
6 22640 66769
6 22704 33736
6 22704 73960
6 22916 36161
6 22916 71842
6 23840 23840
6 23840 138528
6 25865 61449
6 25865 198154
6 25952 49305
6 25952 196686
6 26016 34450
6 26016 77893
6 29984 50201
6 29984 200718
6 32861 52512
6 32861 203040
6 32862 50288
6 32862 201092
6 32890 32890
6 32890 65933
6 32892 32892
6 32892 65948
6 32926 34656
6 32926 78240
6 32982 32982
6 32982 65749
6 32988 35952
6 32988 72068
6 33016 65996
6 33101 33101
6 33101 65722
6 33116 33116
6 33116 65724
6 33132 101636
6 33132 104496
6 33144 99412
6 33166 33166
6 33166 65657
6 33236 100464
6 33236 100740
6 33264 33264
6 33264 66020
6 33520 51616
6 33520 199008
6 33640 66645
6 33704 53424
6 33704 197956
6 33760 33760
6 33760 74208
6 33822 79136
6 33878 33878
6 33878 69781
6 33884 33912
6 33884 70028
6 34004 69844
6 34062 34062
6 34062 69689
6 34092 37148
6 34092 66620
6 34152 72964
6 34160 34160
6 34160 70052
6 34188 34188
6 34188 69752
6 34196 66992
6 34212 34212
6 34212 70000
6 34244 39236
6 34244 68784
6 34329 152864
6 34569 34569
6 34569 77866
6 34600 201988
6 34692 83120
6 34692 168260
6 34874 45408
6 34874 67488
6 34902 49392
6 34902 197060
6 34930 34930
6 34930 67973
6 35085 50564
6 35085 200816
6 35114 35114
6 35114 67881
6 35116 35116
6 35116 67896
6 35141 35141
6 35141 67762
6 35148 71792
6 35184 98516
6 35240 67944
6 35862 75104
6 36108 37196
6 36108 66744
6 36136 36136
6 36136 71976
6 36893 50472
6 36893 201000
6 36922 66829
6 36924 66844
6 36949 66710
6 36980 100648
6 37133 66618
6 37552 49576
6 37552 196968
6 38962 68869
6 39173 68658
7 127 118304
7 127 243968
7 254 52324
7 254 203152
7 493 506
7 501 116836
7 501 231824
7 623 249344
7 623 260096
7 635 50757
7 635 209042
7 699 192896
7 699 214624
7 727 51809
7 727 207234
7 750 19557
7 750 137618
7 761 80018
7 762 63872
7 762 200288
7 911 85537
7 911 178434
7 925 181348
7 925 217488
7 973 183364
7 973 219280
7 985 101953
7 985 112770
7 997 247876
7 997 247952
7 1009 100933
7 1009 108690
7 1087 50732
7 1087 209176
7 1147 89632
7 1147 179456
7 1183 1183
7 1183 4191
7 1239 55904
7 1239 208256
7 1246 1246
7 1270 1270
7 1270 4565
7 1274 52300
7 1274 202904
7 1311 116264
7 1311 241928
7 1373 56356
7 1373 204048
7 1389 1389
7 1389 4538
7 1397 120868
7 1397 232720
7 1431 1431
7 1437 101928
7 1437 112904
7 1438 38500
7 1438 79248
7 1462 107920
7 1485 47496
7 1485 69224
7 1486 81040
7 1510 105028
7 1510 109712
7 1522 116812
7 1522 231576
7 1595 193792
7 1595 218656
7 1623 49769
7 1623 205194
7 1643 195584
7 1643 220672
7 1646 17517
7 1646 135578
7 1651 1651
7 1657 77978
7 1658 64768
7 1679 1679
7 1679 12379
7 1687 184928
7 1687 222592
7 1722 202778
7 1735 186944
7 1735 224384
7 1749 76170
7 1753 1753
7 1753 12494
7 1770 19533
7 1770 137370
7 1777 1777
7 1777 12742
7 1807 83497
7 1807 176394
7 1835 1835
7 1869 220176
7 1893 248848
7 1893 251908
7 1933 47370
7 1945 152676
7 1945 152976
7 1961 1961
7 1961 12650
7 1969 181648
7 1969 217188
7 1970 116749
7 1970 231450
7 1976 1976
7 1976 12652
7 1993 154692
7 1993 154768
7 2017 183440
7 2017 219204
7 2018 84045
7 2018 166042
7 2020 35226
7 2020 67693
7 2024 2024
7 2024 12776
7 2032 52624
7 2032 202852
7 2143 211264
7 2167 117408
7 2167 239936
7 2255 20192
7 2255 145856
7 2298 2298
7 2298 2509
7 2351 116356
7 2351 241744
7 2413 45520
7 2413 67300
7 2425 85156
7 2425 170320
7 2537 47312
7 2537 69316
7 2651 50881
7 2651 209090
7 2675 49861
7 2675 205010
7 2703 20129
7 2703 145730
7 2739 188864
7 2739 213728
7 2763 151232
7 2763 161984
7 2794 2794
7 2794 10697
7 2859 83589
7 2859 176210
7 2873 184656
7 2873 214180
7 2921 186448
7 2985 47186
7 3103 50856
7 3103 209224
7 3131 3131
7 3131 6415
7 3151 18152
7 3151 143816
7 3163 24224
7 3163 146752
7 3187 88736
7 3187 175424
7 3194 3194
7 3194 6541
7 3223 3223
7 3223 6231
7 3227 52872
7 3227 211016
7 3271 3271
7 3286 3286
7 3286 6357
7 3314 51404
7 3357 3357
7 3357 6206
7 3386 46416
7 3386 71332
7 3399 82664
7 3399 172488
7 3405 3405
7 3405 6330
7 3413 55460
7 3413 200016
7 3429 3429
7 3429 6578
7 3434 48208
7 3463 53956
7 3463 206032
7 3470 3470
7 3470 6265
7 3475 117384
7 3475 239688
7 3477 101032
7 3477 108872
7 3498 85132
7 3498 170072
7 3525 43464
7 3525 68328
7 3537 22756
7 3537 134608
7 3568 3568
7 3568 6628
7 3599 143690
7 3627 3627
7 3627 14603
7 3659 155264
7 3659 162880
7 3683 191552
7 3683 219776
7 3690 3690
7 3690 14729
7 3697 33485
7 3697 73946
7 3723 20105
7 3723 145482
7 3762 51341
7 3762 198746
7 3810 18637
7 3810 133338
7 3881 45146
7 3881 67213
7 3973 43338
7 3973 68265
7 3977 3977
7 3977 14442
7 4001 4001
7 4001 14690
7 4033 150736
7 4033 153796
7 4064 4064
7 4064 14816
7 4667 54789
7 4667 209938
7 4687 4687
7 4715 22085
7 4717 13714
7 4729 186632
7 4729 216104
7 4759 55841
7 4759 208130
7 4782 23589
7 4782 138514
7 4787 9543
7 4794 61832
7 4794 198248
7 4813 4813
7 4813 9434
7 4821 182376
7 4821 215432
7 4841 7749
7 4841 15506
7 4842 63624
7 4842 200264
7 4850 4850
7 4850 9669
7 4921 9518
7 4965 42386
7 4965 70245
7 4969 4969
7 4969 9642
7 4977 182552
7 4977 215084
7 5034 5034
7 5034 9577
7 5041 109586
7 5061 5061
7 5061 9458
7 5065 48258
7 5065 73281
7 5089 44178
7 5089 72261
7 5092 116888
7 5092 231500
7 5207 53864
7 5207 206216
7 5213 5213
7 5213 5278
7 5237 5526
7 5242 48392
7 5302 5302
7 5302 5461
7 5306 56332
7 5306 203800
7 5333 39528
7 5333 77192
7 5490 44312
7 5490 72236
7 5683 5683
7 5683 13575
7 5703 140682
7 5709 13466
7 5731 5731
7 5731 13699
7 5738 64520
7 5738 204296
7 5746 5746
7 5746 13701
7 5767 184904
7 5767 222344
7 5779 55817
7 5779 207882
7 5785 13390
7 5802 138266
7 5809 13638
7 5829 11658
7 5830 93320
7 5830 170568
7 5841 150920
7 5841 153704
7 5872 5872
7 5872 13764
7 5957 5957
7 5957 13490
7 5985 42138
7 5985 70221
7 6025 152652
7 6025 152728
7 6049 181400
7 6049 217164
7 6050 88077
7 6050 166938
7 6056 6056
7 6056 13672
7 6081 6081
7 6081 13538
7 6112 52376
7 6112 202828
7 6671 181896
7 6671 225352
7 6683 54913
7 6683 209986
7 6731 144578
7 6769 182600
7 6769 215208
7 6819 188616
7 6819 213704
7 6826 6826
7 6826 11593
7 6834 57800
7 6834 197352
7 6853 11474
7 6882 59592
7 6882 199368
7 6953 184408
7 6953 214156
7 7009 7009
7 7009 11682
7 7045 180428
7 7105 44226
7 7105 72385
7 7183 22184
7 7183 144712
7 7226 7226
7 7253 7253
7 7282 44360
7 7282 72360
7 7346 55436
7 7346 199768
7 7461 7474
7 7722 7722
7 7722 15625
7 7778 60488
7 7778 203400
7 7842 134234
7 8096 8096
7 8096 15712
7 8763 192770
7 8763 214561
7 8937 186498
7 8937 216129
7 8938 150597
7 8938 153746
7 9185 182418
7 9185 215109
7 9833 187394
7 9898 62594
7 9898 202305
7 9995 192522
7 9995 214537
7 10057 154629
7 10057 154642
7 10081 183314
7 10081 219141
7 10082 180378
7 10082 213069
7 10122 29842
7 10146 58514
7 10146 201285
7 10208 51354
7 10208 198733
7 11873 183362
7 11873 219265
7 13897 13897
7 13897 13962
7 13921 13921
7 13921 14210
7 16605 60512
7 16605 203648
7 16606 52322
7 16606 203137
7 16876 105104
7 16876 109636
7 17384 39059
7 17384 68679
7 17439 50730
7 17439 209161
7 17501 64544
7 17501 204544
7 17525 129056
7 17525 233216
7 17565 36394
7 17565 80137
7 17566 79744
7 17590 108416
7 17590 111200
7 17593 17593
7 17593 135502
7 17614 48704
7 17614 81536
7 17625 31840
7 17625 139136
7 17656 17656
7 17656 135628
7 17709 128004
7 17709 235024
7 17813 100906
7 17813 108809
7 18033 33359
7 18033 73883
7 18073 153472
7 18073 160864
7 18097 182144
7 18097 225376
7 18098 51215
7 18098 198683
7 18217 45083
7 18217 67087
7 18309 43275
7 18309 68139
7 18344 54928
7 18344 209988
7 18618 46016
7 18618 75488
7 18680 36038
7 18680 71889
7 18829 58564
7 18829 201424
7 19479 49834
7 19479 205129
7 19514 46912
7 19598 19598
7 19598 137305
7 19605 35498
7 19605 76105
7 19609 19609
7 19609 137294
7 19665 30944
7 19665 135104
7 19696 19696
7 19696 137668
7 19725 202320
7 19749 127108
7 19749 230992
7 19849 29892
7 19849 136912
7 19880 19880
7 19880 137576
7 19936 36560
7 19936 80068
7 20257 41051
7 20257 66191
7 20637 58472
7 20637 201608
7 20638 56354
7 20638 204033
7 20666 132429
7 20724 101256
7 20724 108648
7 20877 132218
7 20908 107596
7 21232 38983
7 21232 68755
7 21416 39955
7 21416 72711
7 21557 127016
7 21557 231176
7 21589 21589
7 21646 46664
7 21646 79496
7 21654 21654
7 21654 136277
7 21657 29800
7 21657 137096
7 21670 108168
7 21670 111176
7 21681 94312
7 21681 165768
7 21682 55310
7 21682 199705
7 21688 136524
7 21744 36744
7 21744 79976
7 21781 61484
7 21781 198424
7 21797 136498
7 21893 44297
7 21893 72234
7 21936 21936
7 21936 136548
7 22065 37391
7 22065 74779
7 22432 22432
7 22432 144736
7 22585 91304
7 22585 168776
7 22613 37602
7 22613 75201
7 22677 57576
7 22677 197576
7 22678 55458
7 22678 200001
7 22698 45768
7 22698 75464
7 22948 99032
7 22948 106700
7 23456 35923
7 23456 71815
7 23602 23602
7 23602 138501
7 23697 28904
7 23697 133064
7 23728 23728
7 23728 138564
7 23813 23813
7 23813 138290
7 23968 78028
7 25064 39570
7 25064 76869
7 25627 181770
7 25627 225289
7 25714 180302
7 25714 213145
7 25742 150570
7 25742 153865
7 25778 42882
7 25778 78433
7 25801 30857
7 25801 134730
7 25897 95237
7 25897 169490
7 25898 184345
7 25898 214030
7 25925 57737
7 25925 197226
7 25960 40466
7 25960 80901
7 25989 61509
7 25989 198290
7 25990 182537
7 25990 215082
7 26024 55321
7 26024 199694
7 27913 29829
7 27913 136786
7 27938 180313
7 27938 213134
7 28064 51289
7 28064 198798
7 28749 60425
7 28749 203274
7 29096 37530
7 29096 74829
7 29124 52609
7 29124 202850
7 29746 184334
7 29769 31753
7 29769 138762
7 29957 58633
7 29957 201258
7 30048 30048
7 31072 50385
7 31072 200902
7 31136 33498
7 31136 73933
7 32863 32863
7 32863 65695
7 32894 102176
7 32894 112928
7 32989 65758
7 33117 99952
7 33117 110980
7 33182 117808
7 33182 235780
7 33210 33210
7 33210 65901
7 33237 33237
7 33237 65782
7 33244 36196
7 33244 72112
7 33268 100708
7 33268 100784
7 33401 186656
7 33401 216352
7 33402 50261
7 33402 200854
7 33466 61856
7 33466 198496
7 33493 182624
7 33493 215456
7 33522 33522
7 33522 74181
7 33528 35925
7 33528 71830
7 33613 67185
7 33641 33641
7 33641 74154
7 33656 33656
7 33656 74156
7 33677 181572
7 33677 217264
7 33706 33706
7 33706 74089
7 33733 33733
7 33733 73970
7 33740 88240
7 33740 167236
7 33764 116912
7 33764 231748
7 33776 100437
7 33776 100502
7 33854 50236
7 33854 200988
7 33885 33885
7 33885 69790
7 33914 48416
7 33914 73504
7 33950 33950
7 33950 69725
7 33974 33974
7 33974 69973
7 34006 39776
7 34006 77216
7 34106 34106
7 34106 69933
7 34125 56580
7 34125 203824
7 34133 34133
7 34133 69814
7 34140 40228
7 34140 73008
7 34164 101680
7 34164 104740
7 34198 34198
7 34198 69749
7 34204 101432
7 34204 104716
7 34228 100412
7 34228 100636
7 34252 39308
7 34252 68728
7 34276 35228
7 34276 67708
7 34331 34331
7 34331 77839
7 34362 62752
7 34362 202528
7 34390 49273
7 34390 197006
7 34418 34418
7 34418 78213
7 34454 91552
7 34454 168800
7 34513 150944
7 34513 153952
7 34544 78276
7 34573 185604
7 34573 218160
7 34585 99865
7 34585 110606
7 34602 34602
7 34602 78121
7 34604 34604
7 34604 78136
7 34629 34629
7 34629 78002
7 34633 45198
7 34633 67161
7 34636 89136
7 34672 98397
7 34672 98462
7 34697 152752
7 34697 152900
7 34700 39182
7 34700 68665
7 34728 34728
7 34728 78184
7 34736 50608
7 34736 201060
7 34784 52400
7 34784 203076
7 34847 51104
7 34847 209248
7 34878 34878
7 34878 67869
7 34903 34903
7 34903 67735
7 34910 80224
7 34934 101280
7 34934 108896
7 35002 67917
7 35087 35087
7 35087 67643
7 35118 100228
7 35118 110704
7 35130 115860
7 35130 233556
7 35157 99056
7 35157 106948
7 35180 37332
7 35180 66804
7 35192 39280
7 35192 69028
7 35213 67706
7 35221 49636
7 35221 197104
7 35250 35250
7 35250 67941
7 35256 104532
7 35276 35276
7 35276 67832
7 35304 68820
7 35442 49365
7 35442 196822
7 35506 57824
7 35506 197600
7 35625 184432
7 35625 214404
7 35626 83093
7 35626 168022
7 35640 53616
7 35640 198052
7 35653 41414
7 35653 66289
7 35681 35681
7 35681 76194
7 35688 55408
7 35688 200068
7 35717 180676
7 35717 213232
7 35752 38998
7 35752 68757
7 35870 50360
7 35870 201036
7 35894 49340
7 35894 196956
7 35898 35898
7 35898 71949
7 35954 44384
7 35954 72608
7 35990 71765
7 36109 36109
7 36109 71738
7 36117 53668
7 36117 198000
7 36118 114872
7 36118 229708
7 36146 36146
7 36152 99484
7 36152 102492
7 36165 55684
7 36165 199792
7 36166 164300
7 36172 36172
7 36172 71864
7 36180 39332
7 36180 68976
7 36200 37084
7 36200 66780
7 36230 37828
7 36230 74992
7 36244 100536
7 36244 100684
7 36402 58720
7 36402 201632
7 36613 184708
7 36613 214128
7 36648 36958
7 36648 66717
7 36673 41166
7 36673 66265
7 36737 148720
7 36737 152004
7 36895 66591
7 36926 100136
7 36926 110888
7 36982 66965
7 36986 54356
7 37077 51560
7 37077 199080
7 37149 103984
7 37149 111876
7 37197 71280
7 37236 99732
7 37236 102516
7 37433 184616
7 37433 214312
7 37434 201750
7 37461 75142
7 37465 37465
7 37465 74894
7 37496 55592
7 37496 199976
7 37525 180584
7 37525 213416
7 37554 75077
7 37560 72726
7 37588 84392
7 37588 166248
7 37673 75050
7 37688 37688
7 37688 75052
7 37736 37736
7 37736 75176
7 37744 51512
7 37744 198956
7 37765 74866
7 37772 86200
7 37772 165196
7 37808 101398
7 37808 104469
7 37974 53368
7 37974 198028
7 37980 37980
7 37980 70812
7 38100 39032
7 38100 69004
7 38220 40204
7 38220 72760
7 38422 53305
7 38422 197902
7 38450 79109
7 38545 148904
7 38545 151912
7 38661 78898
7 38704 99358
7 38785 38785
7 38785 78946
7 38935 68631
7 39026 53460
7 39026 197844
7 39090 41448
7 39090 66536
7 39189 107844
7 39210 87188
7 39237 42436
7 39237 70384
7 39301 49612
7 39301 196856
7 39474 53397
7 39474 197718
7 39685 42310
7 39685 70321
7 39689 39689
7 39689 76842
7 39713 77090
7 39986 42344
7 39986 70568
7 40197 53644
7 40197 197752
7 40705 42062
7 40705 70297
7 41082 69409
7 41293 52485
7 41293 202802
7 41322 41322
7 41322 66473
7 41324 41324
7 41324 66488
7 41952 51378
7 41952 198981
7 42340 49564
7 42340 196732
7 42761 152626
7 42761 152837
7 42848 52274
7 42848 203013
7 43122 43362
7 43122 68513
7 43306 45170
7 43306 67461
7 43333 51589
7 43333 198770
7 45114 45354
7 45114 67369
7 45141 51497
7 45141 198954
7 45325 50445
7 45325 200762
7 45356 45356
7 45356 67384
7 45381 45381
7 45381 67250
7 45412 100410
7 45412 100621
7 45610 61482
7 45610 198409
7 45920 50326
7 45920 200789
7 45984 49338
7 45984 196941
7 46372 50460
7 46372 200764
7 46880 50234
7 46880 200973
7 47365 49549
7 47365 196730
8 255 479
8 383 116324
8 383 242064
8 509 101988
8 509 113040
8 735 183904
8 735 227712
8 759 248416
8 759 256384
8 879 83557
8 879 176530
8 893 248868
8 893 252176
8 943 247364
8 943 258192
8 955 118277
8 955 243730
8 1005 47506
8 1005 69221
8 1017 186768
8 1017 216164
8 1151 1151
8 1151 4511
8 1247 52840
8 1247 211336
8 1343 120356
8 1343 242960
8 1399 1399
8 1495 117352
8 1495 240008
8 1530 48528
8 1530 73316
8 1631 228608
8 1647 1647
8 1647 12699
8 1655 252448
8 1655 257280
8 1695 211210
8 1723 1723
8 1723 12623
8 1743 20073
8 1743 145802
8 1755 155232
8 1755 163200
8 1779 191872
8 1779 219744
8 1782 51309
8 1782 199066
8 1786 1786
8 1786 12749
8 1839 251396
8 1839 259088
8 1851 116237
8 1851 241690
8 1901 45466
8 1901 67181
8 1913 187664
8 1913 220196
8 1943 117289
8 1943 239882
8 1949 1949
8 1949 12414
8 1971 1971
8 1977 101901
8 1977 112666
8 1978 62864
8 1978 202340
8 1991 84585
8 1991 174474
8 1997 1997
8 1997 12538
8 2005 186468
8 2005 216464
8 2021 2021
8 2021 12786
8 2025 47258
8 2025 69197
8 2026 64656
8 2026 204356
8 2175 50916
8 2175 209360
8 2271 2271
8 2299 52932
8 2299 211152
8 2423 115428
8 2423 238032
8 2671 18149
8 2671 143826
8 2683 194880
8 2747 211026
8 2767 2767
8 2767 10459
8 2795 20165
8 2795 145618
8 2971 118401
8 2971 243778
8 2995 117381
8 2995 239698
8 3019 85697
8 3019 178370
8 3049 3049
8 3049 10730
8 3167 3167
8 3167 6303
8 3191 3191
8 3191 6551
8 3287 51944
8 3359 54948
8 3359 210256
8 3407 212048
8 3471 85672
8 3471 178504
8 3483 22244
8 3483 144848
8 3507 86756
8 3507 173520
8 3514 3514
8 3514 6509
8 3541 3541
8 3541 6390
8 3570 44496
8 3570 72420
8 3643 50829
8 3643 208986
8 3663 3663
8 3663 14491
8 3691 18125
8 3691 143578
8 3735 51881
8 3739 3739
8 3739 14415
8 3763 3763
8 3763 14663
8 3783 19177
8 3783 141770
8 3795 154336
8 3795 159168
8 3811 3811
8 3826 3826
8 3826 14789
8 3897 3897
8 3897 14638
8 3939 82637
8 3939 172250
8 3941 41434
8 3941 66285
8 3945 3945
8 3945 14762
8 3953 183632
8 3953 219300
8 3979 153284
8 3979 160976
8 4003 189648
8 4003 217796
8 4010 4010
8 4010 14697
8 4017 101005
8 4017 108634
8 4037 4037
8 4037 14578
8 4065 43226
8 4065 68301
8 4727 53861
8 4727 206226
8 4731 4731
8 4731 9615
8 4767 181864
8 4767 225672
8 4815 183880
8 4815 227464
8 4823 4823
8 4823 9431
8 4827 56897
8 4827 212098
8 4839 248392
8 4839 256136
8 4851 55877
8 4851 208018
8 4854 125320
8 4854 232040
8 4857 9678
8 4911 87589
8 4911 177426
8 4923 192792
8 4923 214572
8 4973 248844
8 4973 251928
8 5007 5007
8 5007 9339
8 5035 89605
8 5035 179218
8 5037 48402
8 5097 186520
8 5097 216140
8 5105 5105
8 5105 9702
8 5215 56872
8 5215 212232
8 5303 55852
8 5303 208152
8 5711 187912
8 5711 228360
8 5719 5719
8 5719 13463
8 5735 252424
8 5735 257032
8 5747 53837
8 5747 205978
8 5753 5753
8 5753 13710
8 5775 24105
8 5775 146698
8 5787 153192
8 5787 161160
8 5811 189832
8 5811 217704
8 5818 5818
8 5818 13645
8 5843 5843
8 5843 13511
8 5845 5845
8 5845 13526
8 5862 22637
8 5862 134554
8 5873 39501
8 5873 76954
8 5874 60808
8 5874 203368
8 5993 187416
8 5993 220172
8 6001 6001
8 6001 13734
8 6023 88617
8 6023 175370
8 6029 6029
8 6029 13434
8 6053 13682
8 6057 48154
8 6066 6066
8 6066 13669
8 6085 186444
8 6116 6116
8 6116 13808
8 6715 192840
8 6715 214696
8 6763 194632
8 6763 216712
8 6771 6771
8 6771 11655
8 6799 6799
8 6799 11355
8 6807 180968
8 6827 24197
8 6827 146514
8 6855 182984
8 6867 56001
8 6867 208066
8 6897 6897
8 6897 11718
8 6955 6955
8 6955 11563
8 7013 247948
8 7075 88709
8 7075 175186
8 7081 7081
8 7081 11626
8 7137 215244
8 7199 7199
8 7223 7447
8 7255 55976
8 7255 208200
8 7695 7695
8 7695 15387
8 7723 22157
8 7723 144474
8 7751 187016
8 7793 7793
8 7815 142666
8 7858 7858
8 7858 15685
8 7977 7977
8 7977 15658
8 8033 183384
8 8033 219276
8 8097 44122
8 8097 72333
8 8911 151137
8 8911 162178
8 8947 190850
8 8947 215649
8 9067 192658
8 9067 214597
8 9193 63634
8 9193 200261
8 9819 155169
8 9819 163074
8 9843 191746
8 9843 219681
8 9871 185921
8 9871 226434
8 9931 151113
8 9931 161930
8 9970 182349
8 9970 215194
8 10027 193554
8 10027 218629
8 10055 188810
8 10055 213609
8 10083 10083
8 10089 61594
8 10089 198221
8 10090 64530
8 10119 184901
8 10119 222354
8 10154 186394
8 10154 216077
8 10181 59786
8 10181 199273
8 10185 10185
8 10185 13034
8 10209 10209
8 10209 13282
8 10923 192706
8 10923 214721
8 11107 188626
8 11107 213701
8 11819 193602
8 11819 218753
8 12129 57562
8 12129 197325
8 12194 182362
8 12194 215181
8 13899 155145
8 13899 162826
8 13923 191498
8 13923 219657
8 13930 13930
8 13930 14217
8 14050 150682
8 14050 153677
8 14115 14115
8 14178 14178
8 14178 14241
8 14304 14304
8 16638 110176
8 16638 113536
8 17145 187264
8 17145 224352
8 17146 52295
8 17146 202899
8 17357 47491
8 17357 69219
8 17471 128544
8 17471 243456
8 17629 17629
8 17629 135390
8 17653 17653
8 17653 135638
8 17658 49024
8 17658 81504
8 17837 17837
8 17837 135546
8 17845 127076
8 17845 231312
8 17869 64580
8 17869 204432
8 17967 259584
8 17979 50703
8 17979 208923
8 18041 188160
8 18041 228384
8 18071 51755
8 18071 207115
8 18094 19503
8 18094 137499
8 18105 36367
8 18105 79899
8 18106 63360
8 18106 210528
8 18154 65152
8 18154 212544
8 18277 41371
8 18277 66159
8 18317 193604
8 18341 247440
8 18341 258116
8 18353 100879
8 18353 108571
8 18591 59104
8 18591 209856
8 18653 36578
8 18653 80321
8 18681 18681
8 18681 133582
8 18797 126084
8 18797 236112
8 19369 185040
8 19369 222404
8 19487 210752
8 19511 127648
8 19511 239424
8 19599 20138
8 19599 145737
8 19611 30432
8 19611 145344
8 19642 19642
8 19642 137549
8 19669 19669
8 19669 137430
8 19698 44992
8 19698 80608
8 19853 19853
8 19853 137338
8 19877 19877
8 19877 137586
8 19882 46800
8 19882 79556
8 19909 63684
8 19909 200400
8 20019 49807
8 20019 204891
8 20107 161472
8 20145 35471
8 20145 75867
8 20265 185936
8 20605 125992
8 20605 236296
8 20639 132191
8 20670 108136
8 20670 111496
8 20729 93288
8 20729 170888
8 21177 185224
8 21177 222312
8 21178 56327
8 21178 203795
8 21205 39523
8 21205 77187
8 21389 48387
8 21389 73251
8 21417 140650
8 21559 136471
8 21655 55850
8 21655 208137
8 21661 136286
8 21685 21685
8 21685 136534
8 21690 46984
8 21690 79464
8 21717 63592
8 21717 200584
8 21901 62540
8 21901 202392
8 21909 21909
8 21909 136310
8 22129 22129
8 22186 63112
8 22186 210504
8 22194 22194
8 22194 144709
8 22309 42267
8 22309 70191
8 22321 182040
8 22321 225324
8 22405 22405
8 22405 144498
8 22433 44059
8 22433 72207
8 22645 125096
8 22645 232264
8 22671 59080
8 22671 209608
8 22710 107240
8 22710 107464
8 22713 22713
8 22713 134478
8 22829 124044
8 22829 234072
8 22953 91340
8 22953 168664
8 23153 37575
8 23153 74963
8 23217 181192
8 23217 221416
8 23218 55431
8 23218 199763
8 23429 44355
8 23429 72355
8 23575 23575
8 23575 138263
8 23701 23701
8 23701 138326
8 23730 78568
8 23941 61644
8 24353 24353
8 24353 146722
8 24826 48002
8 24826 77409
8 25037 60485
8 25037 203410
8 25038 186753
8 25038 216162
8 25659 95777
8 25659 177922
8 25687 180842
8 25687 221577
8 25722 48898
8 25722 81441
8 25751 62049
8 25751 206722
8 25786 183310
8 25834 150606
8 25834 153753
8 25871 192777
8 25871 214570
8 25933 64517
8 25933 204306
8 25957 129029
8 25957 232978
8 25997 63753
8 25997 200234
8 25998 79506
8 26009 29797
8 26009 137106
8 26022 108178
8 26022 111173
8 26025 26025
8 26025 136042
8 26034 247822
8 26034 247833
8 26057 31813
8 26057 138898
8 26088 26088
8 26088 136168
8 26282 150543
8 26282 153627
8 26465 57499
8 26465 197199
8 26505 153234
8 26505 160837
8 26529 181906
8 26529 225349
8 26530 182299
8 26530 215055
8 27050 45778
8 27050 75461
8 27112 55505
8 27112 199878
8 27675 30369
8 27675 145218
8 27787 151178
8 27787 161865
8 27826 182414
8 27826 215129
8 27874 149710
8 27874 149721
8 27911 188745
8 27911 213674
8 27946 46674
8 28037 59721
8 28037 199338
8 28041 28041
8 28041 137834
8 28097 30917
8 28097 134866
8 28128 28128
8 28128 138208
8 28858 45962
8 28858 75369
8 28877 28877
8 28877 132826
8 28886 186466
8 28886 216449
8 29069 58445
8 29069 201370
8 29070 187649
8 29070 220194
8 29098 132969
8 29156 101018
8 29156 108621
8 29289 186890
8 29289 224265
8 29664 52371
8 29664 202823
8 29719 184874
8 29773 29773
8 29773 136858
8 29802 48650
8 29802 81417
8 29810 29810
8 29838 29838
8 29838 136793
8 29866 154638
8 29866 154649
8 29905 30825
8 29905 135050
8 29936 29936
8 29936 137156
8 29989 126989
8 29989 230938
8 30021 30021
8 30086 30086
8 30086 136817
8 30113 94285
8 30113 165530
8 30114 183321
8 30114 219150
8 30120 30120
8 30120 137064
8 30176 36506
8 30176 79949
8 30345 30345
8 30345 144970
8 30497 58395
8 30497 201231
8 30834 184518
8 30834 214225
8 30890 30890
8 30890 134985
8 30898 41930
8 30898 74473
8 31017 91277
8 31017 168538
8 31045 58817
8 31045 201442
8 31109 57549
8 31109 197338
8 31110 183617
8 31110 219298
8 31786 31786
8 31786 139017
8 31906 153742
8 32034 32034
8 32034 139041
8 32160 32160
8 32160 139104
8 33183 33183
8 33183 65663
8 33214 100196
8 33214 111024
8 33246 33246
8 33246 65789
8 33270 33270
8 33270 66037
8 33375 50801
8 33375 209286
8 33403 33403
8 33403 74127
8 33439 182112
8 33439 225696
8 33495 33495
8 33495 73943
8 33501 36465
8 33501 80262
8 33502 96672
8 33502 167776
8 33526 125344
8 33526 232288
8 33529 74190
8 33629 33629
8 33629 73918
8 33645 249092
8 33645 251952
8 33646 83061
8 33646 168342
8 33657 99925
8 33657 110742
8 33679 33679
8 33679 73851
8 33710 127152
8 33710 231236
8 33722 117781
8 33722 235542
8 33749 100977
8 33749 108934
8 33772 39318
8 33772 68725
8 33777 33777
8 33777 74214
8 33784 55728
8 33784 200036
8 33887 57120
8 33887 212256
8 34014 52344
8 34014 203148
8 34038 51324
8 34038 199068
8 34079 34079
8 34079 69695
8 34110 104228
8 34110 111920
8 34157 45468
8 34157 67196
8 34262 231820
8 34335 186144
8 34335 226592
8 34366 34366
8 34366 78109
8 34391 34391
8 34391 77975
8 34395 50777
8 34395 209038
8 34397 34425
8 34397 78222
8 34398 97568
8 34422 126240
8 34422 236320
8 34459 153440
8 34459 161184
8 34462 52281
8 34462 203022
8 34490 34490
8 34490 78157
8 34517 78038
8 34521 36441
8 34521 80014
8 34546 60832
8 34546 203616
8 34575 34575
8 34575 77883
8 34606 128048
8 34606 235268
8 34618 115741
8 34618 233502
8 34645 98937
8 34645 106894
8 34665 187440
8 34665 220420
8 34668 37278
8 34668 66685
8 34673 34673
8 34673 78246
8 34680 56624
8 34680 204068
8 34701 34701
8 34701 77946
8 34709 184676
8 34709 214448
8 34710 116793
8 34710 231694
8 34738 34738
8 34738 78181
8 34744 101405
8 34744 104478
8 34757 186692
8 34757 216240
8 34769 100953
8 34769 108686
8 34788 78320
8 34792 39070
8 34792 68701
8 34942 50420
8 34942 201172
8 34975 67679
8 35038 35038
8 35038 67805
8 35066 52436
8 35066 202964
8 35103 116400
8 35103 241988
8 35131 35131
8 35131 67887
8 35165 52644
8 35165 203120
8 35181 68026
8 35189 117156
8 35189 231792
8 35190 114932
8 35190 229844
8 35194 68013
8 35223 35223
8 35223 67703
8 35229 112964
8 35254 99300
8 35254 106992
8 35277 47556
8 35277 69360
8 35278 36804
8 35278 80112
8 35387 192864
8 35387 214944
8 35415 49905
8 35415 205254
8 35443 35443
8 35443 76167
8 35450 63840
8 35450 200608
8 35479 181216
8 35479 221664
8 35514 52373
8 35514 202838
8 35599 83633
8 35599 176454
8 35613 181668
8 35613 217456
8 35627 35627
8 35627 76075
8 35661 183684
8 35661 219248
8 35673 100049
8 35673 110790
8 35685 247920
8 35685 248196
8 35697 99029
8 35697 106710
8 35725 47430
8 35725 69297
8 35737 148964
8 35737 152048
8 35761 180720
8 35761 213476
8 35762 116885
8 35762 231510
8 35768 35768
8 35768 76140
8 35785 150980
8 35785 153840
8 35816 35816
8 35816 76264
8 35871 35871
8 35871 71711
8 35927 56224
8 35927 208224
8 35934 35934
8 35934 71837
8 35958 35958
8 35958 72085
8 35962 50396
8 35962 200924
8 36054 51448
8 36054 199116
8 36119 36119
8 36125 100024
8 36125 110924
8 36126 38820
8 36126 79216
8 36150 107888
8 36173 45516
8 36173 67320
8 36174 81008
8 36197 41436
8 36197 66300
8 36198 105348
8 36198 109680
8 36210 114908
8 36210 229596
8 36238 85176
8 36238 170316
8 36274 42480
8 36274 70628
8 36308 36308
8 36308 71924
8 36336 100572
8 36375 185248
8 36375 222560
8 36410 50333
8 36410 200798
8 36435 49881
8 36435 205006
8 36499 152544
8 36499 157152
8 36530 80197
8 36621 45390
8 36621 67257
8 36633 152944
8 36633 152996
8 36649 36649
8 36649 80170
8 36657 181616
8 36657 217508
8 36658 114845
8 36658 229470
8 36681 154736
8 36681 155012
8 36705 183408
8 36705 219524
8 36706 164062
8 36712 36712
8 36712 80296
8 36720 52592
8 36720 203172
8 36741 79986
8 36745 47182
8 36745 69273
8 36770 58608
8 36770 201668
8 36784 100446
8 36784 100509
8 36959 54896
8 36959 210308
8 37085 40560
8 37085 81284
8 37110 101224
8 37110 108968
8 37333 105072
8 37333 109956
8 37407 210182
8 37435 75023
8 37469 183592
8 37469 219432
8 37493 248104
8 37494 53365
8 37494 198038
8 37498 37498
8 37498 75149
8 37500 37500
8 37500 75164
8 37527 74839
8 37533 81158
8 37534 94632
8 37534 165736
8 37558 123304
8 37558 230248
8 37590 37590
8 37590 74965
8 37593 150888
8 37593 154024
8 37617 182696
8 37618 55381
8 37618 199830
8 37624 37624
8 37624 75212
8 37661 37661
8 37661 74814
8 37677 247052
8 37677 249912
8 37689 103957
8 37689 111638
8 37690 61752
8 37690 198444
8 37709 37709
8 37709 74938
8 37717 182572
8 37717 215352
8 37733 75186
8 37737 71253
8 37781 105009
8 37781 109830
8 37802 89109
8 37804 40214
8 37804 72757
8 37829 72305
8 37864 55480
8 37864 200012
8 37872 37872
8 37872 75236
8 37981 38520
8 37981 79244
8 37982 40744
8 37982 81192
8 38006 105256
8 38006 109864
8 38046 56376
8 38046 204044
8 38229 103032
8 38229 107916
8 38230 39724
8 38230 77112
8 38423 78871
8 38489 154920
8 38514 53341
8 38514 197790
8 38547 38547
8 38547 78919
8 38553 80910
8 38578 58792
8 38578 201576
8 38612 79060
8 38640 39005
8 38640 68766
8 38677 107790
8 38725 42382
8 38725 70265
8 38737 150840
8 38737 153900
8 38789 184652
8 38789 214200
8 38801 104985
8 38801 109582
8 38824 39966
8 38824 72733
8 38849 44174
8 38849 72281
8 38999 54000
8 38999 206276
8 39034 47464
8 39034 69544
8 39063 50152
8 39063 205288
8 39094 39094
8 39094 68949
8 39098 203860
8 39125 77252
8 39183 87728
8 39183 177476
8 39222 118964
8 39222 230740
8 39226 39226
8 39226 68909
8 39245 52620
8 39245 202872
8 39253 39253
8 39253 68790
8 39269 117132
8 39269 231544
8 39281 103124
8 39281 107732
8 39309 48452
8 39309 73392
8 39346 120980
8 39447 53937
8 39447 206150
8 39451 39451
8 39451 76815
8 39475 77063
8 39482 61800
8 39482 198568
8 39538 39538
8 39538 77189
8 39574 164840
8 39633 149992
8 39693 181644
8 39722 39722
8 39722 77097
8 39729 107606
8 39749 39749
8 39749 76978
8 39753 46278
8 39753 71377
8 39777 42198
8 39777 70357
8 39817 148940
8 39817 151800
8 39841 180472
8 39841 213452
8 39842 88213
8 39842 166998
8 39848 39848
8 39848 77160
8 39873 77026
8 39959 54184
8 39959 206184
8 39990 39990
8 39990 72981
8 39994 54428
8 39994 201820
8 40205 46412
8 40205 71352
8 40229 42332
8 40229 70332
8 40467 53913
8 40467 205902
8 40713 152696
8 40713 152972
8 40737 181368
8 40737 217484
8 40738 86173
8 40738 164958
8 40769 40769
8 40769 81058
8 41055 53025
8 41055 211234
8 41086 41086
8 41086 66461
8 41210 41210
8 41210 66509
8 41295 41295
8 41295 66235
8 41326 102149
8 41326 112690
8 41337 85285
8 41337 170290
8 41338 246868
8 41338 250004
8 41402 45490
8 41402 67429
8 41421 41421
8 41421 66298
8 41429 51557
8 41429 199090
8 41458 41458
8 41458 66533
8 41706 41706
8 41706 74697
8 41714 59810
8 41714 199521
8 41833 186418
8 41833 216325
8 41834 184470
8 41834 214101
8 41898 61618
8 41898 198469
8 41925 182597
8 41925 215218
8 41954 41954
8 41954 74721
8 41960 55446
8 41960 199765
8 42102 180348
8 42102 213404
8 42106 42106
8 42106 70541
8 42286 184604
8 42298 46386
8 42317 42317
8 42317 70330
8 42325 199986
8 42346 48178
8 42346 73477
8 42354 42354
8 42354 70565
8 42406 42406
8 42406 70513
8 42523 153377
8 42523 161058
8 42574 148601
8 42574 151950
8 42602 42602
8 42602 78729
8 42610 60706
8 42610 203553
8 42763 42763
8 42763 78379
8 42794 62514
8 42794 202501
8 42821 186629
8 42821 216114
8 42822 180622
8 42850 42850
8 42850 78753
8 42856 53406
8 42856 197725
8 42886 91314
8 42886 168773
8 42945 150706
8 42945 153925
8 42976 42976
8 42976 78816
8 43095 52129
8 43095 207202
8 43130 181460
8 43130 217300
8 43242 47330
8 43242 69569
8 43279 51077
8 43279 209010
8 43310 43310
8 43310 68409
8 43335 43335
8 43335 68275
8 43341 61892
8 43341 198384
8 43366 101253
8 43366 108658
8 43378 245972
8 43434 68457
8 43626 148693
8 43626 151766
8 43849 150917
8 43849 153714
8 43873 182386
8 43873 215429
8 43874 180438
8 43874 213205
8 43938 57586
8 43938 197573
8 44138 48226
8 44138 73601
8 44146 44146
8 44146 72581
8 44326 180572
8 44326 213180
8 44330 44330
8 44330 72489
8 44357 44357
8 44357 72370
8 44586 62562
8 44586 202625
8 44834 58482
8 44834 201605
8 44896 49374
8 44896 196829
8 45087 50985
8 45087 209194
8 45118 45118
8 45118 67357
8 45143 45143
8 45143 67223
8 45149 95620
8 45174 101161
8 45174 108842
8 45327 45327
8 45327 67131
8 45358 100109
8 45358 110650
8 45370 250900
8 45397 124292
8 45397 234096
8 45414 67505
8 45461 49517
8 45461 197050
8 45509 51533
8 45509 198842
8 45583 182025
8 45583 225322
8 45657 150825
8 45657 153898
8 45681 182570
8 45681 215337
8 45682 184405
8 45682 214166
8 45738 45738
8 45738 75593
8 45746 57770
8 45746 197481
8 45865 184378
8 45865 214285
8 45866 185366
8 45866 218133
8 45893 58758
8 45893 201329
8 45897 45897
8 45897 75434
8 45921 45921
8 45921 75682
8 45928 55354
8 45928 199949
8 45957 180557
8 45957 213178
8 45986 75617
8 45992 56342
8 45992 203797
8 46020 84154
8 46020 166221
8 46134 184380
8 46134 214300
8 46357 53549
8 46357 197946
8 46405 55565
8 46405 199738
8 46642 58666
8 46642 201513
8 46690 60458
8 46690 203529
8 46853 184589
8 46853 214074
8 46854 181518
8 46854 217145
8 46882 79649
8 46913 58510
8 46913 201305
8 46977 148666
8 46977 151885
8 47008 79712
8 47127 50089
8 47127 205162
8 47210 152788
8 47367 69171
8 47373 62788
8 47457 84365
8 47457 166010
8 47658 152662
8 47658 152725
8 47881 148877
8 47881 151674
8 47905 180346
8 47905 213389
8 47906 181334
8 47906 217237
8 47968 51322
8 47968 199053
8 48389 48389
8 48389 73266
8 49311 49311
8 49311 196703
8 49342 108384
8 49342 111520
8 49398 49398
8 49398 197077
8 49565 101938
8 49565 112901
8 49652 100470
8 49652 100757
8 49850 52247
8 49850 202775
8 50104 50104
8 50104 205164
8 50207 50207
8 50207 200735
8 50238 112416
8 50461 99898
8 50461 110861
8 50581 50581
8 50581 200822
8 50612 100272
8 50612 110948
8 50838 51259
8 50838 198927
8 50866 50866
8 50866 209221
8 51000 51000
8 51000 209196
8 51120 100383
8 51351 51351
8 51351 198743
8 51382 107488
8 51485 51485
8 51485 198718
8 51513 99990
8 51513 110677
8 51605 101042
8 51605 108869
8 52501 99002
8 52501 106829
8 53430 53430
8 53430 197973
8 53533 58668
8 53533 201528
8 53589 53589
8 53589 197814
8 53620 101176
8 53620 108844
8 53684 101653
8 53684 104502
8 55573 57772
8 55573 197496
8 57677 61829
8 57677 198258
8 57705 57705
8 57705 197546
8 57741 58693
8 57741 201394
8 57797 57797
8 57797 197362
8 58637 62725
8 58637 202290
8 59145 61455
8 59145 198171
8 59689 91525
8 59689 168562
8 61486 108297
8 61486 111146
8 61737 61737
8 61737 198442
8 61994 152599
9 767 52837
9 767 211346
9 1015 117349
9 1015 240018
9 1019 1019
9 1503 56932
9 1503 212368
9 1663 50797
9 1663 209306
9 1759 1759
9 1759 12511
9 1783 1783
9 1783 12759
9 1787 52813
9 1787 211098
9 1911 115309
9 1911 237978
9 1917 1917
9 1917 12734
9 1951 185956
9 1951 226704
9 1975 250468
9 1975 255376
9 1999 187972
9 1999 228496
9 2023 252484
9 2023 257168
9 2035 117325
9 2035 239770
9 2037 100973
9 2037 108954
9 2431 118436
9 2431 244048
9 2543 85732
9 2543 178640
9 2811 2811
9 2811 10703
9 2991 85669
9 2991 178514
9 3003 192976
9 3003 214756
9 3051 194768
9 3051 216772
9 3487 3487
9 3487 6271
9 3511 3511
9 3511 6519
9 3543 56036
9 3543 208336
9 3703 49901
9 3707 3707
9 3707 14735
9 3799 3799
9 3799 14551
9 3827 51917
9 3887 83629
9 3887 176474
9 3899 193872
9 3899 218788
9 3947 195664
9 3947 220804
9 3983 3983
9 3983 14459
9 4011 85645
9 4011 178266
9 4081 4081
9 4081 14822
9 4735 249384
9 4735 260360
9 4799 212242
9 4847 24165
9 4847 146834
9 4859 194952
9 4859 216680
9 4975 4975
9 4975 9659
9 5047 121381
9 5051 5051
9 5051 9583
9 5095 88677
9 5095 175506
9 5101 5101
9 5101 9722
9 5743 22125
9 5743 144794
9 5755 195848
9 5755 220712
9 5791 5791
9 5791 13407
9 5815 13655
9 5819 56845
9 5819 211994
9 5847 186984
9 5878 5878
9 5878 13781
9 5991 86637
9 5991 173466
9 5997 5997
9 5997 13754
9 6003 191768
9 6003 219692
9 6039 6039
9 6039 13431
9 6117 44442
9 6117 72301
9 6767 6767
9 6767 11675
9 6775 248488
9 6843 6843
9 6843 11599
9 6899 215784
9 7091 7091
9 7091 11623
9 7739 7739
9 7739 15631
9 7783 140762
9 7795 191816
9 7795 219816
9 7859 55949
9 7859 207962
9 7987 7987
9 8943 249409
9 8943 260226
9 8955 183877
9 8955 227474
9 9191 248389
9 9191 256146
9 9851 181837
9 9851 225434
9 9943 182889
9 9947 9947
9 9947 13007
9 9963 195714
9 9963 220737
9 9971 9971
9 9971 13255
9 10063 228370
9 10087 252421
9 10087 257042
9 10127 194826
9 10127 216617
9 10139 153189
9 10139 161170
9 10155 10155
9 10155 13163
9 10163 189842
9 10163 217701
9 10187 155205
9 10187 162962
9 10211 191634
9 10211 219717
9 10214 182682
9 10214 215149
9 10218 10218
9 10218 13289
9 10225 125082
9 10225 232013
9 11115 194642
9 11891 180941
9 12003 191682
9 12003 219841
9 12075 192602
9 12075 214669
9 12167 215721
9 12171 12171
9 12171 14955
9 12195 12195
9 12195 15203
9 12227 154309
9 12258 12258
9 12258 15329
9 13903 13903
9 13903 13979
9 13931 153165
9 13931 160922
9 14003 14003
9 14003 14151
9 14023 154217
9 14023 159114
9 14051 14051
9 14051 14275
9 14066 14066
9 14066 14277
9 14179 189594
9 14179 217677
9 14185 14185
9 14185 14250
9 14305 60570
9 14305 203341
9 16225 16225
9 16225 16290
9 17119 52835
9 17119 211331
9 17389 252560
9 17389 257092
9 17599 17599
9 17599 135519
9 17631 65120
9 17631 212864
9 18039 49775
9 18039 205211
9 18079 194144
9 18095 18095
9 18095 143707
9 18103 255872
9 18103 258656
9 18127 196160
9 18127 228992
9 18165 35439
9 18165 76187
9 18169 18169
9 18169 143822
9 18223 83503
9 18223 176411
9 18285 261124
9 18349 47387
9 18349 69167
9 18409 188048
9 18409 228420
9 18559 126624
9 18559 244544
9 18925 18925
9 18925 133626
9 19131 193472
9 19131 222944
9 19193 36551
9 19193 80083
9 19615 19615
9 19615 137311
9 19639 19639
9 19639 137559
9 19671 64224
9 19671 208832
9 19855 63172
9 19855 210640
9 20027 194368
9 20111 20111
9 20111 145499
9 20209 20209
9 20209 145862
9 20389 43355
9 20389 68271
9 20393 20393
9 20393 145770
9 20449 184016
9 20449 227524
9 20733 20733
9 20733 132574
9 21151 56867
9 21151 212227
9 21179 140623
9 21237 248712
9 21237 256104
9 21421 250520
9 21421 255052
9 21663 63080
9 21663 210824
9 22071 53807
9 22071 206107
9 22159 194120
9 22159 226952
9 22167 22167
9 22167 144471
9 22183 255624
9 22183 258632
9 22195 55823
9 22195 207899
9 22201 22201
9 22201 144718
9 22257 184200
9 22257 227432
9 22373 22373
9 22373 144818
9 22441 186008
9 22441 226380
9 22449 22449
9 22449 144742
9 22591 124584
9 22591 242504
9 22715 91880
9 22715 177096
9 22773 22773
9 22773 134614
9 22957 22957
9 22957 134522
9 23013 125132
9 23191 55971
9 23191 208195
9 23211 193224
9 23397 42451
9 23397 70375
9 23461 254156
9 23703 62184
9 24115 24115
9 24115 146695
9 24241 24241
9 24241 146758
9 24481 225484
9 24799 61025
9 24799 211842
9 25070 110149
9 25070 113298
9 25577 187026
9 25577 224325
9 25578 186515
9 25578 216135
9 25695 65057
9 25695 212738
9 25719 129569
9 25719 241410
9 25759 183850
9 25787 25787
9 25787 136015
9 25807 151146
9 25807 162185
9 25819 32353
9 25819 147330
9 25850 25850
9 25850 136141
9 25903 128517
9 25903 243218
9 26007 248362
9 26007 256265
9 26042 46994
9 26042 79461
9 26061 26061
9 26061 135930
9 26085 26085
9 26085 136178
9 26090 48786
9 26090 81477
9 26227 180815
9 26227 221339
9 26255 151083
9 26255 162059
9 26267 161377
9 26267 161666
9 26291 190338
9 26291 225889
9 26411 192539
9 26411 214543
9 26473 187922
9 26473 228357
9 26503 190731
9 26503 215595
9 26537 63515
9 26537 200207
9 26538 63122
9 26538 210501
9 26874 183494
9 26874 219345
9 27023 59077
9 27023 209618
9 27085 63937
9 27085 200418
9 27113 27113
9 27113 134122
9 27799 182954
9 27799 223561
9 27803 27803
9 27803 137807
9 27847 150250
9 27847 158153
9 27859 31457
9 27859 143298
9 27919 210514
9 27943 127621
9 27943 239186
9 28043 30405
9 28043 145106
9 28074 28074
9 28074 138089
9 28101 28101
9 28101 137970
9 28130 44754
9 28130 80581
9 28451 188507
9 28451 213647
9 28577 59483
9 28577 199311
9 28831 58985
9 28831 209802
9 28918 109161
9 28918 109450
9 29037 125965
9 29037 236058
9 29071 132731
9 29102 108109
9 29102 111258
9 29161 93261
9 29161 170650
9 29417 29417
9 29417 141258
9 29426 186439
9 29426 216211
9 29609 184986
9 29609 222285
9 29610 187411
9 29610 220167
9 29637 60803
9 29637 203363
9 29751 127529
9 29751 239370
9 29775 65033
9 29775 212490
9 29783 29783
9 29839 155178
9 29839 163081
9 29851 30313
9 29851 145290
9 29875 94825
9 29875 173962
9 29882 29882
9 29882 137037
9 29909 29909
9 29909 136918
9 29938 44938
9 29938 80489
9 29991 137011
9 30087 191753
9 30087 219690
9 30093 30093
9 30093 136826
9 30117 30117
9 30117 137074
9 30122 46746
9 30122 79437
9 30130 30130
9 30130 137061
9 30149 63565
9 30149 200346
9 30259 184847
9 30347 161353
9 30347 161418
9 30378 30378
9 30378 145225
9 30561 30561
9 30626 30626
9 30626 145249
9 30779 91817
9 30779 176970
9 30807 185058
9 30807 222657
9 30863 30863
9 30863 134747
9 30871 58089
9 30871 205770
9 31077 125069
9 31077 232026
9 31142 107213
9 31142 107226
9 31145 31145
9 31145 135018
9 31585 58579
9 31585 201415
9 31649 180954
9 31649 221389
9 31650 183379
9 31650 219271
9 31759 31759
9 31759 138779
9 31879 154282
9 31922 31922
9 31922 139077
9 32007 32007
9 32007 138803
9 32133 32133
9 32133 138866
9 32162 78541
9 33151 33151
9 33151 65983
9 33407 249632
9 33407 260384
9 33534 52341
9 33534 203158
9 33647 33647
9 33647 74171
9 33695 118321
9 33695 243974
9 33723 33723
9 33723 74095
9 33757 183652
9 33757 219568
9 33773 33773
9 33781 248164
9 33781 248240
9 33782 116853
9 33782 231830
9 33786 33786
9 33786 74221
9 33919 50812
9 33919 209308
9 34270 40804
9 34270 81328
9 34427 195872
9 34427 220960
9 34430 50301
9 34430 201118
9 34463 34463
9 34463 77919
9 34519 187232
9 34519 224672
9 34550 78293
9 34554 52317
9 34554 202910
9 34591 116281
9 34591 241934
9 34619 34619
9 34619 78127
9 34653 187684
9 34653 220464
9 34669 34669
9 34669 78266
9 34677 249136
9 34677 252196
9 34678 114813
9 34678 229790
9 34711 34711
9 34711 77943
9 34717 101945
9 34717 112910
9 34742 124336
9 34742 234340
9 34765 47502
9 34765 69241
9 34790 126128
9 34790 236356
9 34802 231582
9 34804 100477
9 34804 100766
9 34943 67999
9 35039 52976
9 35039 211396
9 35135 116644
9 35135 242032
9 35167 67775
9 35191 35191
9 35191 68023
9 35197 100084
9 35197 111060
9 35322 47600
9 35322 69604
9 35423 184224
9 35423 227680
9 35447 248736
9 35447 256352
9 35487 52913
9 35487 211270
9 35547 151520
9 35547 162272
9 35578 35578
9 35578 76237
9 35631 247684
9 35631 258160
9 35643 116373
9 35643 241750
9 35693 45526
9 35693 67317
9 35705 186736
9 35705 216484
9 35735 117425
9 35735 239942
9 35741 35741
9 35741 75902
9 35758 85173
9 35758 170326
9 35763 35763
9 35763 76135
9 35769 112726
9 35770 61936
9 35770 198628
9 35789 35789
9 35789 76026
9 35817 47318
9 35817 69333
9 35818 63728
9 35818 200644
9 35935 50936
9 35935 209356
9 35959 49916
9 35959 205276
9 36183 115448
9 36183 238028
9 36218 48496
9 36218 73636
9 36247 54244
9 36247 206320
9 36254 36254
9 36254 71805
9 36309 101112
9 36309 109004
9 36310 77296
9 36383 50873
9 36383 209230
9 36411 36411
9 36411 80143
9 36443 155552
9 36443 163168
9 36467 191840
9 36467 220064
9 36470 49405
9 36470 197086
9 36474 36474
9 36474 80269
9 36503 79959
9 36507 52889
9 36507 211022
9 36566 36566
9 36566 80085
9 36594 51421
9 36594 198878
9 36631 115385
9 36631 237902
9 36659 36659
9 36665 99997
9 36665 110686
9 36666 62832
9 36666 202660
9 36679 172494
9 36685 36685
9 36685 80058
9 36693 186788
9 36693 216432
9 36709 36709
9 36709 80306
9 36713 45278
9 36713 67293
9 36714 64624
9 36714 204676
9 36743 185284
9 36743 222448
9 36755 117401
9 36755 239694
9 36757 101049
9 36757 108878
9 36778 85149
9 36778 170078
9 36805 43470
9 36805 68345
9 36817 151024
9 36817 154084
9 36848 36848
9 36848 80356
9 37439 247592
9 37439 258344
9 37471 37471
9 37471 74911
9 37495 75159
9 37499 54869
9 37499 210070
9 37501 79254
9 37566 56373
9 37566 204054
9 37591 55921
9 37591 208262
9 37597 37597
9 37597 74974
9 37625 40533
9 37625 81046
9 37626 63912
9 37626 200552
9 37663 182060
9 37663 225592
9 37749 103029
9 37749 107926
9 37775 89649
9 37814 120885
9 37814 232726
9 37818 37818
9 37818 75117
9 37837 183628
9 37837 219320
9 37845 37845
9 37845 74998
9 37861 247992
9 37861 248140
9 37862 88181
9 37862 167318
9 37873 105045
9 37873 109718
9 38487 53881
9 38487 206222
9 38493 38493
9 38493 79006
9 38522 64808
9 38522 204584
9 38551 185192
9 38551 222632
9 38582 38582
9 38582 79189
9 38586 56349
9 38586 203806
9 38611 55897
9 38611 208014
9 38613 39545
9 38613 77198
9 38614 93608
9 38614 170856
9 38710 118845
9 38710 230686
9 38733 187660
9 38733 220216
9 38757 248888
9 38757 252172
9 38769 103005
9 38769 107678
9 38770 60728
9 38770 203564
9 38797 48398
9 38797 73273
9 39007 53160
9 39007 211304
9 39031 117672
9 39031 239976
9 39071 57008
9 39071 212292
9 39158 55540
9 39158 200148
9 39199 39199
9 39199 68671
9 39223 68919
9 39277 46548
9 39277 71412
9 39319 121520
9 39455 182184
9 39486 39486
9 39486 77085
9 39511 39511
9 39511 76951
9 39515 54993
9 39515 210118
9 39539 53973
9 39539 206038
9 39542 232360
9 39579 149480
9 39579 160232
9 39603 188904
9 39603 213992
9 39610 39610
9 39610 77133
9 39635 76999
9 39637 77014
9 39666 59880
9 39666 199656
9 39695 39695
9 39695 76859
9 39723 87701
9 39723 177238
9 39725 46422
9 39785 186488
9 39785 216460
9 39793 39793
9 39793 77222
9 39815 88753
9 39815 175430
9 39821 39821
9 39821 76922
9 39849 48214
9 39849 73365
9 39858 39858
9 39858 77157
9 39877 182732
9 39967 54968
9 39967 210252
9 39991 53948
9 39991 206172
9 40475 153512
9 40475 161128
9 40499 189800
9 40499 218024
9 40506 40506
9 40506 81165
9 40531 40531
9 40531 81031
9 40562 60776
9 40562 203688
9 40598 80981
9 40626 55453
9 40626 199774
9 40711 86713
9 40711 173390
9 40717 40717
9 40717 80954
9 40741 81202
9 40745 46174
9 40745 71325
9 40754 40754
9 40754 81189
9 40773 186764
9 40837 44366
9 40837 72377
9 41183 41183
9 41183 66271
9 41311 247408
9 41311 258436
9 41339 41339
9 41339 66479
9 41375 51045
9 41375 209330
9 41406 41406
9 41406 66429
9 41431 41431
9 41431 66295
9 41437 129412
9 41462 101221
9 41462 108978
9 41595 194850
9 41595 216865
9 41679 41679
9 41679 74459
9 41687 183137
9 41687 223650
9 41722 183381
9 41722 219286
9 41807 192902
9 41807 214641
9 41835 41835
9 41835 74667
9 41871 182085
9 41871 225458
9 41927 41927
9 41927 74483
9 41933 63878
9 41933 200305
9 41934 96434
9 41934 167749
9 41945 150885
9 41945 154034
9 41958 125106
9 41958 232261
9 41961 41961
9 41961 74730
9 41969 182706
9 41969 215397
9 41970 247893
9 41970 247958
9 41976 41976
9 41976 74732
9 42079 42079
9 42079 70303
9 42271 210226
9 42302 42302
9 42302 70461
9 42319 57093
9 42319 212018
9 42327 42327
9 42327 70327
9 42422 247868
9 42422 248092
9 42426 42426
9 42426 70509
9 42453 42453
9 42453 70390
9 42470 182684
9 42470 215164
9 42482 44466
9 42482 72549
9 42575 42575
9 42575 78491
9 42583 187169
9 42583 224546
9 42618 181341
9 42618 217246
9 42707 154465
9 42707 159138
9 42730 64674
9 42730 204609
9 42738 42738
9 42738 78789
9 42767 186117
9 42767 226354
9 42779 247321
9 42779 258062
9 42798 42798
9 42798 78649
9 42823 42823
9 42823 78515
9 42827 192654
9 42827 214617
9 42829 61838
9 42829 198265
9 42830 97330
9 42841 154917
9 42841 154930
9 42854 126002
9 42854 236293
9 42857 42857
9 42857 78762
9 42865 183602
9 42866 245853
9 42866 245918
9 42872 42872
9 42872 78764
9 42891 153413
9 42891 160946
9 42894 186638
9 42894 216121
9 42922 42922
9 42922 78697
9 42930 58802
9 42930 201573
9 42949 42949
9 42949 78578
9 42953 63630
9 42953 200281
9 42978 60594
9 42978 203589
9 42992 116894
9 42992 231517
9 43103 182000
9 43103 225732
9 43215 53185
9 43215 211170
9 43323 83877
9 43323 176498
9 43351 246512
9 43351 254404
9 43374 184788
9 43374 214260
9 43386 47474
9 43386 69541
9 43407 68219
9 43415 50149
9 43415 205298
9 43450 248980
9 43450 251988
9 43498 186580
9 43498 216276
9 43599 149233
9 43599 160198
9 43611 151457
9 43611 162146
9 43635 190818
9 43635 215969
9 43819 192626
9 43819 214917
9 43847 188870
9 43847 213745
9 43875 43875
9 43875 76707
9 43881 61654
9 43881 198357
9 43882 63602
9 43882 200581
9 43911 181189
9 43911 221426
9 43946 186454
9 43946 216213
9 44111 57217
9 44111 212066
9 44119 44119
9 44119 72343
9 44303 44303
9 44303 72251
9 44311 54181
9 44311 206194
9 44346 246940
9 44346 249948
9 44359 56197
9 44359 207986
9 44373 123340
9 44373 230136
9 44390 44390
9 44390 72625
9 44394 184540
9 44559 186241
9 44559 226402
9 44619 149209
9 44619 159950
9 44658 180445
9 44658 213214
9 44683 153537
9 44683 160994
9 44714 44714
9 44714 80713
9 44770 60642
9 44770 203713
9 44807 185221
9 44807 222322
9 44842 184414
9 44842 214173
9 44867 188622
9 44867 213721
9 44869 57806
9 44869 197369
9 44873 44873
9 44873 80554
9 44897 44897
9 44897 80802
9 44931 152517
9 44931 156914
9 44962 80737
9 45271 52073
9 45271 207274
9 45306 187476
9 45306 220308
9 45343 251440
9 45343 259332
9 45371 45371
9 45371 67375
9 45391 193924
9 45405 52525
9 45405 203066
9 45429 117037
9 45429 231738
9 45430 247188
9 45430 249972
9 45434 67501
9 45463 45463
9 45463 67191
9 45494 99181
9 45494 106938
9 45517 64900
9 45517 204400
9 45542 101197
9 45542 108730
9 45627 192810
9 45627 214825
9 45655 184945
9 45655 222598
9 45659 45659
9 45659 75407
9 45678 152693
9 45678 152982
9 45683 45683
9 45683 75655
9 45689 95382
9 45690 63786
9 45690 200489
9 45711 45711
9 45711 75355
9 45719 181097
9 45719 221610
9 45754 187413
9 45754 220182
9 45782 166761
9 45802 154709
9 45802 154774
9 45839 193798
9 45839 218673
9 45867 45867
9 45867 75563
9 45901 183565
9 45901 219194
9 45925 247866
9 45925 248077
9 45926 181654
9 45926 217205
9 45930 45930
9 45930 75689
9 45932 45932
9 45932 75704
9 45937 124054
9 45937 234069
9 45959 75379
9 45965 64774
9 45965 204337
9 45966 94394
9 45966 165709
9 45977 148845
9 45977 151994
9 45990 123066
9 45990 230221
9 46001 180666
9 46001 213357
9 46002 248854
9 46002 251925
9 46008 46008
9 46008 75628
9 46022 46022
9 46022 75505
9 46025 150861
9 46025 153786
9 46049 182458
9 46050 183446
9 46050 219221
9 46056 46056
9 46056 75752
9 46064 51642
9 46064 199021
9 46167 56105
9 46167 208170
9 46202 185436
9 46202 218268
9 46359 46359
9 46390 107834
9 46413 62860
9 46413 202360
9 46437 58780
9 46437 201340
9 46438 105229
9 46438 109626
9 46615 185129
9 46663 187145
9 46663 224298
9 46675 184921
9 46675 222350
9 46698 152669
9 46698 152734
9 46739 152425
9 46739 157098
9 46770 79685
9 46790 150926
9 46790 153721
9 46818 46818
9 46818 79809
9 46855 79411
9 46897 181562
9 46897 217389
9 46898 246814
9 46898 249885
9 46921 154682
9 46921 154893
9 46945 183354
9 46945 219405
9 46946 181406
9 46952 46952
9 46952 79784
9 46979 46979
9 46979 79459
9 46981 79474
9 46985 64526
9 46985 204313
9 47010 58554
9 47010 201549
9 47044 47044
9 47044 79600
9 47072 52382
9 47072 202845
9 47183 153328
9 47183 161220
9 47219 84905
9 47219 174442
9 47226 47226
9 47226 69517
9 47303 47303
9 47303 69331
9 47383 250544
9 47383 255300
9 47431 189892
9 47431 217840
9 47437 47437
9 47437 69306
9 47445 51629
9 47465 62676
9 47465 202452
9 47495 50125
9 47495 205050
9 47526 47526
9 47526 69489
9 47557 60868
9 47557 203504
9 47631 153265
9 47631 161094
9 47643 149417
9 47667 188778
9 47667 213929
9 47691 151433
9 47691 161898
9 47722 47722
9 47722 77705
9 47730 199593
9 47842 150742
9 47842 153813
9 47879 189766
9 47879 217777
9 47883 47883
9 47883 77355
9 47907 77603
9 47913 62550
9 47914 61562
9 47914 198541
9 47941 182669
9 47970 47970
9 47970 77729
9 48006 164813
9 48065 149754
9 48065 149965
9 48096 48096
9 48096 77792
9 48151 48151
9 48151 73239
9 48199 48199
9 48199 73363
9 48391 54157
9 48391 205946
9 48422 48422
9 48422 73521
9 48453 58828
9 48453 201464
9 48651 153241
9 48651 160846
9 48738 148702
9 48738 151773
9 48899 189518
9 48899 217753
9 48905 48905
9 48905 81450
9 48929 48929
9 48929 81698
9 48961 150650
9 48961 153997
9 48992 48992
9 48992 81824
9 49279 49279
9 49279 197023
9 49533 99958
9 49533 110997
9 49653 49653
9 49653 197110
9 49823 52787
9 49823 211207
9 49851 49851
9 49851 205135
9 49910 51319
9 49910 199063
9 49914 49914
9 49914 205261
9 50077 50077
9 50077 204926
9 50094 85047
9 50094 170263
9 50105 101911
9 50105 112663
9 50335 63328
9 50335 210848
9 50422 110496
9 50422 113504
9 50645 100986
9 50645 108941
9 50719 50747
9 50719 209167
9 50839 50839
9 50839 208983
9 50846 96160
9 50846 178016
9 50870 124832
9 50870 242528
9 50930 51295
9 50930 198815
9 50973 50973
9 50973 208958
9 51001 99871
9 51001 110623
9 51093 100923
9 51093 108815
9 51121 51121
9 51121 209254
9 51390 52406
9 51390 203093
9 51503 51503
9 51503 198971
9 51573 99062
9 51573 106965
9 51613 58852
9 51613 201712
9 51637 123364
9 51637 230384
9 51638 116918
9 51638 231765
9 51863 51891
9 51863 207175
9 51898 62432
9 51898 206816
9 52025 52025
9 52025 207150
9 52145 101015
9 52145 108631
9 52533 127396
9 52533 231280
9 52565 52565
9 52565 202934
9 52646 108272
9 52646 111556
9 53041 98975
9 53041 106591
9 53154 84127
9 53154 165983
9 53311 53311
9 53311 197919
9 53407 56882
9 53407 212229
9 53565 103990
9 53565 111893
9 53717 59756
9 53717 199608
9 53942 199959
9 53946 53946
9 53946 206157
9 54073 185144
9 54129 54129
9 54129 206246
9 54165 188780
9 54165 213944
9 54454 108456
9 54454 111464
9 54677 105018
9 54677 109837
9 54962 55327
9 54962 199711
9 55061 192812
9 55061 214840
9 55447 55986
9 55447 208197
9 55605 107861
9 55701 55701
9 55701 199798
9 55729 105110
9 55729 109653
9 56113 181112
9 56113 221612
9 56597 56597
9 56597 203830
9 57439 181874
9 57439 225669
9 57467 57467
9 57467 197519
9 57503 59233
9 57503 209826
9 57534 57534
9 57534 197469
9 57559 57559
9 57559 197335
9 57565 96645
9 57565 167538
9 57590 109409
9 57590 109474
9 57709 126213
9 57709 236082
9 57721 127125
9 57721 230998
9 57743 57743
9 57743 197243
9 57774 108357
9 57774 111282
9 57785 91493
9 57785 168882
9 57813 125317
9 57813 232050
9 57830 57830
9 57830 197617
9 58098 182359
9 58098 215191
9 58217 61591
9 58217 198231
9 58281 185010
9 58281 222533
9 58282 186391
9 58282 216087
9 58309 59783
9 58309 199283
9 58313 58313
9 58313 205546
9 58337 58337
9 58337 205794
9 58399 63265
9 58399 210722
9 58430 58430
9 58430 201501
9 58455 58455
9 58455 201367
9 58461 94605
9 58461 165498
9 58486 110370
9 58486 113441
9 58550 182334
9 58550 215325
9 58581 58581
9 58581 201430
9 58639 58639
9 58639 201275
9 58669 61725
9 58669 198206
9 58670 112178
9 58670 112389
9 58709 123277
9 58709 230010
9 58729 97541
9 58765 58765
9 58765 201338
9 58773 61797
9 58773 198578
9 58821 63813
9 58821 200370
9 58907 181787
9 58907 225295
9 58994 180319
9 58994 213151
9 59022 150587
9 59022 153871
9 59050 59050
9 59050 209737
9 59058 59298
9 59058 209761
9 59177 185906
9 59177 226565
9 59178 184351
9 59178 214047
9 59209 59209
9 59209 209578
9 59269 192837
9 59269 214706
9 59270 182543
9 59270 215099
9 59451 92065
9 59451 176994
9 59454 181430
9 59454 217429
9 59479 180978
9 59479 221637
9 59502 148726
9 59502 152021
9 59566 108481
9 59566 111330
9 59691 59691
9 59691 199467
9 59725 60805
9 59725 203378
9 59750 180693
9 59750 213238
9 59814 107250
9 59814 107461
9 60074 150679
9 60074 153687
9 60297 152306
9 60297 157125
9 60431 60431
9 60431 203291
9 60439 62369
9 60439 206690
9 60501 164602
9 60679 60679
9 60679 203315
9 60685 61773
9 60685 198330
9 60710 108146
9 60710 111493
9 60713 60713
9 60713 203562
9 60970 148639
9 60970 151647
9 61193 153202
9 61193 161157
9 61499 61499
9 61499 198415
9 61557 125225
9 61557 232234
9 61558 184438
9 61558 214421
9 61622 107369
9 61622 107434
9 61670 109226
9 61670 109385
9 61741 124173
9 61741 234042
9 61753 128021
9 61753 235030
9 61862 61862
9 61862 198513
9 61967 153139
9 61967 161031
9 61995 61995
9 61995 206603
9 62065 91287
9 62065 168535
9 62105 152490
9 62105 157033
9 62129 181162
9 62249 62487
9 62249 202263
9 62345 62345
9 62345 206442
9 62518 108330
9 62518 111401
9 62535 62535
9 62535 202387
9 62566 110122
9 62566 113417
9 62630 150813
9 62630 153662
9 63025 182058
9 63025 225577
9 63534 152758
9 63534 152917
9 63782 181589
9 63782 217270
9 91318 108422
9 91318 111217
9 99229 102193
9 99229 112934
9 99316 100725
9 99316 100790
9 100245 100245
9 100245 110710
9 100273 101149
9 100273 108606
9 101269 101297
9 101269 108902
9 108059 108059
9 108059 111119


==> anc/old_pegs/Aggregator/TruncTriangle6_data/Type2.txt <==
1 4 32
2 5 5
2 12 33792
2 192 192
3 14 25
3 73 73
3 73 138
3 88 140
3 104 38912
3 196 34880
3 196 67712
3 517 545
3 552 197632
3 704 2113
3 1104 32840
3 1216 3200
3 1664 17536
3 1664 135232
4 60 60
4 77 52224
4 77 202752
4 78 17504
4 78 135552
4 89 34368
4 89 77952
4 106 106
4 106 393
4 108 108
4 108 408
4 198 209
4 204 3168
4 204 6528
4 228 2148
4 240 35200
4 240 67680
4 360 37008
4 525 181248
4 537 34305
4 554 8457
4 585 1601
4 650 19457
4 652 3105
4 680 680
4 705 705
4 712 22656
4 712 134208
4 736 51328
4 736 198720
4 1038 38400
4 1049 136448
4 1050 50184
4 1094 4241
4 1097 138240
4 1100 1128
4 1105 1105
4 1112 7200
4 1162 13440
4 1164 70784
4 1188 99456
4 1188 102464
4 1200 34828
4 1218 1218
4 1218 4289
4 1220 1220
4 1348 33160
4 1412 36932
4 1424 100360
4 1472 34952
4 1545 152576
4 1546 17417
4 1546 135178
4 1666 12353
4 1672 3081
4 1920 34826
4 1920 67593
4 2059 2059
4 2090 45120
4 2090 67200
4 2122 2185
4 2146 2433
4 2216 37056
4 2248 2248
4 2400 32976
4 2400 65732
4 3090 196680
4 3138 16584
4 3138 131272
4 5888 135180
5 61 34340
5 79 79
5 79 155
5 109 1636
5 110 101888
5 110 112640
5 121 85024
5 121 170240
5 122 50244
5 122 200848
5 124 33892
5 124 70032
5 174 19492
5 186 45440
5 186 67168
5 188 99424
5 188 102784
5 205 205
5 213 51296
5 213 199040
5 220 220
5 229 229
5 236 101440
5 242 453
5 244 244
5 248 35908
5 361 361
5 361 426
5 376 376
5 376 428
5 484 100420
5 484 100496
5 527 8219
5 617 186368
5 617 216064
5 618 17477
5 618 135314
5 620 1125
5 651 651
5 653 653
5 682 61568
5 682 198208
5 709 182336
5 709 215168
5 714 8393
5 721 35393
5 738 8641
5 740 740
5 744 3141
5 744 6290
5 824 8492
5 905 69121
5 920 101377
5 968 39042
5 968 68673
5 992 34962
5 992 67653
5 1051 1051
5 1069 119808
5 1070 17452
5 1070 135448
5 1081 34316
5 1084 103680
5 1099 1099
5 1101 1101
5 1110 197000
5 1130 48128
5 1140 1140
5 1144 33868
5 1144 69784
5 1166 1166
5 1173 35368
5 1174 37472
5 1177 1177
5 1190 4433
5 1201 1201
5 1208 38272
5 1208 70752
5 1222 39488
5 1222 76928
5 1233 22624
5 1233 134528
5 1234 51272
5 1234 198792
5 1236 34920
5 1240 1240
5 1264 1264
5 1264 4548
5 1293 54276
5 1294 168200
5 1305 99848
5 1305 110600
5 1364 4276
5 1380 104452
5 1392 98380
5 1392 98456
5 1414 4209
5 1417 136336
5 1420 39176
5 1420 68648
5 1425 1425
5 1432 5220
5 1432 5520
5 1444 35096
5 1444 67628
5 1448 1448
5 1473 1473
5 1473 4322
5 1488 1488
5 1488 4324
5 1504 35984
5 1547 1547
5 1547 12299
5 1578 62464
5 1578 202240
5 1617 33353
5 1634 12673
5 1673 1673
5 1682 51209
5 1682 198666
5 1704 54400
5 1729 150656
5 1730 18505
5 1732 2153
5 1736 1736
5 1736 12488
5 1760 1760
5 1801 45066
5 1801 67081
5 1888 32922
5 1888 65613
5 1921 1921
5 1928 136260
5 1936 12388
5 1952 50320
5 1952 200772
5 2063 50816
5 2063 208960
5 2094 2094
5 2094 2329
5 2119 2195
5 2137 19616
5 2137 137536
5 2138 200896
5 2162 49348
5 2162 196816
5 2168 2168
5 2226 41408
5 2226 66272
5 2249 3776
5 2249 14528
5 2252 71872
5 2345 83076
5 2345 168016
5 2348 37200
5 2348 66724
5 2401 2401
5 2408 68740
5 2416 2468
5 2571 18049
5 2697 3713
5 2760 6338
5 2945 68225
5 3083 22144
5 3083 144448
5 3086 135496
5 3097 34440
5 3114 3114
5 3114 6409
5 3139 3139
5 3139 6275
5 3146 7808
5 3170 44096
5 3170 72320
5 3184 32972
5 3184 65752
5 3206 6225
5 3210 19592
5 3210 137288
5 3217 3217
5 3248 34240
5 3280 6340
5 3368 36952
5 3393 41160
5 3393 66248
5 3396 39044
5 3457 20676
5 3457 132304
5 3458 84104
5 3458 165960
5 3464 6248
5 3488 3488
5 3488 6496
5 4649 214024
5 4650 136210
5 4712 55304
5 4741 180296
5 4753 39425
5 4770 9537
5 4776 7173
5 4801 6721
5 4816 38977
5 4816 68738
5 4936 134156
5 4960 198668
5 5190 132488
5 5201 37448
5 5296 5296
5 5412 102412
5 5650 135720
5 5761 148616
5 5761 151624
5 5762 22537
5 5762 134154
5 6016 6016
5 6016 13408
5 6666 21633
5 6666 136258
5 6786 11329
5 7040 35906
5 7040 71809
5 8746 198145
5 9858 135745
5 16526 137473
5 16537 79873
5 16624 67729
5 16808 38929
5 17422 17450
5 17422 135433
5 17433 34314
5 17433 77833
5 17520 32846
5 17520 65689
5 17542 135249
5 17553 17553
5 17584 34688
5 17584 77920
5 17704 36889
5 17796 35081
5 17796 67626
5 17824 17824
5 17824 135520
5 18848 34897
5 19744 32857
5 19744 65678
5 20656 68625
5 21552 36878
5 21764 45068
5 25609 29697
5 32924 32924
5 32980 35168
5 32980 68000
5 33100 37252
5 33128 33128
5 33220 33220
5 33220 65776
5 33820 33820
5 35112 36976
6 95 50784
6 95 209280
6 123 123
6 123 399
6 125 125
6 190 190
6 190 349
6 215 215
6 221 36448
6 238 473
6 245 35428
6 246 100960
6 246 108928
6 249 249
6 365 117764
6 365 235536
6 366 83044
6 377 99908
6 377 110736
6 378 69156
6 380 101412
6 380 104720
6 486 497
6 492 39312
6 492 68708
6 591 18017
6 591 143746
6 619 619
6 619 8587
6 621 621
6 655 181824
6 655 225408
6 667 52737
6 686 686
6 711 8403
6 717 3681
6 717 14722
6 729 150624
6 729 153984
6 730 52289
6 730 202882
6 745 745
6 753 182656
6 753 215136
6 754 51269
6 754 198802
6 756 34917
6 760 760
6 760 8652
6 797 8254
6 826 198180
6 873 45202
6 873 67141
6 888 99397
6 888 102546
6 921 921
6 937 184464
6 937 214084
6 938 84997
6 938 170002
6 940 68645
6 952 53648
6 952 197732
6 965 43394
6 965 68193
6 969 969
6 984 8428
6 993 993
6 1000 55440
6 1000 199748
6 1008 8676
6 1055 54816
6 1071 4379
6 1086 1086
6 1103 56832
6 1103 211968
6 1115 50760
6 1117 34408
6 1117 78216
6 1134 1134
6 1141 33388
6 1142 104992
6 1145 1145
6 1145 4494
6 1179 22112
6 1179 144768
6 1181 54368
6 1181 202112
6 1182 52264
6 1182 203016
6 1206 51244
6 1206 198936
6 1210 1210
6 1210 4429
6 1229 56384
6 1230 19560
6 1230 137608
6 1235 1235
6 1235 4295
6 1237 1237
6 1237 4310
6 1241 36424
6 1241 80008
6 1242 7776
6 1242 15744
6 1244 73088
6 1254 18540
6 1266 44416
6 1266 72288
6 1295 4155
6 1310 4157
6 1325 45336
6 1325 67116
6 1326 103940
6 1338 115724
6 1338 233496
6 1365 98920
6 1365 106888
6 1366 39460
6 1369 1369
6 1385 171024
6 1388 66668
6 1393 1393
6 1400 40208
6 1400 72740
6 1421 1421
6 1430 231688
6 1436 1436
6 1445 1445
6 1460 1460
6 1460 4468
6 1464 101388
6 1464 104472
6 1477 55364
6 1477 199824
6 1478 84072
6 1478 166280
6 1484 1484
6 1484 4344
6 1489 100936
6 1489 108680
6 1490 6756
6 1492 39012
6 1492 69008
6 1506 1506
6 1506 4577
6 1508 1508
6 1508 4592
6 1512 39064
6 1551 185856
6 1551 226304
6 1563 50697
6 1563 208906
6 1582 1582
6 1582 12569
6 1607 12435
6 1611 17993
6 1613 1641
6 1625 154656
6 1625 154880
6 1650 49229
6 1650 196762
6 1656 1656
6 1675 160896
6 1677 218240
6 1678 19497
6 1678 137482
6 1683 1683
6 1689 36361
6 1690 136800
6 1706 1706
6 1713 35341
6 1714 58752
6 1714 201312
6 1731 1731
6 1733 1733
6 1737 3657
6 1737 14474
6 1738 31872
6 1738 138816
6 1762 60544
6 1762 203328
6 1764 117888
6 1764 235584
6 1776 34893
6 1817 1817
6 1817 12334
6 1833 185360
6 1833 218116
6 1834 82957
6 1834 167962
6 1848 54544
6 1861 41354
6 1861 66153
6 1889 1889
6 1896 203780
6 1904 12708
6 1925 184388
6 1925 214160
6 1932 12408
6 1937 100873
6 1938 135780
6 1954 12641
6 1956 1956
6 1960 38938
6 1960 68621
6 1985 68169
6 2000 100425
6 2095 18084
6 2107 83616
6 2107 176448
6 2110 50340
6 2110 201040
6 2135 49888
6 2135 205248
6 2139 2191
6 2141 2141
6 2158 17636
6 2158 135632
6 2163 2163
6 2169 34500
6 2170 69280
6 2172 104768
6 2222 100032
6 2230 2230
6 2234 52356
6 2254 2254
6 2254 2265
6 2281 85184
6 2282 19652
6 2282 137424
6 2296 39360
6 2347 2347
6 2349 2349
6 2364 2364
6 2405 116868
6 2405 231504
6 2410 2473
6 2412 2488
6 2418 68260
6 2536 2536
6 2603 192576
6 2603 214656
6 2606 17573
6 2635 10379
6 2659 10627
6 2707 51841
6 2729 184512
6 2730 19589
6 2730 137298
6 2761 2761
6 2792 55488
6 2841 99969
6 2913 41170
6 2913 66245
6 2953 148676
6 2977 180432
6 2977 213188
6 2980 67749
6 2984 10600
6 3087 3087
6 3087 6171
6 3130 50316
6 3130 200792
6 3143 55936
6 3143 207936
6 3150 6297
6 3155 49864
6 3155 205000
6 3157 33512
6 3157 74184
6 3158 39584
6 3161 3161
6 3161 6286
6 3174 3174
6 3174 6545
6 3178 17612
6 3178 135384
6 3185 3185
6 3192 40256
6 3211 6219
6 3219 21216
6 3219 140736
6 3221 198080
6 3226 6221
6 3242 71360
6 3250 3250
6 3250 6469
6 3270 18664
6 3270 133576
6 3281 35528
6 3281 75976
6 3282 6880
6 3298 3298
6 3298 6593
6 3339 83592
6 3341 45384
6 3342 38532
6 3353 21668
6 3353 136528
6 3369 3369
6 3369 6442
6 3384 3384
6 3384 6444
6 3398 6321
6 3401 23684
6 3409 3409
6 3409 6310
6 3425 88196
6 3425 166992
6 3426 82124
6 3426 164056
6 3428 65772
6 3432 6568
6 3440 36176
6 3440 71844
6 3459 3459
6 3459 6243
6 3461 3461
6 3461 6258
6 3465 47176
6 3465 69256
6 3466 5828
6 3468 70864
6 3474 6245
6 3476 6260
6 3490 42192
6 3490 70340
6 3492 99536
6 3504 100440
6 3504 100492
6 3524 3524
6 3524 6384
6 3552 35032
6 3552 67788
6 3626 17549
6 3626 135258
6 3651 17097
6 3722 3722
6 3722 14409
6 3729 35465
6 3746 14657
6 3936 202884
6 4000 67725
6 4623 144642
6 4651 9483
6 4685 183304
6 4685 219144
6 4697 38465
6 4697 78978
6 4698 134696
6 4709 247816
6 4714 9609
6 4721 37445
6 4722 199208
6 4743 9299
6 4747 24065
6 4749 7713
6 4750 94344
6 4750 165448
6 4761 148584
6 4761 151944
6 4762 56321
6 4762 203778
6 4785 180616
6 4806 9425
6 4809 150600
6 4809 153736
6 4810 23617
6 4817 4817
6 4824 22920
6 4833 182408
6 4833 215112
6 4834 22597
6 4834 134290
6 4840 9672
6 4848 51592
6 4848 198760
6 4906 198156
6 4920 103442
6 4933 182284
6 4945 102977
6 4962 9633
6 4968 38034
6 4968 70725
6 5032 53400
6 5032 197708
6 5040 9572
6 5060 36226
6 5060 71777
6 5064 5064
6 5088 5088
6 5088 9696
6 5174 102952
6 5191 5267
6 5197 5736
6 5206 5269
6 5209 23592
6 5222 104968
6 5222 109576
6 5233 167176
6 5234 53324
6 5240 5240
6 5240 5516
6 5286 22572
6 5286 134424
6 5297 39436
6 5360 38988
6 5360 68760
6 5488 5488
6 5488 5540
6 5705 154632
6 5713 5713
6 5730 20557
6 5730 132250
6 5763 5763
6 5763 13379
6 5769 7689
6 5770 29832
6 5770 136776
6 5778 5778
6 5778 13381
6 5794 58504
6 5794 201288
6 5826 5826
6 5984 5984
6 5984 13728
6 6017 44042
6 6017 72201
6 6080 71753
6 6667 6667
6 6667 11275
6 6698 61512
6 6698 198280
6 6737 37569
6 6754 11649
6 6787 23169
6 6793 6793
6 6802 55425
6 6802 199746
6 6849 149704
6 6850 22721
6 6921 46146
6 6921 71297
6 7008 34002
6 7008 69829
6 7041 7041
6 7048 20696
6 7056 11364
6 7072 49368
6 7072 196812
6 7182 7193
6 7206 7441
6 7210 136280
6 7217 7217
6 7235 21192
6 7238 39560
6 7249 134472
6 7280 7556
6 7330 7489
6 7464 7464
6 7520 71820
6 7746 20681
6 7810 135880
6 7937 7937
6 7968 50264
6 8719 181761
6 8905 134721
6 8930 199233
6 9739 153089
6 9802 138753
6 9826 203265
6 9866 150537
6 9928 23682
6 9952 52354
6 9952 202817
6 10049 197193
6 10114 182282
6 10114 215049
6 11841 131785
6 13857 135693
6 13890 13953
6 14016 14016
6 16505 77969
6 16570 202769
6 16572 71953
6 16590 131289
6 16597 76161
6 16601 16601
6 16632 39808
6 16632 76896
6 16781 47361
6 16796 104705
6 16844 39297
6 16844 68706
6 16868 35217
6 16872 16872
6 16872 131560
6 17066 137235
6 17423 17423
6 17423 135195
6 17454 112128
6 17465 95264
6 17465 169728
6 17466 50190
6 17466 200729
6 17468 69913
6 17493 33386
6 17493 74121
6 17497 17497
6 17521 17521
6 17528 40704
6 17528 80928
6 17557 61536
6 17557 198528
6 17558 51242
6 17558 198921
6 17564 17564
6 17564 135260
6 17586 17586
6 17586 135493
6 17588 17588
6 17592 35854
6 17592 71705
6 17606 133513
6 17617 75913
6 17677 45321
6 17677 67114
6 17689 29732
6 17692 102665
6 17705 17705
6 17720 17720
6 17720 135468
6 17764 65646
6 17776 79908
6 17797 17797
6 17797 135282
6 17804 46148
6 17812 135284
6 17828 99984
6 17828 110660
6 17840 100366
6 17840 100377
6 17888 34969
6 18065 35339
6 18082 143681
6 18312 68619
6 18336 34843
6 18336 67599
6 18521 78017
6 18610 198737
6 18729 45137
6 18744 102481
6 18792 37073
6 18792 66758
6 18821 43329
6 18825 18825
6 18856 37584
6 18856 74948
6 19481 29856
6 19481 137024
6 19506 49294
6 19506 196697
6 19512 19512
6 19512 137484
6 19632 34958
6 19632 67673
6 19717 41289
6 19717 66218
6 19745 19745
6 19752 78980
6 19760 137508
6 19841 43081
6 20537 78865
6 20572 132252
6 20600 37958
6 20600 70801
6 20622 20622
6 20622 132185
6 20629 77057
6 20633 20633
6 20633 132174
6 20650 138257
6 20664 37768
6 20692 39010
6 20692 68993
6 20720 20720
6 20720 132548
6 20812 44044
6 20848 99473
6 20876 40193
6 20900 36113
6 20904 132456
6 21525 37418
6 21526 45608
6 21553 21553
6 21616 136580
6 21638 22570
6 21638 134409
6 21649 39434
6 21649 76809
6 21666 21666
6 21666 136513
6 21777 21777
6 21808 34584
6 21808 77868
6 21892 21892
6 21892 136304
6 21920 35865
6 22304 208908
6 22553 38530
6 22553 78913
6 22640 37062
6 22640 66769
6 22662 134225
6 22673 22673
6 22704 33736
6 22704 73960
6 22824 37969
6 22916 36161
6 22916 71842
6 22944 22944
6 22944 134496
6 23569 23569
6 23812 34121
6 23840 23840
6 23840 138528
6 24969 63489
6 25056 51345
6 25611 135691
6 25642 79361
6 25698 136065
6 25734 45633
6 25737 25737
6 25865 61449
6 25865 198154
6 25952 49305
6 25952 196686
6 25985 25985
6 26016 34450
6 26016 77893
6 27657 28745
6 27682 78465
6 28714 152593
6 29088 52241
6 29730 136961
6 29984 50201
6 29984 200718
6 32861 52512
6 32861 203040
6 32862 50288
6 32862 201092
6 32890 32890
6 32890 65933
6 32892 32892
6 32892 65948
6 32926 34656
6 32926 78240
6 32982 32982
6 32982 65749
6 32988 35952
6 32988 72068
6 33012 34932
6 33016 33016
6 33101 33101
6 33101 65722
6 33116 33116
6 33116 65724
6 33132 104496
6 33144 102548
6 33166 33166
6 33166 65657
6 33196 68660
6 33236 100464
6 33236 100740
6 33264 33264
6 33264 66020
6 33369 34385
6 33436 35889
6 33464 33464
6 33489 33489
6 33520 51616
6 33520 199008
6 33640 37014
6 33640 66645
6 33673 33673
6 33732 67697
6 33760 33760
6 33760 74208
6 33821 34360
6 33884 33912
6 33884 70028
6 33906 196764
6 33948 38240
6 33948 71072
6 33972 102752
6 34004 34004
6 34032 34908
6 34032 67740
6 34090 167964
6 34092 37148
6 34117 41356
6 34132 98424
6 34132 98700
6 34152 39984
6 34188 34188
6 34188 69752
6 34196 37220
6 34212 34212
6 34212 70000
6 34216 38940
6 34244 39236
6 34244 68784
6 34329 152864
6 34569 34569
6 34569 77866
6 34600 54320
6 34692 83120
6 34692 168260
6 34874 45408
6 34874 67488
6 34902 49392
6 34902 197060
6 34930 34930
6 34930 67973
6 35000 37344
6 35085 50564
6 35085 200816
6 35114 35114
6 35114 67881
6 35116 35116
6 35116 67896
6 35141 35141
6 35141 67762
6 35148 36228
6 35156 67764
6 35184 98516
6 35240 35240
6 35593 67217
6 35713 35713
6 35862 37792
6 36102 71729
6 36108 37196
6 36108 66744
6 36136 36136
6 36609 36609
6 36893 50472
6 36922 36922
6 36924 36924
6 36949 36949
6 36980 100648
6 37044 38964
6 37133 37133
6 37224 38036
6 37401 38417
6 37521 37521
6 37552 196968
6 37938 197660
6 38149 42252
7 127 118304
7 127 243968
7 191 52772
7 253 117856
7 253 235904
7 254 52324
7 254 203152
7 367 367
7 367 443
7 493 493
7 501 116836
7 501 231824
7 508 508
7 623 249344
7 623 260096
7 635 50757
7 635 209042
7 637 34405
7 699 192896
7 699 214624
7 702 52261
7 727 51809
7 727 207234
7 731 731
7 731 8399
7 733 733
7 733 8414
7 749 248896
7 749 252032
7 750 19557
7 750 137618
7 755 755
7 755 8647
7 761 36421
7 762 63872
7 762 200288
7 764 121216
7 799 181796
7 861 99937
7 861 110978
7 889 889
7 889 8622
7 911 85537
7 911 178434
7 925 181348
7 925 217488
7 939 939
7 939 8555
7 941 941
7 954 8557
7 956 956
7 973 183364
7 973 219280
7 981 8438
7 985 101953
7 985 112770
7 986 134756
7 997 247876
7 997 247952
7 1002 8681
7 1004 1004
7 1004 8696
7 1009 100933
7 1009 108690
7 1010 199268
7 1087 50732
7 1087 209176
7 1135 18028
7 1147 89632
7 1147 179456
7 1150 50284
7 1183 1183
7 1183 4191
7 1207 1207
7 1231 4315
7 1239 55904
7 1239 208256
7 1246 1246
7 1246 4317
7 1270 1270
7 1270 4565
7 1274 52300
7 1274 202904
7 1311 116264
7 1311 241928
7 1339 1339
7 1341 4414
7 1373 56356
7 1373 204048
7 1389 1389
7 1389 4538
7 1404 1404
7 1423 54852
7 1435 118280
7 1437 101928
7 1437 112904
7 1438 38500
7 1438 79248
7 1461 100908
7 1462 103012
7 1465 4462
7 1479 1479
7 1479 4339
7 1485 47496
7 1485 69224
7 1486 40516
7 1494 4341
7 1497 23652
7 1509 68204
7 1510 105028
7 1510 109712
7 1521 88164
7 1522 116812
7 1522 231576
7 1524 100460
7 1528 4588
7 1583 17965
7 1595 193792
7 1595 218656
7 1623 49769
7 1623 205194
7 1627 12431
7 1629 1629
7 1643 195584
7 1643 220672
7 1645 252928
7 1646 17517
7 1646 135578
7 1651 1651
7 1657 34381
7 1657 77978
7 1658 204320
7 1679 1679
7 1687 184928
7 1687 222592
7 1694 12381
7 1718 1718
7 1721 185728
7 1721 218208
7 1722 52237
7 1722 202778
7 1735 186944
7 1735 224384
7 1742 1742
7 1747 51785
7 1749 35433
7 1753 1753
7 1753 12494
7 1766 1766
7 1766 12753
7 1769 220224
7 1770 19533
7 1770 137370
7 1777 1777
7 1777 12742
7 1784 56704
7 1807 83497
7 1807 176394
7 1819 153124
7 1821 218384
7 1835 1835
7 1835 12587
7 1837 1837
7 1850 12589
7 1869 187396
7 1877 12470
7 1881 99913
7 1893 248848
7 1893 251908
7 1900 12728
7 1905 98893
7 1905 106650
7 1906 203300
7 1927 12403
7 1933 47370
7 1933 69161
7 1934 169540
7 1945 152676
7 1945 152976
7 1946 117769
7 1957 68141
7 1961 1961
7 1970 116749
7 1970 231450
7 1976 1976
7 1993 154692
7 1993 154768
7 1994 85065
7 2001 2001
7 2017 183440
7 2017 219204
7 2018 84045
7 2018 166042
7 2020 67693
7 2024 2024
7 2024 12776
7 2032 52624
7 2032 202852
7 2111 2111
7 2143 52896
7 2159 2159
7 2159 2459
7 2167 117408
7 2167 239936
7 2174 2461
7 2231 51876
7 2235 2235
7 2255 20192
7 2255 145856
7 2269 203200
7 2283 2507
7 2298 2298
7 2298 2509
7 2351 116356
7 2351 241744
7 2365 100004
7 2407 2483
7 2413 67300
7 2414 102020
7 2425 85156
7 2425 170320
7 2426 115908
7 2537 47312
7 2537 69316
7 2670 10649
7 2675 49861
7 2675 205010
7 2681 2681
7 2703 20129
7 2703 145730
7 2715 149216
7 2731 2731
7 2739 188864
7 2739 213728
7 2742 51365
7 2746 10573
7 2763 151232
7 2763 161984
7 2765 219328
7 2794 2794
7 2794 10697
7 2859 83589
7 2859 176210
7 2861 67237
7 2873 184656
7 2873 214180
7 2905 10414
7 2921 216196
7 2929 10662
7 2955 10347
7 2957 10362
7 2979 10595
7 2985 69253
7 2986 198340
7 3000 104530
7 3048 39122
7 3103 50856
7 3103 209224
7 3131 3131
7 3131 6415
7 3151 18152
7 3151 143816
7 3163 24224
7 3163 146752
7 3165 204096
7 3175 17132
7 3187 88736
7 3187 175424
7 3189 232768
7 3190 49388
7 3194 3194
7 3194 6541
7 3215 54976
7 3223 3223
7 3223 6231
7 3227 52872
7 3227 211016
7 3230 79296
7 3254 107968
7 3271 3271
7 3271 6355
7 3286 3286
7 3286 6357
7 3314 51404
7 3314 198872
7 3355 3355
7 3357 3357
7 3357 6206
7 3371 87684
7 3374 83116
7 3385 99980
7 3386 46416
7 3386 71332
7 3399 82664
7 3399 172488
7 3405 3405
7 3405 6330
7 3411 23204
7 3413 55460
7 3413 200016
7 3429 3429
7 3429 6578
7 3433 67276
7 3434 73348
7 3442 6565
7 3444 3444
7 3463 53956
7 3463 206032
7 3470 3470
7 3470 6265
7 3475 117384
7 3475 239688
7 3477 101032
7 3477 108872
7 3478 37604
7 3481 6254
7 3494 3494
7 3494 6513
7 3498 85132
7 3498 170072
7 3525 43464
7 3525 68328
7 3526 39620
7 3537 22756
7 3537 134608
7 3568 3568
7 3568 6628
7 3599 18089
7 3599 143690
7 3627 3627
7 3627 14603
7 3659 155264
7 3659 162880
7 3683 191552
7 3683 219776
7 3686 16621
7 3690 3690
7 3690 14729
7 3697 33485
7 3697 73946
7 3698 203424
7 3719 14419
7 3723 20105
7 3723 145482
7 3737 153024
7 3761 181696
7 3762 51341
7 3782 14545
7 3793 3793
7 3810 18637
7 3810 133338
7 3824 52672
7 3881 45146
7 3881 67213
7 3882 202372
7 3909 186500
7 3921 99017
7 3938 14753
7 3971 84617
7 3973 68265
7 3977 3977
7 3977 14442
7 4001 4001
7 4001 14690
7 4008 54480
7 4016 14692
7 4033 150736
7 4033 153796
7 4064 4064
7 4064 14816
7 4655 247304
7 4655 258056
7 4667 54789
7 4687 4687
7 4687 9371
7 4695 182824
7 4711 9619
7 4715 22085
7 4715 144530
7 4717 5733
7 4718 129032
7 4718 232968
7 4729 186632
7 4729 216104
7 4730 54341
7 4730 201874
7 4763 4763
7 4763 9295
7 4779 214600
7 4782 23589
7 4794 61832
7 4794 198248
7 4807 23137
7 4807 142722
7 4811 4811
7 4811 9419
7 4813 4813
7 4813 9434
7 4821 182376
7 4821 215432
7 4822 55393
7 4822 200066
7 4826 4826
7 4835 4835
7 4835 9667
7 4837 4837
7 4841 7749
7 4841 15506
7 4842 63624
7 4842 200264
7 4850 4850
7 4850 9669
7 4852 4852
7 4856 72850
7 4879 181772
7 4891 120321
7 4893 111874
7 4921 9518
7 4935 9395
7 4941 46466
7 4941 71265
7 4953 150572
7 4969 4969
7 4969 9642
7 4977 182552
7 4977 215084
7 5005 181324
7 5005 217240
7 5013 9334
7 5018 132716
7 5029 245836
7 5029 245912
7 5034 5034
7 5034 9577
7 5036 9592
7 5041 104965
7 5042 197228
7 5061 5061
7 5061 9458
7 5065 48258
7 5065 73281
7 5089 44178
7 5089 72261
7 5092 116888
7 5092 231500
7 5207 53864
7 5213 5213
7 5213 5278
7 5230 21612
7 5237 5237
7 5241 38476
7 5242 48392
7 5242 73256
7 5287 5459
7 5302 5302
7 5302 5461
7 5306 56332
7 5306 203800
7 5319 55880
7 5333 39528
7 5333 77192
7 5477 120844
7 5477 232472
7 5484 5484
7 5489 102988
7 5490 44312
7 5490 72236
7 5604 71788
7 5703 21097
7 5703 140682
7 5707 5707
7 5709 5709
7 5731 5731
7 5731 13699
7 5738 64520
7 5738 204296
7 5746 5746
7 5746 13701
7 5767 184904
7 5767 222344
7 5774 5774
7 5779 55817
7 5779 207882
7 5785 5785
7 5798 5798
7 5798 13649
7 5802 23565
7 5809 5809
7 5827 23113
7 5829 6761
7 5830 93320
7 5830 170568
7 5841 150920
7 5841 153704
7 5842 55369
7 5872 5872
7 5872 13764
7 5937 102925
7 5957 5957
7 5957 13490
7 5961 71241
7 5985 42138
7 5985 70221
7 5986 203276
7 6025 152652
7 6025 152728
7 6033 6033
7 6033 13414
7 6049 181400
7 6049 217164
7 6050 88077
7 6050 166938
7 6056 6056
7 6056 13672
7 6081 6081
7 6081 13538
7 6112 52376
7 6112 202828
7 6671 181896
7 6671 225352
7 6683 54913
7 6683 209986
7 6702 6702
7 6702 11545
7 6727 11411
7 6731 22209
7 6731 144578
7 6745 153928
7 6755 21189
7 6755 140498
7 6770 53445
7 6770 197842
7 6795 149192
7 6795 159944
7 6803 6803
7 6810 29128
7 6819 188616
7 6819 213704
7 6822 22693
7 6826 6826
7 6826 11593
7 6833 39557
7 6834 57800
7 6834 197352
7 6851 6851
7 6851 11459
7 6853 6853
7 6882 59592
7 6882 199368
7 6937 11310
7 6953 184408
7 6953 214156
7 6981 42434
7 6985 6985
7 7009 7009
7 7009 11682
7 7016 55384
7 7045 180428
7 7045 213208
7 7058 131820
7 7074 11617
7 7076 7076
7 7080 40018
7 7183 144712
7 7226 7226
7 7226 7437
7 7251 7251
7 7253 7318
7 7270 20716
7 7281 37580
7 7282 72360
7 7346 55436
7 7461 7461
7 7465 71308
7 7524 7524
7 7691 153224
7 7691 160840
7 7699 7699
7 7722 7722
7 7722 15625
7 7730 58696
7 7747 7747
7 7747 15491
7 7778 60488
7 7778 203400
7 7814 15441
7 7825 7825
7 7842 22669
7 7842 134234
7 7941 214104
7 7970 15649
7 8001 70345
7 8065 148696
7 8065 151756
7 8096 8096
7 8096 15712
7 8811 216577
7 8903 182849
7 8937 186498
7 8937 216129
7 8938 150597
7 8938 153746
7 9185 182418
7 9185 215109
7 9188 198757
7 9192 9192
7 9799 186881
7 9811 180809
7 9833 187394
7 9833 220161
7 9834 148557
7 9834 151706
7 9867 9867
7 9897 134669
7 9898 62594
7 9898 202305
7 9925 186433
7 9925 216194
7 9930 13001
7 9937 166473
7 9954 13249
7 9960 22682
7 9995 192522
7 9995 214537
7 10057 154629
7 10057 154642
7 10082 180378
7 10082 213069
7 10088 10088
7 10115 10115
7 10121 200201
7 10122 136773
7 10145 199181
7 10146 58514
7 10146 201285
7 10208 51354
7 10208 198733
7 10827 151169
7 10851 215681
7 11787 149129
7 11873 183362
7 11873 219265
7 11938 201409
7 11970 15041
7 12161 199305
7 13891 152137
7 13897 13897
7 13897 13962
7 13921 13921
7 13921 14210
7 13986 14145
7 14017 137801
7 15937 15937
7 16543 211201
7 16605 60512
7 16605 203648
7 16606 52322
7 16606 203137
7 16630 199057
7 16634 16634
7 16634 131533
7 16636 16636
7 16749 45457
7 16825 112657
7 16845 16845
7 16845 131322
7 16860 131324
7 16876 105104
7 16876 109636
7 17039 145667
7 17113 36419
7 17113 80003
7 17130 139721
7 17137 75923
7 17321 47123
7 17336 104467
7 17384 39059
7 17384 68679
7 17439 50730
7 17439 209161
7 17467 17467
7 17469 17469
7 17501 64544
7 17501 204544
7 17525 129056
7 17525 233216
7 17526 49262
7 17532 17532
7 17559 17559
7 17559 135255
7 17565 36394
7 17565 80137
7 17566 46688
7 17582 17582
7 17589 35374
7 17590 108416
7 17590 111200
7 17593 17593
7 17593 135502
7 17614 48704
7 17614 81536
7 17625 31840
7 17625 139136
7 17628 72073
7 17650 198809
7 17652 34926
7 17652 67993
7 17656 17656
7 17656 135628
7 17693 17693
7 17693 135230
7 17709 128004
7 17709 235024
7 17710 82990
7 17721 99854
7 17722 79396
7 17749 63524
7 17765 17765
7 17765 135602
7 17813 100906
7 17813 108809
7 17814 45668
7 17836 68654
7 17841 17841
7 17848 38800
7 17848 78948
7 17861 43401
7 17865 17865
7 17935 17963
7 17935 143627
7 18009 34379
7 18009 77963
7 18033 33359
7 18033 73883
7 18055 143443
7 18059 145419
7 18073 153472
7 18073 160864
7 18074 52235
7 18097 182144
7 18097 225376
7 18098 51215
7 18098 198683
7 18104 18104
7 18104 143692
7 18122 19531
7 18146 133275
7 18217 45083
7 18217 67087
7 18232 102427
7 18309 43275
7 18309 68139
7 18313 18313
7 18337 18337
7 18337 143714
7 18344 54928
7 18344 209988
7 18352 143716
7 18491 208977
7 18554 50374
7 18554 200913
7 18556 70097
7 18583 207169
7 18587 18587
7 18606 137553
7 18618 46016
7 18618 75488
7 18652 133340
7 18680 36038
7 18680 71889
7 18717 110913
7 18765 45505
7 18765 67298
7 18789 41425
7 18793 18793
7 18829 58564
7 18829 201424
7 18858 133481
7 18860 18860
7 19337 69251
7 19361 43091
7 19479 49834
7 19479 205129
7 19485 19485
7 19485 137246
7 19507 19507
7 19513 34446
7 19513 77913
7 19514 79520
7 19576 69849
7 19598 19598
7 19598 137305
7 19603 206921
7 19605 35498
7 19605 76105
7 19609 19609
7 19609 137294
7 19633 19633
7 19640 38848
7 19665 30944
7 19665 135104
7 19668 68041
7 19696 19696
7 19696 137668
7 19725 62596
7 19733 137270
7 19749 127108
7 19749 230992
7 19762 78500
7 19824 98521
7 19849 29892
7 19849 136912
7 19852 39241
7 19874 165977
7 19876 35161
7 19876 67758
7 19880 19880
7 19880 137576
7 19888 78052
7 19905 19905
7 19936 36560
7 19936 80068
7 20257 41051
7 20257 66191
7 20573 38498
7 20573 79233
7 20574 44584
7 20590 20590
7 20597 75153
7 20601 20601
7 20623 146689
7 20637 58472
7 20637 201608
7 20638 56354
7 20638 204033
7 20662 199953
7 20666 20666
7 20666 132429
7 20668 20668
7 20668 132444
7 20686 23650
7 20693 20693
7 20693 132310
7 20697 40514
7 20700 72584
7 20721 76945
7 20724 101256
7 20724 108648
7 20781 46353
7 20821 107905
7 20877 20877
7 20877 132218
7 20892 132220
7 20908 103064
7 20908 107596
7 20948 43116
7 20964 20964
7 21112 140684
7 21145 40451
7 21145 80899
7 21162 21162
7 21162 140617
7 21169 76819
7 21232 38983
7 21232 68755
7 21352 207884
7 21416 39955
7 21557 231176
7 21589 21589
7 21589 136342
7 21617 37454
7 21639 21639
7 21639 136275
7 21646 46664
7 21646 79496
7 21654 21654
7 21654 136277
7 21657 29800
7 21657 137096
7 21660 72969
7 21670 108168
7 21670 111176
7 21681 94312
7 21681 165768
7 21682 55310
7 21682 199705
7 21688 21688
7 21688 136524
7 21713 21713
7 21744 36744
7 21744 79976
7 21781 61484
7 21781 198424
7 21812 21812
7 21860 21860
7 21893 44297
7 21893 72234
7 21905 28780
7 21928 38552
7 21936 21936
7 21936 136548
7 22065 37391
7 22066 209448
7 22128 66715
7 22154 23563
7 22161 22161
7 22168 22408
7 22178 22543
7 22178 134171
7 22192 51080
7 22277 192524
7 22289 102923
7 22432 22432
7 22432 144736
7 22585 91304
7 22585 168776
7 22586 54406
7 22586 201809
7 22613 37602
7 22613 75201
7 22641 22641
7 22648 39752
7 22663 142657
7 22667 22667
7 22677 57576
7 22677 197576
7 22678 55458
7 22678 200001
7 22698 45768
7 22698 75464
7 22706 22706
7 22706 134469
7 22708 22708
7 22712 72785
7 22737 76993
7 22797 46401
7 22797 71330
7 22825 22825
7 22884 69862
7 22896 75948
7 22917 22917
7 22917 134258
7 22921 73346
7 22924 70360
7 22932 134260
7 22945 44113
7 22948 99032
7 22948 106700
7 22960 101457
7 23185 39555
7 23456 35923
7 23456 71815
7 23574 197961
7 23602 23602
7 23602 138501
7 23608 70745
7 23697 28904
7 23697 133064
7 23728 23728
7 23728 138564
7 23813 23813
7 23813 138290
7 23841 70286
7 23844 99928
7 23856 99417
7 23937 23937
7 23968 78028
7 24352 33883
7 24731 227329
7 24781 31105
7 24782 44609
7 24818 215185
7 24937 61585
7 25002 186385
7 25004 55569
7 25029 59777
7 25033 25033
7 25064 39570
7 25064 76869
7 25615 62977
7 25627 181770
7 25627 225289
7 25646 135961
7 25671 135827
7 25677 29065
7 25677 132714
7 25678 48641
7 25689 31777
7 25702 113153
7 25705 25705
7 25714 180302
7 25714 213145
7 25741 62529
7 25741 202370
7 25742 150570
7 25742 153865
7 25747 25747
7 25753 96265
7 25770 136009
7 25778 42882
7 25778 78433
7 25801 30857
7 25801 134730
7 25840 84121
7 25881 135726
7 25897 95237
7 25897 169490
7 25898 184345
7 25898 214030
7 25900 53529
7 25925 57737
7 25925 197226
7 25929 25929
7 25953 25953
7 25960 40466
7 25960 80901
7 25968 136100
7 25989 61509
7 25989 198290
7 25990 182537
7 25990 215082
7 25996 25996
7 25996 135800
7 26018 26018
7 26018 136033
7 26020 26020
7 26024 55321
7 26024 199694
7 26049 59529
7 26249 134667
7 26250 144961
7 26274 209473
7 26497 199179
7 26730 77441
7 26953 61633
7 27042 182353
7 27655 62081
7 27690 148622
7 27690 151641
7 27721 27721
7 27810 138049
7 27913 29829
7 27913 136786
7 27938 180313
7 27938 213134
7 27944 27944
7 27944 138024
7 28064 51289
7 28064 198798
7 28687 161025
7 28749 60425
7 28749 203274
7 28778 133001
7 28813 32001
7 28814 42569
7 28850 216081
7 28870 132817
7 28912 75881
7 28969 62481
7 28984 119825
7 29004 132792
7 29032 54417
7 29032 201798
7 29061 60673
7 29096 37530
7 29096 74829
7 29124 52609
7 29124 202850
7 29152 29152
7 29152 133088
7 29257 136771
7 29703 136723
7 29734 111113
7 29746 184334
7 29746 214041
7 29766 136849
7 29769 31753
7 29769 138762
7 29794 148633
7 29858 78409
7 29957 58633
7 29957 201258
7 29958 45581
7 29985 29985
7 30000 136996
7 30048 137120
7 30762 75401
7 30818 135041
7 30854 41673
7 31072 50385
7 31072 200902
7 31136 33498
7 31136 73933
7 32863 32863
7 32863 65695
7 32893 34420
7 32894 102176
7 32894 112928
7 32958 52276
7 32989 32989
7 33013 33013
7 33117 99952
7 33117 110980
7 33118 36644
7 33134 33134
7 33145 65966
7 33181 50532
7 33182 117808
7 33182 235780
7 33210 33210
7 33210 65901
7 33212 65916
7 33237 33237
7 33237 65782
7 33244 36196
7 33244 72112
7 33260 33260
7 33268 100708
7 33268 100784
7 33401 186656
7 33401 216352
7 33402 50261
7 33402 200854
7 33404 33909
7 33435 33435
7 33437 33437
7 33466 61856
7 33466 198496
7 33493 182624
7 33493 215456
7 33494 51313
7 33522 33522
7 33522 74181
7 33524 33524
7 33528 35925
7 33528 71830
7 33613 45446
7 33613 67185
7 33641 33641
7 33641 74154
7 33656 33656
7 33656 74156
7 33678 85041
7 33689 101905
7 33706 33706
7 33706 74089
7 33708 33708
7 33733 33733
7 33733 73970
7 33740 88240
7 33740 167236
7 33764 116912
7 33764 231748
7 33776 100437
7 33776 100502
7 33853 120096
7 33854 50236
7 33854 200988
7 33879 205196
7 33885 33885
7 33885 69790
7 33913 34396
7 33913 77980
7 33914 48416
7 33914 73504
7 33950 33950
7 33950 69725
7 33974 33974
7 33974 69973
7 33978 52252
7 33978 202780
7 34005 35448
7 34005 76172
7 34006 39776
7 34006 77216
7 34040 73056
7 34063 176396
7 34077 54564
7 34078 115768
7 34078 233740
7 34108 69948
7 34125 56580
7 34125 203824
7 34133 34133
7 34140 40228
7 34140 73008
7 34156 34156
7 34164 104740
7 34189 47372
7 34189 69176
7 34190 38724
7 34198 69749
7 34204 101432
7 34204 104716
7 34226 231452
7 34228 100412
7 34228 100636
7 34232 69996
7 34246 34246
7 34252 39308
7 34252 68728
7 34276 35228
7 34276 67708
7 34288 72036
7 34331 34331
7 34331 77839
7 34333 34333
7 34362 62752
7 34362 202528
7 34390 49273
7 34390 197006
7 34418 34418
7 34418 78213
7 34454 91552
7 34454 168800
7 34457 34457
7 34488 54688
7 34488 202080
7 34513 150944
7 34513 153952
7 34516 34937
7 34544 34544
7 34573 185604
7 34573 218160
7 34574 83001
7 34585 99865
7 34585 110606
7 34602 34602
7 34602 78121
7 34604 34604
7 34604 78136
7 34629 34629
7 34629 78002
7 34633 45198
7 34633 67161
7 34636 171268
7 34644 78004
7 34657 41118
7 34672 98397
7 34672 98462
7 34694 77937
7 34697 152752
7 34697 152900
7 34700 39182
7 34700 68665
7 34705 34705
7 34724 67645
7 34728 34728
7 34728 78184
7 34736 50608
7 34736 201060
7 34753 34753
7 34784 52400
7 34784 203076
7 34847 51104
7 34847 209248
7 34878 34878
7 34878 67869
7 34903 34903
7 34903 67735
7 34910 36768
7 34934 101280
7 34934 108896
7 34973 201184
7 34998 51380
7 35002 35002
7 35036 72160
7 35087 35087
7 35087 67643
7 35117 67252
7 35118 100228
7 35118 110704
7 35129 83364
7 35130 115860
7 35130 233556
7 35132 99508
7 35150 67769
7 35157 99056
7 35157 106948
7 35158 35748
7 35174 68017
7 35180 37332
7 35180 66804
7 35185 35185
7 35192 39280
7 35192 69028
7 35213 35213
7 35221 49636
7 35221 197104
7 35237 35237
7 35250 35250
7 35250 67941
7 35252 35252
7 35256 101524
7 35276 35276
7 35276 67832
7 35304 39124
7 35304 68820
7 35355 50833
7 35442 49365
7 35442 196822
7 35475 35475
7 35481 36497
7 35506 57824
7 35506 197600
7 35609 35609
7 35625 184432
7 35625 214404
7 35626 83093
7 35626 168022
7 35628 66741
7 35640 53616
7 35640 198052
7 35653 41414
7 35653 66289
7 35657 35657
7 35681 35681
7 35681 76194
7 35688 55408
7 35688 200068
7 35696 76196
7 35717 180676
7 35717 213232
7 35729 101009
7 35746 76129
7 35752 38998
7 35752 68757
7 35870 50360
7 35870 201036
7 35894 49340
7 35894 196956
7 35898 35898
7 35898 71949
7 35954 44384
7 35954 72608
7 35990 35990
7 35990 71765
7 36018 51356
7 36018 198748
7 36109 36109
7 36118 229708
7 36124 36124
7 36124 71740
7 36133 36133
7 36137 45148
7 36137 67228
7 36138 71556
7 36148 36148
7 36148 71988
7 36152 99484
7 36152 102492
7 36165 55684
7 36165 199792
7 36166 82168
7 36166 164300
7 36172 36172
7 36172 71864
7 36180 39332
7 36180 68976
7 36194 36194
7 36194 72097
7 36200 37084
7 36200 66780
7 36229 43340
7 36229 68280
7 36230 37828
7 36230 74992
7 36244 100536
7 36371 36371
7 36402 58720
7 36402 201632
7 36613 184708
7 36613 214128
7 36620 79928
7 36625 98969
7 36642 80161
7 36648 36958
7 36648 66717
7 36673 41166
7 36673 66265
7 36737 148720
7 36737 152004
7 36895 36895
7 36895 66591
7 36925 38452
7 36926 100136
7 36926 110888
7 36982 36982
7 36982 66965
7 36986 201876
7 36988 38004
7 36988 71060
7 37077 51560
7 37077 199080
7 37106 37106
7 37106 67013
7 37108 37108
7 37108 67028
7 37112 40020
7 37149 103984
7 37197 46468
7 37236 102516
7 37240 66988
7 37300 98668
7 37317 37317
7 37317 66802
7 37433 214312
7 37434 54293
7 37461 37489
7 37465 37465
7 37465 74894
7 37496 55592
7 37496 199976
7 37525 180584
7 37526 55345
7 37532 37532
7 37554 37554
7 37554 75077
7 37556 37556
7 37560 39957
7 37585 39505
7 37588 84392
7 37588 166248
7 37645 71217
7 37673 37673
7 37688 37688
7 37713 37713
7 37736 37736
7 37736 75176
7 37744 51512
7 37744 198956
7 37765 37765
7 37769 73233
7 37772 165196
7 37808 104469
7 37911 206092
7 37974 53368
7 37974 198028
7 37980 70812
7 38002 38002
7 38002 71045
7 38037 39480
7 38100 39032
7 38100 69004
7 38196 102700
7 38213 38213
7 38213 70834
7 38220 40204
7 38220 72760
7 38228 38228
7 38228 70836
7 38545 148904
7 38545 151912
7 38576 38576
7 38676 78900
7 38689 42014
7 38704 102429
7 38785 38785
7 38785 78946
7 38966 99240
7 38966 106856
7 39026 53460
7 39026 197844
7 39090 41448
7 39090 66536
7 39189 103088
7 39206 68913
7 39210 169044
7 39237 42436
7 39237 70384
7 39265 39265
7 39265 69026
7 39301 49612
7 39301 196856
7 39330 68961
7 39689 39689
7 39689 76842
7 39728 77092
7 39809 72337
7 39986 42344
7 39986 70568
7 40197 53644
7 40197 197752
7 40705 42062
7 40705 70297
7 41082 69409
7 41293 52485
7 41293 202802
7 41322 41322
7 41322 66473
7 41324 41324
7 41324 66488
7 41444 198772
7 41578 200449
7 41801 198225
7 41868 199729
7 41896 41896
7 41921 41921
7 41952 51378
7 41952 198981
7 42030 104193
7 42042 181276
7 42086 70545
7 42253 198200
7 42338 180380
7 42340 49564
7 42340 196732
7 42404 102725
7 42566 170753
7 42761 152626
7 42761 152837
7 42792 42792
7 42817 42817
7 42848 52274
7 42848 203013
7 43114 68489
7 43122 43362
7 43122 68513
7 43306 45170
7 43306 67461
7 43308 102514
7 43333 51589
7 43333 198770
7 43364 43364
7 43618 199553
7 43841 197329
7 44070 103297
7 44293 197304
7 44321 44321
7 45102 152628
7 45114 45354
7 45114 67369
7 45141 51497
7 45141 198954
7 45172 45172
7 45325 50445
7 45325 200762
7 45356 45356
7 45356 67384
7 45381 45381
7 45381 67250
7 45412 100410
7 45412 100621
7 45476 202804
7 45579 45579
7 45610 61482
7 45610 198409
7 45649 168529
7 45666 75649
7 45833 202257
7 45920 50326
7 45920 200789
7 45953 45953
7 45984 49338
7 45984 196941
7 46101 168504
7 46118 71441
7 46372 50460
7 46372 200764
7 46598 168713
7 46849 46849
7 46880 50234
7 46880 200973
7 47365 49549
7 47365 196730
7 47396 47396
7 47650 197513
7 47873 201361
8 255 255
8 255 479
8 383 116324
8 383 242064
8 503 503
8 509 101988
8 509 113040
8 703 703
8 735 183904
8 735 227712
8 751 751
8 751 8667
8 759 248416
8 759 256384
8 766 766
8 766 8669
8 879 83557
8 879 176530
8 891 216612
8 893 248868
8 893 252176
8 927 8319
8 943 247364
8 943 258192
8 955 118277
8 955 243730
8 957 101925
8 975 8443
8 983 182884
8 999 8691
8 1005 47506
8 1005 69221
8 1006 233028
8 1017 186768
8 1017 216164
8 1018 117829
8 1018 235666
8 1151 1151
8 1151 4511
8 1247 52840
8 1247 211336
8 1271 51820
8 1343 120356
8 1391 122372
8 1405 99948
8 1467 87652
8 1470 117804
8 1495 117352
8 1495 240008
8 1499 1499
8 1501 4350
8 1518 85100
8 1525 4598
8 1530 48528
8 1530 73316
8 1599 1599
8 1631 187936
8 1647 1647
8 1647 12699
8 1655 252448
8 1655 257280
8 1662 12701
8 1695 52777
8 1695 211210
8 1719 51757
8 1723 1723
8 1723 12623
8 1743 20073
8 1743 145802
8 1755 155232
8 1755 163200
8 1757 220544
8 1771 12747
8 1773 12762
8 1779 191872
8 1779 219744
8 1781 249216
8 1781 252000
8 1782 51309
8 1786 1786
8 1786 12749
8 1823 12351
8 1839 251396
8 1839 259088
8 1851 116237
8 1851 241690
8 1879 186916
8 1895 12723
8 1901 45466
8 1901 67181
8 1902 237060
8 1913 187664
8 1913 220196
8 1943 117289
8 1943 239882
8 1947 1947
8 1949 1949
8 1963 218692
8 1965 250948
8 1971 1971
8 1977 101901
8 1977 112666
8 1978 62864
8 1978 202340
8 1991 84585
8 1991 174474
8 1995 1995
8 1997 1997
8 1997 12538
8 2005 186468
8 2005 216464
8 2019 2019
8 2019 12771
8 2021 2021
8 2021 12786
8 2025 47258
8 2025 69197
8 2026 64656
8 2026 204356
8 2034 12773
8 2036 2036
8 2036 12788
8 2175 50916
8 2239 116448
8 2271 2271
8 2287 118464
8 2299 52932
8 2299 211152
8 2423 115428
8 2423 238032
8 2427 2427
8 2429 2429
8 2429 2494
8 2542 2542
8 2623 50853
8 2671 18149
8 2671 143826
8 2683 216736
8 2719 10335
8 2735 247488
8 2747 52869
8 2767 2767
8 2767 10459
8 2795 20165
8 2795 145618
8 2809 186816
8 2810 202962
8 2875 10543
8 2907 151204
8 2923 10667
8 2925 10682
8 2931 215716
8 2959 181956
8 2971 118401
8 2973 112962
8 2990 10617
8 2995 117381
8 2995 239698
8 3001 3001
8 3019 85697
8 3019 178370
8 3021 47554
8 3049 3049
8 3049 10730
8 3167 3167
8 3167 6303
8 3191 3191
8 3191 6551
8 3195 50892
8 3287 51944
8 3287 207304
8 3359 54948
8 3359 210256
8 3390 3390
8 3407 56964
8 3415 6327
8 3431 121476
8 3431 240720
8 3438 3438
8 3443 115404
8 3445 99052
8 3471 85672
8 3471 178504
8 3483 22244
8 3483 144848
8 3495 84652
8 3507 86756
8 3507 173520
8 3510 116908
8 3514 3514
8 3514 6509
8 3539 3539
8 3541 3541
8 3541 6390
8 3558 84204
8 3569 101068
8 3631 251520
8 3643 50829
8 3643 208986
8 3663 3663
8 3663 14491
8 3687 14739
8 3691 18125
8 3691 143578
8 3705 187712
8 3739 3739
8 3739 14415
8 3755 218816
8 3763 3763
8 3763 14663
8 3770 62912
8 3783 141770
8 3795 154336
8 3795 159168
8 3797 216512
8 3811 3811
8 3811 14787
8 3826 3826
8 3826 14789
8 3855 185988
8 3867 116361
8 3897 3897
8 3897 14638
8 3911 14515
8 3915 83657
8 3939 82637
8 3939 172250
8 3941 41434
8 3941 66285
8 3945 3945
8 3945 14762
8 3953 183632
8 3953 219300
8 3979 153284
8 3979 160976
8 3981 218320
8 3989 14454
8 4003 189648
8 4003 217796
8 4005 246992
8 4006 84141
8 4010 4010
8 4010 14697
8 4017 101005
8 4017 108634
8 4018 201444
8 4035 14563
8 4037 4037
8 4037 14578
8 4065 43226
8 4065 68301
8 4066 203460
8 4068 117968
8 4703 54881
8 4703 210306
8 4731 4731
8 4731 9615
8 4733 4733
8 4767 181864
8 4767 225672
8 4791 246376
8 4791 254344
8 4798 4798
8 4798 9565
8 4815 183880
8 4815 227464
8 4823 4823
8 4823 9431
8 4827 56897
8 4827 212098
8 4829 81282
8 4839 248392
8 4839 256136
8 4846 4846
8 4851 55877
8 4851 208018
8 4853 39525
8 4854 125320
8 4854 232040
8 4857 4857
8 4857 9678
8 4923 192792
8 4923 214572
8 4973 248844
8 4973 251928
8 4979 9639
8 4981 9654
8 5007 5007
8 5007 9339
8 5015 180844
8 5031 9587
8 5035 89605
8 5035 179218
8 5037 73253
8 5038 230988
8 5049 214124
8 5081 9454
8 5094 9713
8 5097 186520
8 5097 216140
8 5105 5105
8 5105 9702
8 5215 56872
8 5215 212232
8 5239 121384
8 5239 240904
8 5246 5246
8 5303 55852
8 5303 208152
8 5366 55404
8 5485 71276
8 5494 5494
8 5711 187912
8 5711 228360
8 5719 5719
8 5719 13463
8 5723 54857
8 5735 252424
8 5735 257032
8 5742 5742
8 5747 53837
8 5747 205978
8 5753 5753
8 5753 13710
8 5775 24105
8 5775 146698
8 5787 153192
8 5787 161160
8 5799 23085
8 5811 189832
8 5811 217704
8 5818 5818
8 5818 13645
8 5843 5843
8 5843 13511
8 5845 5845
8 5845 13526
8 5859 219720
8 5862 22637
8 5862 134554
8 5873 39501
8 5873 76954
8 5874 60808
8 5874 203368
8 5959 186892
8 5971 119369
8 5993 187416
8 5993 220172
8 6001 6001
8 6001 13734
8 6023 88617
8 6023 175370
8 6029 6029
8 6029 13434
8 6035 152172
8 6053 6053
8 6057 48154
8 6057 73229
8 6058 202316
8 6066 6066
8 6066 13669
8 6085 186444
8 6085 216216
8 6116 6116
8 6116 13808
8 6703 22181
8 6715 192840
8 6715 214696
8 6743 206274
8 6747 6747
8 6747 11407
8 6763 194632
8 6763 216712
8 6771 6771
8 6771 11655
8 6777 79058
8 6778 63816
8 6799 6799
8 6799 11355
8 6807 180968
8 6807 221640
8 6827 24197
8 6827 146514
8 6838 6838
8 6842 203858
8 6886 6886
8 6886 11729
8 6897 6897
8 6897 11718
8 6939 149164
8 6955 6955
8 6955 11563
8 6957 6957
8 6987 151180
8 6989 219224
8 7013 247896
8 7013 247948
8 7025 107730
8 7047 11379
8 7053 48450
8 7075 88709
8 7075 175186
8 7081 7081
8 7081 11626
8 7089 213228
8 7090 232530
8 7121 11494
8 7137 215244
8 7199 7199
8 7223 7223
8 7227 54924
8 7255 55976
8 7286 7286
8 7525 70380
8 7695 7695
8 7695 15387
8 7703 222536
8 7719 15635
8 7723 22157
8 7723 144474
8 7751 187016
8 7751 224328
8 7763 53961
8 7782 7782
8 7782 15761
8 7793 7793
8 7793 15750
8 7827 152296
8 7827 157128
8 7843 15683
8 7858 7858
8 7858 15685
8 7943 15411
8 7977 7977
8 7977 15658
8 8033 219276
8 8069 8069
8 8069 15474
8 8098 201420
8 8911 151137
8 8911 162178
8 8939 8939
8 8939 9163
8 8947 190850
8 8947 215649
8 8950 182373
8 8954 8954
8 8954 9165
8 9067 192658
8 9067 214597
8 9069 198245
8 9081 216101
8 9187 9187
8 9193 63634
8 9193 200261
8 9196 120978
8 9807 149097
8 9807 160138
8 9819 155169
8 9819 163074
8 9835 9835
8 9835 13195
8 9850 9850
8 9871 185921
8 9871 226434
8 9883 183817
8 9902 9902
8 9907 182797
8 9927 13011
8 9931 151113
8 9931 161930
8 9933 31114
8 9958 236097
8 9961 13258
8 9969 183682
8 9969 219233
8 9970 182349
8 9970 215194
8 10027 193554
8 10027 218629
8 10055 188810
8 10055 213609
8 10059 12971
8 10061 10061
8 10083 10083
8 10089 61594
8 10089 198221
8 10090 204293
8 10119 184901
8 10119 222354
8 10126 12921
8 10131 248329
8 10137 10137
8 10150 10150
8 10153 185490
8 10153 218181
8 10154 186394
8 10154 216077
8 10179 215625
8 10181 59786
8 10181 199273
8 10185 10185
8 10185 13034
8 10209 10209
8 10209 13282
8 10216 56466
8 10224 13284
8 10859 149189
8 11107 188626
8 11107 213701
8 11113 11113
8 11121 215205
8 11819 193602
8 11819 218753
8 11851 14987
8 11875 15235
8 11881 28890
8 11946 153690
8 11971 150217
8 12129 57562
8 12129 197325
8 12130 203397
8 12169 152786
8 12193 181458
8 12193 217285
8 12194 215181
8 12225 12225
8 12256 52434
8 13899 155145
8 13899 162826
8 13907 13907
8 13923 191498
8 13923 219657
8 13930 13930
8 13930 14217
8 14022 14033
8 14049 219209
8 14050 150682
8 14050 153677
8 14178 14178
8 14178 14241
8 14304 14304
8 15883 15883
8 15907 16131
8 15970 16257
8 16161 58458
8 16511 209297
8 16607 16607
8 16607 131295
8 16637 36454
8 16637 80273
8 16638 110176
8 16638 113536
8 16862 44644
8 16885 108945
8 17007 143763
8 17083 210963
8 17103 139483
8 17145 187264
8 17145 224352
8 17146 52295
8 17146 202899
8 17148 72083
8 17309 112899
8 17357 47491
8 17357 69219
8 17381 43411
8 17385 17385
8 17385 139754
8 17400 139756
8 17471 128544
8 17471 243456
8 17527 17527
8 17527 135575
8 17533 34414
8 17533 78233
8 17583 145689
8 17598 52270
8 17623 207241
8 17627 17627
8 17629 17629
8 17629 135390
8 17646 19566
8 17653 17653
8 17653 135638
8 17657 36430
8 17658 49024
8 17658 81504
8 17695 63012
8 17781 98926
8 17821 62564
8 17821 202640
8 17837 17837
8 17837 135546
8 17845 127076
8 17845 231312
8 17846 116782
8 17869 64580
8 17869 204432
8 17900 17900
8 17967 259584
8 17979 50703
8 17979 208923
8 18041 188160
8 18041 228384
8 18044 70043
8 18071 51755
8 18071 207115
8 18075 18075
8 18075 143439
8 18077 18077
8 18077 143454
8 18094 19503
8 18094 137499
8 18099 18099
8 18099 143687
8 18105 36367
8 18105 79899
8 18106 63360
8 18106 210528
8 18119 141707
8 18123 18123
8 18154 65152
8 18154 212544
8 18168 71835
8 18205 110859
8 18233 18233
8 18233 143662
8 18277 41371
8 18277 66159
8 18281 18281
8 18289 227364
8 18317 193604
8 18317 218768
8 18325 143478
8 18341 247440
8 18341 258116
8 18348 18348
8 18348 143736
8 18353 100879
8 18353 108571
8 18354 209508
8 18377 69195
8 18401 43163
8 18527 50914
8 18527 209345
8 18551 205265
8 18555 18555
8 18591 59104
8 18591 209856
8 18622 18622
8 18653 36578
8 18653 80321
8 18670 18670
8 18681 18681
8 18681 133582
8 18735 176465
8 18797 126084
8 18797 236112
8 18831 133243
8 18861 47441
8 18861 69286
8 18874 117894
8 18874 235601
8 18924 68838
8 18936 77028
8 19099 52867
8 19123 206931
8 19147 145603
8 19192 141772
8 19257 110675
8 19305 45267
8 19305 67271
8 19369 185040
8 19369 222404
8 19487 63136
8 19511 127648
8 19511 239424
8 19549 78281
8 19573 33518
8 19573 74201
8 19599 20138
8 19599 145737
8 19611 30432
8 19611 145344
8 19613 202688
8 19614 203081
8 19637 231360
8 19638 51374
8 19638 199001
8 19642 19642
8 19642 137549
8 19667 19667
8 19669 19669
8 19669 137430
8 19697 35534
8 19698 44992
8 19698 80608
8 19735 62116
8 19751 137523
8 19757 45401
8 19757 67246
8 19797 106953
8 19847 174409
8 19851 19851
8 19853 19853
8 19853 137338
8 19861 61668
8 19877 19877
8 19877 137586
8 19881 69262
8 19882 46800
8 19882 79556
8 19890 137573
8 19909 63684
8 19909 200400
8 19940 19940
8 20019 49807
8 20019 204891
8 20025 20025
8 20025 145678
8 20107 161472
8 20121 79947
8 20145 35471
8 20145 75867
8 20208 67803
8 20265 226436
8 20273 145702
8 20392 39003
8 20417 43211
8 20417 68299
8 20543 210193
8 20605 125992
8 20605 236296
8 20639 20639
8 20639 132191
8 20669 40486
8 20669 81169
8 20670 108136
8 20670 111496
8 20726 20726
8 20729 93288
8 20729 170888
8 20894 42604
8 20910 20910
8 20917 109841
8 20965 44433
8 21039 144659
8 21085 140446
8 21113 38471
8 21113 78995
8 21114 208424
8 21135 21135
8 21135 140379
8 21163 146451
8 21166 127624
8 21166 239176
8 21177 185224
8 21177 222312
8 21178 56327
8 21178 203795
8 21180 72979
8 21205 39523
8 21205 77187
8 21209 21209
8 21209 140494
8 21222 140753
8 21226 23623
8 21233 21233
8 21233 140742
8 21240 56200
8 21325 191500
8 21361 107667
8 21389 48387
8 21389 73251
8 21413 44307
8 21417 21417
8 21417 140650
8 21432 140652
8 21476 36243
8 21488 206956
8 21622 21622
8 21655 55850
8 21655 208137
8 21659 21659
8 21661 21661
8 21661 136286
8 21678 23598
8 21685 21685
8 21689 40462
8 21690 46984
8 21690 79464
8 21717 63592
8 21717 200584
8 21746 21746
8 21748 21748
8 21813 102958
8 21861 70254
8 21901 62540
8 21901 202392
8 21909 21909
8 21909 136310
8 21925 127052
8 21925 231064
8 21926 88110
8 21932 21932
8 21937 104974
8 21938 78444
8 21957 21957
8 22039 193064
8 22101 75147
8 22129 22129
8 22129 144774
8 22136 57096
8 22151 23083
8 22151 142603
8 22155 22155
8 22165 214920
8 22170 22170
8 22179 22179
8 22179 144707
8 22186 63112
8 22186 210504
8 22194 22194
8 22194 144709
8 22200 72731
8 22225 39499
8 22225 76939
8 22321 182040
8 22321 225324
8 22405 22405
8 22405 144498
8 22409 73227
8 22433 44059
8 22433 72207
8 22436 116376
8 22559 54946
8 22559 210241
8 22587 22587
8 22589 22589
8 22621 203592
8 22645 125096
8 22645 232264
8 22646 53478
8 22671 59080
8 22671 209608
8 22679 22679
8 22679 134231
8 22683 56962
8 22685 81217
8 22686 78792
8 22702 22702
8 22707 207953
8 22709 39590
8 22710 107240
8 22710 107464
8 22713 22713
8 22713 134478
8 22772 69073
8 22829 124044
8 22829 234072
8 22869 59564
8 22885 22885
8 22885 134578
8 22933 109889
8 22934 41708
8 22953 91340
8 22953 168664
8 22961 22961
8 23009 23009
8 23129 79043
8 23153 37575
8 23153 74963
8 23175 142419
8 23179 24195
8 23179 146499
8 23193 152520
8 23217 181192
8 23217 221416
8 23218 55431
8 23218 199763
8 23337 46163
8 23337 71303
8 23429 44355
8 23429 72355
8 23433 23433
8 23457 23457
8 23457 142690
8 23464 53976
8 23472 142692
8 23575 23575
8 23575 138263
8 23581 79177
8 23603 53902
8 23605 75097
8 23606 108360
8 23699 23699
8 23701 23701
8 23701 138326
8 23729 39566
8 23829 107849
8 23941 61644
8 24089 153416
8 24114 197723
8 24240 68699
8 24325 42315
8 24353 24353
8 24353 146722
8 24360 54872
8 24449 44107
8 24699 225425
8 24766 219409
8 24791 223617
8 24795 24795
8 24814 154001
8 24826 48002
8 24826 77409
8 24975 194817
8 25037 60485
8 25037 203410
8 25038 186753
8 25038 216162
8 25062 182673
8 25066 25066
8 25068 25068
8 25321 30867
8 25322 208449
8 25545 63619
8 25545 200259
8 25569 59539
8 25659 95777
8 25659 177922
8 25662 217369
8 25687 180842
8 25687 221577
8 25691 25691
8 25710 148590
8 25715 25715
8 25722 48898
8 25722 81441
8 25743 25743
8 25743 135771
8 25751 62049
8 25751 206722
8 25758 25758
8 25758 135773
8 25782 25782
8 25786 183310
8 25786 219161
8 25806 135897
8 25811 223369
8 25813 92553
8 25817 135886
8 25830 136145
8 25834 150606
8 25834 153753
8 25871 192777
8 25871 214570
8 25899 25899
8 25901 25901
8 25914 135981
8 25933 64517
8 25933 204306
8 25941 135862
8 25957 129029
8 25957 232978
8 25958 213102
8 25964 25964
8 25991 25991
8 25991 135795
8 25997 63753
8 25997 200234
8 25998 46661
8 26009 29797
8 26009 137106
8 26012 121097
8 26021 199214
8 26022 108178
8 26022 111173
8 26025 26025
8 26025 136042
8 26034 247822
8 26034 247833
8 26040 26040
8 26040 136044
8 26057 31813
8 26057 138898
8 26060 55689
8 26082 182425
8 26084 51609
8 26084 198766
8 26088 26088
8 26088 136168
8 26155 226817
8 26211 144259
8 26217 28827
8 26217 132687
8 26218 212481
8 26247 193089
8 26259 182795
8 26281 185986
8 26281 226369
8 26282 150543
8 26282 153627
8 26309 27019
8 26441 61579
8 26441 198219
8 26465 57499
8 26465 197199
8 26505 153234
8 26505 160837
8 26506 216075
8 26529 181906
8 26529 225349
8 26530 182299
8 26530 215055
8 26536 26536
8 26536 144232
8 26703 61057
8 26715 225473
8 26829 60609
8 26858 134089
8 26923 192593
8 26986 214214
8 26988 53713
8 27015 190785
8 27050 45778
8 27050 75461
8 27084 133880
8 27112 55505
8 27112 199878
8 27663 149162
8 27663 160073
8 27675 30369
8 27675 145218
8 27691 27691
8 27691 137995
8 27706 27706
8 27706 137997
8 27723 32385
8 27725 204354
8 27754 138121
8 27783 137811
8 27787 151178
8 27787 161865
8 27826 182414
8 27826 215129
8 27846 137937
8 27874 149710
8 27874 149721
8 27911 188745
8 27911 213674
8 27917 27917
8 27917 137786
8 27939 27939
8 27945 61529
8 27945 198286
8 27960 118873
8 28008 53465
8 28035 190537
8 28037 59721
8 28037 199338
8 28041 28041
8 28041 137834
8 28065 28065
8 28072 38610
8 28080 138084
8 28097 30917
8 28097 134866
8 28100 51657
8 28128 28128
8 28128 138208
8 28171 161409
8 28195 225921
8 28731 226321
8 28751 132763
8 28766 132765
8 28781 30097
8 28781 136806
8 28782 110089
8 28794 185414
8 28794 218257
8 28823 224513
8 28846 154897
8 28858 45962
8 28858 75369
8 28877 28877
8 28877 132826
8 28885 59497
8 28886 186466
8 28886 216449
8 28905 31889
8 28906 77385
8 28914 28914
8 28914 133061
8 28957 128257
8 29005 62849
8 29005 202338
8 29029 58769
8 29033 29033
8 29069 58445
8 29069 201370
8 29070 187649
8 29070 220194
8 29094 183569
8 29098 29098
8 29098 132969
8 29100 29100
8 29100 132984
8 29125 29125
8 29125 132850
8 29132 72346
8 29140 132852
8 29153 60561
8 29156 101018
8 29156 108621
8 29168 117905
8 29168 235590
8 29227 160787
8 29289 186890
8 29289 224265
8 29353 31763
8 29354 206409
8 29410 141249
8 29544 141224
8 29577 64515
8 29577 204291
8 29601 60435
8 29664 52371
8 29664 202823
8 29719 184874
8 29719 222473
8 29747 29747
8 29767 157065
8 29771 29771
8 29773 29773
8 29773 136858
8 29801 136782
8 29802 48650
8 29802 81417
8 29810 137093
8 29831 62025
8 29838 29838
8 29838 136793
8 29862 137041
8 29866 154638
8 29866 154649
8 29894 47689
8 29905 30825
8 29905 135050
8 29908 85385
8 29936 29936
8 29936 137156
8 29973 136758
8 29989 126989
8 29989 230938
8 30021 30021
8 30021 136882
8 30049 201294
8 30064 115865
8 30086 30086
8 30086 136817
8 30092 56585
8 30113 94285
8 30113 165530
8 30114 183321
8 30114 219150
8 30120 30120
8 30120 137064
8 30145 30145
8 30176 36506
8 30176 79949
8 30243 145155
8 30306 145281
8 30345 30345
8 30345 144970
8 30497 58395
8 30497 201231
8 30498 209421
8 30560 50331
8 30593 30593
8 30624 50842
8 30735 59017
8 30766 134937
8 30791 134803
8 30822 109193
8 30834 184518
8 30834 214225
8 30862 154945
8 30890 30890
8 30890 134985
8 30898 41930
8 30898 74473
8 30946 76489
8 30960 85201
8 31017 91277
8 31017 168538
8 31018 185425
8 31018 218246
8 31045 58817
8 31045 201442
8 31073 31073
8 31080 39514
8 31088 135076
8 31109 57549
8 31109 197338
8 31110 183617
8 31110 219298
8 31138 31138
8 31138 135009
8 31140 31140
8 31144 56401
8 31394 205513
8 31617 203395
8 31758 152905
8 31779 94857
8 31786 31786
8 31786 139017
8 31856 83161
8 31878 138833
8 31906 150617
8 31906 153742
8 32006 181577
8 32034 32034
8 32034 139041
8 32040 54361
8 32132 52553
8 32160 32160
8 32160 139104
8 33022 33022
8 33149 118052
8 33150 115828
8 33183 33183
8 33183 65663
8 33214 100196
8 33214 111024
8 33246 33246
8 33246 65789
8 33270 33270
8 33270 66037
8 33274 235668
8 33276 101492
8 33375 50801
8 33375 209286
8 33403 33403
8 33403 74127
8 33405 33405
8 33439 182112
8 33439 225696
8 33470 33470
8 33495 33495
8 33495 73943
8 33501 36465
8 33501 80262
8 33502 96672
8 33502 167776
8 33526 125344
8 33526 232288
8 33529 33529
8 33629 33629
8 33629 73918
8 33645 249092
8 33645 251952
8 33646 83061
8 33646 168342
8 33657 99925
8 33657 110742
8 33658 200484
8 33660 121136
8 33660 232740
8 33679 33679
8 33679 73851
8 33710 127152
8 33710 231236
8 33721 214372
8 33722 117781
8 33722 235542
8 33724 101429
8 33749 100977
8 33749 108934
8 33753 33753
8 33753 73966
8 33766 74225
8 33772 39318
8 33772 68725
8 33777 33777
8 33777 74214
8 33784 55728
8 33784 200036
8 33887 57120
8 33887 212256
8 33918 33918
8 33951 52792
8 33951 211212
8 34013 56672
8 34014 52344
8 34014 203148
8 34037 121184
8 34038 51324
8 34038 199068
8 34079 34079
8 34079 69695
8 34110 104228
8 34157 45468
8 34157 67196
8 34169 89380
8 34172 99452
8 34199 239884
8 34205 69758
8 34234 71524
8 34261 55652
8 34262 116856
8 34262 231820
8 34268 69884
8 34292 70132
8 34335 186144
8 34335 226592
8 34366 34366
8 34366 78109
8 34391 34391
8 34391 77975
8 34395 50777
8 34395 209038
8 34397 34425
8 34397 78222
8 34398 171808
8 34419 204958
8 34422 126240
8 34422 236320
8 34459 153440
8 34459 161184
8 34461 185696
8 34461 218528
8 34462 52281
8 34462 203022
8 34486 51261
8 34490 34490
8 34490 78157
8 34515 34515
8 34515 78023
8 34517 34517
8 34521 80014
8 34545 35421
8 34545 75934
8 34546 60832
8 34546 203616
8 34548 118176
8 34548 235872
8 34575 34575
8 34575 77883
8 34603 176158
8 34605 67133
8 34606 128048
8 34606 235268
8 34617 218404
8 34618 115741
8 34618 233502
8 34645 98937
8 34645 106894
8 34646 170788
8 34649 34649
8 34649 77998
8 34662 78257
8 34665 187440
8 34665 220420
8 34668 37278
8 34668 66685
8 34673 34673
8 34680 56624
8 34680 204068
8 34701 34701
8 34701 77946
8 34709 184676
8 34709 214448
8 34710 116793
8 34710 231694
8 34716 34716
8 34716 77948
8 34725 34725
8 34729 47134
8 34729 69149
8 34730 202564
8 34738 34738
8 34738 78181
8 34740 34740
8 34744 101405
8 34744 104478
8 34757 186692
8 34757 216240
8 34758 84089
8 34764 34764
8 34769 100953
8 34769 108686
8 34786 34786
8 34788 34788
8 34792 39070
8 34792 68701
8 34879 50868
8 34942 50420
8 34942 201172
8 34975 34975
8 34999 34999
8 35038 35038
8 35038 67805
8 35065 85472
8 35066 52436
8 35066 202964
8 35103 116400
8 35103 241988
8 35131 35131
8 35131 67887
8 35165 52644
8 35165 203120
8 35166 115952
8 35166 233924
8 35181 35181
8 35189 117156
8 35189 231792
8 35190 114932
8 35190 229844
8 35196 35196
8 35196 68028
8 35223 35223
8 35223 67703
8 35229 102064
8 35253 101044
8 35254 99300
8 35254 106992
8 35277 47556
8 35277 69360
8 35278 36804
8 35278 80112
8 35320 68076
8 35387 192864
8 35387 214944
8 35390 50357
8 35415 49905
8 35415 205254
8 35419 35419
8 35419 75919
8 35443 35443
8 35443 76167
8 35450 63840
8 35450 200608
8 35479 181216
8 35479 221664
8 35510 35510
8 35513 184800
8 35514 52373
8 35514 202838
8 35545 35545
8 35576 55776
8 35599 83633
8 35599 176454
8 35613 181668
8 35613 217456
8 35627 35627
8 35627 76075
8 35629 35629
8 35642 76077
8 35644 35644
8 35661 183684
8 35661 219248
8 35669 75958
8 35673 100049
8 35673 110790
8 35685 247920
8 35685 248196
8 35690 76201
8 35692 35692
8 35692 76216
8 35697 99029
8 35697 106710
8 35698 199588
8 35719 75891
8 35725 47430
8 35725 69297
8 35737 148964
8 35737 152048
8 35761 180720
8 35761 213476
8 35762 116885
8 35762 231510
8 35764 100533
8 35768 35768
8 35768 76140
8 35785 150980
8 35785 153840
8 35816 35816
8 35816 76264
8 35871 35871
8 35871 71711
8 35895 35895
8 35899 50844
8 35899 208988
8 35927 56224
8 35927 208224
8 35934 35934
8 35934 71837
8 35958 35958
8 35958 72085
8 35962 50396
8 35962 200924
8 35991 51896
8 35991 207180
8 36054 51448
8 36054 199116
8 36082 72133
8 36111 55172
8 36125 100024
8 36125 110924
8 36126 38820
8 36126 79216
8 36149 99004
8 36150 103332
8 36153 71982
8 36167 36167
8 36167 71859
8 36173 45516
8 36173 67320
8 36174 40836
8 36174 81008
8 36197 41436
8 36197 66300
8 36198 105348
8 36198 109680
8 36209 88484
8 36210 114908
8 36210 229596
8 36212 98556
8 36216 72108
8 36238 85176
8 36238 170316
8 36245 71798
8 36262 84156
8 36274 42480
8 36274 70628
8 36293 71922
8 36308 36308
8 36308 71924
8 36336 100572
8 36375 185248
8 36375 222560
8 36382 79901
8 36406 36406
8 36410 50333
8 36410 200798
8 36435 49881
8 36435 205006
8 36499 152544
8 36499 157152
8 36502 51385
8 36530 36530
8 36530 80197
8 36615 79923
8 36621 45390
8 36621 67257
8 36622 169860
8 36633 152944
8 36633 152996
8 36645 66237
8 36649 36649
8 36658 114845
8 36658 229470
8 36664 36664
8 36664 80172
8 36681 154736
8 36681 155012
8 36689 36689
8 36689 80038
8 36705 183408
8 36705 219524
8 36706 82141
8 36706 164062
8 36712 36712
8 36712 80296
8 36720 52592
8 36720 203172
8 36739 36739
8 36739 79971
8 36741 36741
8 36745 47182
8 36745 69273
8 36769 43102
8 36769 68253
8 36770 58608
8 36770 201668
8 36784 100509
8 36959 54896
8 36959 210308
8 37079 37079
8 37079 66775
8 37085 40560
8 37085 81284
8 37109 39540
8 37110 101224
8 37110 108968
8 37181 116012
8 37182 119860
8 37213 66750
8 37242 47416
8 37302 37302
8 37306 236564
8 37333 105072
8 37333 109956
8 37356 72820
8 37368 68972
8 37407 54833
8 37435 37435
8 37435 75023
8 37437 37437
8 37469 183592
8 37469 219432
8 37493 248104
8 37494 53365
8 37498 37498
8 37498 75149
8 37500 37500
8 37500 75164
8 37527 37527
8 37527 74839
8 37531 56849
8 37533 40497
8 37534 94632
8 37534 165736
8 37558 230248
8 37590 37590
8 37590 74965
8 37593 150888
8 37593 154024
8 37617 182696
8 37617 215400
8 37618 55381
8 37618 199830
8 37620 39029
8 37624 37624
8 37624 75212
8 37659 37659
8 37661 37661
8 37677 247052
8 37689 103957
8 37690 61752
8 37690 198444
8 37709 37709
8 37709 74938
8 37717 182572
8 37717 215352
8 37733 37733
8 37737 46230
8 37737 71253
8 37738 63544
8 37740 120888
8 37740 232716
8 37746 75173
8 37748 37748
8 37748 75188
8 37774 37774
8 37781 105009
8 37785 74862
8 37798 75121
8 37802 89109
8 37802 171030
8 37804 72757
8 37816 197996
8 37829 44422
8 37829 72305
8 37833 37833
8 37857 37857
8 37857 75234
8 37864 55480
8 37864 200012
8 37872 37872
8 37872 75236
8 37975 37975
8 37975 70807
8 37981 38520
8 37981 79244
8 37982 40744
8 37982 81192
8 38006 105256
8 38006 109864
8 38046 56376
8 38046 204044
8 38070 55356
8 38070 199964
8 38229 103032
8 38229 107916
8 38230 39724
8 38230 77112
8 38252 70780
8 38264 73004
8 38293 53612
8 38356 39276
8 38451 205854
8 38454 124200
8 38454 234280
8 38486 38486
8 38489 154920
8 38514 53341
8 38514 197790
8 38547 38547
8 38547 78919
8 38549 38549
8 38553 40473
8 38577 39453
8 38578 58792
8 38578 201576
8 38612 38612
8 38612 79060
8 38640 39005
8 38640 68766
8 38677 102969
8 38678 168748
8 38694 79153
8 38725 42382
8 38725 70265
8 38729 38729
8 38737 150840
8 38737 153900
8 38753 38753
8 38753 79266
8 38768 38768
8 38768 79268
8 38789 184652
8 38789 214200
8 38796 38796
8 38801 104985
8 38801 109582
8 38824 39966
8 38824 72733
8 38849 44174
8 38849 72281
8 38974 54452
8 38974 202068
8 38999 54000
8 38999 206276
8 39027 39027
8 39027 68999
8 39034 47464
8 39034 69544
8 39063 50152
8 39063 205288
8 39094 39094
8 39094 68949
8 39098 56468
8 39098 203860
8 39125 39664
8 39125 77252
8 39183 87728
8 39183 177476
8 39197 50604
8 39226 39226
8 39226 68909
8 39245 52620
8 39245 202872
8 39253 39253
8 39253 68790
8 39269 117132
8 39269 231544
8 39270 86260
8 39281 103124
8 39281 107732
8 39282 43384
8 39282 68524
8 39303 68723
8 39309 48452
8 39309 73392
8 39333 72372
8 39334 99276
8 39345 82412
8 39346 120980
8 39346 232532
8 39451 39451
8 39451 76815
8 39482 61800
8 39482 198568
8 39510 198086
8 39538 39538
8 39538 77189
8 39571 55953
8 39574 90600
8 39574 164840
8 39577 39577
8 39633 149992
8 39693 181644
8 39693 217208
8 39701 76854
8 39717 245880
8 39717 246156
8 39722 39722
8 39722 77097
8 39729 103061
8 39730 197548
8 39749 39749
8 39749 76978
8 39753 46278
8 39753 71377
8 39777 42198
8 39777 70357
8 39814 76913
8 39817 148940
8 39817 151800
8 39825 39825
8 39841 180472
8 39841 213452
8 39842 88213
8 39842 166998
8 39848 39848
8 39848 77160
8 39856 197100
8 39873 39873
8 39959 54184
8 39959 206184
8 39990 39990
8 39990 72981
8 39994 54428
8 39994 201820
8 40114 73029
8 40205 46412
8 40205 71352
8 40229 42332
8 40229 70332
8 40230 103308
8 40242 118940
8 40242 230492
8 40325 72818
8 40354 70604
8 40467 53913
8 40467 205902
8 40713 152696
8 40713 152972
8 40721 40721
8 40721 80934
8 40737 181368
8 40737 217484
8 40738 86173
8 40738 164958
8 40769 40769
8 40769 81058
8 41055 53025
8 41055 211234
8 41086 41086
8 41086 66461
8 41181 52577
8 41206 182388
8 41210 41210
8 41210 66509
8 41295 41295
8 41295 66235
8 41325 198260
8 41326 102149
8 41326 112690
8 41337 85285
8 41337 170290
8 41338 246868
8 41338 250004
8 41340 119188
8 41340 230516
8 41390 216116
8 41402 45490
8 41402 67429
8 41421 41421
8 41421 66298
8 41429 51557
8 41429 199090
8 41445 41445
8 41458 41458
8 41458 66533
8 41460 41460
8 41551 184065
8 41563 181841
8 41630 183345
8 41658 41658
8 41678 150641
8 41683 41683
8 41689 167505
8 41706 41706
8 41706 74697
8 41714 59810
8 41714 199521
8 41833 186418
8 41833 216325
8 41834 184470
8 41834 214101
8 41836 197749
8 41848 199973
8 41867 41867
8 41869 41869
8 41898 61618
8 41898 198469
8 41925 182597
8 41925 215218
8 41926 215153
8 41937 232017
8 41954 41954
8 41954 74721
8 41956 41956
8 41960 55446
8 41960 199765
8 42015 181816
8 42102 180348
8 42102 213404
8 42106 42106
8 42106 70541
8 42166 103265
8 42214 105281
8 42226 182364
8 42226 215196
8 42285 120069
8 42286 184604
8 42286 214076
8 42297 230940
8 42311 188812
8 42317 42317
8 42317 70330
8 42341 42341
8 42345 61596
8 42345 198236
8 42346 48178
8 42346 73477
8 42356 70580
8 42389 231992
8 42406 42406
8 42406 70513
8 42410 186396
8 42410 216092
8 42437 59788
8 42437 199288
8 42523 153377
8 42523 161058
8 42554 42554
8 42571 155393
8 42574 148601
8 42574 151950
8 42579 42579
8 42585 165465
8 42602 42602
8 42602 78729
8 42610 60706
8 42610 203553
8 42638 169793
8 42705 42705
8 42736 52642
8 42736 203105
8 42763 42763
8 42763 78379
8 42765 42765
8 42793 198173
8 42794 62514
8 42794 202501
8 42796 119858
8 42821 186629
8 42821 216114
8 42822 180622
8 42822 213113
8 42828 42828
8 42828 78520
8 42850 42850
8 42850 78753
8 42852 42852
8 42856 53406
8 42856 197725
8 42886 91314
8 42886 168773
8 42889 42889
8 42920 54450
8 42920 202053
8 42945 150706
8 42945 153925
8 42948 198777
8 42976 42976
8 42976 78816
8 43070 110946
8 43087 43087
8 43087 68251
8 43095 52129
8 43095 207202
8 43118 102273
8 43118 112738
8 43126 43126
8 43130 181460
8 43130 217300
8 43194 45538
8 43194 67553
8 43242 47330
8 43242 69569
8 43279 51077
8 43279 209010
8 43310 43310
8 43310 68409
8 43335 43335
8 43335 68275
8 43341 61892
8 43341 198384
8 43365 197364
8 43366 101253
8 43366 108658
8 43369 43369
8 43378 245972
8 43405 50629
8 43405 200946
8 43430 215220
8 43434 43434
8 43434 68457
8 43591 183169
8 43603 180945
8 43626 148693
8 43626 151766
8 43690 198593
8 43787 214673
8 43849 150917
8 43849 153714
8 43873 182386
8 43873 215429
8 43874 180438
8 43874 213205
8 43876 196853
8 43880 43880
8 43880 76712
8 43888 199077
8 43907 43907
8 43913 200337
8 43938 57586
8 43938 197573
8 44055 180920
8 44078 148668
8 44083 44083
8 44090 46434
8 44090 71585
8 44117 55713
8 44117 200034
8 44138 48226
8 44138 73601
8 44146 44146
8 44146 72581
8 44202 150684
8 44301 54661
8 44301 201842
8 44326 180572
8 44326 213180
8 44330 44330
8 44330 72489
8 44357 44357
8 44357 72370
8 44555 44555
8 44586 62562
8 44586 202625
8 44611 154497
8 44625 164569
8 44642 80769
8 44803 44803
8 44809 198297
8 44833 197277
8 44834 58482
8 44834 201605
8 44896 49374
8 44896 196829
8 44929 44929
8 44960 50418
8 44960 201157
8 45087 50985
8 45087 209194
8 45118 45118
8 45118 67357
8 45135 53001
8 45143 45143
8 45143 67223
8 45149 169584
8 45166 45166
8 45173 168564
8 45174 101161
8 45174 108842
8 45238 186420
8 45290 67529
8 45327 45327
8 45327 67131
8 45357 202292
8 45358 100109
8 45358 110650
8 45370 250900
8 45397 124292
8 45397 234096
8 45414 45414
8 45414 67505
8 45418 185492
8 45420 54676
8 45420 201844
8 45425 45425
8 45461 49517
8 45461 197050
8 45492 45492
8 45509 51533
8 45509 198842
8 45540 45540
8 45540 67568
8 45583 182025
8 45583 225322
8 45595 185873
8 45614 45614
8 45639 75411
8 45646 167689
8 45657 150825
8 45657 153898
8 45670 232201
8 45681 182570
8 45681 215337
8 45682 184405
8 45682 214166
8 45688 45688
8 45688 75660
8 45710 154673
8 45715 45715
8 45721 171537
8 45738 45738
8 45738 75593
8 45746 57770
8 45746 197481
8 45794 199497
8 45849 45849
8 45865 184378
8 45865 214285
8 45866 185366
8 45866 218133
8 45893 58758
8 45893 201329
8 45897 45897
8 45897 75434
8 45921 45921
8 45921 75682
8 45928 55354
8 45928 199949
8 45936 75684
8 45957 180557
8 45957 213178
8 45958 219185
8 45964 45964
8 45969 236049
8 45986 45986
8 45986 75617
8 45988 45988
8 45992 56342
8 45992 203797
8 46017 203345
8 46020 84154
8 46020 166221
8 46134 184380
8 46134 214300
8 46165 71318
8 46182 148892
8 46182 151676
8 46186 71561
8 46343 189708
8 46388 46388
8 46388 71476
8 46405 55565
8 46405 199738
8 46436 46436
8 46436 71600
8 46469 60684
8 46469 203320
8 46611 46611
8 46641 168477
8 46642 58666
8 46642 201513
8 46659 46659
8 46659 79491
8 46690 60458
8 46690 203529
8 46853 184589
8 46853 214074
8 46865 234009
8 46882 79649
8 46884 46884
8 46913 58510
8 46913 201305
8 46977 148666
8 46977 151885
8 47008 47008
8 47119 47119
8 47127 50089
8 47127 205162
8 47158 47158
8 47175 52105
8 47206 69521
8 47210 152788
8 47367 69171
8 47373 202416
8 47397 201396
8 47398 99213
8 47398 106618
8 47457 84365
8 47457 166010
8 47460 50644
8 47460 200948
8 47623 181129
8 47635 184977
8 47658 152662
8 47658 152725
8 47881 148877
8 47881 151674
8 47905 180346
8 47905 213389
8 47912 47912
8 47912 77608
8 47937 47937
8 47968 51322
8 47968 199053
8 48389 48389
8 48389 73266
8 48417 201372
8 48643 152457
8 48674 81665
8 49278 50294
8 49311 49311
8 49311 196703
8 49342 108384
8 49342 111520
8 49398 49398
8 49398 197077
8 49501 60708
8 49532 49532
8 49565 101938
8 49565 112901
8 49582 49582
8 49593 196974
8 49652 100470
8 49652 100757
8 49850 52247
8 49850 202775
8 50104 50104
8 50104 205164
8 50160 207204
8 50207 50207
8 50207 200735
8 50238 112416
8 50461 99898
8 50461 110861
8 50478 50478
8 50548 98430
8 50581 50581
8 50581 200822
8 50612 100272
8 50612 110948
8 50838 51259
8 50838 198927
8 50866 50866
8 50866 209221
8 50969 161060
8 51000 51000
8 51000 209196
8 51056 211236
8 51092 209012
8 51120 100383
8 51351 51351
8 51351 198743
8 51382 107488
8 51485 51485
8 51485 198718
8 51502 83126
8 51513 99990
8 51513 110677
8 51516 107940
8 51541 59812
8 51572 199092
8 51605 101042
8 51605 108869
8 51622 199025
8 51633 51633
8 52024 102487
8 52501 99002
8 52501 106829
8 52529 52529
8 53307 176936
8 53310 54326
8 53399 205736
8 53430 197973
8 53533 58668
8 53533 201528
8 53564 53564
8 53589 53589
8 53589 197814
8 53620 101176
8 53620 108844
8 53684 101653
8 53684 104502
8 53818 206632
8 54041 103955
8 54161 54161
8 54580 102462
8 55057 55057
8 55573 57772
8 55573 197496
8 55604 55604
8 55604 199988
8 56081 103059
8 56098 208161
8 57423 197275
8 57454 110337
8 57465 93473
8 57557 59745
8 57677 61829
8 57677 198258
8 57705 57705
8 57705 197546
8 57741 58693
8 57741 201394
8 57797 57797
8 57797 197362
8 58026 206657
8 58082 205761
8 58249 200211
8 58453 63777
8 58534 201553
8 58637 62725
8 58637 202290
8 58891 209419
8 58922 210689
8 58978 209793
8 59014 176961
8 59145 61455
8 59145 198171
8 59265 59265
8 59438 199449
8 59463 199315
8 59494 109441
8 59689 91525
8 59689 168562
8 61486 108297
8 61486 111146
8 61497 91433
8 61542 198545
8 61553 61553
8 61620 61620
8 61737 61737
8 61737 198442
8 61994 152599
8 62097 170515
8 62516 62516
8 62993 168475
8 63526 107401
8 83260 83260
8 83380 100654
8 91182 112145
8 93222 111249
8 98804 98804
8 103313 105233
9 767 52837
9 767 211346
9 895 8639
9 991 118369
9 991 244098
9 1015 117349
9 1015 240018
9 1019 1019
9 1019 8687
9 1021 1021
9 1021 8702
9 1503 56932
9 1503 212368
9 1527 121444
9 1527 241040
9 1534 1534
9 1663 50797
9 1663 209306
9 1727 251488
9 1759 1759
9 1759 12511
9 1775 253504
9 1783 1783
9 1783 12759
9 1787 52813
9 1787 211098
9 1789 80282
9 1911 115309
9 1911 237978
9 1917 1917
9 1917 12734
9 1951 185956
9 1951 226704
9 1967 12667
9 1975 250468
9 1975 255376
9 1982 1982
9 1999 187972
9 1999 228496
9 2007 12535
9 2011 118345
9 2023 252484
9 2023 257168
9 2030 2030
9 2035 117325
9 2035 239770
9 2037 100973
9 2037 108954
9 2038 236132
9 2041 12782
9 2431 118436
9 2543 85732
9 2543 178640
9 2687 10655
9 2783 211394
9 2811 2811
9 2811 10703
9 2927 249476
9 2939 116421
9 2941 111058
9 2991 85669
9 2991 178514
9 3003 214756
9 3035 10479
9 3051 194768
9 3051 216772
9 3053 252112
9 3391 116396
9 3439 83692
9 3487 3487
9 3487 6271
9 3511 3511
9 3511 6519
9 3515 118412
9 3574 3574
9 3703 205274
9 3707 3707
9 3707 14735
9 3743 226752
9 3767 255424
9 3799 3799
9 3799 14551
9 3815 252608
9 3827 207066
9 3830 126400
9 3887 83629
9 3887 176474
9 3899 193872
9 3899 218788
9 3947 195664
9 3947 220804
9 3949 253008
9 3955 14759
9 3957 14774
9 3983 3983
9 3983 14459
9 4007 14707
9 4011 85645
9 4011 178266
9 4013 47450
9 4039 187076
9 4051 117449
9 4070 14833
9 4081 4081
9 4081 14822
9 4735 249384
9 4735 260360
9 4799 56869
9 4847 24165
9 4847 146834
9 4859 194952
9 4859 216680
9 4927 9535
9 4975 4975
9 4975 9659
9 4983 248364
9 5051 5051
9 5051 9583
9 5083 151148
9 5095 88677
9 5095 175506
9 5101 5101
9 5101 9722
9 5107 215660
9 5109 247916
9 5247 54892
9 5495 119404
9 5743 22125
9 5743 144794
9 5755 195848
9 5755 220712
9 5791 5791
9 5791 13407
9 5815 5815
9 5815 13655
9 5819 56845
9 5819 211994
9 5847 186984
9 5847 224648
9 5863 13779
9 5878 5878
9 5878 13781
9 5991 86637
9 5991 173466
9 5997 5997
9 5997 13754
9 6003 191768
9 6003 219692
9 6031 185932
9 6039 6039
9 6039 13431
9 6055 250444
9 6067 121357
9 6067 240666
9 6073 13678
9 6118 236108
9 6129 219244
9 6719 6719
9 6751 227656
9 6767 6767
9 6767 11675
9 6775 248488
9 6775 256328
9 6815 212290
9 6843 6843
9 6843 11599
9 6959 247436
9 7015 11699
9 7021 46546
9 7063 240962
9 7083 214732
9 7091 7091
9 7091 11623
9 7123 150252
9 7287 53996
9 7739 7739
9 7739 15631
9 7795 219816
9 7831 7831
9 7831 15447
9 7979 218764
9 7987 7987
9 7987 15655
9 8037 8037
9 8037 15794
9 8071 185036
9 8113 15718
9 8831 181861
9 8927 8927
9 8943 249409
9 8943 260226
9 8955 183877
9 8955 227474
9 8958 129410
9 9083 9135
9 9191 248389
9 9191 256146
9 9198 9198
9 9198 9209
9 9823 9823
9 9839 253441
9 9839 261122
9 9851 181837
9 9851 225434
9 9903 151085
9 9915 193922
9 9915 218721
9 9943 223626
9 9947 9947
9 9947 13007
9 9963 195714
9 9963 220737
9 9971 9971
9 9971 13255
9 9978 64898
9 10031 10031
9 10063 187909
9 10075 247369
9 10087 252421
9 10087 257042
9 10094 13241
9 10099 246349
9 10099 254106
9 10105 10105
9 10105 13230
9 10127 194826
9 10127 216617
9 10139 153189
9 10139 161170
9 10151 215597
9 10155 10155
9 10155 13163
9 10170 10170
9 10170 13165
9 10187 155205
9 10187 162962
9 10189 220306
9 10197 13046
9 10211 191634
9 10211 219717
9 10213 248978
9 10213 251973
9 10214 215149
9 10218 10218
9 10218 13289
9 10225 125082
9 10225 232013
9 10226 203365
9 10875 10875
9 11055 214693
9 11115 216709
9 11241 186578
9 11891 221402
9 11919 162122
9 11931 161218
9 11947 11947
9 11947 15179
9 11955 189890
9 12018 60866
9 12075 192602
9 12075 214669
9 12137 187474
9 12145 15270
9 12171 12171
9 12171 14955
9 12195 12195
9 12195 15203
9 12201 63578
9 12202 62674
9 12227 158930
9 12229 216274
9 12258 12258
9 12258 15329
9 13903 13903
9 13903 13979
9 13927 14227
9 13931 153165
9 13931 160922
9 13995 218697
9 14003 14003
9 14003 14151
9 14023 159114
9 14051 14051
9 14051 14275
9 14066 14066
9 14066 14277
9 14179 189594
9 14179 217677
9 14181 58778
9 14185 14185
9 14185 14250
9 14305 60570
9 14305 203341
9 15923 222298
9 15943 16019
9 15971 156890
9 16035 217801
9 16225 16225
9 16225 16290
9 16831 243985
9 16893 126052
9 16893 236432
9 17119 52835
9 17119 211331
9 17143 207251
9 17147 17147
9 17147 139727
9 17277 110995
9 17327 178451
9 17373 139518
9 17389 252560
9 17389 257092
9 17402 208484
9 17599 17599
9 17599 135519
9 17631 65120
9 17631 212864
9 17662 17662
9 17727 116270
9 17847 17847
9 17847 135543
9 17901 69230
9 18039 49775
9 18039 205211
9 18043 18043
9 18045 18045
9 18045 143774
9 18079 194144
9 18079 227200
9 18095 143707
9 18103 255872
9 18103 258656
9 18110 18110
9 18110 143709
9 18127 196160
9 18127 228992
9 18139 52811
9 18141 80267
9 18158 18158
9 18163 207003
9 18165 35439
9 18165 76187
9 18169 18169
9 18169 143822
9 18223 83503
9 18223 176411
9 18235 226852
9 18237 251664
9 18285 253456
9 18285 261124
9 18293 143798
9 18327 193124
9 18343 143731
9 18349 47387
9 18350 243268
9 18361 186256
9 18361 226404
9 18409 188048
9 18409 228420
9 18559 126624
9 18559 244544
9 18623 52902
9 18623 211281
9 18671 145873
9 18685 236480
9 18686 52454
9 18847 118434
9 18847 244033
9 18871 239953
9 18875 18875
9 18909 60644
9 18925 18925
9 18925 133626
9 19067 50887
9 19067 209107
9 19119 145747
9 19131 193472
9 19131 222944
9 19165 141534
9 19193 36551
9 19193 80083
9 19371 141675
9 19519 50862
9 19519 209241
9 19615 19615
9 19615 137311
9 19639 19639
9 19639 137559
9 19643 52878
9 19671 64224
9 19671 208832
9 19702 19702
9 19767 115374
9 19767 237913
9 19855 63172
9 19855 210640
9 19863 137335
9 19886 19886
9 19941 68334
9 20027 226976
9 20089 78043
9 20111 20111
9 20111 145499
9 20153 186304
9 20154 202843
9 20179 51915
9 20179 207051
9 20181 76235
9 20209 20209
9 20209 145862
9 20269 145722
9 20275 225956
9 20337 106715
9 20363 85643
9 20365 47435
9 20387 174171
9 20389 43355
9 20389 68271
9 20393 20393
9 20393 145770
9 20401 225508
9 20449 184016
9 20449 227524
9 20452 35291
9 20727 208273
9 20733 20733
9 20733 132574
9 20925 124012
9 20973 126028
9 20973 236184
9 20981 132598
9 21087 192040
9 21103 21103
9 21103 140699
9 21151 56867
9 21151 212227
9 21175 208147
9 21179 21179
9 21179 140623
9 21181 21181
9 21199 24163
9 21213 220040
9 21223 142739
9 21237 248712
9 21237 256104
9 21238 200083
9 21309 111891
9 21357 46483
9 21405 140414
9 21421 250520
9 21421 255052
9 21434 206444
9 21461 190572
9 21477 21477
9 21477 140786
9 21623 53870
9 21663 63080
9 21663 210824
9 21687 127592
9 21687 239496
9 21694 21694
9 21719 21719
9 21749 39534
9 21911 62060
9 21933 73262
9 21942 21942
9 22109 220936
9 22133 249608
9 22159 194120
9 22159 226952
9 22167 22167
9 22167 144471
9 22171 56843
9 22173 81163
9 22183 255624
9 22183 258632
9 22190 22190
9 22195 55823
9 22195 207899
9 22198 124808
9 22201 22201
9 22201 144718
9 22246 126600
9 22246 244296
9 22257 184200
9 22257 227432
9 22260 69019
9 22325 144694
9 22373 22373
9 22373 144818
9 22441 186008
9 22441 226380
9 22449 22449
9 22449 144742
9 22497 22497
9 22591 124584
9 22591 242504
9 22647 22647
9 22647 134551
9 22653 79313
9 22703 24230
9 22703 146769
9 22715 91880
9 22715 177096
9 22771 22771
9 22773 22773
9 22773 134614
9 22951 175441
9 22957 22957
9 22957 134522
9 22965 123116
9 23013 125132
9 23099 54919
9 23099 210003
9 23161 187208
9 23191 55971
9 23191 208195
9 23195 23195
9 23195 142415
9 23219 23219
9 23219 142663
9 23225 80979
9 23226 62408
9 23397 42451
9 23397 70375
9 23409 223404
9 23437 217816
9 23445 142454
9 23461 246488
9 23461 254156
9 23473 109651
9 23474 205548
9 23847 86702
9 24087 206155
9 24115 24115
9 24115 146695
9 24121 78939
9 24122 63304
9 24211 207947
9 24213 77131
9 24241 24241
9 24241 146758
9 24333 218712
9 24357 247384
9 24369 107611
9 24481 225484
9 24484 36187
9 24799 61025
9 24799 211842
9 24830 24830
9 24943 192913
9 25019 260113
9 25039 25039
9 25069 63889
9 25069 200294
9 25070 110149
9 25070 113298
9 25082 248902
9 25295 192065
9 25307 183875
9 25307 227459
9 25331 223379
9 25515 194579
9 25577 187026
9 25577 224325
9 25578 186515
9 25578 216135
9 25580 55699
9 25663 25663
9 25695 65057
9 25695 212738
9 25711 25711
9 25711 136091
9 25719 129569
9 25719 241410
9 25726 25726
9 25759 183850
9 25759 227593
9 25783 182830
9 25787 25787
9 25787 136015
9 25807 151146
9 25807 162185
9 25819 32353
9 25819 147330
9 25822 219529
9 25846 182382
9 25846 215449
9 25850 25850
9 25850 136141
9 25887 135743
9 25903 128517
9 25903 243218
9 25915 247310
9 25959 25959
9 25959 136115
9 25965 61849
9 25965 198254
9 26007 248362
9 26007 256265
9 26011 26011
9 26013 26013
9 26013 135806
9 26030 216110
9 26035 26035
9 26041 232974
9 26042 46994
9 26055 190857
9 26059 26059
9 26061 26061
9 26061 135930
9 26085 26085
9 26085 136178
9 26089 200270
9 26090 48786
9 26090 81477
9 26191 196097
9 26203 181835
9 26203 225419
9 26215 260609
9 26227 180815
9 26227 221339
9 26255 151083
9 26255 162059
9 26267 161377
9 26267 161666
9 26283 26283
9 26283 144203
9 26291 190338
9 26291 225889
9 26298 26298
9 26298 144205
9 26315 163393
9 26317 220802
9 26341 260161
9 26346 144329
9 26353 92315
9 26411 192539
9 26411 214543
9 26473 187922
9 26473 228357
9 26476 53659
9 26481 144294
9 26503 190731
9 26503 215595
9 26507 26507
9 26507 143979
9 26509 26509
9 26509 143994
9 26531 26531
9 26531 144227
9 26537 63515
9 26537 200207
9 26538 63122
9 26538 210501
9 26552 120859
9 26600 55451
9 26750 217553
9 26831 133851
9 26846 133853
9 26859 162001
9 26874 183494
9 26874 219345
9 26959 214754
9 26983 188881
9 26987 26987
9 27023 59077
9 27023 209618
9 27054 27054
9 27085 63937
9 27085 200418
9 27113 27113
9 27113 134122
9 27128 134124
9 27243 224897
9 27369 224449
9 27531 216707
9 27555 190547
9 27624 142312
9 27679 27679
9 27679 137759
9 27707 181902
9 27707 225369
9 27727 137883
9 27751 138131
9 27755 149198
9 27770 217305
9 27799 182954
9 27799 223561
9 27803 27803
9 27803 137807
9 27827 27827
9 27834 47042
9 27847 150250
9 27847 158153
9 27862 215497
9 27890 27890
9 27890 138181
9 27933 127305
9 27943 127621
9 27943 239186
9 27981 61897
9 28005 57817
9 28005 197358
9 28043 30405
9 28043 145106
9 28045 202450
9 28046 186697
9 28053 137846
9 28069 231122
9 28070 182617
9 28070 215214
9 28074 28074
9 28074 138089
9 28099 28099
9 28101 28101
9 28101 137970
9 28129 199374
9 28144 116953
9 28203 149135
9 28203 159835
9 28265 187970
9 28299 145995
9 28323 146243
9 28386 146369
9 28451 188507
9 28451 213647
9 28457 28457
9 28457 146218
9 28553 63563
9 28577 59483
9 28577 199311
9 28640 51419
9 28767 185954
9 28767 226689
9 28791 222609
9 28795 28795
9 28831 58985
9 28831 209802
9 28862 28862
9 28862 132957
9 28879 61001
9 28887 28887
9 28887 132823
9 28894 80778
9 28910 28910
9 28915 224401
9 28918 109161
9 28918 109450
9 28921 133070
9 28975 193809
9 29037 125965
9 29037 236058
9 29071 29071
9 29071 132731
9 29086 132733
9 29101 64785
9 29101 204326
9 29102 108109
9 29102 111258
9 29114 252934
9 29114 252945
9 29141 126337
9 29141 236130
9 29158 29158
9 29161 93261
9 29161 170650
9 29169 29169
9 29291 141195
9 29306 141197
9 29327 190025
9 29339 187907
9 29339 228355
9 29363 224275
9 29383 141011
9 29387 162947
9 29389 32131
9 29414 240201
9 29417 141258
9 29425 223337
9 29426 186439
9 29426 216211
9 29497 128019
9 29517 140986
9 29545 62611
9 29545 202311
9 29609 184986
9 29609 222285
9 29610 187411
9 29610 220167
9 29612 56595
9 29637 60803
9 29637 203363
9 29641 29641
9 29641 141034
9 29665 29665
9 29665 141282
9 29672 55962
9 29680 141284
9 29751 127529
9 29751 239370
9 29775 65033
9 29775 212490
9 29783 29783
9 29783 136855
9 29799 129545
9 29806 29806
9 29811 184910
9 29839 155178
9 29839 163081
9 29851 30313
9 29851 145290
9 29854 220425
9 29875 94825
9 29875 173962
9 29882 29882
9 29882 137037
9 29907 29907
9 29909 29909
9 29909 136918
9 29926 153710
9 29937 170574
9 29938 44938
9 29991 137011
9 30037 124297
9 30054 30054
9 30087 191753
9 30087 219690
9 30091 30091
9 30093 30093
9 30093 136826
9 30102 249097
9 30117 30117
9 30117 137074
9 30121 204302
9 30122 46746
9 30122 79437
9 30130 30130
9 30130 137061
9 30149 63565
9 30149 200346
9 30178 30178
9 30180 30180
9 30247 258569
9 30259 184847
9 30259 222235
9 30279 145043
9 30283 153163
9 30307 156827
9 30322 214171
9 30347 161353
9 30347 161418
9 30355 30355
9 30362 30602
9 30371 225865
9 30378 30378
9 30378 145225
9 30386 59274
9 30403 145091
9 30434 211529
9 30448 85147
9 30513 145190
9 30533 58763
9 30561 30561
9 30561 145314
9 30568 56858
9 30597 214682
9 30626 30626
9 30626 145249
9 30632 56347
9 30657 60555
9 30657 203339
9 30779 91817
9 30779 176970
9 30807 185058
9 30807 222657
9 30827 93833
9 30835 30835
9 30842 47946
9 30863 30863
9 30863 134747
9 30871 205770
9 30891 162897
9 30902 30902
9 30906 220241
9 30933 93633
9 30950 135121
9 30961 30961
9 30991 193857
9 30991 218786
9 31019 31019
9 31021 31021
9 31053 203354
9 31061 134838
9 31077 125069
9 31077 232026
9 31078 217318
9 31111 31111
9 31111 134771
9 31117 64833
9 31118 78554
9 31139 191569
9 31141 203430
9 31142 107213
9 31142 107226
9 31145 31145
9 31145 135018
9 31154 248913
9 31154 252038
9 31204 52689
9 31275 222857
9 31331 143235
9 31367 189129
9 31379 187011
9 31402 154707
9 31561 62659
9 31585 58579
9 31585 201415
9 31625 152282
9 31649 180954
9 31649 221389
9 31650 183379
9 31650 219271
9 31759 31759
9 31759 138779
9 31783 139027
9 31787 153230
9 31802 218201
9 31829 91593
9 31879 154282
9 31879 159049
9 31894 216393
9 31922 31922
9 32007 32007
9 32007 138803
9 32013 62793
9 32035 217742
9 32037 58713
9 32038 108122
9 32050 246873
9 32133 32133
9 32133 138866
9 32161 203406
9 32176 117849
9 32298 152667
9 32418 147265
9 32521 153178
9 32546 181339
9 32672 52315
9 33151 33151
9 33151 65983
9 33247 244100
9 33277 66046
9 33407 249632
9 33407 260384
9 33533 252320
9 33534 52341
9 33534 203158
9 33631 184100
9 33647 33647
9 33647 74171
9 33662 74173
9 33695 118321
9 33695 243974
9 33723 33723
9 33723 74095
9 33757 183652
9 33757 219568
9 33773 74234
9 33781 248164
9 33781 248240
9 33782 116853
9 33782 231830
9 33786 33786
9 33786 74221
9 33788 33788
9 33788 74236
9 33919 50812
9 33919 209308
9 34039 70103
9 34167 237980
9 34173 70078
9 34207 55140
9 34270 40804
9 34270 81328
9 34294 105316
9 34367 50749
9 34427 195872
9 34427 220960
9 34429 253216
9 34430 50301
9 34430 201118
9 34463 34463
9 34463 77919
9 34487 34487
9 34491 52765
9 34491 210974
9 34519 187232
9 34519 224672
9 34526 34526
9 34550 34550
9 34550 78293
9 34553 220512
9 34554 52317
9 34554 202910
9 34591 116281
9 34591 241934
9 34619 34619
9 34619 78127
9 34651 155428
9 34653 187684
9 34653 220464
9 34669 34669
9 34669 78266
9 34677 249136
9 34677 252196
9 34678 114813
9 34678 229790
9 34684 34684
9 34684 78268
9 34703 186180
9 34711 34711
9 34711 77943
9 34717 101945
9 34717 112910
9 34718 169828
9 34739 239646
9 34741 100925
9 34742 124336
9 34742 234340
9 34745 78190
9 34759 34759
9 34765 47502
9 34765 69241
9 34777 154980
9 34789 43422
9 34789 68221
9 34790 126128
9 34790 236356
9 34801 219492
9 34802 116829
9 34802 231582
9 34804 100477
9 34804 100766
9 34808 78316
9 34943 34943
9 34943 67999
9 35039 52976
9 35039 211396
9 35135 116644
9 35135 242032
9 35167 35167
9 35191 35191
9 35191 68023
9 35197 100084
9 35197 111060
9 35198 102308
9 35198 113008
9 35262 117940
9 35262 235860
9 35293 67838
9 35310 85236
9 35322 47600
9 35322 69604
9 35391 35391
9 35423 184224
9 35423 227680
9 35447 248736
9 35447 256352
9 35454 35454
9 35454 76189
9 35487 52913
9 35487 211270
9 35547 151520
9 35547 162272
9 35549 219616
9 35578 35578
9 35578 76237
9 35615 75839
9 35631 247684
9 35631 258160
9 35643 116373
9 35643 241750
9 35645 100021
9 35663 75963
9 35671 183204
9 35687 76211
9 35693 45526
9 35693 67317
9 35694 233348
9 35705 186736
9 35705 216484
9 35706 115925
9 35706 233686
9 35735 117425
9 35735 239942
9 35739 35739
9 35739 75887
9 35741 35741
9 35741 75902
9 35758 85173
9 35758 170326
9 35763 35763
9 35763 76135
9 35769 102037
9 35770 61936
9 35770 198628
9 35787 35787
9 35789 35789
9 35789 76026
9 35817 47318
9 35817 69333
9 35818 63728
9 35818 200644
9 35935 50936
9 35935 209356
9 35959 49916
9 35959 205276
9 36055 71895
9 36155 87972
9 36158 115900
9 36183 115448
9 36183 238028
9 36189 71870
9 36206 83196
9 36213 72118
9 36218 48496
9 36218 73636
9 36247 54244
9 36247 206320
9 36254 36254
9 36254 71805
9 36278 36278
9 36282 117916
9 36282 235612
9 36309 101112
9 36309 109004
9 36310 39908
9 36310 77296
9 36383 50873
9 36383 209230
9 36407 49853
9 36411 36411
9 36411 80143
9 36443 155552
9 36443 163168
9 36467 191840
9 36467 220064
9 36470 49405
9 36470 197086
9 36474 36474
9 36474 80269
9 36503 36503
9 36503 79959
9 36507 52889
9 36507 211022
9 36531 51869
9 36531 206942
9 36534 124384
9 36534 234464
9 36566 36566
9 36566 80085
9 36594 51421
9 36594 198878
9 36631 115385
9 36631 237902
9 36635 36635
9 36637 79934
9 36651 219012
9 36653 251268
9 36659 36659
9 36665 99997
9 36665 110686
9 36666 62832
9 36666 202660
9 36679 82681
9 36679 172494
9 36683 36683
9 36685 36685
9 36685 80058
9 36691 154532
9 36693 186788
9 36693 216432
9 36707 36707
9 36707 80291
9 36709 36709
9 36709 80306
9 36713 45278
9 36713 67293
9 36714 64624
9 36714 204676
9 36724 36724
9 36724 80308
9 36743 185284
9 36743 222448
9 36750 36750
9 36755 117401
9 36755 239694
9 36757 101049
9 36761 79982
9 36774 36774
9 36774 80241
9 36778 85149
9 36778 170078
9 36785 80230
9 36805 43470
9 36805 68345
9 36806 170948
9 36817 151024
9 36817 154084
9 36833 80354
9 36848 36848
9 36848 80356
9 37118 56436
9 37215 53036
9 37215 211256
9 37246 37246
9 37279 122416
9 37279 244996
9 37341 52588
9 37365 117100
9 37366 120948
9 37439 247592
9 37439 258344
9 37471 37471
9 37471 74911
9 37495 37495
9 37495 75159
9 37499 54869
9 37499 210070
9 37501 38517
9 37502 129320
9 37502 233256
9 37566 56373
9 37591 55921
9 37591 208262
9 37595 37595
9 37597 37597
9 37597 74974
9 37619 37619
9 37619 75207
9 37625 40533
9 37625 81046
9 37626 63912
9 37626 200552
9 37663 182060
9 37663 225592
9 37679 75067
9 37694 37694
9 37711 227384
9 37719 74935
9 37742 37742
9 37749 103029
9 37750 232236
9 37753 75182
9 37775 89649
9 37775 179462
9 37789 181612
9 37813 246124
9 37814 120885
9 37818 37818
9 37818 75117
9 37820 75132
9 37837 183628
9 37837 219320
9 37845 37845
9 37845 74998
9 37861 247992
9 37861 248140
9 37862 88181
9 37862 167318
9 37868 37868
9 37873 105045
9 37873 109718
9 37874 59832
9 37874 199532
9 37876 231788
9 38014 54396
9 38237 56620
9 38261 121132
9 38262 118908
9 38302 38764
9 38487 53881
9 38487 206222
9 38491 38491
9 38493 38493
9 38493 79006
9 38515 38515
9 38515 79239
9 38522 64808
9 38522 204584
9 38551 185192
9 38551 222632
9 38558 38558
9 38582 38582
9 38582 79189
9 38586 56349
9 38586 203806
9 38611 55897
9 38611 208014
9 38613 39545
9 38613 77198
9 38614 93608
9 38614 170856
9 38733 187660
9 38733 220216
9 38739 38739
9 38741 79030
9 38757 248888
9 38757 252172
9 38769 103005
9 38769 107678
9 38770 60728
9 38770 203564
9 38797 48398
9 38797 73273
9 38806 38806
9 38809 152940
9 38821 72253
9 38822 234316
9 38833 217452
9 38834 120861
9 38834 232478
9 38840 79212
9 38865 79078
9 38896 203116
9 39007 53160
9 39007 211304
9 39031 117672
9 39031 239976
9 39038 39038
9 39071 57008
9 39071 212292
9 39095 55988
9 39158 55540
9 39158 200148
9 39199 39199
9 39199 68671
9 39227 120468
9 39255 52140
9 39255 207224
9 39277 46548
9 39277 71412
9 39286 39286
9 39289 85420
9 39319 121520
9 39319 240964
9 39325 68734
9 39354 67564
9 39381 51692
9 39412 69108
9 39455 182184
9 39455 225640
9 39479 246696
9 39479 254312
9 39486 39486
9 39486 77085
9 39511 39511
9 39511 76951
9 39515 54993
9 39515 210118
9 39539 53973
9 39539 206038
9 39542 125288
9 39542 232360
9 39579 149480
9 39579 160232
9 39603 188904
9 39603 213992
9 39610 39610
9 39610 77133
9 39635 39635
9 39635 76999
9 39637 39637
9 39637 77014
9 39666 59880
9 39666 199656
9 39695 39695
9 39695 76859
9 39703 181164
9 39719 77107
9 39723 87701
9 39723 177238
9 39726 231308
9 39737 214444
9 39769 76974
9 39782 77233
9 39785 186488
9 39785 216460
9 39793 39793
9 39793 77222
9 39815 88753
9 39815 175430
9 39821 39821
9 39821 76922
9 39829 180716
9 39843 77155
9 39845 39845
9 39849 48214
9 39849 73365
9 39850 198604
9 39858 39858
9 39858 77157
9 39877 182732
9 39967 54968
9 39967 210252
9 39991 53948
9 39991 206172
9 40054 53500
9 40087 72791
9 40215 119480
9 40215 238924
9 40221 72766
9 40245 73014
9 40250 71596
9 40277 55724
9 40327 54220
9 40475 153512
9 40475 161128
9 40499 189800
9 40499 218024
9 40506 40506
9 40506 81165
9 40531 40531
9 40531 81031
9 40562 60776
9 40562 203688
9 40598 40598
9 40598 80981
9 40626 55453
9 40626 199774
9 40711 86713
9 40711 173390
9 40717 40717
9 40717 80954
9 40723 152492
9 40741 40741
9 40745 46174
9 40745 71325
9 40746 202636
9 40754 40754
9 40754 81189
9 40773 186764
9 40773 216184
9 40838 168908
9 40849 152044
9 40865 81250
9 40880 81252
9 41087 181876
9 41183 41183
9 41183 66271
9 41207 41207
9 41311 247408
9 41311 258436
9 41339 41339
9 41339 66479
9 41341 41341
9 41375 51045
9 41375 209330
9 41406 41406
9 41406 66429
9 41431 41431
9 41431 66295
9 41437 129412
9 41437 233072
9 41454 41454
9 41461 232052
9 41462 101221
9 41462 108978
9 41595 194850
9 41595 216865
9 41598 181365
9 41631 41631
9 41679 41679
9 41679 74459
9 41687 183137
9 41687 223650
9 41710 129186
9 41710 233281
9 41718 41718
9 41721 216417
9 41722 183381
9 41722 219286
9 41807 192902
9 41807 214641
9 41821 183589
9 41835 41835
9 41835 74667
9 41837 41837
9 41850 74669
9 41871 182085
9 41871 225458
9 41883 249361
9 41902 41902
9 41927 41927
9 41927 74483
9 41933 63878
9 41933 200305
9 41934 96434
9 41934 167749
9 41945 150885
9 41945 154034
9 41958 125106
9 41958 232261
9 41961 41961
9 41961 74730
9 41969 182706
9 41969 215397
9 41970 247893
9 41970 247958
9 41972 231541
9 41976 41976
9 41976 74732
9 42047 120609
9 42079 42079
9 42079 70303
9 42095 122625
9 42103 42103
9 42107 181852
9 42107 225436
9 42199 182904
9 42199 223628
9 42205 70366
9 42222 150652
9 42234 73569
9 42271 55077
9 42319 57093
9 42319 212018
9 42327 42327
9 42333 127372
9 42333 231032
9 42350 42350
9 42357 230012
9 42358 105253
9 42361 70574
9 42383 194828
9 42383 216632
9 42422 247868
9 42422 248092
9 42426 42426
9 42426 70509
9 42445 56645
9 42453 42453
9 42453 70390
9 42469 121157
9 42470 182684
9 42470 215164
9 42482 44466
9 42482 72549
9 42527 42527
9 42555 181789
9 42558 128290
9 42575 42575
9 42575 78491
9 42583 187169
9 42583 224546
9 42590 42590
9 42590 78493
9 42606 237313
9 42614 42614
9 42618 181341
9 42618 217246
9 42651 42651
9 42682 62882
9 42682 202593
9 42699 42699
9 42699 78539
9 42707 154465
9 42707 159138
9 42709 186721
9 42709 216482
9 42710 182393
9 42730 64674
9 42730 204609
9 42738 42738
9 42738 78789
9 42767 186117
9 42767 226354
9 42779 247321
9 42779 258062
9 42798 42798
9 42798 78649
9 42823 42823
9 42823 78515
9 42827 192654
9 42827 214617
9 42829 61838
9 42829 198265
9 42830 171781
9 42841 154917
9 42841 154930
9 42851 188574
9 42853 197245
9 42854 126002
9 42854 236293
9 42857 42857
9 42857 78762
9 42866 245853
9 42866 245918
9 42872 42872
9 42872 78764
9 42891 153413
9 42891 160946
9 42893 185669
9 42893 218290
9 42894 186638
9 42894 216121
9 42899 42899
9 42905 232985
9 42918 215101
9 42922 42922
9 42922 78697
9 42929 231965
9 42930 58802
9 42930 201573
9 42947 42947
9 42947 78563
9 42949 42949
9 42949 78578
9 42953 63630
9 42977 59550
9 42977 199261
9 42978 60594
9 42978 203589
9 42980 117938
9 42980 235845
9 42992 116894
9 42992 231517
9 43103 182000
9 43103 225732
9 43127 180980
9 43131 43131
9 43167 51169
9 43167 209378
9 43215 53185
9 43215 211170
9 43246 43246
9 43311 214708
9 43323 83877
9 43323 176498
9 43326 246964
9 43326 250196
9 43351 246512
9 43351 254404
9 43357 43357
9 43357 68286
9 43373 118149
9 43373 235634
9 43374 184788
9 43374 214260
9 43379 43379
9 43385 231124
9 43386 47474
9 43386 69541
9 43407 43407
9 43407 68219
9 43415 50149
9 43415 205298
9 43431 43431
9 43446 43446
9 43450 248980
9 43450 251988
9 43497 85445
9 43498 186580
9 43498 216276
9 43599 149233
9 43599 160198
9 43611 151457
9 43611 162146
9 43627 43627
9 43627 76683
9 43635 190818
9 43635 215969
9 43642 43642
9 43642 76685
9 43663 182209
9 43675 183953
9 43723 151249
9 43819 192626
9 43819 214917
9 43822 214197
9 43834 198565
9 43847 188870
9 43847 213745
9 43851 43851
9 43851 76459
9 43853 43853
9 43853 76474
9 43875 43875
9 43875 76707
9 43881 61654
9 43881 198357
9 43882 63602
9 43882 200581
9 43884 120946
9 43911 181189
9 43911 221426
9 43923 248465
9 43942 43942
9 43945 184562
9 43945 214469
9 43946 186454
9 43946 216213
9 43977 43977
9 44008 55538
9 44063 55201
9 44063 210274
9 44111 57217
9 44111 212066
9 44119 44119
9 44119 72343
9 44135 121729
9 44142 44142
9 44175 151224
9 44262 149756
9 44274 72673
9 44303 44303
9 44303 72251
9 44327 44327
9 44331 192604
9 44331 214684
9 44342 44342
9 44346 246940
9 44346 249948
9 44359 56197
9 44359 207986
9 44373 123340
9 44373 230136
9 44390 44390
9 44390 72625
9 44394 184540
9 44401 44401
9 44423 190796
9 44423 215736
9 44485 55749
9 44559 186241
9 44559 226402
9 44571 181913
9 44590 44590
9 44595 180893
9 44615 80531
9 44619 149209
9 44619 159950
9 44646 236417
9 44657 183650
9 44657 219553
9 44658 180445
9 44658 213214
9 44683 153537
9 44683 160994
9 44691 44691
9 44714 44714
9 44714 80713
9 44722 58850
9 44722 201697
9 44739 44739
9 44770 60642
9 44770 203713
9 44807 185221
9 44807 222322
9 44814 80441
9 44819 246425
9 44825 44825
9 44838 44838
9 44841 185458
9 44841 218501
9 44842 184414
9 44842 214173
9 44867 188622
9 44867 213721
9 44869 57806
9 44869 197369
9 44873 80554
9 44881 154021
9 44897 44897
9 44897 80802
9 44904 56434
9 44912 80804
9 44931 152517
9 44931 156914
9 44933 184773
9 44933 214258
9 44934 215225
9 44945 232089
9 44962 44962
9 44962 80737
9 44993 199385
9 44996 85234
9 45119 185908
9 45182 185460
9 45182 218516
9 45263 67291
9 45271 52073
9 45271 207274
9 45302 45302
9 45306 187476
9 45306 220308
9 45343 251440
9 45343 259332
9 45371 45371
9 45371 67375
9 45391 193924
9 45391 218736
9 45405 52525
9 45405 203066
9 45429 117037
9 45429 231738
9 45430 247188
9 45430 249972
9 45434 45434
9 45436 45436
9 45463 45463
9 45463 67191
9 45469 237104
9 45493 236084
9 45494 99181
9 45494 106938
9 45511 45511
9 45511 67315
9 45517 64900
9 45517 204400
9 45541 203380
9 45542 101197
9 45542 108730
9 45556 118164
9 45556 235636
9 45627 192810
9 45627 214825
9 45655 184945
9 45655 222598
9 45659 45659
9 45659 75407
9 45661 45661
9 45661 75422
9 45675 216841
9 45678 152693
9 45678 152982
9 45683 45683
9 45683 75655
9 45689 169557
9 45690 63786
9 45690 200489
9 45711 45711
9 45711 75355
9 45719 181097
9 45719 221610
9 45726 45726
9 45742 231241
9 45750 45750
9 45754 187413
9 45754 220182
9 45767 183113
9 45774 45774
9 45779 186961
9 45782 92586
9 45802 154709
9 45802 154774
9 45839 193798
9 45839 218673
9 45867 45867
9 45867 75563
9 45869 45869
9 45882 75565
9 45901 183565
9 45901 219194
9 45909 75446
9 45913 235089
9 45925 247866
9 45925 248077
9 45926 217205
9 45930 45930
9 45930 75689
9 45932 45932
9 45932 75704
9 45937 124054
9 45937 234069
9 45938 199469
9 45959 45959
9 45959 75379
9 45963 220689
9 45965 64774
9 45965 204337
9 45966 94394
9 45966 165709
9 45977 148845
9 45977 151994
9 45990 230221
9 46001 180666
9 46001 213357
9 46002 248854
9 46002 251925
9 46008 46008
9 46008 75628
9 46022 46022
9 46022 75505
9 46025 150861
9 46025 153786
9 46033 46033
9 46049 182458
9 46049 215373
9 46050 183446
9 46050 219221
9 46052 202869
9 46056 46056
9 46056 75752
9 46064 51642
9 46064 199021
9 46159 71323
9 46167 56105
9 46167 208170
9 46183 71571
9 46198 46198
9 46202 185436
9 46202 218268
9 46231 186936
9 46231 224524
9 46279 159116
9 46389 234044
9 46390 103213
9 46407 46407
9 46407 71347
9 46413 62860
9 46413 202360
9 46437 58780
9 46437 201340
9 46438 105229
9 46438 109626
9 46485 71286
9 46502 183580
9 46502 219196
9 46615 185129
9 46615 222506
9 46646 46646
9 46663 187145
9 46663 224298
9 46670 46670
9 46675 184921
9 46675 222350
9 46681 79502
9 46694 46694
9 46694 79761
9 46698 152669
9 46698 152734
9 46705 79750
9 46731 79435
9 46739 152425
9 46739 157098
9 46762 202569
9 46770 46770
9 46770 79685
9 46787 154441
9 46790 150926
9 46790 153721
9 46801 170585
9 46818 46818
9 46818 79809
9 46855 79411
9 46883 189470
9 46885 201277
9 46886 123962
9 46886 234253
9 46898 246814
9 46898 249885
9 46918 46918
9 46921 154682
9 46921 154893
9 46929 46929
9 46929 79526
9 46945 183354
9 46945 219405
9 46946 181406
9 46946 217181
9 46952 46952
9 46952 79784
9 46979 46979
9 46979 79459
9 46981 46981
9 46985 64526
9 46985 204313
9 47009 60446
9 47009 203293
9 47010 58554
9 47010 201549
9 47044 47044
9 47044 79600
9 47072 52382
9 47072 202845
9 47159 185012
9 47183 153328
9 47183 161220
9 47211 69515
9 47219 84905
9 47219 174442
9 47222 214484
9 47226 47226
9 47226 69517
9 47247 51145
9 47303 47303
9 47303 69331
9 47334 101321
9 47383 250544
9 47383 255300
9 47389 47389
9 47406 185684
9 47406 218292
9 47411 47411
9 47417 235156
9 47431 189892
9 47431 217840
9 47437 47437
9 47437 69306
9 47459 47459
9 47459 69539
9 47461 47461
9 47465 62676
9 47465 202452
9 47495 50125
9 47495 205050
9 47526 47526
9 47526 69489
9 47557 60868
9 47557 203504
9 47631 161094
9 47643 160106
9 47659 47659
9 47667 188778
9 47667 213929
9 47674 47674
9 47674 77581
9 47691 151433
9 47691 161898
9 47699 47699
9 47715 215945
9 47722 47722
9 47722 77705
9 47730 59754
9 47755 155281
9 47825 47825
9 47842 150742
9 47842 153813
9 47883 47883
9 47883 77355
9 47885 47885
9 47885 77370
9 47907 77603
9 47913 202389
9 47914 61562
9 47914 198541
9 47941 215162
9 47942 181702
9 47970 47970
9 47970 77729
9 47972 47972
9 48003 219793
9 48006 90362
9 48009 48009
9 48065 149754
9 48065 149965
9 48096 48096
9 48096 77792
9 48143 55177
9 48151 48151
9 48151 73239
9 48167 119689
9 48179 184988
9 48199 48199
9 48199 73363
9 48391 54157
9 48391 205946
9 48422 48422
9 48422 73521
9 48453 58828
9 48453 201464
9 48647 81427
9 48651 153241
9 48651 160846
9 48710 81553
9 48721 48721
9 48738 148702
9 48738 151773
9 48771 48771
9 48802 201673
9 48899 189518
9 48899 217753
9 48905 48905
9 48905 81450
9 48929 48929
9 48929 81698
9 48961 150650
9 48961 153997
9 48992 48992
9 48992 81824
9 49025 203417
9 49279 49279
9 49279 197023
9 49533 99958
9 49533 110997
9 49597 124260
9 49598 117814
9 49629 196862
9 49653 49653
9 49653 197110
9 49660 109924
9 49823 52787
9 49823 211207
9 49851 49851
9 49851 205135
9 49886 52339
9 49910 51319
9 49910 199063
9 49914 49914
9 49914 205261
9 50041 224548
9 50077 50077
9 50077 204926
9 50094 85047
9 50094 170263
9 50105 101911
9 50105 112663
9 50106 206692
9 50108 119728
9 50108 238948
9 50133 190820
9 50162 205285
9 50164 205300
9 50335 63328
9 50335 210848
9 50366 50366
9 50391 50391
9 50391 200919
9 50422 110496
9 50422 113504
9 50493 128292
9 50494 115774
9 50549 201142
9 50614 50614
9 50645 100986
9 50645 108941
9 50719 50747
9 50719 209167
9 50839 50839
9 50839 208983
9 50843 52763
9 50843 210959
9 50846 96160
9 50846 178016
9 50870 124832
9 50870 242528
9 50930 51295
9 50930 198815
9 50973 50973
9 50973 208958
9 51001 99871
9 51001 110623
9 51002 210724
9 51029 194852
9 51060 209332
9 51093 100923
9 51093 108815
9 51094 176996
9 51097 209006
9 51110 209265
9 51121 51121
9 51121 209254
9 51128 55216
9 51128 210276
9 51184 51184
9 51184 209380
9 51390 52406
9 51390 203093
9 51487 59300
9 51503 51503
9 51503 198971
9 51543 198839
9 51573 99062
9 51573 106965
9 51574 109476
9 51613 58852
9 51613 201712
9 51637 123364
9 51637 230384
9 51638 116918
9 51638 231765
9 51644 51644
9 51644 199036
9 51863 51891
9 51863 207175
9 51867 51867
9 51867 206927
9 51898 62432
9 51898 206816
9 51997 110919
9 52025 52025
9 52025 207150
9 52081 223652
9 52117 206966
9 52121 102035
9 52121 112711
9 52138 207209
9 52145 101015
9 52145 108631
9 52146 205796
9 52509 62884
9 52509 202608
9 52533 127396
9 52533 231280
9 52534 114878
9 52565 52565
9 52565 202934
9 52582 82174
9 52593 99038
9 52615 52615
9 52615 202867
9 52646 108272
9 52646 111556
9 52657 94692
9 53013 210998
9 53041 98975
9 53041 106591
9 53042 209828
9 53137 53137
9 53154 84127
9 53154 165983
9 53311 53311
9 53311 197919
9 53343 61224
9 53343 211752
9 53367 240424
9 53374 53374
9 53407 56882
9 53407 212229
9 53494 55414
9 53565 103990
9 53565 111893
9 53661 197758
9 53678 89142
9 53692 107884
9 53717 59756
9 53717 199608
9 53748 53748
9 53791 190248
9 53939 189352
9 53946 53946
9 53946 206157
9 54002 60328
9 54002 207720
9 54062 239372
9 54073 185144
9 54073 222508
9 54074 119831
9 54101 103027
9 54129 54129
9 54129 206246
9 54165 188780
9 54165 213944
9 54186 62136
9 54186 206668
9 54194 206181
9 54196 54196
9 54225 105043
9 54423 54423
9 54423 201815
9 54454 108456
9 54454 111464
9 54613 63788
9 54613 200504
9 54677 105018
9 54677 109837
9 54934 54934
9 54962 55327
9 54962 199711
9 55061 192812
9 55061 214840
9 55092 55092
9 55092 210228
9 55185 149432
9 55185 160108
9 55447 55986
9 55447 208197
9 55475 55475
9 55475 200007
9 55567 59276
9 55567 209528
9 55575 199735
9 55598 55598
9 55605 103094
9 55605 107861
9 55606 107436
9 55665 92588
9 55701 55701
9 55701 199798
9 55718 88246
9 55729 105110
9 55729 109653
9 55732 106988
9 56071 207923
9 56089 157100
9 56113 181112
9 56113 221612
9 56597 56597
9 56597 203830
9 56614 86206
9 56625 103070
9 57122 209804
9 57439 181874
9 57439 225669
9 57467 57467
9 57467 197519
9 57503 59233
9 57503 209826
9 57534 57534
9 57534 197469
9 57559 57559
9 57559 197335
9 57565 96645
9 57565 167538
9 57582 57582
9 57582 197593
9 57590 109409
9 57590 109474
9 57693 197310
9 57709 126213
9 57709 236082
9 57710 214134
9 57721 127125
9 57721 230998
9 57724 109861
9 57743 57743
9 57743 197243
9 57773 200246
9 57774 108357
9 57774 111282
9 57785 91493
9 57785 168882
9 57788 121109
9 57788 232502
9 57813 125317
9 57813 232050
9 57830 57830
9 57830 197617
9 57841 57841
9 57949 191777
9 57963 205707
9 57978 205709
9 57999 190273
9 58011 183827
9 58055 205523
9 58062 175937
9 58073 159073
9 58086 240449
9 58097 223585
9 58098 182359
9 58098 215191
9 58189 205498
9 58217 61591
9 58217 198231
9 58281 185010
9 58281 222533
9 58282 186391
9 58282 216087
9 58309 59783
9 58309 199283
9 58313 58313
9 58313 205546
9 58337 58337
9 58337 205794
9 58399 63265
9 58399 210722
9 58415 201499
9 58430 58430
9 58430 201501
9 58447 65281
9 58455 58455
9 58455 201367
9 58461 94605
9 58461 165498
9 58478 58478
9 58486 110370
9 58486 113441
9 58489 201614
9 58550 182334
9 58550 215325
9 58581 58581
9 58581 201430
9 58639 58639
9 58639 201275
9 58669 61725
9 58669 198206
9 58670 112178
9 58670 112389
9 58709 123277
9 58709 230010
9 58726 58726
9 58729 97541
9 58729 171570
9 58737 58737
9 58765 58765
9 58765 201338
9 58773 61797
9 58773 198578
9 58789 58789
9 58793 63517
9 58804 58804
9 58804 201588
9 58821 63813
9 58821 200370
9 58895 194305
9 58907 181787
9 58907 225295
9 58926 209689
9 58951 209555
9 58958 179969
9 58969 163105
9 58982 244481
9 58993 227617
9 58994 180319
9 58994 213151
9 59022 150587
9 59022 153871
9 59027 59027
9 59033 167451
9 59050 59050
9 59050 209737
9 59058 59298
9 59058 209761
9 59106 211777
9 59161 209454
9 59177 185906
9 59177 226565
9 59178 184351
9 59178 214047
9 59209 59209
9 59209 209578
9 59269 192837
9 59269 214706
9 59270 182543
9 59270 215099
9 59281 231963
9 59329 59535
9 59329 199259
9 59451 92065
9 59451 176994
9 59454 181430
9 59454 217429
9 59479 180978
9 59479 221637
9 59502 148726
9 59502 152021
9 59507 59507
9 59566 108481
9 59566 111330
9 59574 59574
9 59691 59691
9 59691 199467
9 59693 59693
9 59708 199484
9 59725 60805
9 59725 203378
9 59733 199350
9 59750 180693
9 59750 213238
9 59764 108965
9 59814 107250
9 59814 107461
9 59817 59817
9 59947 223105
9 60003 207747
9 60010 208769
9 60039 189377
9 60051 182931
9 60074 150679
9 60074 153687
9 60233 61639
9 60233 198355
9 60297 152306
9 60297 157125
9 60431 60431
9 60431 203291
9 60439 62369
9 60439 206690
9 60470 60470
9 60487 64385
9 60501 90573
9 60501 164602
9 60518 203665
9 60529 60529
9 60565 198626
9 60679 60679
9 60679 203315
9 60685 61773
9 60685 198330
9 60710 108146
9 60710 111493
9 60713 60713
9 60713 203562
9 60935 193409
9 60947 180891
9 60970 148639
9 60970 151647
9 61193 153202
9 61193 161157
9 61499 61499
9 61499 198415
9 61557 125225
9 61557 232234
9 61558 184438
9 61558 214421
9 61564 61564
9 61564 198556
9 61614 61614
9 61614 198489
9 61621 170550
9 61622 107369
9 61622 107434
9 61670 109226
9 61670 109385
9 61681 92521
9 61739 176698
9 61741 124173
9 61741 234042
9 61742 218166
9 61753 128021
9 61753 235030
9 61801 202326
9 61812 198580
9 61862 198513
9 61873 61873
9 61967 153139
9 61967 161031
9 61995 61995
9 61995 206603
9 62010 206605
9 62041 169555
9 62058 206729
9 62065 91287
9 62065 168535
9 62087 206419
9 62091 155155
9 62094 173897
9 62105 152490
9 62105 157033
9 62129 181162
9 62129 221545
9 62150 206545
9 62221 206394
9 62249 62487
9 62249 202263
9 62345 62345
9 62345 206442
9 62517 168510
9 62518 108330
9 62518 111401
9 62535 62535
9 62535 202387
9 62566 110122
9 62566 113417
9 62630 150813
9 62630 153662
9 62758 62758
9 62769 62769
9 62983 210451
9 63014 242441
9 63025 182058
9 63025 225577
9 63107 63107
9 63107 210499
9 63238 176909
9 63534 152758
9 63534 152917
9 63539 63539
9 63545 169622
9 63587 63587
9 63587 200579
9 63654 63654
9 63654 200529
9 63782 181589
9 64011 208395
9 64035 208643
9 64131 154259
9 64134 173001
9 64550 64550
9 64550 204561
9 65027 152219
9 82365 112945
9 83261 100142
9 83381 168310
9 83769 226356
9 83861 192628
9 83892 176500
9 84405 108913
9 85301 99246
9 85809 225460
9 90358 215473
9 90553 129073
9 91195 91195
9 91254 180590
9 91310 91310
9 91318 108422
9 91318 111217
9 91438 214318
9 91449 231182
9 91558 91558
9 91569 91569
9 91691 176907
9 91783 176723
9 91814 242257
9 91825 225393
9 92270 110225
9 92334 153969
9 92582 182641
9 93235 93235
9 93350 170833
9 93478 213422
9 93731 178947
9 94390 216369
9 95334 151918
9 95398 108174
9 98685 98750
9 98805 108980
9 99165 183604
9 99165 219444
9 99196 99196
9 99229 102193
9 99229 112934
9 99257 106862
9 99313 182708
9 99316 100725
9 99316 100790
9 99766 117052
9 100125 110894
9 100245 100245
9 100245 110710
9 100273 101149
9 100273 108606
9 100276 116148
9 101269 101297
9 101269 108902
9 101273 108654
9 103197 217404
9 103253 107702
9 103321 148860
9 103345 213372
9 107087 107163
9 107118 233233
9 108059 108059
9 108059 111119
9 108075 218897
9 108131 111491
9 108167 185169
9 108179 183065
9 108299 160822
9 108313 127022
9 108433 108433
9 109071 182161
9 109127 109203
9 109158 232337
9 110091 153489
9 110099 110099
9 110115 218001
9 110147 113283
9 112163 112387
9 157451 193035


==> anc/old_pegs/Aggregator/TruncTriangle6_data/Type3.txt <==
1 8 8
2 72 72
3 104 104
3 1034 1034
3 1168 1168
3 1216 1216
4 77 77
4 204 204
4 232 232
4 360 360
4 1038 1038
4 1049 1049
4 1097 1097
4 1112 1112
4 1136 1136
4 1162 1162
4 1170 1170
4 1220 1220
4 1289 1289
4 1304 1304
4 1376 1376
4 1412 1412
4 1472 1472
4 1672 1672
4 2248 2248
5 122 122
5 186 186
5 205 205
5 248 248
5 617 617
5 744 744
5 1051 1051
5 1082 1082
5 1101 1101
5 1109 1109
5 1130 1130
5 1138 1138
5 1166 1166
5 1174 1174
5 1177 1177
5 1234 1234
5 1236 1236
5 1240 1240
5 1264 1264
5 1293 1293
5 1324 1324
5 1349 1349
5 1380 1380
5 1417 1417
5 1456 1456
5 1504 1504
5 1578 1578
5 1736 1736
5 1760 1760
5 1928 1928
5 1952 1952
5 2408 2408
5 3086 3086
5 3097 3097
5 3114 3114
5 3184 3184
5 3210 3210
5 3280 3280
5 3368 3368
5 3460 3460
5 3464 3464
5 3488 3488
5 4650 4650
5 4677 4677
5 4776 4776
5 5024 5024
5 5190 5190
5 5201 5201
5 5296 5296
5 6016 6016
5 17704 17704
5 21552 21552
5 32888 32888
5 33100 33100
5 33164 33164
5 35112 35112
6 95 95
6 221 221
6 365 365
6 492 492
6 717 717
6 745 745
6 873 873
6 937 937
6 1000 1000
6 1055 1055
6 1086 1086
6 1103 1103
6 1111 1111
6 1117 1117
6 1142 1142
6 1179 1179
6 1182 1182
6 1210 1210
6 1230 1230
6 1237 1237
6 1241 1241
6 1266 1266
6 1421 1421
6 1429 1429
6 1458 1458
6 1477 1477
6 1484 1484
6 1508 1508
6 1551 1551
6 1613 1613
6 1625 1625
6 1649 1649
6 1690 1690
6 1706 1706
6 1714 1714
6 1733 1733
6 1776 1776
6 1833 1833
6 1889 1889
6 1896 1896
6 1925 1925
6 1960 1960
6 2170 2170
6 2234 2234
6 2282 2282
6 2536 2536
6 3087 3087
6 3130 3130
6 3150 3150
6 3157 3157
6 3161 3161
6 3178 3178
6 3222 3222
6 3226 3226
6 3250 3250
6 3282 3282
6 3341 3341
6 3432 3432
6 3461 3461
6 3465 3465
6 3504 3504
6 3524 3524
6 3552 3552
6 3626 3626
6 4000 4000
6 4623 4623
6 4651 4651
6 4714 4714
6 4721 4721
6 4749 4749
6 4786 4786
6 4833 4833
6 4840 4840
6 4848 4848
6 4905 4905
6 4997 4997
6 5025 5025
6 5088 5088
6 5206 5206
6 5234 5234
6 5298 5298
6 5360 5360
6 5730 5730
6 5778 5778
6 5794 5794
6 5984 5984
6 6698 6698
6 7072 7072
6 7238 7238
6 7249 7249
6 7520 7520
6 17466 17466
6 17528 17528
6 17592 17592
6 17677 17677
6 17804 17804
6 19752 19752
6 20664 20664
6 20904 20904
6 21525 21525
6 21616 21616
6 21892 21892
6 21920 21920
6 23840 23840
6 29984 29984
6 32861 32861
6 32862 32862
6 32926 32926
6 32988 32988
6 33016 33016
6 33132 33132
6 33144 33144
6 33640 33640
6 33704 33704
6 33822 33822
6 33878 33878
6 34004 34004
6 34092 34092
6 34152 34152
6 34160 34160
6 34188 34188
6 34196 34196
6 34244 34244
6 34600 34600
6 34874 34874
6 35085 35085
6 35148 35148
6 35240 35240
6 35862 35862
6 36922 36922
6 36924 36924
6 36949 36949
6 37133 37133
6 38962 38962
6 39173 39173
7 127 127
7 254 254
7 493 493
7 635 635
7 699 699
7 761 761
7 762 762
7 973 973
7 1183 1183
7 1239 1239
7 1246 1246
7 1270 1270
7 1274 1274
7 1431 1431
7 1462 1462
7 1485 1485
7 1522 1522
7 1595 1595
7 1643 1643
7 1651 1651
7 1657 1657
7 1658 1658
7 1679 1679
7 1687 1687
7 1722 1722
7 1749 1749
7 1753 1753
7 1770 1770
7 1777 1777
7 1869 1869
7 1893 1893
7 1933 1933
7 1961 1961
7 1969 1969
7 2017 2017
7 2020 2020
7 2024 2024
7 2143 2143
7 2255 2255
7 2298 2298
7 2413 2413
7 2921 2921
7 2985 2985
7 3103 3103
7 3151 3151
7 3194 3194
7 3223 3223
7 3227 3227
7 3286 3286
7 3314 3314
7 3405 3405
7 3429 3429
7 3477 3477
7 3525 3525
7 3599 3599
7 3627 3627
7 3690 3690
7 3697 3697
7 3762 3762
7 3881 3881
7 3973 3973
7 4001 4001
7 4033 4033
7 4064 4064
7 4667 4667
7 4687 4687
7 4715 4715
7 4717 4717
7 4729 4729
7 4759 4759
7 4787 4787
7 4794 4794
7 4813 4813
7 4821 4821
7 4842 4842
7 4850 4850
7 4921 4921
7 4965 4965
7 4969 4969
7 5041 5041
7 5061 5061
7 5089 5089
7 5092 5092
7 5207 5207
7 5333 5333
7 5703 5703
7 5746 5746
7 5767 5767
7 5809 5809
7 5829 5829
7 5841 5841
7 5957 5957
7 5985 5985
7 6049 6049
7 6112 6112
7 6671 6671
7 6769 6769
7 6826 6826
7 6834 6834
7 6853 6853
7 6953 6953
7 7009 7009
7 7045 7045
7 7105 7105
7 7282 7282
7 7346 7346
7 7778 7778
7 7842 7842
7 10057 10057
7 10081 10081
7 10122 10122
7 10146 10146
7 10208 10208
7 13921 13921
7 17439 17439
7 17501 17501
7 17565 17565
7 17566 17566
7 17656 17656
7 18217 18217
7 18344 18344
7 19514 19514
7 19598 19598
7 19609 19609
7 19696 19696
7 19725 19725
7 19880 19880
7 20637 20637
7 20666 20666
7 20877 20877
7 21589 21589
7 21654 21654
7 21682 21682
7 21744 21744
7 21893 21893
7 22065 22065
7 22432 22432
7 23602 23602
7 23813 23813
7 23968 23968
7 25898 25898
7 25960 25960
7 26024 26024
7 29096 29096
7 29746 29746
7 29957 29957
7 30048 30048
7 32894 32894
7 32989 32989
7 33117 33117
7 33182 33182
7 33401 33401
7 33402 33402
7 33466 33466
7 33528 33528
7 33613 33613
7 33677 33677
7 33854 33854
7 33885 33885
7 33914 33914
7 33950 33950
7 34006 34006
7 34125 34125
7 34133 34133
7 34198 34198
7 34252 34252
7 34362 34362
7 34418 34418
7 34544 34544
7 34573 34573
7 34629 34629
7 34697 34697
7 34728 34728
7 34736 34736
7 34784 34784
7 34847 34847
7 34910 34910
7 35002 35002
7 35130 35130
7 35192 35192
7 35213 35213
7 35276 35276
7 35304 35304
7 35625 35625
7 35688 35688
7 35752 35752
7 35870 35870
7 35898 35898
7 35954 35954
7 35990 35990
7 36109 36109
7 36117 36117
7 36146 36146
7 36165 36165
7 36172 36172
7 36200 36200
7 36244 36244
7 36402 36402
7 36613 36613
7 36648 36648
7 36895 36895
7 36982 36982
7 36986 36986
7 37077 37077
7 37197 37197
7 37434 37434
7 37461 37461
7 37465 37465
7 37496 37496
7 37554 37554
7 37560 37560
7 37673 37673
7 37688 37688
7 37736 37736
7 37765 37765
7 37808 37808
7 37974 37974
7 38100 38100
7 38450 38450
7 38661 38661
7 38704 38704
7 38935 38935
7 39026 39026
7 39090 39090
7 39189 39189
7 39237 39237
7 39301 39301
7 39474 39474
7 39685 39685
7 39713 39713
7 39986 39986
7 40197 40197
7 41082 41082
7 41293 41293
7 42848 42848
7 43306 43306
7 45114 45114
7 45325 45325
7 45356 45356
7 45381 45381
7 45920 45920
7 46372 46372
7 46880 46880
8 255 255
8 383 383
8 735 735
8 955 955
8 1005 1005
8 1017 1017
8 1247 1247
8 1495 1495
8 1631 1631
8 1647 1647
8 1655 1655
8 1695 1695
8 1723 1723
8 1743 1743
8 1779 1779
8 1782 1782
8 1786 1786
8 1901 1901
8 1971 1971
8 1997 1997
8 2021 2021
8 2025 2025
8 2175 2175
8 2271 2271
8 2683 2683
8 2747 2747
8 2795 2795
8 3049 3049
8 3167 3167
8 3191 3191
8 3287 3287
8 3570 3570
8 3643 3643
8 3663 3663
8 3691 3691
8 3735 3735
8 3763 3763
8 3795 3795
8 3826 3826
8 3941 3941
8 3945 3945
8 4017 4017
8 4065 4065
8 4727 4727
8 4731 4731
8 4767 4767
8 4815 4815
8 4823 4823
8 4851 4851
8 4854 4854
8 4857 4857
8 4973 4973
8 5037 5037
8 5097 5097
8 5105 5105
8 5719 5719
8 5735 5735
8 5747 5747
8 5811 5811
8 5873 5873
8 5874 5874
8 6053 6053
8 6085 6085
8 6715 6715
8 6763 6763
8 6771 6771
8 6799 6799
8 6807 6807
8 6867 6867
8 6897 6897
8 7013 7013
8 7081 7081
8 7137 7137
8 7255 7255
8 7751 7751
8 7815 7815
8 8033 8033
8 8097 8097
8 9067 9067
8 9193 9193
8 9819 9819
8 9843 9843
8 9970 9970
8 10027 10027
8 10083 10083
8 10089 10089
8 10090 10090
8 10119 10119
8 10154 10154
8 10181 10181
8 10185 10185
8 10209 10209
8 12129 12129
8 12194 12194
8 14050 14050
8 14178 14178
8 17629 17629
8 17979 17979
8 18041 18041
8 18105 18105
8 18106 18106
8 18317 18317
8 19487 19487
8 19599 19599
8 19642 19642
8 19669 19669
8 19853 19853
8 20265 20265
8 20639 20639
8 21177 21177
8 21417 21417
8 21655 21655
8 21717 21717
8 22129 22129
8 22194 22194
8 22309 22309
8 22405 22405
8 22433 22433
8 23575 23575
8 23730 23730
8 23941 23941
8 24353 24353
8 25722 25722
8 25786 25786
8 25834 25834
8 25871 25871
8 25933 25933
8 25997 25997
8 25998 25998
8 26088 26088
8 27946 27946
8 28041 28041
8 28128 28128
8 28858 28858
8 29069 29069
8 29098 29098
8 29719 29719
8 29810 29810
8 30021 30021
8 30086 30086
8 30114 30114
8 30176 30176
8 30497 30497
8 31906 31906
8 32034 32034
8 33214 33214
8 33246 33246
8 33375 33375
8 33439 33439
8 33501 33501
8 33529 33529
8 33645 33645
8 33657 33657
8 33722 33722
8 33772 33772
8 33887 33887
8 34014 34014
8 34262 34262
8 34335 34335
8 34391 34391
8 34397 34397
8 34422 34422
8 34459 34459
8 34490 34490
8 34517 34517
8 34521 34521
8 34546 34546
8 34618 34618
8 34665 34665
8 34673 34673
8 34701 34701
8 34709 34709
8 34738 34738
8 34757 34757
8 34788 34788
8 34792 34792
8 34975 34975
8 35038 35038
8 35066 35066
8 35103 35103
8 35165 35165
8 35181 35181
8 35194 35194
8 35277 35277
8 35387 35387
8 35450 35450
8 35514 35514
8 35661 35661
8 35725 35725
8 35753 35753
8 35785 35785
8 35816 35816
8 35871 35871
8 35927 35927
8 35934 35934
8 35962 35962
8 36054 36054
8 36119 36119
8 36150 36150
8 36173 36173
8 36210 36210
8 36274 36274
8 36375 36375
8 36410 36410
8 36530 36530
8 36621 36621
8 36649 36649
8 36657 36657
8 36705 36705
8 36712 36712
8 36741 36741
8 36745 36745
8 36784 36784
8 36959 36959
8 37110 37110
8 37407 37407
8 37435 37435
8 37469 37469
8 37494 37494
8 37498 37498
8 37527 37527
8 37533 37533
8 37593 37593
8 37617 37617
8 37618 37618
8 37624 37624
8 37661 37661
8 37709 37709
8 37733 37733
8 37737 37737
8 37781 37781
8 37829 37829
8 37864 37864
8 38423 38423
8 38514 38514
8 38578 38578
8 38640 38640
8 38677 38677
8 38725 38725
8 38789 38789
8 38999 38999
8 39034 39034
8 39063 39063
8 39125 39125
8 39245 39245
8 39253 39253
8 39269 39269
8 39346 39346
8 39447 39447
8 39475 39475
8 39482 39482
8 39538 39538
8 39693 39693
8 39729 39729
8 39749 39749
8 39777 39777
8 39817 39817
8 39841 39841
8 39848 39848
8 39873 39873
8 39959 39959
8 40737 40737
8 41055 41055
8 41210 41210
8 41326 41326
8 41338 41338
8 41402 41402
8 41421 41421
8 41833 41833
8 41834 41834
8 41898 41898
8 41960 41960
8 42106 42106
8 42286 42286
8 42298 42298
8 42317 42317
8 42325 42325
8 42346 42346
8 42354 42354
8 42610 42610
8 42794 42794
8 42821 42821
8 42850 42850
8 42856 42856
8 42976 42976
8 43130 43130
8 43242 43242
8 43279 43279
8 43341 43341
8 43434 43434
8 44146 44146
8 44330 44330
8 44357 44357
8 44834 44834
8 44896 44896
8 45087 45087
8 45118 45118
8 45143 45143
8 45327 45327
8 45370 45370
8 45397 45397
8 45414 45414
8 45418 45418
8 45509 45509
8 45682 45682
8 45865 45865
8 45866 45866
8 45893 45893
8 45897 45897
8 45921 45921
8 45928 45928
8 45986 45986
8 45992 45992
8 46134 46134
8 46405 46405
8 46642 46642
8 46853 46853
8 46882 46882
8 46913 46913
8 47008 47008
8 47367 47367
8 47373 47373
8 47658 47658
8 47906 47906
8 47968 47968
8 48389 48389
8 49342 49342
8 49565 49565
8 49850 49850
8 50207 50207
8 50461 50461
8 50581 50581
8 50866 50866
8 51000 51000
8 53430 53430
8 53533 53533
8 57677 57677
8 57741 57741
8 58637 58637
9 767 767
9 1019 1019
9 1663 1663
9 1759 1759
9 1783 1783
9 1787 1787
9 1975 1975
9 2035 2035
9 2037 2037
9 2811 2811
9 3003 3003
9 3543 3543
9 3703 3703
9 3707 3707
9 3827 3827
9 4735 4735
9 4799 4799
9 4859 4859
9 5047 5047
9 5101 5101
9 5815 5815
9 5847 5847
9 6117 6117
9 6767 6767
9 6775 6775
9 6843 6843
9 6899 6899
9 7091 7091
9 7783 7783
9 7795 7795
9 7859 7859
9 8955 8955
9 9851 9851
9 9943 9943
9 9947 9947
9 9971 9971
9 10063 10063
9 10087 10087
9 10127 10127
9 10139 10139
9 10155 10155
9 10163 10163
9 10211 10211
9 10214 10214
9 10218 10218
9 10225 10225
9 11115 11115
9 11891 11891
9 12003 12003
9 12075 12075
9 12167 12167
9 12195 12195
9 12227 12227
9 12258 12258
9 14003 14003
9 14023 14023
9 14179 14179
9 14305 14305
9 18079 18079
9 18169 18169
9 18285 18285
9 18349 18349
9 19615 19615
9 20027 20027
9 20111 20111
9 20209 20209
9 20393 20393
9 21179 21179
9 21421 21421
9 22071 22071
9 22167 22167
9 22195 22195
9 22257 22257
9 22373 22373
9 23703 23703
9 24115 24115
9 24481 24481
9 25695 25695
9 25759 25759
9 25807 25807
9 25850 25850
9 26042 26042
9 26061 26061
9 26411 26411
9 26473 26473
9 26537 26537
9 26538 26538
9 27803 27803
9 27919 27919
9 28074 28074
9 28101 28101
9 28831 28831
9 29071 29071
9 29609 29609
9 29783 29783
9 29938 29938
9 30087 30087
9 30130 30130
9 30149 30149
9 30259 30259
9 30561 30561
9 30626 30626
9 31879 31879
9 32007 32007
9 32162 32162
9 33407 33407
9 33534 33534
9 33695 33695
9 33773 33773
9 33786 33786
9 34427 34427
9 34463 34463
9 34519 34519
9 34550 34550
9 34554 34554
9 34591 34591
9 34669 34669
9 34677 34677
9 34711 34711
9 34742 34742
9 34765 34765
9 34802 34802
9 34943 34943
9 35039 35039
9 35135 35135
9 35167 35167
9 35322 35322
9 35423 35423
9 35487 35487
9 35515 35515
9 35547 35547
9 35578 35578
9 35643 35643
9 35693 35693
9 35705 35705
9 35770 35770
9 35789 35789
9 35817 35817
9 35935 35935
9 36183 36183
9 36247 36247
9 36310 36310
9 36383 36383
9 36411 36411
9 36467 36467
9 36470 36470
9 36474 36474
9 36503 36503
9 36507 36507
9 36594 36594
9 36659 36659
9 36685 36685
9 36709 36709
9 36713 36713
9 36757 36757
9 36805 36805
9 37471 37471
9 37495 37495
9 37499 37499
9 37501 37501
9 37591 37591
9 37597 37597
9 37626 37626
9 37749 37749
9 37837 37837
9 37861 37861
9 38487 38487
9 38551 38551
9 38613 38613
9 38757 38757
9 39007 39007
9 39031 39031
9 39319 39319
9 39455 39455
9 39511 39511
9 39539 39539
9 39542 39542
9 39579 39579
9 39603 39603
9 39610 39610
9 39635 39635
9 39637 39637
9 39666 39666
9 39725 39725
9 39785 39785
9 39793 39793
9 39821 39821
9 39858 39858
9 39877 39877
9 40499 40499
9 40562 40562
9 40626 40626
9 40741 40741
9 40773 40773
9 40837 40837
9 41183 41183
9 41311 41311
9 41375 41375
9 41437 41437
9 41595 41595
9 41722 41722
9 41807 41807
9 41871 41871
9 41933 41933
9 41961 41961
9 42079 42079
9 42271 42271
9 42302 42302
9 42319 42319
9 42327 42327
9 42426 42426
9 42453 42453
9 42482 42482
9 42583 42583
9 42618 42618
9 42738 42738
9 42767 42767
9 42823 42823
9 42829 42829
9 42854 42854
9 42857 42857
9 42865 42865
9 42891 42891
9 42922 42922
9 42930 42930
9 42949 42949
9 42953 42953
9 42978 42978
9 42992 42992
9 43103 43103
9 43215 43215
9 43386 43386
9 43407 43407
9 43450 43450
9 43498 43498
9 43819 43819
9 43881 43881
9 43882 43882
9 43946 43946
9 44119 44119
9 44303 44303
9 44311 44311
9 44346 44346
9 44359 44359
9 44373 44373
9 44394 44394
9 44658 44658
9 44770 44770
9 44807 44807
9 44842 44842
9 44869 44869
9 44873 44873
9 44897 44897
9 44962 44962
9 45271 45271
9 45343 45343
9 45391 45391
9 45434 45434
9 45463 45463
9 45542 45542
9 45627 45627
9 45655 45655
9 45659 45659
9 45683 45683
9 45690 45690
9 45754 45754
9 45839 45839
9 45867 45867
9 45901 45901
9 45926 45926
9 45930 45930
9 45937 45937
9 45959 45959
9 45965 45965
9 46002 46002
9 46025 46025
9 46049 46049
9 46050 46050
9 46056 46056
9 46064 46064
9 46167 46167
9 46359 46359
9 46390 46390
9 46615 46615
9 46675 46675
9 46770 46770
9 46855 46855
9 46898 46898
9 46945 46945
9 46946 46946
9 46981 46981
9 47010 47010
9 47072 47072
9 47135 47135
9 47226 47226
9 47303 47303
9 47383 47383
9 47431 47431
9 47437 47437
9 47445 47445
9 47495 47495
9 47557 47557
9 47631 47631
9 47722 47722
9 47730 47730
9 47842 47842
9 47879 47879
9 47907 47907
9 47913 47913
9 47914 47914
9 47941 47941
9 47970 47970
9 48096 48096
9 48151 48151
9 48391 48391
9 48453 48453
9 48738 48738
9 48929 48929
9 48961 48961
9 49533 49533
9 49823 49823
9 49914 49914
9 50105 50105
9 50335 50335
9 50645 50645
9 50719 50719
9 50839 50839
9 50870 50870
9 50930 50930
9 50973 50973
9 51001 51001
9 51121 51121
9 51390 51390
9 51898 51898
9 53407 53407
9 53942 53942
9 53946 53946
9 54073 54073
9 54962 54962
9 55061 55061
9 55447 55447
9 55605 55605
9 57439 57439
9 57503 57503
9 57709 57709
9 57774 57774
9 58217 58217
9 58281 58281
9 58282 58282
9 58399 58399
9 58430 58430
9 58455 58455
9 58486 58486
9 58639 58639
9 58765 58765
9 58773 58773
9 58821 58821
9 59050 59050
9 59058 59058
9 59177 59177
9 59178 59178
9 59269 59269
9 59725 59725
9 60439 60439
9 60679 60679
9 60685 60685
9 60710 60710
9 61193 61193
9 61558 61558
9 61741 61741
9 61862 61862
9 62249 62249
9 62518 62518
9 63782 63782


==> anc/old_pegs/Aggregator/TruncTriangle6_data/Type4.txt <==
1 64 64
2 9 9
2 68 68
3 14 14
3 42 42
3 44 44
3 69 69
3 88 88
3 112 112
3 352 352
3 584 584
3 1090 1090
4 15 15
4 58 58
4 60 60
4 85 85
4 89 89
4 108 108
4 114 114
4 178 178
4 201 201
4 204 204
4 297 297
4 300 300
4 356 356
4 554 554
4 581 581
4 680 680
4 904 904
4 928 928
4 1035 1035
4 1080 1080
4 1094 1094
4 1105 1105
4 1122 1122
4 1200 1200
4 1220 1220
4 1224 1224
4 1345 1345
4 1360 1360
4 1409 1409
4 1410 1410
4 2122 2122
4 2244 2244
4 2248 2248
4 2696 2696
4 3120 3120
4 3202 3202
4 3360 3360
4 4752 4752
4 5888 5888
4 17456 17456
4 17696 17696
4 32852 32852
4 33092 33092
5 31 31
5 59 59
5 62 62
5 87 87
5 110 110
5 118 118
5 124 124
5 174 174
5 205 205
5 220 220
5 234 234
5 236 236
5 248 248
5 302 302
5 357 357
5 376 376
5 527 527
5 555 555
5 601 601
5 625 625
5 653 653
5 666 666
5 682 682
5 690 690
5 714 714
5 716 716
5 744 744
5 809 809
5 824 824
5 865 865
5 872 872
5 901 901
5 929 929
5 1051 1051
5 1053 1053
5 1070 1070
5 1081 1081
5 1095 1095
5 1101 1101
5 1107 1107
5 1114 1114
5 1138 1138
5 1140 1140
5 1144 1144
5 1166 1166
5 1171 1171
5 1173 1173
5 1221 1221
5 1222 1222
5 1240 1240
5 1264 1264
5 1305 1305
5 1349 1349
5 1356 1356
5 1364 1364
5 1377 1377
5 1378 1378
5 1380 1380
5 1392 1392
5 1414 1414
5 1425 1425
5 1442 1442
5 1444 1444
5 1456 1456
5 1488 1488
5 1610 1610
5 1634 1634
5 1673 1673
5 1732 1732
5 1736 1736
5 1744 1744
5 1760 1760
5 1928 1928
5 1984 1984
5 2123 2123
5 2126 2126
5 2137 2137
5 2168 2168
5 2218 2218
5 2245 2245
5 2249 2249
5 2252 2252
5 2260 2260
5 2274 2274
5 2288 2288
5 2408 2408
5 2760 2760
5 3083 3083
5 3093 3093
5 3097 3097
5 3114 3114
5 3122 3122
5 3170 3170
5 3206 3206
5 3210 3210
5 3217 3217
5 3234 3234
5 3272 3272
5 3280 3280
5 3333 3333
5 3364 3364
5 3396 3396
5 3457 3457
5 3464 3464
5 3488 3488
5 3594 3594
5 3968 3968
5 4622 4622
5 4633 4633
5 4681 4681
5 4720 4720
5 4746 4746
5 4770 4770
5 4904 4904
5 4960 4960
5 4996 4996
5 5296 5296
5 5412 5412
5 5650 5650
5 5920 5920
5 6016 6016
5 6944 6944
5 7202 7202
5 9824 9824
5 13888 13888
5 16504 16504
5 16744 16744
5 16780 16780
5 16808 16808
5 17429 17429
5 17433 17433
5 17458 17458
5 17584 17584
5 17669 17669
5 17700 17700
5 20494 20494
5 20505 20505
5 20592 20592
5 20628 20628
5 20656 20656
5 20868 20868
5 21764 21764
5 22576 22576
5 22816 22816
5 25888 25888
5 32798 32798
5 32826 32826
5 32828 32828
5 32853 32853
5 32854 32854
5 32918 32918
5 32924 32924
5 33037 33037
5 33038 33038
5 33052 33052
5 33124 33124
5 33136 33136
5 33164 33164
5 33200 33200
5 33696 33696
5 33820 33820
5 34060 34060
5 34866 34866
5 35077 35077
6 119 119
6 125 125
6 190 190
6 207 207
6 221 221
6 238 238
6 249 249
6 303 303
6 373 373
6 377 377
6 380 380
6 489 489
6 492 492
6 571 571
6 621 621
6 627 627
6 634 634
6 655 655
6 663 663
6 686 686
6 691 691
6 715 715
6 717 717
6 745 745
6 760 760
6 797 797
6 811 811
6 825 825
6 845 845
6 869 869
6 921 921
6 945 945
6 952 952
6 969 969
6 1000 1000
6 1086 1086
6 1103 1103
6 1111 1111
6 1115 1115
6 1117 1117
6 1118 1118
6 1134 1134
6 1139 1139
6 1141 1141
6 1142 1142
6 1145 1145
6 1179 1179
6 1206 1206
6 1210 1210
6 1230 1230
6 1237 1237
6 1241 1241
6 1254 1254
6 1265 1265
6 1266 1266
6 1268 1268
6 1295 1295
6 1310 1310
6 1325 1325
6 1337 1337
6 1338 1338
6 1340 1340
6 1351 1351
6 1365 1365
6 1369 1369
6 1382 1382
6 1388 1388
6 1393 1393
6 1400 1400
6 1415 1415
6 1421 1421
6 1427 1427
6 1429 1429
6 1434 1434
6 1452 1452
6 1458 1458
6 1460 1460
6 1477 1477
6 1484 1484
6 1489 1489
6 1492 1492
6 1508 1508
6 1512 1512
6 1593 1593
6 1607 1607
6 1611 1611
6 1613 1613
6 1625 1625
6 1635 1635
6 1675 1675
6 1678 1678
6 1689 1689
6 1690 1690
6 1706 1706
6 1713 1713
6 1733 1733
6 1737 1737
6 1740 1740
6 1746 1746
6 1752 1752
6 1761 1761
6 1762 1762
6 1776 1776
6 1865 1865
6 1889 1889
6 1896 1896
6 1904 1904
6 1930 1930
6 1954 1954
6 1960 1960
6 1985 1985
6 1988 1988
6 2139 2139
6 2141 2141
6 2155 2155
6 2158 2158
6 2169 2169
6 2170 2170
6 2172 2172
6 2222 2222
6 2234 2234
6 2247 2247
6 2254 2254
6 2261 2261
6 2278 2278
6 2282 2282
6 2410 2410
6 2412 2412
6 2532 2532
6 2536 2536
6 2635 2635
6 2666 2666
6 2730 2730
6 2757 2757
6 2761 2761
6 2792 2792
6 2800 2800
6 2984 2984
6 3009 3009
6 3016 3016
6 3040 3040
6 3087 3087
6 3095 3095
6 3118 3118
6 3126 3126
6 3143 3143
6 3158 3158
6 3161 3161
6 3174 3174
6 3178 3178
6 3185 3185
6 3192 3192
6 3207 3207
6 3211 3211
6 3219 3219
6 3226 3226
6 3242 3242
6 3250 3250
6 3267 3267
6 3270 3270
6 3274 3274
6 3281 3281
6 3282 3282
6 3298 3298
6 3342 3342
6 3353 3353
6 3365 3365
6 3369 3369
6 3425 3425
6 3428 3428
6 3432 3432
6 3440 3440
6 3461 3461
6 3465 3465
6 3468 3468
6 3480 3480
6 3489 3489
6 3490 3490
6 3492 3492
6 3504 3504
6 3522 3522
6 3524 3524
6 3552 3552
6 3626 3626
6 3633 3633
6 3722 3722
6 3730 3730
6 3746 3746
6 3849 3849
6 3873 3873
6 3936 3936
6 4000 4000
6 4651 4651
6 4666 4666
6 4693 4693
6 4707 4707
6 4714 4714
6 4722 4722
6 4743 4743
6 4758 4758
6 4771 4771
6 4777 4777
6 4817 4817
6 4840 4840
6 4877 4877
6 4906 4906
6 4933 4933
6 4964 4964
6 4968 4968
6 5001 5001
6 5025 5025
6 5032 5032
6 5040 5040
6 5064 5064
6 5088 5088
6 5174 5174
6 5177 5177
6 5191 5191
6 5206 5206
6 5298 5298
6 5317 5317
6 5324 5324
6 5360 5360
6 5420 5420
6 5488 5488
6 5643 5643
6 5682 5682
6 5702 5702
6 5713 5713
6 5730 5730
6 5778 5778
6 5808 5808
6 5826 5826
6 5832 5832
6 5893 5893
6 5897 5897
6 5953 5953
6 5984 5984
6 6017 6017
6 6032 6032
6 6080 6080
6 6698 6698
6 6706 6706
6 6730 6730
6 6754 6754
6 6793 6793
6 6864 6864
6 6917 6917
6 6945 6945
6 7048 7048
6 7104 7104
6 7175 7175
6 7206 7206
6 7217 7217
6 7235 7235
6 7238 7238
6 7330 7330
6 7457 7457
6 7460 7460
6 7520 7520
6 7810 7810
6 7968 7968
6 8809 8809
6 8874 8874
6 9057 9057
6 9770 9770
6 9797 9797
6 9928 9928
6 10144 10144
6 10176 10176
6 13833 13833
6 13857 13857
6 13920 13920
6 16477 16477
6 16506 16506
6 16542 16542
6 16570 16570
6 16632 16632
6 16717 16717
6 16748 16748
6 16781 16781
6 16824 16824
6 17320 17320
6 17431 17431
6 17462 17462
6 17465 17465
6 17468 17468
6 17486 17486
6 17497 17497
6 17528 17528
6 17557 17557
6 17578 17578
6 17588 17588
6 17592 17592
6 17617 17617
6 17620 17620
6 17701 17701
6 17720 17720
6 17801 17801
6 17804 17804
6 17828 17828
6 17860 17860
6 17888 17888
6 17945 17945
6 17969 17969
6 18058 18058
6 18209 18209
6 18216 18216
6 18574 18574
6 18585 18585
6 18616 18616
6 18672 18672
6 18856 18856
6 19481 19481
6 19537 19537
6 19568 19568
6 19632 19632
6 19721 19721
6 19752 19752
6 19808 19808
6 19841 19841
6 19844 19844
6 20509 20509
6 20526 20526
6 20537 20537
6 20538 20538
6 20540 20540
6 20565 20565
6 20596 20596
6 20600 20600
6 20622 20622
6 20629 20629
6 20630 20630
6 20650 20650
6 20720 20720
6 20749 20749
6 20764 20764
6 20900 20900
6 20912 20912
6 20960 20960
6 21034 21034
6 21168 21168
6 21408 21408
6 21526 21526
6 21529 21529
6 21553 21553
6 21560 21560
6 21616 21616
6 21649 21649
6 21796 21796
6 21808 21808
6 21892 21892
6 22304 22304
6 22549 22549
6 22553 22553
6 22578 22578
6 22704 22704
6 22789 22789
6 22820 22820
6 22824 22824
6 23569 23569
6 23600 23600
6 23840 23840
6 24936 24936
6 25613 25613
6 25650 25650
6 25737 25737
6 25861 25861
6 25865 25865
6 25890 25890
6 26016 26016
6 29024 29024
6 29060 29060
6 29088 29088
6 31008 31008
6 32799 32799
6 32886 32886
6 32892 32892
6 32926 32926
6 32988 32988
6 33053 33053
6 33070 33070
6 33082 33082
6 33084 33084
6 33109 33109
6 33116 33116
6 33132 33132
6 33140 33140
6 33144 33144
6 33173 33173
6 33174 33174
6 33196 33196
6 33338 33338
6 33365 33365
6 33369 33369
6 33394 33394
6 33458 33458
6 33464 33464
6 33577 33577
6 33578 33578
6 33592 33592
6 33605 33605
6 33612 33612
6 33640 33640
6 33669 33669
6 33704 33704
6 33712 33712
6 33821 33821
6 33822 33822
6 33846 33846
6 33878 33878
6 33884 33884
6 33906 33906
6 34004 34004
6 34032 34032
6 34062 34062
6 34092 34092
6 34104 34104
6 34117 34117
6 34118 34118
6 34132 34132
6 34152 34152
6 34160 34160
6 34182 34182
6 34188 34188
6 34212 34212
6 34244 34244
6 34326 34326
6 34354 34354
6 34565 34565
6 34569 34569
6 34600 34600
6 34608 34608
6 34625 34625
6 34689 34689
6 34839 34839
6 35028 35028
6 35093 35093
6 35116 35116
6 35122 35122
6 35148 35148
6 35378 35378
6 35589 35589
6 35617 35617
6 36102 36102
6 36108 36108
6 36130 36130
6 36949 36949
6 36977 36977
6 36978 36978
6 37042 37042
6 37044 37044
6 37189 37189
6 37224 37224
6 37253 37253
6 37401 37401
6 37672 37672
6 37938 37938
6 38149 38149
6 38657 38657
6 38962 38962
6 39173 39173
6 39201 39201
6 39202 39202
6 41074 41074
6 41258 41258
6 41260 41260
6 41285 41285
6 41824 41824
6 42276 42276
6 45317 45317
6 45856 45856
7 251 251
7 254 254
7 319 319
7 375 375
7 382 382
7 493 493
7 607 607
7 623 623
7 631 631
7 687 687
7 731 731
7 733 733
7 747 747
7 750 750
7 761 761
7 762 762
7 815 815
7 889 889
7 925 925
7 941 941
7 947 947
7 954 954
7 971 971
7 973 973
7 985 985
7 1002 1002
7 1004 1004
7 1087 1087
7 1149 1149
7 1150 1150
7 1183 1183
7 1214 1214
7 1231 1231
7 1239 1239
7 1246 1246
7 1270 1270
7 1273 1273
7 1274 1274
7 1311 1311
7 1339 1339
7 1341 1341
7 1373 1373
7 1383 1383
7 1389 1389
7 1397 1397
7 1402 1402
7 1423 1423
7 1431 1431
7 1435 1435
7 1438 1438
7 1454 1454
7 1459 1459
7 1462 1462
7 1485 1485
7 1494 1494
7 1500 1500
7 1509 1509
7 1521 1521
7 1524 1524
7 1528 1528
7 1583 1583
7 1627 1627
7 1643 1643
7 1646 1646
7 1651 1651
7 1653 1653
7 1657 1657
7 1658 1658
7 1679 1679
7 1710 1710
7 1722 1722
7 1735 1735
7 1742 1742
7 1747 1747
7 1749 1749
7 1750 1750
7 1753 1753
7 1766 1766
7 1770 1770
7 1777 1777
7 1835 1835
7 1850 1850
7 1869 1869
7 1877 1877
7 1881 1881
7 1891 1891
7 1893 1893
7 1898 1898
7 1905 1905
7 1927 1927
7 1931 1931
7 1933 1933
7 1945 1945
7 1955 1955
7 1957 1957
7 1961 1961
7 1969 1969
7 1993 1993
7 2001 2001
7 2017 2017
7 2020 2020
7 2024 2024
7 2032 2032
7 2143 2143
7 2159 2159
7 2174 2174
7 2235 2235
7 2255 2255
7 2279 2279
7 2294 2294
7 2298 2298
7 2411 2411
7 2413 2413
7 2425 2425
7 2428 2428
7 2533 2533
7 2537 2537
7 2540 2540
7 2548 2548
7 2639 2639
7 2670 2670
7 2681 2681
7 2703 2703
7 2731 2731
7 2746 2746
7 2763 2763
7 2765 2765
7 2771 2771
7 2773 2773
7 2777 2777
7 2778 2778
7 2787 2787
7 2794 2794
7 2801 2801
7 2802 2802
7 2905 2905
7 2921 2921
7 2955 2955
7 2957 2957
7 2985 2985
7 2986 2986
7 3000 3000
7 3013 3013
7 3044 3044
7 3048 3048
7 3127 3127
7 3131 3131
7 3151 3151
7 3165 3165
7 3175 3175
7 3179 3179
7 3187 3187
7 3190 3190
7 3194 3194
7 3215 3215
7 3223 3223
7 3227 3227
7 3230 3230
7 3251 3251
7 3254 3254
7 3271 3271
7 3278 3278
7 3286 3286
7 3289 3289
7 3290 3290
7 3302 3302
7 3314 3314
7 3373 3373
7 3374 3374
7 3381 3381
7 3386 3386
7 3405 3405
7 3413 3413
7 3429 3429
7 3433 3433
7 3448 3448
7 3463 3463
7 3470 3470
7 3477 3477
7 3478 3478
7 3481 3481
7 3494 3494
7 3497 3497
7 3505 3505
7 3512 3512
7 3523 3523
7 3525 3525
7 3526 3526
7 3529 3529
7 3537 3537
7 3540 3540
7 3553 3553
7 3560 3560
7 3568 3568
7 3599 3599
7 3611 3611
7 3627 3627
7 3635 3635
7 3673 3673
7 3683 3683
7 3690 3690
7 3698 3698
7 3719 3719
7 3723 3723
7 3726 3726
7 3747 3747
7 3762 3762
7 3785 3785
7 3786 3786
7 3793 3793
7 3810 3810
7 3877 3877
7 3881 3881
7 3882 3882
7 3909 3909
7 3944 3944
7 3973 3973
7 3977 3977
7 4001 4001
7 4008 4008
7 4033 4033
7 4064 4064
7 4639 4639
7 4687 4687
7 4695 4695
7 4711 4711
7 4715 4715
7 4718 4718
7 4726 4726
7 4730 4730
7 4763 4763
7 4779 4779
7 4787 4787
7 4793 4793
7 4794 4794
7 4811 4811
7 4813 4813
7 4826 4826
7 4837 4837
7 4842 4842
7 4850 4850
7 4856 4856
7 4879 4879
7 4910 4910
7 4921 4921
7 4941 4941
7 4953 4953
7 4965 4965
7 4969 4969
7 4977 4977
7 5005 5005
7 5013 5013
7 5027 5027
7 5034 5034
7 5041 5041
7 5042 5042
7 5061 5061
7 5065 5065
7 5089 5089
7 5090 5090
7 5104 5104
7 5182 5182
7 5207 5207
7 5235 5235
7 5237 5237
7 5302 5302
7 5319 5319
7 5326 5326
7 5333 5333
7 5350 5350
7 5361 5361
7 5368 5368
7 5421 5421
7 5477 5477
7 5604 5604
7 5655 5655
7 5659 5659
7 5678 5678
7 5689 5689
7 5703 5703
7 5715 5715
7 5731 5731
7 5746 5746
7 5779 5779
7 5781 5781
7 5809 5809
7 5827 5827
7 5829 5829
7 5833 5833
7 5841 5841
7 5842 5842
7 5857 5857
7 5864 5864
7 5913 5913
7 5930 5930
7 5937 5937
7 5938 5938
7 5957 5957
7 5985 5985
7 5988 5988
7 6000 6000
7 6022 6022
7 6033 6033
7 6050 6050
7 6052 6052
7 6064 6064
7 6081 6081
7 6112 6112
7 6671 6671
7 6679 6679
7 6707 6707
7 6727 6727
7 6731 6731
7 6745 6745
7 6755 6755
7 6795 6795
7 6798 6798
7 6809 6809
7 6810 6810
7 6826 6826
7 6833 6833
7 6851 6851
7 6853 6853
7 6857 6857
7 6866 6866
7 6882 6882
7 6896 6896
7 6961 6961
7 6985 6985
7 7009 7009
7 7074 7074
7 7080 7080
7 7105 7105
7 7219 7219
7 7222 7222
7 7251 7251
7 7257 7257
7 7270 7270
7 7274 7274
7 7281 7281
7 7282 7282
7 7334 7334
7 7346 7346
7 7366 7366
7 7408 7408
7 7461 7461
7 7522 7522
7 7528 7528
7 7715 7715
7 7730 7730
7 7778 7778
7 7818 7818
7 7842 7842
7 7941 7941
7 7970 7970
7 8001 8001
7 8065 8065
7 8795 8795
7 8819 8819
7 9003 9003
7 9059 9059
7 9066 9066
7 9192 9192
7 9743 9743
7 9841 9841
7 9867 9867
7 9906 9906
7 9930 9930
7 9938 9938
7 9954 9954
7 9960 9960
7 10025 10025
7 10057 10057
7 10117 10117
7 10121 10121
7 10122 10122
7 10145 10145
7 10178 10178
7 10184 10184
7 10208 10208
7 11232 11232
7 12000 12000
7 12065 12065
7 12162 12162
7 13866 13866
7 13893 13893
7 13921 13921
7 13986 13986
7 14017 14017
7 14113 14113
7 14176 14176
7 16479 16479
7 16510 16510
7 16543 16543
7 16605 16605
7 16636 16636
7 16749 16749
7 16797 16797
7 16826 16826
7 17017 17017
7 17082 17082
7 17257 17257
7 17293 17293
7 17321 17321
7 17463 17463
7 17469 17469
7 17487 17487
7 17501 17501
7 17525 17525
7 17530 17530
7 17551 17551
7 17563 17563
7 17565 17565
7 17566 17566
7 17582 17582
7 17589 17589
7 17590 17590
7 17593 17593
7 17622 17622
7 17628 17628
7 17650 17650
7 17652 17652
7 17656 17656
7 17693 17693
7 17709 17709
7 17717 17717
7 17721 17721
7 17741 17741
7 17784 17784
7 17806 17806
7 17817 17817
7 17834 17834
7 17836 17836
7 17848 17848
7 17861 17861
7 17904 17904
7 17971 17971
7 17978 17978
7 18059 18059
7 18073 18073
7 18097 18097
7 18129 18129
7 18160 18160
7 18189 18189
7 18213 18213
7 18313 18313
7 18344 18344
7 18369 18369
7 18400 18400
7 18553 18553
7 18589 18589
7 18606 18606
7 18617 18617
7 18618 18618
7 18620 18620
7 18645 18645
7 18666 18666
7 18676 18676
7 18680 18680
7 18829 18829
7 18844 18844
7 18860 18860
7 18889 18889
7 18892 18892
7 18916 18916
7 19114 19114
7 19483 19483
7 19509 19509
7 19513 19513
7 19514 19514
7 19541 19541
7 19570 19570
7 19576 19576
7 19598 19598
7 19603 19603
7 19605 19605
7 19606 19606
7 19609 19609
7 19640 19640
7 19665 19665
7 19696 19696
7 19725 19725
7 19737 19737
7 19749 19749
7 19754 19754
7 19781 19781
7 19809 19809
7 19857 19857
7 19876 19876
7 19888 19888
7 19936 19936
7 20353 20353
7 20384 20384
7 20511 20511
7 20542 20542
7 20573 20573
7 20597 20597
7 20601 20601
7 20623 20623
7 20662 20662
7 20666 20666
7 20686 20686
7 20693 20693
7 20697 20697
7 20700 20700
7 20722 20722
7 20724 20724
7 20781 20781
7 20796 20796
7 20877 20877
7 20885 20885
7 20905 20905
7 20916 20916
7 20920 20920
7 20933 20933
7 20940 20940
7 20964 20964
7 21007 21007
7 21038 21038
7 21049 21049
7 21081 21081
7 21105 21105
7 21141 21141
7 21162 21162
7 21169 21169
7 21170 21170
7 21289 21289
7 21304 21304
7 21381 21381
7 21412 21412
7 21416 21416
7 21519 21519
7 21533 21533
7 21558 21558
7 21562 21562
7 21589 21589
7 21617 21617
7 21654 21654
7 21681 21681
7 21682 21682
7 21684 21684
7 21702 21702
7 21713 21713
7 21730 21730
7 21744 21744
7 21773 21773
7 21781 21781
7 21797 21797
7 21816 21816
7 21893 21893
7 21908 21908
7 21936 21936
7 21956 21956
7 22041 22041
7 22066 22066
7 22161 22161
7 22192 22192
7 22277 22277
7 22312 22312
7 22432 22432
7 22551 22551
7 22582 22582
7 22585 22585
7 22586 22586
7 22677 22677
7 22698 22698
7 22712 22712
7 22737 22737
7 22740 22740
7 22797 22797
7 22821 22821
7 22921 22921
7 22948 22948
7 22960 22960
7 22980 22980
7 23008 23008
7 23089 23089
7 23178 23178
7 23329 23329
7 23573 23573
7 23633 23633
7 23697 23697
7 23813 23813
7 23841 23841
7 23856 23856
7 23904 23904
7 23937 23937
7 23968 23968
7 24698 24698
7 24909 24909
7 24938 24938
7 24974 24974
7 25002 25002
7 25064 25064
7 25623 25623
7 25627 25627
7 25646 25646
7 25705 25705
7 25739 25739
7 25741 25741
7 25770 25770
7 25778 25778
7 25797 25797
7 25801 25801
7 25826 25826
7 25863 25863
7 25881 25881
7 25894 25894
7 25897 25897
7 25900 25900
7 25929 25929
7 25960 25960
7 25989 25989
7 26020 26020
7 26024 26024
7 26049 26049
7 26052 26052
7 26153 26153
7 26377 26377
7 26401 26401
7 27048 27048
7 27104 27104
7 27721 27721
7 27810 27810
7 27913 27913
7 27969 27969
7 28000 28000
7 28064 28064
7 28749 28749
7 28786 28786
7 28813 28813
7 28814 28814
7 28822 28822
7 28850 28850
7 28912 28912
7 28941 28941
7 28969 28969
7 28970 28970
7 28972 28972
7 28997 28997
7 29028 29028
7 29032 29032
7 29061 29061
7 29062 29062
7 29096 29096
7 29104 29104
7 29152 29152
7 29600 29600
7 29707 29707
7 29709 29709
7 29710 29710
7 29721 29721
7 29777 29777
7 29808 29808
7 29858 29858
7 29872 29872
7 29958 29958
7 29985 29985
7 29992 29992
7 30048 30048
7 30084 30084
7 30762 30762
7 30770 30770
7 30981 30981
7 31010 31010
7 31136 31136
7 32032 32032
7 32893 32893
7 32894 32894
7 32958 32958
7 32989 32989
7 33018 33018
7 33020 33020
7 33055 33055
7 33086 33086
7 33117 33117
7 33141 33141
7 33142 33142
7 33182 33182
7 33206 33206
7 33212 33212
7 33229 33229
7 33230 33230
7 33244 33244
7 33260 33260
7 33311 33311
7 33339 33339
7 33367 33367
7 33374 33374
7 33398 33398
7 33402 33402
7 33404 33404
7 33431 33431
7 33437 33437
7 33466 33466
7 33500 33500
7 33528 33528
7 33551 33551
7 33565 33565
7 33582 33582
7 33593 33593
7 33613 33613
7 33625 33625
7 33637 33637
7 33649 33649
7 33656 33656
7 33677 33677
7 33685 33685
7 33689 33689
7 33708 33708
7 33713 33713
7 33714 33714
7 33737 33737
7 33740 33740
7 33854 33854
7 33879 33879
7 33885 33885
7 33914 33914
7 33950 33950
7 33974 33974
7 34005 34005
7 34006 34006
7 34040 34040
7 34077 34077
7 34078 34078
7 34093 34093
7 34106 34106
7 34108 34108
7 34125 34125
7 34133 34133
7 34140 34140
7 34149 34149
7 34150 34150
7 34156 34156
7 34162 34162
7 34164 34164
7 34190 34190
7 34198 34198
7 34226 34226
7 34252 34252
7 34276 34276
7 34288 34288
7 34327 34327
7 34331 34331
7 34333 34333
7 34362 34362
7 34387 34387
7 34418 34418
7 34451 34451
7 34457 34457
7 34516 34516
7 34544 34544
7 34573 34573
7 34581 34581
7 34585 34585
7 34588 34588
7 34602 34602
7 34604 34604
7 34610 34610
7 34629 34629
7 34633 34633
7 34657 34657
7 34658 34658
7 34672 34672
7 34697 34697
7 34700 34700
7 34705 34705
7 34722 34722
7 34724 34724
7 34728 34728
7 34784 34784
7 34878 34878
7 34910 34910
7 35002 35002
7 35029 35029
7 35036 35036
7 35058 35058
7 35095 35095
7 35118 35118
7 35126 35126
7 35132 35132
7 35150 35150
7 35177 35177
7 35178 35178
7 35180 35180
7 35192 35192
7 35213 35213
7 35242 35242
7 35244 35244
7 35269 35269
7 35276 35276
7 35284 35284
7 35304 35304
7 35351 35351
7 35379 35379
7 35609 35609
7 35633 35633
7 35640 35640
7 35657 35657
7 35688 35688
7 35724 35724
7 35752 35752
7 35777 35777
7 35870 35870
7 35894 35894
7 35898 35898
7 35954 35954
7 35990 35990
7 36018 36018
7 36103 36103
7 36109 36109
7 36117 36117
7 36138 36138
7 36140 36140
7 36146 36146
7 36148 36148
7 36165 36165
7 36172 36172
7 36180 36180
7 36200 36200
7 36229 36229
7 36230 36230
7 36244 36244
7 36264 36264
7 36642 36642
7 36648 36648
7 36673 36673
7 36895 36895
7 36926 36926
7 36951 36951
7 36982 36982
7 36986 36986
7 36988 36988
7 37015 37015
7 37021 37021
7 37108 37108
7 37135 37135
7 37197 37197
7 37221 37221
7 37233 37233
7 37236 37236
7 37240 37240
7 37261 37261
7 37269 37269
7 37298 37298
7 37300 37300
7 37406 37406
7 37434 37434
7 37436 37436
7 37461 37461
7 37462 37462
7 37465 37465
7 37526 37526
7 37554 37554
7 37560 37560
7 37585 37585
7 37645 37645
7 37657 37657
7 37660 37660
7 37688 37688
7 37705 37705
7 37708 37708
7 37729 37729
7 37736 37736
7 37744 37744
7 37769 37769
7 37772 37772
7 37780 37780
7 37793 37793
7 37794 37794
7 37808 37808
7 37911 37911
7 37917 37917
7 37946 37946
7 37974 37974
7 38002 38002
7 38100 38100
7 38157 38157
7 38165 38165
7 38172 38172
7 38181 38181
7 38194 38194
7 38196 38196
7 38213 38213
7 38228 38228
7 38419 38419
7 38422 38422
7 38450 38450
7 38576 38576
7 38661 38661
7 38665 38665
7 38689 38689
7 38690 38690
7 38704 38704
7 38785 38785
7 38935 38935
7 38963 38963
7 38966 38966
7 39026 39026
7 39175 39175
7 39189 39189
7 39206 39206
7 39217 39217
7 39237 39237
7 39446 39446
7 39474 39474
7 39685 39685
7 39689 39689
7 39713 39713
7 39728 39728
7 39745 39745
7 39809 39809
7 39986 39986
7 40197 40197
7 40705 40705
7 41022 41022
7 41047 41047
7 41053 41053
7 41070 41070
7 41082 41082
7 41146 41146
7 41194 41194
7 41231 41231
7 41274 41274
7 41276 41276
7 41293 41293
7 41301 41301
7 41318 41318
7 41324 41324
7 41330 41330
7 41357 41357
7 41394 41394
7 41586 41586
7 41642 41642
7 41770 41770
7 41797 41797
7 41801 41801
7 41825 41825
7 41826 41826
7 41890 41890
7 41896 41896
7 42038 42038
7 42042 42042
7 42069 42069
7 42090 42090
7 42253 42253
7 42278 42278
7 42338 42338
7 42340 42340
7 42510 42510
7 42538 42538
7 42608 42608
7 42758 42758
7 42786 42786
7 42792 42792
7 42817 42817
7 42848 42848
7 42912 42912
7 43066 43066
7 43114 43114
7 43234 43234
7 43271 43271
7 43277 43277
7 43562 43562
7 43810 43810
7 44293 44293
7 44832 44832
7 45079 45079
7 45102 45102
7 45162 45162
7 45333 45333
7 45356 45356
7 45381 45381
7 45409 45409
7 45476 45476
7 45610 45610
7 45618 45618
7 45829 45829
7 45833 45833
7 45857 45857
7 45892 45892
7 45920 45920
7 46372 46372
7 46849 46849
7 47396 47396
7 49183 49183
7 49214 49214
7 49270 49270
7 49334 49334
7 49465 49465
7 49468 49468
7 49557 49557
7 49588 49588
7 49842 49842
7 49976 49976
7 50453 50453
7 50484 50484
7 53525 53525
7 57613 57613
7 57641 57641
7 57669 57669
7 98676 98676
8 255 255
8 495 495
8 703 703
8 735 735
8 751 751
8 766 766
8 893 893
8 927 927
8 943 943
8 951 951
8 957 957
8 975 975
8 1003 1003
8 1005 1005
8 1006 1006
8 1017 1017
8 1020 1020
8 1151 1151
8 1247 1247
8 1271 1271
8 1275 1275
8 1343 1343
8 1375 1375
8 1399 1399
8 1470 1470
8 1501 1501
8 1517 1517
8 1525 1525
8 1599 1599
8 1631 1631
8 1647 1647
8 1655 1655
8 1695 1695
8 1719 1719
8 1723 1723
8 1743 1743
8 1755 1755
8 1767 1767
8 1771 1771
8 1779 1779
8 1782 1782
8 1786 1786
8 1823 1823
8 1839 1839
8 1851 1851
8 1853 1853
8 1871 1871
8 1895 1895
8 1899 1899
8 1901 1901
8 1913 1913
8 1947 1947
8 1963 1963
8 1965 1965
8 1966 1966
8 1971 1971
8 1973 1973
8 1978 1978
8 1997 1997
8 2003 2003
8 2005 2005
8 2021 2021
8 2025 2025
8 2028 2028
8 2034 2034
8 2040 2040
8 2175 2175
8 2271 2271
8 2287 2287
8 2295 2295
8 2299 2299
8 2302 2302
8 2427 2427
8 2429 2429
8 2535 2535
8 2542 2542
8 2549 2549
8 2671 2671
8 2683 2683
8 2719 2719
8 2747 2747
8 2767 2767
8 2775 2775
8 2791 2791
8 2795 2795
8 2798 2798
8 2806 2806
8 2810 2810
8 2923 2923
8 2925 2925
8 2959 2959
8 2973 2973
8 2990 2990
8 3001 3001
8 3021 3021
8 3033 3033
8 3045 3045
8 3049 3049
8 3057 3057
8 3135 3135
8 3167 3167
8 3183 3183
8 3191 3191
8 3195 3195
8 3259 3259
8 3287 3287
8 3291 3291
8 3315 3315
8 3322 3322
8 3359 3359
8 3375 3375
8 3383 3383
8 3421 3421
8 3431 3431
8 3445 3445
8 3485 3485
8 3486 3486
8 3507 3507
8 3510 3510
8 3514 3514
8 3533 3533
8 3534 3534
8 3539 3539
8 3541 3541
8 3557 3557
8 3558 3558
8 3562 3562
8 3570 3570
8 3631 3631
8 3639 3639
8 3643 3643
8 3663 3663
8 3671 3671
8 3687 3687
8 3691 3691
8 3694 3694
8 3705 3705
8 3706 3706
8 3735 3735
8 3739 3739
8 3755 3755
8 3763 3763
8 3770 3770
8 3783 3783
8 3787 3787
8 3795 3795
8 3811 3811
8 3818 3818
8 3826 3826
8 3855 3855
8 3917 3917
8 3941 3941
8 3945 3945
8 3953 3953
8 3981 3981
8 3993 3993
8 4003 4003
8 4010 4010
8 4017 4017
8 4018 4018
8 4035 4035
8 4037 4037
8 4041 4041
8 4065 4065
8 4066 4066
8 4068 4068
8 4080 4080
8 4703 4703
8 4727 4727
8 4731 4731
8 4767 4767
8 4783 4783
8 4815 4815
8 4823 4823
8 4827 4827
8 4829 4829
8 4839 4839
8 4846 4846
8 4851 4851
8 4853 4853
8 4857 4857
8 4911 4911
8 4923 4923
8 4955 4955
8 4973 4973
8 4981 4981
8 4985 4985
8 5007 5007
8 5015 5015
8 5031 5031
8 5037 5037
8 5046 5046
8 5049 5049
8 5050 5050
8 5063 5063
8 5077 5077
8 5094 5094
8 5097 5097
8 5098 5098
8 5100 5100
8 5105 5105
8 5183 5183
8 5239 5239
8 5341 5341
8 5365 5365
8 5366 5366
8 5370 5370
8 5605 5605
8 5719 5719
8 5735 5735
8 5747 5747
8 5749 5749
8 5750 5750
8 5811 5811
8 5814 5814
8 5837 5837
8 5843 5843
8 5849 5849
8 5859 5859
8 5862 5862
8 5866 5866
8 5873 5873
8 5874 5874
8 5903 5903
8 5911 5911
8 5933 5933
8 5945 5945
8 5946 5946
8 5973 5973
8 5990 5990
8 6001 6001
8 6023 6023
8 6035 6035
8 6037 6037
8 6051 6051
8 6066 6066
8 6085 6085
8 6097 6097
8 6114 6114
8 6120 6120
8 6703 6703
8 6747 6747
8 6763 6763
8 6766 6766
8 6771 6771
8 6777 6777
8 6799 6799
8 6830 6830
8 6842 6842
8 6855 6855
8 6867 6867
8 6869 6869
8 6886 6886
8 6889 6889
8 6890 6890
8 6897 6897
8 6955 6955
8 6963 6963
8 7011 7011
8 7013 7013
8 7025 7025
8 7047 7047
8 7051 7051
8 7053 7053
8 7075 7075
8 7077 7077
8 7081 7081
8 7089 7089
8 7113 7113
8 7137 7137
8 7140 7140
8 7223 7223
8 7247 7247
8 7255 7255
8 7271 7271
8 7290 7290
8 7347 7347
8 7354 7354
8 7381 7381
8 7525 7525
8 7538 7538
8 7703 7703
8 7719 7719
8 7751 7751
8 7763 7763
8 7786 7786
8 7815 7815
8 7819 7819
8 7827 7827
8 7843 7843
8 7850 7850
8 7875 7875
8 7878 7878
8 7889 7889
8 7906 7906
8 7943 7943
8 7971 7971
8 7973 7973
8 7985 7985
8 8033 8033
8 8073 8073
8 8097 8097
8 8098 8098
8 8160 8160
8 8815 8815
8 8891 8891
8 8939 8939
8 8954 8954
8 9063 9063
8 9193 9193
8 9787 9787
8 9819 9819
8 9835 9835
8 9883 9883
8 9907 9907
8 9927 9927
8 9931 9931
8 9933 9933
8 9934 9934
8 9946 9946
8 9961 9961
8 9970 9970
8 10059 10059
8 10083 10083
8 10085 10085
8 10089 10089
8 10090 10090
8 10153 10153
8 10154 10154
8 10161 10161
8 10179 10179
8 10181 10181
8 10182 10182
8 10185 10185
8 10209 10209
8 10216 10216
8 10955 10955
8 10979 10979
8 10985 10985
8 10986 10986
8 10994 10994
8 11113 11113
8 11233 11233
8 11827 11827
8 11851 11851
8 11881 11881
8 11882 11882
8 11946 11946
8 11973 11973
8 12001 12001
8 12043 12043
8 12067 12067
8 12105 12105
8 12130 12130
8 12194 12194
8 12225 12225
8 12256 12256
8 13839 13839
8 13867 13867
8 13875 13875
8 13907 13907
8 13923 13923
8 13938 13938
8 13987 13987
8 14002 14002
8 14025 14025
8 14049 14049
8 14050 14050
8 14121 14121
8 14178 14178
8 16161 16161
8 16511 16511
8 16637 16637
8 16765 16765
8 16799 16799
8 16830 16830
8 17019 17019
8 17055 17055
8 17083 17083
8 17134 17134
8 17145 17145
8 17261 17261
8 17337 17337
8 17471 17471
8 17503 17503
8 17533 17533
8 17597 17597
8 17598 17598
8 17623 17623
8 17629 17629
8 17653 17653
8 17657 17657
8 17719 17719
8 17757 17757
8 17807 17807
8 17821 17821
8 17837 17837
8 17845 17845
8 17850 17850
8 17877 17877
8 17893 17893
8 17905 17905
8 17951 17951
8 17967 17967
8 17975 17975
8 17999 17999
8 18041 18041
8 18075 18075
8 18091 18091
8 18094 18094
8 18101 18101
8 18105 18105
8 18106 18106
8 18131 18131
8 18133 18133
8 18162 18162
8 18168 18168
8 18233 18233
8 18281 18281
8 18317 18317
8 18329 18329
8 18341 18341
8 18346 18346
8 18373 18373
8 18377 18377
8 18401 18401
8 18404 18404
8 18557 18557
8 18591 18591
8 18622 18622
8 18639 18639
8 18651 18651
8 18653 18653
8 18654 18654
8 18670 18670
8 18677 18677
8 18678 18678
8 18797 18797
8 18861 18861
8 18873 18873
8 18924 18924
8 19087 19087
8 19118 19118
8 19129 19129
8 19161 19161
8 19185 19185
8 19369 19369
8 19384 19384
8 19401 19401
8 19432 19432
8 19487 19487
8 19511 19511
8 19543 19543
8 19549 19549
8 19571 19571
8 19573 19573
8 19599 19599
8 19613 19613
8 19638 19638
8 19662 19662
8 19669 19669
8 19673 19673
8 19697 19697
8 19698 19698
8 19727 19727
8 19757 19757
8 19861 19861
8 19877 19877
8 19881 19881
8 19890 19890
8 19909 19909
8 19944 19944
8 20081 20081
8 20115 20115
8 20121 20121
8 20145 20145
8 20146 20146
8 20265 20265
8 20321 20321
8 20357 20357
8 20392 20392
8 20543 20543
8 20591 20591
8 20605 20605
8 20639 20639
8 20667 20667
8 20695 20695
8 20702 20702
8 20726 20726
8 20730 20730
8 20732 20732
8 20797 20797
8 20845 20845
8 20853 20853
8 20893 20893
8 20917 20917
8 20921 20921
8 20941 20941
8 20965 20965
8 20980 20980
8 21039 21039
8 21051 21051
8 21109 21109
8 21113 21113
8 21135 21135
8 21143 21143
8 21163 21163
8 21174 21174
8 21178 21178
8 21209 21209
8 21226 21226
8 21233 21233
8 21240 21240
8 21277 21277
8 21293 21293
8 21349 21349
8 21389 21389
8 21401 21401
8 21413 21413
8 21417 21417
8 21425 21425
8 21473 21473
8 21480 21480
8 21535 21535
8 21559 21559
8 21565 21565
8 21655 21655
8 21685 21685
8 21703 21703
8 21717 21717
8 21718 21718
8 21746 21746
8 21752 21752
8 21789 21789
8 21813 21813
8 21861 21861
8 21909 21909
8 21957 21957
8 22000 22000
8 22031 22031
8 22039 22039
8 22073 22073
8 22074 22074
8 22129 22129
8 22165 22165
8 22194 22194
8 22225 22225
8 22242 22242
8 22285 22285
8 22309 22309
8 22313 22313
8 22321 22321
8 22405 22405
8 22433 22433
8 22436 22436
8 22448 22448
8 22496 22496
8 22559 22559
8 22583 22583
8 22645 22645
8 22671 22671
8 22683 22683
8 22685 22685
8 22702 22702
8 22709 22709
8 22710 22710
8 22713 22713
8 22742 22742
8 22769 22769
8 22770 22770
8 22772 22772
8 22829 22829
8 22837 22837
8 22841 22841
8 22933 22933
8 22954 22954
8 22956 22956
8 22981 22981
8 23091 23091
8 23179 23179
8 23193 23193
8 23217 23217
8 23249 23249
8 23280 23280
8 23333 23333
8 23337 23337
8 23433 23433
8 23489 23489
8 23520 23520
8 23603 23603
8 23605 23605
8 23666 23666
8 23694 23694
8 23699 23699
8 23705 23705
8 23729 23729
8 23730 23730
8 23792 23792
8 23829 23829
8 23877 23877
8 23941 23941
8 23953 23953
8 23970 23970
8 23976 23976
8 24113 24113
8 24353 24353
8 24449 24449
8 24671 24671
8 24826 24826
8 24911 24911
8 24942 24942
8 24975 24975
8 25018 25018
8 25037 25037
8 25068 25068
8 25449 25449
8 25514 25514
8 25659 25659
8 25662 25662
8 25691 25691
8 25709 25709
8 25722 25722
8 25743 25743
8 25751 25751
8 25774 25774
8 25782 25782
8 25786 25786
8 25799 25799
8 25806 25806
8 25811 25811
8 25814 25814
8 25817 25817
8 25830 25830
8 25833 25833
8 25848 25848
8 25895 25895
8 25901 25901
8 25914 25914
8 25933 25933
8 25957 25957
8 25962 25962
8 25995 25995
8 25997 25997
8 25998 25998
8 26009 26009
8 26021 26021
8 26022 26022
8 26025 26025
8 26054 26054
8 26060 26060
8 26065 26065
8 26082 26082
8 26084 26084
8 26088 26088
8 26096 26096
8 26139 26139
8 26163 26163
8 26281 26281
8 26313 26313
8 26337 26337
8 26403 26403
8 26410 26410
8 26505 26505
8 26529 26529
8 26561 26561
8 26592 26592
8 26810 26810
8 26829 26829
8 26858 26858
8 26866 26866
8 26985 26985
8 27021 27021
8 27049 27049
8 27050 27050
8 27052 27052
8 27077 27077
8 27108 27108
8 27112 27112
8 27675 27675
8 27691 27691
8 27725 27725
8 27731 27731
8 27754 27754
8 27762 27762
8 27783 27783
8 27787 27787
8 27790 27790
8 27801 27801
8 27826 27826
8 27849 27849
8 27888 27888
8 27915 27915
8 27941 27941
8 27945 27945
8 27946 27946
8 27973 27973
8 28002 28002
8 28008 28008
8 28035 28035
8 28037 28037
8 28038 28038
8 28041 28041
8 28072 28072
8 28097 28097
8 28128 28128
8 28703 28703
8 28731 28731
8 28734 28734
8 28759 28759
8 28781 28781
8 28790 28790
8 28793 28793
8 28794 28794
8 28823 28823
8 28846 28846
8 28858 28858
8 28877 28877
8 28885 28885
8 28906 28906
8 28914 28914
8 28920 28920
8 28943 28943
8 28974 28974
8 28985 28985
8 29005 29005
8 29029 29029
8 29033 29033
8 29069 29069
8 29077 29077
8 29094 29094
8 29098 29098
8 29106 29106
8 29125 29125
8 29132 29132
8 29154 29154
8 29156 29156
8 29289 29289
8 29353 29353
8 29354 29354
8 29362 29362
8 29481 29481
8 29513 29513
8 29537 29537
8 29573 29573
8 29601 29601
8 29602 29602
8 29723 29723
8 29741 29741
8 29742 29742
8 29747 29747
8 29754 29754
8 29781 29781
8 29810 29810
8 29831 29831
8 29845 29845
8 29846 29846
8 29862 29862
8 29894 29894
8 29897 29897
8 29905 29905
8 29965 29965
8 29989 29989
8 29990 29990
8 29994 29994
8 30002 30002
8 30021 30021
8 30049 30049
8 30086 30086
8 30113 30113
8 30114 30114
8 30116 30116
8 30128 30128
8 30145 30145
8 30176 30176
8 30219 30219
8 30250 30250
8 30473 30473
8 30498 30498
8 30593 30593
8 30624 30624
8 30735 30735
8 30743 30743
8 30861 30861
8 30890 30890
8 30898 30898
8 30946 30946
8 30983 30983
8 31014 31014
8 31017 31017
8 31018 31018
8 31109 31109
8 31144 31144
8 31172 31172
8 31521 31521
8 31794 31794
8 31842 31842
8 31906 31906
8 32005 32005
8 32991 32991
8 33022 33022
8 33087 33087
8 33149 33149
8 33150 33150
8 33214 33214
8 33246 33246
8 33274 33274
8 33375 33375
8 33399 33399
8 33405 33405
8 33439 33439
8 33470 33470
8 33499 33499
8 33501 33501
8 33502 33502
8 33529 33529
8 33583 33583
8 33595 33595
8 33629 33629
8 33645 33645
8 33653 33653
8 33657 33657
8 33658 33658
8 33660 33660
8 33687 33687
8 33694 33694
8 33709 33709
8 33710 33710
8 33718 33718
8 33722 33722
8 33724 33724
8 33742 33742
8 33753 33753
8 33769 33769
8 33770 33770
8 33772 33772
8 33784 33784
8 33855 33855
8 33887 33887
8 33911 33911
8 33918 33918
8 34013 34013
8 34014 34014
8 34038 34038
8 34042 34042
8 34079 34079
8 34135 34135
8 34142 34142
8 34166 34166
8 34170 34170
8 34199 34199
8 34234 34234
8 34253 34253
8 34261 34261
8 34262 34262
8 34292 34292
8 34335 34335
8 34366 34366
8 34391 34391
8 34395 34395
8 34397 34397
8 34419 34419
8 34422 34422
8 34459 34459
8 34462 34462
8 34486 34486
8 34490 34490
8 34517 34517
8 34521 34521
8 34524 34524
8 34545 34545
8 34546 34546
8 34575 34575
8 34583 34583
8 34590 34590
8 34605 34605
8 34614 34614
8 34617 34617
8 34618 34618
8 34620 34620
8 34631 34631
8 34645 34645
8 34649 34649
8 34662 34662
8 34665 34665
8 34666 34666
8 34668 34668
8 34673 34673
8 34680 34680
8 34695 34695
8 34701 34701
8 34707 34707
8 34730 34730
8 34732 34732
8 34738 34738
8 34740 34740
8 34757 34757
8 34764 34764
8 34769 34769
8 34772 34772
8 34788 34788
8 34792 34792
8 34939 34939
8 34942 34942
8 34975 34975
8 35006 35006
8 35031 35031
8 35038 35038
8 35062 35062
8 35066 35066
8 35127 35127
8 35133 35133
8 35151 35151
8 35165 35165
8 35181 35181
8 35194 35194
8 35215 35215
8 35246 35246
8 35277 35277
8 35278 35278
8 35286 35286
8 35292 35292
8 35301 35301
8 35302 35302
8 35314 35314
8 35316 35316
8 35320 35320
8 35419 35419
8 35450 35450
8 35486 35486
8 35514 35514
8 35539 35539
8 35541 35541
8 35545 35545
8 35576 35576
8 35613 35613
8 35629 35629
8 35635 35635
8 35642 35642
8 35659 35659
8 35661 35661
8 35673 35673
8 35690 35690
8 35692 35692
8 35723 35723
8 35725 35725
8 35753 35753
8 35768 35768
8 35785 35785
8 35788 35788
8 35793 35793
8 35809 35809
8 35816 35816
8 35824 35824
8 35871 35871
8 35902 35902
8 35927 35927
8 35934 35934
8 35958 35958
8 35962 35962
8 35991 35991
8 36026 36026
8 36054 36054
8 36082 36082
8 36111 36111
8 36119 36119
8 36126 36126
8 36142 36142
8 36147 36147
8 36150 36150
8 36173 36173
8 36182 36182
8 36188 36188
8 36197 36197
8 36201 36201
8 36209 36209
8 36212 36212
8 36216 36216
8 36237 36237
8 36245 36245
8 36252 36252
8 36274 36274
8 36276 36276
8 36293 36293
8 36300 36300
8 36308 36308
8 36410 36410
8 36435 36435
8 36438 36438
8 36502 36502
8 36530 36530
8 36615 36615
8 36619 36619
8 36621 36621
8 36633 36633
8 36643 36643
8 36645 36645
8 36649 36649
8 36657 36657
8 36681 36681
8 36684 36684
8 36689 36689
8 36705 36705
8 36712 36712
8 36720 36720
8 36741 36741
8 36745 36745
8 36748 36748
8 36769 36769
8 36770 36770
8 36784 36784
8 36959 36959
8 36983 36983
8 36989 36989
8 37023 37023
8 37054 37054
8 37110 37110
8 37182 37182
8 37213 37213
8 37229 37229
8 37237 37237
8 37271 37271
8 37302 37302
8 37407 37407
8 37435 37435
8 37467 37467
8 37470 37470
8 37491 37491
8 37494 37494
8 37498 37498
8 37527 37527
8 37531 37531
8 37533 37533
8 37534 37534
8 37555 37555
8 37561 37561
8 37590 37590
8 37593 37593
8 37596 37596
8 37618 37618
8 37620 37620
8 37624 37624
8 37661 37661
8 37675 37675
8 37678 37678
8 37690 37690
8 37692 37692
8 37709 37709
8 37717 37717
8 37733 37733
8 37737 37737
8 37740 37740
8 37748 37748
8 37752 37752
8 37767 37767
8 37781 37781
8 37782 37782
8 37785 37785
8 37798 37798
8 37801 37801
8 37804 37804
8 37809 37809
8 37816 37816
8 37829 37829
8 37833 37833
8 37841 37841
8 37864 37864
8 37872 37872
8 37919 37919
8 37943 37943
8 37950 37950
8 37975 37975
8 38101 38101
8 38108 38108
8 38167 38167
8 38174 38174
8 38198 38198
8 38322 38322
8 38348 38348
8 38423 38423
8 38427 38427
8 38429 38429
8 38451 38451
8 38454 38454
8 38486 38486
8 38514 38514
8 38547 38547
8 38549 38549
8 38578 38578
8 38640 38640
8 38663 38663
8 38677 38677
8 38681 38681
8 38694 38694
8 38697 38697
8 38705 38705
8 38712 38712
8 38725 38725
8 38737 38737
8 38740 38740
8 38753 38753
8 38768 38768
8 38789 38789
8 38804 38804
8 38818 38818
8 38849 38849
8 38974 38974
8 38999 38999
8 39034 39034
8 39094 39094
8 39125 39125
8 39153 39153
8 39160 39160
8 39197 39197
8 39213 39213
8 39219 39219
8 39222 39222
8 39226 39226
8 39245 39245
8 39253 39253
8 39269 39269
8 39282 39282
8 39284 39284
8 39334 39334
8 39346 39346
8 39447 39447
8 39451 39451
8 39475 39475
8 39482 39482
8 39507 39507
8 39538 39538
8 39571 39571
8 39577 39577
8 39693 39693
8 39701 39701
8 39705 39705
8 39715 39715
8 39722 39722
8 39729 39729
8 39730 39730
8 39749 39749
8 39753 39753
8 39777 39777
8 39778 39778
8 39792 39792
8 39817 39817
8 39820 39820
8 39825 39825
8 39842 39842
8 39848 39848
8 39856 39856
8 39873 39873
8 39959 39959
8 39990 39990
8 40114 40114
8 40199 40199
8 40325 40325
8 40467 40467
8 40710 40710
8 40721 40721
8 40737 40737
8 40738 40738
8 40752 40752
8 40769 40769
8 41055 41055
8 41086 41086
8 41119 41119
8 41167 41167
8 41210 41210
8 41247 41247
8 41275 41275
8 41278 41278
8 41303 41303
8 41325 41325
8 41326 41326
8 41334 41334
8 41338 41338
8 41340 41340
8 41367 41367
8 41373 41373
8 41390 41390
8 41402 41402
8 41421 41421
8 41450 41450
8 41452 41452
8 41559 41559
8 41563 41563
8 41582 41582
8 41587 41587
8 41593 41593
8 41615 41615
8 41658 41658
8 41706 41706
8 41743 41743
8 41771 41771
8 41799 41799
8 41806 41806
8 41817 41817
8 41830 41830
8 41833 41833
8 41834 41834
8 41836 41836
8 41841 41841
8 41863 41863
8 41869 41869
8 41897 41897
8 41898 41898
8 41906 41906
8 41912 41912
8 41932 41932
8 41960 41960
8 42015 42015
8 42063 42063
8 42102 42102
8 42106 42106
8 42158 42158
8 42214 42214
8 42226 42226
8 42269 42269
8 42286 42286
8 42298 42298
8 42300 42300
8 42311 42311
8 42317 42317
8 42325 42325
8 42341 42341
8 42346 42346
8 42354 42354
8 42356 42356
8 42389 42389
8 42406 42406
8 42437 42437
8 42511 42511
8 42554 42554
8 42571 42571
8 42579 42579
8 42581 42581
8 42585 42585
8 42602 42602
8 42609 42609
8 42610 42610
8 42635 42635
8 42674 42674
8 42694 42694
8 42722 42722
8 42759 42759
8 42763 42763
8 42765 42765
8 42793 42793
8 42794 42794
8 42802 42802
8 42808 42808
8 42819 42819
8 42821 42821
8 42850 42850
8 42852 42852
8 42856 42856
8 42883 42883
8 42885 42885
8 42889 42889
8 42920 42920
8 42928 42928
8 42948 42948
8 42976 42976
8 43039 43039
8 43087 43087
8 43115 43115
8 43118 43118
8 43130 43130
8 43182 43182
8 43207 43207
8 43242 43242
8 43250 43250
8 43287 43287
8 43310 43310
8 43341 43341
8 43369 43369
8 43434 43434
8 43461 43461
8 43535 43535
8 43746 43746
8 43783 43783
8 43811 43811
8 43817 43817
8 43880 43880
8 44000 44000
8 44055 44055
8 44078 44078
8 44090 44090
8 44138 44138
8 44146 44146
8 44198 44198
8 44301 44301
8 44309 44309
8 44326 44326
8 44330 44330
8 44357 44357
8 44385 44385
8 44388 44388
8 44555 44555
8 44586 44586
8 44594 44594
8 44642 44642
8 44805 44805
8 44809 44809
8 44833 44833
8 44896 44896
8 45118 45118
8 45135 45135
8 45143 45143
8 45166 45166
8 45171 45171
8 45238 45238
8 45242 45242
8 45269 45269
8 45286 45286
8 45327 45327
8 45335 45335
8 45358 45358
8 45366 45366
8 45372 45372
8 45383 45383
8 45414 45414
8 45417 45417
8 45418 45418
8 45420 45420
8 45425 45425
8 45447 45447
8 45453 45453
8 45484 45484
8 45492 45492
8 45509 45509
8 45540 45540
8 45583 45583
8 45591 45591
8 45595 45595
8 45614 45614
8 45619 45619
8 45643 45643
8 45682 45682
8 45710 45710
8 45738 45738
8 45794 45794
8 45808 45808
8 45838 45838
8 45849 45849
8 45866 45866
8 45868 45868
8 45873 45873
8 45880 45880
8 45893 45893
8 45894 45894
8 45897 45897
8 45921 45921
8 45928 45928
8 45936 45936
8 45958 45958
8 45986 45986
8 45992 45992
8 46017 46017
8 46134 46134
8 46138 46138
8 46165 46165
8 46182 46182
8 46196 46196
8 46246 46246
8 46343 46343
8 46349 46349
8 46357 46357
8 46373 46373
8 46380 46380
8 46405 46405
8 46436 46436
8 46603 46603
8 46606 46606
8 46611 46611
8 46634 46634
8 46690 46690
8 46704 46704
8 46726 46726
8 46754 46754
8 46851 46851
8 46854 46854
8 46882 46882
8 46888 46888
8 46913 46913
8 46916 46916
8 46980 46980
8 47008 47008
8 47119 47119
8 47150 47150
8 47175 47175
8 47189 47189
8 47206 47206
8 47239 47239
8 47367 47367
8 47373 47373
8 47395 47395
8 47398 47398
8 47401 47401
8 47460 47460
8 47493 47493
8 47658 47658
8 47778 47778
8 47878 47878
8 47906 47906
8 47937 47937
8 47968 47968
8 48032 48032
8 48135 48135
8 48389 48389
8 48420 48420
8 48674 48674
8 48928 48928
8 49215 49215
8 49278 49278
8 49342 49342
8 49469 49469
8 49501 49501
8 49525 49525
8 49532 49532
8 49565 49565
8 49589 49589
8 49590 49590
8 49723 49723
8 49786 49786
8 49815 49815
8 49822 49822
8 49846 49846
8 49850 49850
8 49949 49949
8 49980 49980
8 50073 50073
8 50097 50097
8 50104 50104
8 50207 50207
8 50235 50235
8 50327 50327
8 50461 50461
8 50485 50485
8 50548 50548
8 50581 50581
8 50598 50598
8 50612 50612
8 50866 50866
8 50969 50969
8 50993 50993
8 51000 51000
8 51056 51056
8 51106 51106
8 51485 51485
8 51509 51509
8 51513 51513
8 51516 51516
8 52487 52487
8 52501 52501
8 52518 52518
8 52529 52529
8 53310 53310
8 53399 53399
8 53430 53430
8 53533 53533
8 53564 53564
8 53589 53589
8 53681 53681
8 53684 53684
8 53818 53818
8 53910 53910
8 54037 54037
8 54065 54065
8 54580 54580
8 55573 55573
8 55604 55604
8 57375 57375
8 57403 57403
8 57406 57406
8 57431 57431
8 57454 57454
8 57462 57462
8 57495 57495
8 57501 57501
8 57518 57518
8 57615 57615
8 57646 57646
8 57657 57657
8 57677 57677
8 57701 57701
8 57702 57702
8 57741 57741
8 57766 57766
8 58026 58026
8 58034 58034
8 58153 58153
8 58185 58185
8 58245 58245
8 58273 58273
8 58391 58391
8 58397 58397
8 58414 58414
8 58428 58428
8 58453 58453
8 58484 58484
8 58517 58517
8 58637 58637
8 58645 58645
8 58662 58662
8 58922 58922
8 58930 58930
8 59145 59145
8 59438 59438
8 59686 59686
8 60169 60169
8 60437 60437
8 61486 61486
8 61494 61494
8 61500 61500
8 61542 61542
8 61737 61737
8 61977 61977
8 62001 62001
8 62217 62217
8 82364 82364
8 83253 83253
8 91190 91190
8 95270 95270
8 99129 99129
8 99132 99132
8 99221 99221
8 99252 99252
8 100241 100241
8 103189 103189
8 103193 103193
9 767 767
9 895 895
9 1019 1019
9 1279 1279
9 1471 1471
9 1527 1527
9 1663 1663
9 1727 1727
9 1759 1759
9 1775 1775
9 1783 1783
9 1787 1787
9 1790 1790
9 1915 1915
9 1951 1951
9 1967 1967
9 1975 1975
9 2007 2007
9 2013 2013
9 2023 2023
9 2035 2035
9 2037 2037
9 2038 2038
9 2041 2041
9 2431 2431
9 2557 2557
9 2687 2687
9 2783 2783
9 2807 2807
9 2811 2811
9 2927 2927
9 2941 2941
9 2991 2991
9 3003 3003
9 3035 3035
9 3051 3051
9 3053 3053
9 3059 3059
9 3061 3061
9 3065 3065
9 3295 3295
9 3319 3319
9 3391 3391
9 3487 3487
9 3511 3511
9 3535 3535
9 3543 3543
9 3559 3559
9 3578 3578
9 3679 3679
9 3703 3703
9 3707 3707
9 3743 3743
9 3791 3791
9 3803 3803
9 3815 3815
9 3827 3827
9 3830 3830
9 3887 3887
9 3899 3899
9 3949 3949
9 3961 3961
9 3983 3983
9 3991 3991
9 4007 4007
9 4025 4025
9 4026 4026
9 4039 4039
9 4053 4053
9 4070 4070
9 4073 4073
9 4074 4074
9 4081 4081
9 4735 4735
9 4799 4799
9 4859 4859
9 4862 4862
9 4927 4927
9 4975 4975
9 4983 4983
9 5023 5023
9 5047 5047
9 5051 5051
9 5071 5071
9 5095 5095
9 5099 5099
9 5101 5101
9 5107 5107
9 5109 5109
9 5343 5343
9 5367 5367
9 5695 5695
9 5815 5815
9 5839 5839
9 5847 5847
9 5863 5863
9 5881 5881
9 5882 5882
9 5919 5919
9 5943 5943
9 5947 5947
9 5991 5991
9 6005 6005
9 6039 6039
9 6055 6055
9 6067 6067
9 6070 6070
9 6087 6087
9 6093 6093
9 6117 6117
9 6121 6121
9 6129 6129
9 6130 6130
9 6767 6767
9 6775 6775
9 6815 6815
9 6839 6839
9 6843 6843
9 6863 6863
9 6875 6875
9 6887 6887
9 6891 6891
9 6899 6899
9 6902 6902
9 6959 6959
9 6967 6967
9 6971 6971
9 7015 7015
9 7019 7019
9 7021 7021
9 7083 7083
9 7085 7085
9 7091 7091
9 7123 7123
9 7139 7139
9 7145 7145
9 7263 7263
9 7287 7287
9 7351 7351
9 7735 7735
9 7759 7759
9 7783 7783
9 7787 7787
9 7795 7795
9 7823 7823
9 7835 7835
9 7847 7847
9 7859 7859
9 7910 7910
9 7921 7921
9 7922 7922
9 7987 7987
9 8035 8035
9 8041 8041
9 8071 8071
9 8083 8083
9 8105 8105
9 8955 8955
9 9083 9083
9 9198 9198
9 9851 9851
9 9903 9903
9 9915 9915
9 9943 9943
9 9947 9947
9 9963 9963
9 9971 9971
9 9978 9978
9 10031 10031
9 10063 10063
9 10087 10087
9 10127 10127
9 10139 10139
9 10151 10151
9 10155 10155
9 10163 10163
9 10187 10187
9 10189 10189
9 10195 10195
9 10201 10201
9 10211 10211
9 10214 10214
9 10218 10218
9 10226 10226
9 10875 10875
9 10959 10959
9 10995 10995
9 11115 11115
9 11238 11238
9 11241 11241
9 11855 11855
9 11867 11867
9 11919 11919
9 11947 11947
9 11979 11979
9 12003 12003
9 12018 12018
9 12071 12071
9 12075 12075
9 12103 12103
9 12137 12137
9 12138 12138
9 12167 12167
9 12171 12171
9 12195 12195
9 12202 12202
9 12227 12227
9 12229 12229
9 12258 12258
9 13871 13871
9 13883 13883
9 13911 13911
9 13927 13927
9 14003 14003
9 14023 14023
9 14027 14027
9 14051 14051
9 14058 14058
9 14179 14179
9 14181 14181
9 14182 14182
9 14193 14193
9 14305 14305
9 15923 15923
9 15947 15947
9 15971 15971
9 16035 16035
9 16098 16098
9 16831 16831
9 16893 16893
9 17023 17023
9 17149 17149
9 17339 17339
9 17389 17389
9 17599 17599
9 17655 17655
9 17823 17823
9 17901 17901
9 18043 18043
9 18079 18079
9 18095 18095
9 18103 18103
9 18135 18135
9 18139 18139
9 18141 18141
9 18151 18151
9 18158 18158
9 18163 18163
9 18165 18165
9 18166 18166
9 18169 18169
9 18237 18237
9 18285 18285
9 18297 18297
9 18319 18319
9 18347 18347
9 18349 18349
9 18361 18361
9 18412 18412
9 18417 18417
9 18559 18559
9 18623 18623
9 18685 18685
9 18686 18686
9 18925 18925
9 18933 18933
9 19119 19119
9 19131 19131
9 19163 19163
9 19179 19179
9 19189 19189
9 19193 19193
9 19194 19194
9 19357 19357
9 19373 19373
9 19405 19405
9 19429 19429
9 19519 19519
9 19639 19639
9 19643 19643
9 19663 19663
9 19671 19671
9 19706 19706
9 19863 19863
9 19891 19891
9 19893 19893
9 19917 19917
9 19941 19941
9 20027 20027
9 20083 20083
9 20089 20089
9 20119 20119
9 20153 20153
9 20154 20154
9 20209 20209
9 20267 20267
9 20325 20325
9 20389 20389
9 20401 20401
9 20449 20449
9 20607 20607
9 20703 20703
9 20727 20727
9 20733 20733
9 20861 20861
9 20925 20925
9 20981 20981
9 21055 21055
9 21103 21103
9 21111 21111
9 21151 21151
9 21175 21175
9 21179 21179
9 21199 21199
9 21213 21213
9 21235 21235
9 21237 21237
9 21242 21242
9 21295 21295
9 21309 21309
9 21357 21357
9 21421 21421
9 21429 21429
9 21433 21433
9 21453 21453
9 21477 21477
9 21481 21481
9 21623 21623
9 21719 21719
9 21725 21725
9 21749 21749
9 21973 21973
9 22047 22047
9 22071 22071
9 22075 22075
9 22133 22133
9 22167 22167
9 22183 22183
9 22195 22195
9 22197 22197
9 22198 22198
9 22215 22215
9 22243 22243
9 22257 22257
9 22258 22258
9 22317 22317
9 22329 22329
9 22373 22373
9 22421 22421
9 22438 22438
9 22449 22449
9 22469 22469
9 22497 22497
9 22591 22591
9 22653 22653
9 22717 22717
9 22718 22718
9 22743 22743
9 22773 22773
9 22777 22777
9 22839 22839
9 22901 22901
9 22927 22927
9 22957 22957
9 23013 23013
9 23025 23025
9 23095 23095
9 23099 23099
9 23195 23195
9 23211 23211
9 23214 23214
9 23225 23225
9 23243 23243
9 23251 23251
9 23253 23253
9 23282 23282
9 23461 23461
9 23473 23473
9 23493 23493
9 23497 23497
9 23521 23521
9 23639 23639
9 23695 23695
9 23703 23703
9 23738 23738
9 23765 23765
9 23943 23943
9 23949 23949
9 23973 23973
9 23986 23986
9 24211 24211
9 24369 24369
9 24417 24417
9 24481 24481
9 24799 24799
9 24830 24830
9 24943 24943
9 24991 24991
9 25069 25069
9 25081 25081
9 25211 25211
9 25451 25451
9 25487 25487
9 25515 25515
9 25577 25577
9 25663 25663
9 25695 25695
9 25711 25711
9 25719 25719
9 25759 25759
9 25783 25783
9 25787 25787
9 25807 25807
9 25821 25821
9 25822 25822
9 25831 25831
9 25846 25846
9 25850 25850
9 25887 25887
9 25903 25903
9 25911 25911
9 25915 25915
9 25935 25935
9 25965 25965
9 26011 26011
9 26029 26029
9 26030 26030
9 26037 26037
9 26042 26042
9 26055 26055
9 26061 26061
9 26069 26069
9 26085 26085
9 26089 26089
9 26098 26098
9 26104 26104
9 26159 26159
9 26267 26267
9 26283 26283
9 26291 26291
9 26317 26317
9 26323 26323
9 26339 26339
9 26346 26346
9 26354 26354
9 26383 26383
9 26407 26407
9 26473 26473
9 26507 26507
9 26533 26533
9 26537 26537
9 26538 26538
9 26563 26563
9 26565 26565
9 26594 26594
9 26600 26600
9 26747 26747
9 26783 26783
9 26811 26811
9 26814 26814
9 26831 26831
9 26839 26839
9 26862 26862
9 26870 26870
9 26874 26874
9 26989 26989
9 27023 27023
9 27054 27054
9 27065 27065
9 27083 27083
9 27085 27085
9 27086 27086
9 27109 27109
9 27110 27110
9 27369 27369
9 27561 27561
9 27593 27593
9 27617 27617
9 27703 27703
9 27707 27707
9 27727 27727
9 27735 27735
9 27751 27751
9 27755 27755
9 27799 27799
9 27803 27803
9 27819 27819
9 27834 27834
9 27851 27851
9 27859 27859
9 27861 27861
9 27882 27882
9 27890 27890
9 27919 27919
9 27943 27943
9 27975 27975
9 27981 27981
9 28003 28003
9 28005 28005
9 28045 28045
9 28051 28051
9 28057 28057
9 28070 28070
9 28082 28082
9 28101 28101
9 28105 28105
9 28129 28129
9 28130 28130
9 28265 28265
9 28299 28299
9 28323 28323
9 28330 28330
9 28513 28513
9 28547 28547
9 28553 28553
9 28577 28577
9 28578 28578
9 28767 28767
9 28791 28791
9 28795 28795
9 28831 28831
9 28879 28879
9 28887 28887
9 28893 28893
9 28894 28894
9 28910 28910
9 28917 28917
9 28918 28918
9 28975 28975
9 29037 29037
9 29045 29045
9 29049 29049
9 29071 29071
9 29079 29079
9 29099 29099
9 29101 29101
9 29110 29110
9 29113 29113
9 29114 29114
9 29127 29127
9 29134 29134
9 29158 29158
9 29162 29162
9 29164 29164
9 29243 29243
9 29275 29275
9 29299 29299
9 29327 29327
9 29335 29335
9 29363 29363
9 29389 29389
9 29417 29417
9 29425 29425
9 29483 29483
9 29541 29541
9 29545 29545
9 29575 29575
9 29606 29606
9 29609 29609
9 29610 29610
9 29617 29617
9 29641 29641
9 29665 29665
9 29672 29672
9 29727 29727
9 29743 29743
9 29751 29751
9 29783 29783
9 29799 29799
9 29811 29811
9 29813 29813
9 29863 29863
9 29875 29875
9 29878 29878
9 29901 29901
9 29902 29902
9 29907 29907
9 29926 29926
9 29930 29930
9 29938 29938
9 29967 29967
9 29975 29975
9 29991 29991
9 29997 29997
9 30010 30010
9 30087 30087
9 30101 30101
9 30117 30117
9 30149 30149
9 30150 30150
9 30161 30161
9 30178 30178
9 30184 30184
9 30223 30223
9 30235 30235
9 30321 30321
9 30355 30355
9 30371 30371
9 30385 30385
9 30386 30386
9 30409 30409
9 30434 30434
9 30471 30471
9 30505 30505
9 30506 30506
9 30561 30561
9 30597 30597
9 30626 30626
9 30657 30657
9 30767 30767
9 30779 30779
9 30863 30863
9 30871 30871
9 30894 30894
9 30906 30906
9 30919 30919
9 30934 30934
9 30950 30950
9 30953 30953
9 30954 30954
9 30991 30991
9 31015 31015
9 31077 31077
9 31117 31117
9 31141 31141
9 31142 31142
9 31145 31145
9 31174 31174
9 31201 31201
9 31202 31202
9 31204 31204
9 31275 31275
9 31283 31283
9 31401 31401
9 31523 31523
9 31625 31625
9 31649 31649
9 31681 31681
9 31712 31712
9 31767 31767
9 31815 31815
9 31850 31850
9 31879 31879
9 31907 31907
9 31914 31914
9 32035 32035
9 32037 32037
9 32098 32098
9 32161 32161
9 32162 32162
9 32224 32224
9 32545 32545
9 33247 33247
9 33407 33407
9 33471 33471
9 33531 33531
9 33534 33534
9 33599 33599
9 33631 33631
9 33655 33655
9 33662 33662
9 33695 33695
9 33719 33719
9 33725 33725
9 33743 33743
9 33755 33755
9 33757 33757
9 33773 33773
9 33786 33786
9 34015 34015
9 34143 34143
9 34167 34167
9 34207 34207
9 34231 34231
9 34238 34238
9 34367 34367
9 34427 34427
9 34430 34430
9 34463 34463
9 34494 34494
9 34519 34519
9 34526 34526
9 34550 34550
9 34553 34553
9 34554 34554
9 34591 34591
9 34615 34615
9 34619 34619
9 34621 34621
9 34639 34639
9 34653 34653
9 34663 34663
9 34669 34669
9 34675 34675
9 34677 34677
9 34682 34682
9 34703 34703
9 34711 34711
9 34715 34715
9 34734 34734
9 34739 34739
9 34742 34742
9 34765 34765
9 34774 34774
9 34789 34789
9 34790 34790
9 34793 34793
9 34801 34801
9 34802 34802
9 34804 34804
9 34943 34943
9 35039 35039
9 35063 35063
9 35167 35167
9 35183 35183
9 35195 35195
9 35259 35259
9 35262 35262
9 35287 35287
9 35293 35293
9 35309 35309
9 35317 35317
9 35391 35391
9 35423 35423
9 35454 35454
9 35487 35487
9 35515 35515
9 35547 35547
9 35549 35549
9 35550 35550
9 35571 35571
9 35574 35574
9 35578 35578
9 35615 35615
9 35631 35631
9 35639 35639
9 35645 35645
9 35663 35663
9 35691 35691
9 35693 35693
9 35694 35694
9 35705 35705
9 35708 35708
9 35739 35739
9 35741 35741
9 35755 35755
9 35758 35758
9 35770 35770
9 35789 35789
9 35795 35795
9 35797 35797
9 35813 35813
9 35818 35818
9 35820 35820
9 35826 35826
9 35828 35828
9 35832 35832
9 35935 35935
9 35959 35959
9 35963 35963
9 35999 35999
9 36055 36055
9 36062 36062
9 36086 36086
9 36158 36158
9 36189 36189
9 36205 36205
9 36213 36213
9 36247 36247
9 36254 36254
9 36278 36278
9 36302 36302
9 36326 36326
9 36383 36383
9 36407 36407
9 36411 36411
9 36443 36443
9 36446 36446
9 36467 36467
9 36470 36470
9 36474 36474
9 36503 36503
9 36507 36507
9 36510 36510
9 36531 36531
9 36566 36566
9 36594 36594
9 36635 36635
9 36651 36651
9 36653 36653
9 36654 36654
9 36659 36659
9 36661 36661
9 36666 36666
9 36685 36685
9 36691 36691
9 36693 36693
9 36709 36709
9 36713 36713
9 36716 36716
9 36722 36722
9 36728 36728
9 36743 36743
9 36755 36755
9 36757 36757
9 36758 36758
9 36761 36761
9 36774 36774
9 36777 36777
9 36785 36785
9 36792 36792
9 36803 36803
9 36805 36805
9 36809 36809
9 36817 36817
9 36833 36833
9 36840 36840
9 36848 36848
9 36991 36991
9 37183 37183
9 37239 37239
9 37370 37370
9 37471 37471
9 37495 37495
9 37499 37499
9 37501 37501
9 37502 37502
9 37563 37563
9 37566 37566
9 37591 37591
9 37595 37595
9 37597 37597
9 37621 37621
9 37626 37626
9 37628 37628
9 37663 37663
9 37679 37679
9 37694 37694
9 37725 37725
9 37735 37735
9 37749 37749
9 37750 37750
9 37753 37753
9 37789 37789
9 37805 37805
9 37811 37811
9 37814 37814
9 37818 37818
9 37837 37837
9 37845 37845
9 37861 37861
9 37862 37862
9 37866 37866
9 37868 37868
9 37874 37874
9 37876 37876
9 38110 38110
9 38134 38134
9 38295 38295
9 38358 38358
9 38459 38459
9 38462 38462
9 38487 38487
9 38515 38515
9 38551 38551
9 38582 38582
9 38611 38611
9 38613 38613
9 38617 38617
9 38641 38641
9 38648 38648
9 38685 38685
9 38701 38701
9 38707 38707
9 38710 38710
9 38714 38714
9 38741 38741
9 38757 38757
9 38772 38772
9 38791 38791
9 38806 38806
9 38834 38834
9 38865 38865
9 38888 38888
9 38975 38975
9 39007 39007
9 39031 39031
9 39133 39133
9 39158 39158
9 39162 39162
9 39199 39199
9 39223 39223
9 39247 39247
9 39255 39255
9 39286 39286
9 39319 39319
9 39354 39354
9 39373 39373
9 39381 39381
9 39397 39397
9 39410 39410
9 39455 39455
9 39511 39511
9 39515 39515
9 39539 39539
9 39542 39542
9 39579 39579
9 39582 39582
9 39606 39606
9 39610 39610
9 39635 39635
9 39641 39641
9 39666 39666
9 39695 39695
9 39703 39703
9 39719 39719
9 39725 39725
9 39734 39734
9 39737 39737
9 39738 39738
9 39751 39751
9 39765 39765
9 39782 39782
9 39785 39785
9 39786 39786
9 39793 39793
9 39815 39815
9 39819 39819
9 39827 39827
9 39829 39829
9 39845 39845
9 39850 39850
9 39852 39852
9 39858 39858
9 39875 39875
9 39877 39877
9 39889 39889
9 39906 39906
9 39912 39912
9 40030 40030
9 40058 40058
9 40087 40087
9 40118 40118
9 40269 40269
9 40277 40277
9 40293 40293
9 40306 40306
9 40499 40499
9 40502 40502
9 40531 40531
9 40562 40562
9 40626 40626
9 40711 40711
9 40723 40723
9 40725 40725
9 40739 40739
9 40754 40754
9 40773 40773
9 40785 40785
9 40802 40802
9 40837 40837
9 40841 40841
9 40849 40849
9 40865 40865
9 40897 40897
9 41087 41087
9 41183 41183
9 41214 41214
9 41311 41311
9 41335 41335
9 41341 41341
9 41375 41375
9 41406 41406
9 41423 41423
9 41437 41437
9 41454 41454
9 41465 41465
9 41583 41583
9 41595 41595
9 41598 41598
9 41631 41631
9 41659 41659
9 41679 41679
9 41707 41707
9 41722 41722
9 41787 41787
9 41807 41807
9 41819 41819
9 41831 41831
9 41837 41837
9 41843 41843
9 41850 41850
9 41871 41871
9 41879 41879
9 41883 41883
9 41885 41885
9 41902 41902
9 41907 41907
9 41913 41913
9 41931 41931
9 41933 41933
9 41934 41934
9 41961 41961
9 41976 41976
9 42079 42079
9 42103 42103
9 42199 42199
9 42234 42234
9 42271 42271
9 42287 42287
9 42302 42302
9 42319 42319
9 42327 42327
9 42343 42343
9 42350 42350
9 42355 42355
9 42357 42357
9 42358 42358
9 42397 42397
9 42422 42422
9 42426 42426
9 42445 42445
9 42453 42453
9 42470 42470
9 42474 42474
9 42482 42482
9 42527 42527
9 42555 42555
9 42575 42575
9 42583 42583
9 42603 42603
9 42606 42606
9 42614 42614
9 42618 42618
9 42647 42647
9 42651 42651
9 42670 42670
9 42682 42682
9 42695 42695
9 42699 42699
9 42710 42710
9 42730 42730
9 42738 42738
9 42767 42767
9 42775 42775
9 42779 42779
9 42781 42781
9 42798 42798
9 42809 42809
9 42823 42823
9 42827 42827
9 42829 42829
9 42841 42841
9 42851 42851
9 42853 42853
9 42854 42854
9 42857 42857
9 42865 42865
9 42891 42891
9 42893 42893
9 42894 42894
9 42899 42899
9 42901 42901
9 42905 42905
9 42918 42918
9 42922 42922
9 42929 42929
9 42930 42930
9 42949 42949
9 42953 42953
9 42956 42956
9 42977 42977
9 42978 42978
9 42992 42992
9 43103 43103
9 43131 43131
9 43215 43215
9 43223 43223
9 43326 43326
9 43357 43357
9 43371 43371
9 43374 43374
9 43386 43386
9 43407 43407
9 43438 43438
9 43450 43450
9 43463 43463
9 43477 43477
9 43494 43494
9 43498 43498
9 43579 43579
9 43627 43627
9 43642 43642
9 43719 43719
9 43723 43723
9 43747 43747
9 43762 43762
9 43803 43803
9 43827 43827
9 43851 43851
9 43853 43853
9 43881 43881
9 43882 43882
9 43918 43918
9 43946 43946
9 43971 43971
9 43973 43973
9 43977 43977
9 44001 44001
9 44008 44008
9 44016 44016
9 44063 44063
9 44079 44079
9 44111 44111
9 44119 44119
9 44147 44147
9 44150 44150
9 44266 44266
9 44274 44274
9 44303 44303
9 44311 44311
9 44334 44334
9 44342 44342
9 44346 44346
9 44359 44359
9 44390 44390
9 44393 44393
9 44394 44394
9 44401 44401
9 44423 44423
9 44458 44458
9 44485 44485
9 44559 44559
9 44571 44571
9 44595 44595
9 44615 44615
9 44619 44619
9 44622 44622
9 44658 44658
9 44714 44714
9 44739 44739
9 44770 44770
9 44841 44841
9 44842 44842
9 44849 44849
9 44867 44867
9 44869 44869
9 44873 44873
9 44897 44897
9 44904 44904
9 44934 44934
9 44962 44962
9 44993 44993
9 45179 45179
9 45182 45182
9 45215 45215
9 45246 45246
9 45263 45263
9 45271 45271
9 45302 45302
9 45343 45343
9 45367 45367
9 45371 45371
9 45373 45373
9 45391 45391
9 45405 45405
9 45415 45415
9 45421 45421
9 45427 45427
9 45430 45430
9 45434 45434
9 45455 45455
9 45463 45463
9 45486 45486
9 45491 45491
9 45494 45494
9 45542 45542
9 45556 45556
9 45615 45615
9 45630 45630
9 45655 45655
9 45659 45659
9 45675 45675
9 45678 45678
9 45683 45683
9 45690 45690
9 45711 45711
9 45754 45754
9 45767 45767
9 45774 45774
9 45779 45779
9 45781 45781
9 45785 45785
9 45798 45798
9 45802 45802
9 45809 45809
9 45816 45816
9 45839 45839
9 45851 45851
9 45853 45853
9 45867 45867
9 45869 45869
9 45875 45875
9 45882 45882
9 45899 45899
9 45901 45901
9 45902 45902
9 45913 45913
9 45923 45923
9 45926 45926
9 45930 45930
9 45938 45938
9 45959 45959
9 45963 45963
9 45965 45965
9 45966 45966
9 45987 45987
9 45993 45993
9 46002 46002
9 46022 46022
9 46025 46025
9 46028 46028
9 46033 46033
9 46049 46049
9 46050 46050
9 46052 46052
9 46056 46056
9 46064 46064
9 46111 46111
9 46135 46135
9 46142 46142
9 46167 46167
9 46198 46198
9 46351 46351
9 46359 46359
9 46375 46375
9 46382 46382
9 46387 46387
9 46390 46390
9 46407 46407
9 46452 46452
9 46485 46485
9 46516 46516
9 46533 46533
9 46607 46607
9 46638 46638
9 46650 46650
9 46663 46663
9 46675 46675
9 46677 46677
9 46678 46678
9 46694 46694
9 46705 46705
9 46727 46727
9 46742 46742
9 46770 46770
9 46787 46787
9 46790 46790
9 46818 46818
9 46855 46855
9 46859 46859
9 46861 46861
9 46873 46873
9 46883 46883
9 46885 46885
9 46886 46886
9 46889 46889
9 46897 46897
9 46898 46898
9 46918 46918
9 46929 46929
9 46945 46945
9 46946 46946
9 46948 46948
9 46960 46960
9 46979 46979
9 46981 46981
9 47010 47010
9 47024 47024
9 47072 47072
9 47135 47135
9 47163 47163
9 47207 47207
9 47222 47222
9 47255 47255
9 47303 47303
9 47334 47334
9 47383 47383
9 47403 47403
9 47406 47406
9 47411 47411
9 47431 47431
9 47437 47437
9 47445 47445
9 47461 47461
9 47495 47495
9 47509 47509
9 47526 47526
9 47557 47557
9 47585 47585
9 47631 47631
9 47659 47659
9 47691 47691
9 47699 47699
9 47705 47705
9 47715 47715
9 47722 47722
9 47729 47729
9 47730 47730
9 47751 47751
9 47755 47755
9 47779 47779
9 47794 47794
9 47842 47842
9 47879 47879
9 47883 47883
9 47907 47907
9 47913 47913
9 47914 47914
9 47922 47922
9 47939 47939
9 47941 47941
9 47970 47970
9 47976 47976
9 48003 48003
9 48005 48005
9 48009 48009
9 48033 48033
9 48040 48040
9 48068 48068
9 48096 48096
9 48182 48182
9 48199 48199
9 48230 48230
9 48391 48391
9 48405 48405
9 48422 48422
9 48433 48433
9 48453 48453
9 48481 48481
9 48517 48517
9 48647 48647
9 48675 48675
9 48690 48690
9 48738 48738
9 48771 48771
9 48802 48802
9 48899 48899
9 48901 48901
9 48929 48929
9 48961 48961
9 49025 49025
9 49375 49375
9 49471 49471
9 49533 49533
9 49597 49597
9 49598 49598
9 49629 49629
9 49727 49727
9 49759 49759
9 49783 49783
9 49790 49790
9 49823 49823
9 49847 49847
9 49883 49883
9 49914 49914
9 49967 49967
9 49981 49981
9 50041 50041
9 50077 50077
9 50101 50101
9 50105 50105
9 50106 50106
9 50108 50108
9 50168 50168
9 50271 50271
9 50335 50335
9 50366 50366
9 50493 50493
9 50525 50525
9 50549 50549
9 50583 50583
9 50614 50614
9 50645 50645
9 50719 50719
9 50839 50839
9 50843 50843
9 50867 50867
9 50902 50902
9 50930 50930
9 50973 50973
9 50997 50997
9 51001 51001
9 51004 51004
9 51029 51029
9 51060 51060
9 51064 51064
9 51079 51079
9 51097 51097
9 51110 51110
9 51114 51114
9 51121 51121
9 51128 51128
9 51153 51153
9 51184 51184
9 51387 51387
9 51390 51390
9 51415 51415
9 51487 51487
9 51511 51511
9 51518 51518
9 51549 51549
9 51577 51577
9 51599 51599
9 51613 51613
9 51669 51669
9 51697 51697
9 51700 51700
9 51867 51867
9 51898 51898
9 51923 51923
9 52025 52025
9 52057 52057
9 52107 52107
9 52121 52121
9 52138 52138
9 52495 52495
9 52509 52509
9 52519 52519
9 52533 52533
9 52565 52565
9 52593 52593
9 52660 52660
9 53017 53017
9 53027 53027
9 53034 53034
9 53041 53041
9 53137 53137
9 53311 53311
9 53367 53367
9 53407 53407
9 53431 53431
9 53494 53494
9 53535 53535
9 53655 53655
9 53661 53661
9 53685 53685
9 53717 53717
9 53748 53748
9 53791 53791
9 53822 53822
9 53915 53915
9 53918 53918
9 53939 53939
9 53942 53942
9 53946 53946
9 54002 54002
9 54073 54073
9 54076 54076
9 54105 54105
9 54129 54129
9 54165 54165
9 54194 54194
9 54196 54196
9 54225 54225
9 54303 54303
9 54423 54423
9 54551 54551
9 54557 54557
9 54581 54581
9 54934 54934
9 54962 54962
9 55061 55061
9 55090 55090
9 55096 55096
9 55121 55121
9 55185 55185
9 55188 55188
9 55447 55447
9 55581 55581
9 55591 55591
9 55605 55605
9 55609 55609
9 55668 55668
9 55701 55701
9 55718 55718
9 55732 55732
9 56089 56089
9 56113 56113
9 56145 56145
9 56226 56226
9 56597 56597
9 57439 57439
9 57463 57463
9 57469 57469
9 57503 57503
9 57534 57534
9 57551 57551
9 57565 57565
9 57582 57582
9 57593 57593
9 57647 57647
9 57659 57659
9 57693 57693
9 57709 57709
9 57710 57710
9 57717 57717
9 57721 57721
9 57724 57724
9 57751 57751
9 57773 57773
9 57774 57774
9 57782 57782
9 57788 57788
9 57833 57833
9 57915 57915
9 57947 57947
9 57971 57971
9 57978 57978
9 57999 57999
9 58007 58007
9 58030 58030
9 58035 58035
9 58041 58041
9 58155 58155
9 58189 58189
9 58217 58217
9 58218 58218
9 58247 58247
9 58254 58254
9 58265 58265
9 58278 58278
9 58281 58281
9 58282 58282
9 58289 58289
9 58313 58313
9 58399 58399
9 58430 58430
9 58447 58447
9 58455 58455
9 58461 58461
9 58478 58478
9 58483 58483
9 58485 58485
9 58486 58486
9 58511 58511
9 58525 58525
9 58550 58550
9 58581 58581
9 58598 58598
9 58639 58639
9 58647 58647
9 58667 58667
9 58669 58669
9 58678 58678
9 58681 58681
9 58684 58684
9 58695 58695
9 58726 58726
9 58737 58737
9 58759 58759
9 58765 58765
9 58773 58773
9 58804 58804
9 58821 58821
9 58895 58895
9 58903 58903
9 58907 58907
9 58926 58926
9 58931 58931
9 58937 58937
9 58969 58969
9 58993 58993
9 59019 59019
9 59050 59050
9 59057 59057
9 59058 59058
9 59106 59106
9 59143 59143
9 59150 59150
9 59161 59161
9 59174 59174
9 59177 59177
9 59178 59178
9 59185 59185
9 59209 59209
9 59269 59269
9 59329 59329
9 59454 59454
9 59485 59485
9 59499 59499
9 59563 59563
9 59566 59566
9 59591 59591
9 59622 59622
9 59687 59687
9 59693 59693
9 59725 59725
9 59817 59817
9 59931 59931
9 59955 59955
9 60195 60195
9 60202 60202
9 60431 60431
9 60439 60439
9 60462 60462
9 60470 60470
9 60487 60487
9 60518 60518
9 60551 60551
9 60679 60679
9 60685 60685
9 60707 60707
9 60710 60710
9 60713 60713
9 60977 60977
9 61193 61193
9 61495 61495
9 61499 61499
9 61501 61501
9 61543 61543
9 61555 61555
9 61558 61558
9 61614 61614
9 61619 61619
9 61622 61622
9 61670 61670
9 61684 61684
9 61741 61741
9 61742 61742
9 61749 61749
9 61756 61756
9 61801 61801
9 61812 61812
9 61862 61862
9 61865 61865
9 61873 61873
9 61979 61979
9 61995 61995
9 62003 62003
9 62010 62010
9 62027 62027
9 62051 62051
9 62058 62058
9 62087 62087
9 62091 62091
9 62094 62094
9 62102 62102
9 62115 62115
9 62161 62161
9 62221 62221
9 62249 62249
9 62342 62342
9 62345 62345
9 62479 62479
9 62510 62510
9 62515 62515
9 62518 62518
9 62535 62535
9 62580 62580
9 62630 62630
9 62644 62644
9 62758 62758
9 62769 62769
9 62983 62983
9 62987 62987
9 63001 63001
9 63011 63011
9 63025 63025
9 63057 63057
9 63531 63531
9 63534 63534
9 63539 63539
9 63654 63654
9 63779 63779
9 63782 63782
9 64011 64011
9 64550 64550
9 64561 64561
9 82365 82365
9 82873 82873
9 84285 84285
9 86841 86841
9 87857 87857
9 88373 88373
9 90238 90238
9 90542 90542
9 91191 91191
9 91310 91310
9 91318 91318
9 91445 91445
9 91699 91699
9 92462 92462
9 93350 93350
9 94390 94390
9 95271 95271
9 95779 95779
9 99133 99133
9 99165 99165
9 99189 99189
9 99229 99229
9 99253 99253
9 99254 99254
9 99257 99257
9 99639 99639
9 100125 100125
9 100150 100150
9 100245 100245
9 100276 100276
9 101273 101273
9 101329 101329
9 103197 103197
9 103219 103219
9 103253 103253
9 103345 103345
9 103377 103377
9 107067 107067
9 107095 107095
9 107118 107118
9 107126 107126
9 107182 107182
9 107310 107310
9 107366 107366
9 107377 107377
9 108055 108055
9 108059 108059
9 108078 108078
9 108083 108083
9 108115 108115
9 108179 108179
9 108299 108299
9 108313 108313
9 108323 108323
9 108326 108326
9 108433 108433
9 109071 109071
9 109107 109107
9 109350 109350
9 110091 110091
9 110099 110099
9 110339 110339
9 112135 112135
9 112139 112139
9 112195 112195


==> anc/old_pegs/Analyzer2/Analyzer2.cpp <==
#include "Analyzer2.h"
#include <time.h>

#define ABS(x) (((x)<0)?-(x):(x))

#define MAXBOARD 15
//#define MAXMOVES 22 //This is defined in Solution Analyzer2.h
//Normally, set OFFSETX=OFFSETY=7 or so
//For triangular boards, set OFFSETX=1 and OFFSETY=MAXBOARD-2
#define OFFSETX 2
#define OFFSETY 13
#define BOARDSPERROW 7 //Controls printing, normally 7
//#define BOARDSPERROW 10000 //When storing patterns (temp lies at the beginning)
#define MAXPATTERNS 50000 //Maximum patterns per jump in Moves file

//Compiler options
//#define DEBUG //Turn this off to speed up
//Use MOVETYPE 4 for normal solitaire
//Use MOVETYPE 6 for triangular solitaire (one diagonal only)
//Use MOVETYPE 8 for solitaire with full diagonal moves
#define MOVETYPE 6

//#define CHECKSWEEPS //Check for longest sweep (must already been run without this)
#define MOVEDEPTH 1 //For when USESYMMETRY and CHECKSWEEPS are turned on
//#define DIFFERENTSOLUTIONS //Will list only one of each sweep and final length

//#define USESYMMETRY
#define USESYMMETRY1
//#define COMPSYMMETRYPARTNERS  //Compute symmetry partners (X-axis symmetry only)
//Symmetry should only be used if BOTH forward and backward runs have symmetry

//#define WEIGLEBSBOARD
//#define ENGLISHBOARD
//#define FRENCHBOARD
//#define SPECIAL_FRENCH_REPLACE // A special flag that adding a peg in the center is allowed
//#define SIXBYFOUR //24 holes
//#define SIXBYSIX //36 holes
//#define DRAUGHTSBOARD32 //32 hole odd-even baord
//#define HUBERSBOARD // 37 holes, central game solvable, square symmetry
//#define HERMARYSBOARD // 39 holes, central game solvable, rectangular symmetry

//For a diamond shaped board, set DIAMONDBOARD to 2, 3, or 4
//Diamond2: 13 hole board (null class, "Hoppers" board)
//Diamond3: 25 hole board (null class)
//Diamond4: 41 hole board (not null class)
#define DIAMONDBOARD 0

//For a triangular board, set TRIANGLEBOARD to a number between 4 and 8 (inclusive)
//and set MOVETYPE to 6.  For any other board, set TRIANGLEBOARD to 0 and
//(normally) MOVETYPE to 4.
//Triangle of side 4: 10 hole board (not null class)
//Triangle of side 5: 15 hole board (null class)
//Triangle of side 6: 21 hole board (null class)
//Triangle of side 7: 28 hole board (not null class)
//Triangle of side 8: 36 hole board (null class)
#define TRIANGLEBOARD 5
// A special flag for triangular boards
#define TRIANG_SPECIAL
//Define this only if you want the corners of your triangle chopped off!
//#define TRUNCATEDTRIANGLE

//For printing out all solution boards in the output file  (when TRIANG_SPECIAL is on)
//#define PRINTSOLUTIONBOARDS

//For a hexagonal board, set HEXBOARD to a number between 3 and 4 (inclusive)
//and set MOVETYPE to 6.  For any other board, set HEXBOARD to 0 and
//(normally) MOVETYPE to 4.
//Hexagonal board of side 3: 19 hole board (not null class)
//Hexagonal board of side 4: 37 hole board (not null class)
#define HEXBOARD 0

//REFLECTCODE Values:
// -1 None (board is unchanged)
//  0 X-Axis
//  1 Y-Axis
//  2 The line X=Y (diagonal)
//ROTATECODE Values:
//  0       None (board is unchanged)
//  1 to  3 Counterclockwise (CCW) by 90,180,270
// -1 to -3 Clockwise (CW) by 90, 180, 270

//First code should transform file start to desired start
//i.e. (1,4) to (4,1) should use 2 0 to transform
//(1,4) start to (4,1) forward files start
#define REFLECTCODE0 -1 //-1 is OFF
#define ROTATECODE0   0 //0 is OFF

//Second code not used (yet)
//This code assumes REFLECTCODE0 & ROTATECODE0 have ALREADY been applied
#define REFLECTCODE1 -1 //-1 is OFF
#define ROTATECODE1   0 //0 is OFF
//For (-1,1) to (2,1) use 2 & 2 above


/* *************************************************
   Searches general cross boards for minimal length solutions.

   Handles large boards, and splits the problem up when it
   doesn't fit in memory.

   This version looks backward first, and then looks for
   a solution by searching forward and the looking in the
   last (largest) set of backward boards.

   Output File Format (12 bytes):
   Header:
   (int) problem ID
   (int) split size (number of subfiles)
   (int) number of records

   each record (6 or 10 bytes):
   (int) pattern->d0
   (short) pattern->d1
   IF symmetry is used
   (int) symmetry remainder code
   *************************************************/

main()
{
  int i,j,k,at_jump,total_pegs,cl;
  int s1=0,goon=0;
  int startx,starty,mx,my,fx,fy,fix,fiy;
  int boards,newboards=0,totboards,gtotboards=0,oom,test;
  int min_pegs=0,max_pegs=0,pegs=0,dump_boards=1,old_pegs=0;
  int pid=0,s1start=0,scram=0;  
  //if dump_boards is set to 1, possible boards are not recalculated every
  //split jump but dumped to a file.  This is faster but the tmp files can get large.
  //Set DUMPMAX to limit the number of tmp files (dump_max need not be prime).
  int nprpat=0,bmoves=0,fmoves=0,solution_length=0,p0,p1;
  int symf,symb,scf,scb,errs=0;
#ifdef USESYMMETRY
  int board_code=0,full_code; //For when symmetry is used
#endif
#ifdef TRIANG_SPECIAL
  int out_code[MAXPATTERNS];
  int out_codes=0;
  int specialType=0;
  #ifndef USESYMMETRY
    int full_code[MAXPATTERNS];
  #endif
#endif
#ifdef CHECKSWEEPS
  int longest_sweep=0,longest_final_sweep=0;
  int shortest_longest_sweep=99,over99=0,test2;
  int found,index_fr,index_to,last_jump,mid,noseqs,nosols,ct,sct,npr,final_moves=0;
  short can_reach[MAXPATTERNS];
  short OKMove[MAXMOVES];
  node* pnd;
  node* nd;
  node* final_nd=NULL; //Should be one peg
  FILE* fp3; //Other text file
  FILE* fp4; //Other text file
  FILE* fp5; //Other text file
#else
  int p2,p3;
  char line[100];
#endif
#if defined (SIXBYSIX) && defined(CHECKSWEEPS)
  int ncs=0;
#endif
  int size[5];
  int** board;
  int* mvx;
  int* mvy;
  int* mvd;

  int split[MAXMOVES];
  int bsplit[MAXMOVES];

  pattern* full_board;
  pattern* pat;
  pattern* pat1;
  pattern* pat_final;

  pattern** prpat;
  pattern** sympat;

#ifdef CHECKSWEEPS
  move* amove;
  #ifdef COMPSYMMETRYPARTNERS
  move* smove;
  #endif
  move** movearray;
  int nmoves=0;
  movelist* newlist;
  movelist* curlist;
  movelist* prevlist;
  movelist* bestlist;
  movelist* sortlist;
  movelist* alist;
#endif

  time_t start,finish;

  node** root;

  char fname[70];
  char jname[70];
  char data[70];
  char datadir[40];
  char jumpdir[80];
  char problemtype[20];
  FILE* fp;  //Output text file
  FILE* fp1; //Main I/O (binary)
  FILE* fp2; //Secondary text output (file that is opened but then immediately closed)
  int boardcount[MAXMOVES];

  srand((unsigned)time(NULL));

  size[0]=3; //Default

#ifdef WEIGLEBSBOARD
  size[0]=3; //Weigleb's board
  sprintf(problemtype,"Weigleb");
#define NUMBEROFHOLES 45
#endif
#ifdef ENGLISHBOARD
  size[0]=2; //English board
  sprintf(problemtype,"English");
#define NUMBEROFHOLES 33
#endif
#ifdef FRENCHBOARD
  size[0]=2; //French board
  sprintf(problemtype,"French");
#define NUMBEROFHOLES 37
#endif
#ifdef SIXBYSIX
  size[0]=2; //6x6 square board
  sprintf(problemtype,"SixBySix");
#define NUMBEROFHOLES 36
#endif
#ifdef DRAUGHTSBOARD32
  size[0]=3; //32 hole odd-even board (no symmetry)
  sprintf(problemtype,"Draughts32");
#define NUMBEROFHOLES 32
#endif

#ifdef HUBERSBOARD
  size[0]=3; //37 hole square-symmetric
  sprintf(problemtype,"Hubers37");
#define NUMBEROFHOLES 37
#endif

#if DIAMONDBOARD>1
  size[0]=DIAMONDBOARD-1; //Length of side
#define NUMBEROFHOLES ((DIAMONDBOARD*2+1)*(DIAMONDBOARD*2+1)+1)/2
  sprintf(problemtype,"Diamond%d",NUMBEROFHOLES);
#endif

#if HEXBOARD>2
  size[0]=HEXBOARD-2; //Length of side
#define NUMBEROFHOLES 3*HEXBOARD*(HEXBOARD-1)+1
  sprintf(problemtype,"Hexagonal%d",NUMBEROFHOLES);
#endif
  size[1]=size[0];
  size[2]=size[0];
  size[3]=size[0];

//Semi-Wiegleb override
//  size[1]=2;
//  size[3]=2;

#ifdef SIXBYFOUR
  size[0]=2;
  size[1]=1;
  size[2]=2;
  size[3]=1;
  sprintf(problemtype,"Sixbyfour24");
#define NUMBEROFHOLES 24
#endif

#ifdef HERMARYSBOARD
  size[0]=2; //39 hole rectangular-symmetric
  size[1]=3;
  size[2]=2;
  size[3]=3;
  sprintf(problemtype,"Hermarys39");
#define NUMBEROFHOLES 39
#endif

#if TRIANGLEBOARD>3
  size[0]=TRIANGLEBOARD-1; //Length of side
  size[1]=0;
  size[2]=0;
  size[3]=size[0];
#ifndef TRUNCATEDTRIANGLE
#define NUMBEROFHOLES ((TRIANGLEBOARD*(TRIANGLEBOARD+1))/2)
  sprintf(problemtype,"Triangular%d",NUMBEROFHOLES);
#else
#define NUMBEROFHOLES ((TRIANGLEBOARD*(TRIANGLEBOARD+1))/2-3)
  sprintf(problemtype,"TruncTriang%d",NUMBEROFHOLES);
#endif
#endif

  if (2+size[0]+OFFSETX>MAXBOARD) {
    printf ("Board size error %d %d %d %d\n",size[0],size[1],size[2],size[3]);
    return 0;
  }

  size[4]=size[0]+size[1]+size[2]+size[3];

  if (size[1]<0 || size[2]<0 || size[3]<0) {
    printf("Index cannot be negative %d %d %d %d\n",size[0],size[1],size[2],size[3]);
    return 0;
  }

  startx=0;
  starty=0;
  fix=startx;
  fiy=starty;

  printf("Starting coordinates\n");
  scanf("%d %d",&startx,&starty);

#ifdef USESYMMETRY
  pid=-(100*(startx+5)+10*(starty+5)+1); //Negative pid signals symmetry was used
#else
  pid=100*(startx+5)+10*(starty+5)+1;
#endif
  printf("Problem ID is %d\n",pid);

  printf("Finishing coordinates\n");
  scanf("%d %d",&fix,&fiy);

#if MOVETYPE==4 && (defined(WEIGLEBSBOARD) || defined(ENGLISHBOARD) || defined(SIXBYSIX) || defined(DRAUGHTSBOARD32))
  if ((startx-fix+30)%3!=0 || (starty-fiy+30)%3!=0) {
    printf("De Bruijn's criterion specifies that vacate (%d,%d), finish (%d,%d) is impossible.\n",
      startx,starty,fix,fiy);
    return 0;
  }
#endif

#ifndef CHECKSWEEPS
  printf("Jump number of intersection patterns.txt?\n");
  scanf("%d",&fmoves);
#endif

  printf("Total length of solutions in jumps?\n");
  scanf("%d",&solution_length);
  bmoves=solution_length-fmoves;

  i=1;
  do { //Find next available file with this name
    //Don't write over old files!
    sprintf(fname,"Sol%d%d%d%dFrom%d%dTo%d%d_Vers%d.txt",size[0],size[1],size[2],size[3],startx,starty,fix,fiy,i);
    fp=fopen(fname,"r");
    test=-1;
    if (fp) {
      test=fscanf(fp,"%s",data);
      fclose(fp);
    }
    i++;
  } while (test>0);

  fp=fopen(fname,"w");
  fprintf(fp,"Board is %d %d %d %d\n\n",size[0],size[1],size[2],size[3]);

  if (MOVETYPE==4) {
    fprintf(fp,"NORMAL Solitaire problem (no diagonal moves)\n");
  }
  else if (MOVETYPE==6) {
    fprintf(fp,"6-Move Solitaire problem (triangular)\n");
  }
  else if (MOVETYPE==8) {
    fprintf(fp,"8-Move Solitaire problem (both diagonals)\n");
  }
  else {
    printf("FATAL ERROR!  Can't run for MOVETYPE=%d\n",MOVETYPE);
    return 0;
  }

  board=(int **)malloc((unsigned) (MAXBOARD)*sizeof(int*));
  if (!board) printf("allocation failure 1");
    
  for(i=0;i<MAXBOARD;i++) {
    board[i]=(int *)malloc((unsigned) (MAXBOARD)*sizeof(int));
    if (!board[i]) printf("allocation failure 2");
  }

  mvx=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvx) printf("allocation failure 2");

  mvy=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvy) printf("allocation failure 2");

  mvd=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvd) printf("allocation failure 2");

  root=(node **)malloc((unsigned) (MAXMOVES)*sizeof(node*));
  if (!root) printf("allocation failure 1");

  full_board=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!full_board) printf("allocation failure 1");

  pat=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat) printf("allocation failure 1");

  pat1=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat) printf("allocation failure 1");

  pat_final=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat_final) printf("allocation failure 1");

  prpat=(pattern **)malloc((unsigned) (BOARDSPERROW)*sizeof(pattern*));
  if (!prpat) printf("allocation failure 1");
    
  for(i=0;i<BOARDSPERROW;i++) {
    prpat[i]=(pattern *)malloc((unsigned) sizeof(pattern));
    if (!prpat[i]) printf("allocation failure 2");
  }

  sympat=(pattern **)malloc((unsigned) (12)*sizeof(pattern*));
  if (!sympat) printf("allocation failure 1");

  for(i=0;i<12;i++) {
    sympat[i]=(pattern *)malloc((unsigned) sizeof(pattern));
    if (!sympat[i]) printf("allocation failure 2");
  }

#ifdef CHECKSWEEPS
  amove=(move *)malloc((unsigned)sizeof(move*));
  if (!amove) printf("allocation failure 1");

  movearray=(move **)malloc((unsigned) 180*MAXMOVES*sizeof(move*));
  if (!movearray) printf("allocation failure 1");

  for(i=0;i<180*MAXMOVES;i++) {
    movearray[i]=(move *)malloc((unsigned) sizeof(move));
    if (!movearray[i]) printf("allocation failure 2");
  }

  newlist=(movelist *)malloc((unsigned)sizeof(movelist*));
  if (!newlist) printf("allocation failure 1");

  curlist=(movelist *)malloc((unsigned)sizeof(movelist*));
  if (!curlist) printf("allocation failure 1");

  prevlist=(movelist *)malloc((unsigned)sizeof(movelist*));
  if (!prevlist) printf("allocation failure 1");
#endif

  sprintf(datadir,"data");
  sprintf(jumpdir,"../Checker1700/data");

  //Initialize board information

  total_pegs=InitBoard(board,size,startx,starty,1); //starting position

  ComplementBoard(board,size);

  InitBoard(board,size,fix,fiy,1); //final position
  ComplementBoard(board,size);
  GetPattern(board,size,pat_final);
  fPrintBoard(fp,board,size);
  cl=GetClass(board,size);
  printf("Class of final board is %d\n",cl);
  fprintf(fp,"Class of final board is %d\n",cl);

  sprintf(jname,"%s/tmp%d.bin",datadir,solution_length);
  fp1=fopen(jname,"wb");
  test=1;
  fwrite(&test,sizeof(int),1,fp1);
  pat_final->Writef(fp1);
  fclose(fp1);

  //Determine symmetry type (FORWARD and BACKWARD)
  //0 -> None
  //1 -> X-axis (lateral)
  //2 -> Diagonal about the line x=y
  //3 -> Rectangular
  //4 -> Square  
  //Note that symmetry=3 or 4 is only possible for startx=starty=fix=fiy=0

  symb = DetermineSymmetryType(size,fix,fiy,&scb);
  symf = DetermineSymmetryType(size,startx,starty,&scf);
//  symf=5;  scf=12; symb=5; scb=12; //Forced symmetry
//  symf=0;  scf=1; symb=0; scb=1; //Forced symmetry

  GetSymmetryName(symb,data);
  printf("Backward symmetry: %s; reduction=%d\n",data,scb);
  fprintf(fp,"Backward symmetry: %s; reduction=%d\n",data,scb);
  GetSymmetryName(symf,data);
  printf("Forward symmetry: %s; reduction=%d\n",data,scf);
  fprintf(fp,"Forward symmetry: %s; reduction=%d\n",data,scf);

  InitBoard(board,size,99,99,1); //Full board
  GetPattern(board,size,full_board);
#ifdef USESYMMETRY
  full_code=GetCode(board,size,symb,full_board);
  printf("USESYMMETRY TRUE; Full Code is %d\n",full_code);
  fprintf(fp,"USESYMMETRY TRUE; Full Code is %d\n",full_code);
#else
  printf("USESYMMETRY FALSE\n");
  fprintf(fp,"USESYMMETRY FALSE\n");
#endif
  printf("Full board is %d %d\n",full_board->d0,full_board->d1);
  printf("Finishing pattern is %d %d\n",pat_final->d0,pat_final->d1);
  fprintf(fp,"Full board is %d %d\n",full_board->d0,full_board->d1);
  fprintf(fp,"Finishing pattern is %d %d\n",pat_final->d0,pat_final->d1);


  InitBoard(board,size,startx,starty,1);
  printf("\nStarting location %d %d\n",startx,starty);
  printf("Finishing location %d %d\n",fix,fiy);
  fprintf(fp,"\n----------------------------------------------\n");
  fprintf(fp,"Starting location %d %d\n",startx,starty);
  fprintf(fp,"Finishing location %d %d\n",fix,fiy);

  InitBoard(board,size,startx,starty,1);
  PrintBoard(board,size);
  fPrintBoard(fp,board,size);
  GetPattern(board,size,pat);

  sprintf(jname,"%s/tmp%d.bin",datadir,0);
  fp1=fopen(jname,"wb");
  test=1;
  fwrite(&test,sizeof(int),1,fp1);
  pat->Writef(fp1);
  fclose(fp1);

  //Determine if symmetry is being used incorrectly
  //Symmetry should be set to match BACKWARD symmetry type,
  //i.e. (1,4) to (1,1) should USESYMMETRY, (1,1) to (1,4) should not
  //COMMENTED OUT AS THIS HASN'T BEEN FIGURED OUT
  //LOOKS LIKE SYMMETRY SHOULD NEVER BE USED
/*
#ifdef USESYMMETRY
  if (symb==0 && bmoves>0) {
    printf("Backwards symmetry being used incorrectly (Symmetry ON yet symb=%d)?\n",symb);
    printf("0=Cancel and exit, 1=Continue?\n");
    scanf("%d",&test);
    if (test==0) {
      fclose(fp);
      return 0;
    }
  }
  if (symf==0 && fmoves>0) {
    printf("Warning: (Symmetry ON yet symf=%d)?\n",symf);
  }
#else
  if (symb!=0 && bmoves>0) {
    printf("Backwards symmetry being used incorrectly (Symmetry OFF yet symb=%d)?\n",symb);
    printf("0=Cancel and exit, 1=Continue?\n");
    scanf("%d",&test);
    if (test==0) {
      fclose(fp);
      return 0;
    }
  }
  if (symf!=0 && fmoves>0) {
    printf("Warning: (Symmetry OFF yet symf=%d)?\n",symf);
  }
#endif
*/

  //Initialize variables

  for (i=0;i<MAXMOVES;i++) {
    root[i]=0;
    bsplit[i]=1;
    split[i]=1;
    boardcount[i]=0;
  }

  oom=0;
  at_jump=fmoves;
  GetPattern(board,size,pat);
  root[0]=0;

  totboards=1;

  mvx[0]=0;
  mvy[0]=0;
  mvd[0]=-1;

  time(&start);

#ifndef CHECKSWEEPS

  if (fmoves==solution_length) { //Then we don't use patterns file
    if (fix==-1 && fiy==-1) {
      int jst=0;
      int jen=5;
#if TRIANGLEBOARD==4
  jst = 0;
  jen = 1;
#endif
#if TRIANGLEBOARD==5
#ifdef TRUNCATEDTRIANGLE
  jst = 1;
  jen = 5;
#else
  jst = 0;
  jen = 5;
#endif
#endif
#if TRIANGLEBOARD==6
#ifdef TRUNCATEDTRIANGLE
  jst = 1;
  jen = 7;
#else
  jst = 0;
  jen = 7;
#endif
#endif
      for (j=jst;j<jen;j++) {
        // (0,0) start
#if TRIANGLEBOARD==4
        if (j==0) InitBoard(board,size,1,-1,1); // The only possible finish from (0,-1)
#else
        if (j==0) InitBoard(board,size,0,0,1);
#endif
        if (j==1) InitBoard(board,size,1,-2,1);
        if (j==2) InitBoard(board,size,2,-4,1);
        if (j==3) InitBoard(board,size,0,-3,1);
        if (j==4) InitBoard(board,size,3,-3,1);

        if (j==5) InitBoard(board,size,1,-5,1);
        if (j==6) InitBoard(board,size,4,-5,1);

        //(0,-1) start (not needed any more)
/*        if (j==0) InitBoard(board,size,0,-1,1);
        if (j==1) InitBoard(board,size,1,-3,1);        
        if (j==2) InitBoard(board,size,0,-4,1);
        if (j==3) InitBoard(board,size,3,-4,1);
        if (j==4) InitBoard(board,size,2,-2,1);
        if (j==5) InitBoard(board,size,2,-5,1);
        if (j==6) InitBoard(board,size,5,-5,1); */

        ComplementBoard(board,size);
        GetPattern(board,size,pat);
        k=StorePattern(pat,&root[0],1,0);
        if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
        printf("Board %d added\n",boardcount[fmoves]);
      }
    }
    else {
      InitBoard(board,size,fix,fiy,1);
      ComplementBoard(board,size);
      GetPattern(board,size,pat);
      printf("Ending Pattern %d %d\n",pat->d0,pat->d1);
      fprintf(fp,"Ending Pattern %d %d\n",pat->d0,pat->d1);
      k=StorePattern(pat,&root[0],1,0);
      if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
      printf("Crossover jump %d: Total of %d boards\n",at_jump,boardcount[fmoves]);
      fprintf(fp,"Crossover jump %d: Total of %d boards\n",at_jump,boardcount[fmoves]);
    }
  }
  else if (fmoves==0) { //Don't do anything
  }
  else {
    //Read in winning boards
    sprintf(jname,"patterns.txt");
    fp2=fopen(jname,"r");
    test=2;

    min_pegs=100;
    max_pegs=0;

    //Input format now can take board code plus any number of other fields
    //No blank lines allowed however
    while (test>=2) {
      line[0]=0;
      fgets(line,100,fp2); //Reads input file to <CR> and put result in "line"
//      printf("Read in: %s\n",line);
      if (line[0]!=0) test=sscanf(line,"%d %d %d %d",&p0,&p1,&p2,&p3);
      else test=0;
      if (test<2) continue; //End of patterns

      pat->d0=p0;
      pat->d1=p1;

      //Now we must convert this to forward file start
      FillBoard(board,size,pat);

#ifndef SPECIAL_FRENCH_REPLACE
      if (MOVETYPE==4 && GetClass(board,size)!=cl) {
        PrintBoard(board,size);
        printf("Board %d %d is not the same class? %d %d\n",
          pat->d0,pat->d1,GetClass(board,size),cl);
        scanf("%d",&test);
      }
#endif

      TransformBoardReverse(board,size,REFLECTCODE0,ROTATECODE0);
      GetPattern(board,size,pat);
//      printf("Pattern %d:%d %d\n",boardcount[fmoves],pat->d0,pat->d1);
      pegs=pat->GetPegs();
      if (pegs<min_pegs) min_pegs=pegs;
      if (pegs>max_pegs) max_pegs=pegs;

#ifdef USESYMMETRY
      //Store all symmetric versions of this board
      GetSymmetryPatterns(pat,sympat,symf,scf);
      for (j=0;j<scf;j++) {
        k=StorePattern(sympat[j],&root[0],1,0);
        if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
      }
#else
      k=StorePattern(pat,&root[0],1,0);
      if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
#endif
    }
    fclose(fp2);
    printf("Crossover jump %d: total of %d boards in patterns.txt\n",at_jump,boardcount[fmoves]);
    printf("Number of pegs is between %d and %d\n",min_pegs,max_pegs);
    fprintf(fp,"Crossover jump %d: total of %d boards in patterns.txt\n",at_jump,boardcount[fmoves]);
    fprintf(fp,"Number of pegs is between %d and %d\n",min_pegs,max_pegs);
//    scanf("%d",&test); //to pause

    gtotboards=boardcount[fmoves]+2; //Add one for the boards at each end, so +2
  }

  sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
  fp1=fopen(jname,"wb");
  fwrite(&boardcount[fmoves],sizeof(int),1,fp1);
  test=ClearTree(&root[0],fp1);
  if (test!=boardcount[fmoves]) printf("Data file length error %d %d??\n",test,boardcount[fmoves]);
  fclose(fp1);
  root[0]=0;

  // ******************************************
  // Iterate BACKWARDS from fmoves to 1
  // ******************************************

//  at_jump=0; //Skips this first while(for testing)
  while (at_jump>1) {
    at_jump--;
    
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump+1);
    fp1=fopen(jname,"rb");
    if (!fp1) printf("File error 1 %s\n",jname);
    fread(&boards,sizeof(int),1,fp1);
    newboards=0;

    for (i=0;i<boards;i++) {
      pat->Readf(fp1);
      //IMPORTANT!  Complement the pattern
      pat->SubtractFrom(full_board);

      FillBoard(board,size,pat);
//      fPrintBoard(fp,board,size);

      j=0;
      mvd[j]=-1;
      fx=-999;
      fy=-999;

      do { //Core workhorse loop
        do {
          if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
//          if (j>=MAXMOVES || mvd[0]>10) printf("Uh oh j=%d mvd=%d\n",j,mvd[0]);
//        printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
          GetNextMoveR(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
          fx=-999;
          if (mvd[j]>=0) {
//          if (mvd[j]>=0 && j==0) {
            ExecuteMoveR(board,mvx[j],mvy[j],mvd[j],1);
            j++;
            mvd[j]=-1;
            GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
//          printf("GetEndPoint %d %d\n",fx,fy);
          }
        } while (mvd[j]>=0 || fx>-999);

        if (j>0 && mvd[j-1]>=0) {
          GetPattern(board,size,pat);
          pat->SubtractFrom(full_board);

          test=StorePattern(pat,&root[0],1,0);
          if (test==1) {
            newboards++;
          }
#ifdef SPECIAL_FRENCH_REPLACE
          if (board[OFFSETX][OFFSETY]==1) {
            board[OFFSETX][OFFSETY]=0;
            GetPattern(board,size,pat);
            pat->SubtractFrom(full_board);

            test=StorePattern(pat,&root[0],1,0);
            if (test==1) {
              newboards++;
            }
            board[OFFSETX][OFFSETY]=1;
            GetPattern(board,size,pat);
          }
#endif
          j--;
          ExecuteMoveR(board,mvx[j],mvy[j],mvd[j],-1);
        }

//      if (j<4) printf("%d %d %d: %d    \r",mvx[0],mvy[0],mvd[0],newboards);
      } while (mvd[0]>=0);
    } //End i loop

    if (fp1) fclose(fp1);
    printf("Jump %d, total unreduced boards is %d\n",at_jump,newboards);
    fprintf(fp,"Jump %d, total unreduced boards is %d\n",at_jump,newboards);
    totboards=0;

    //Now keep only patterns in corresponding jump file
    for (s1=0;s1<split[at_jump];s1++) { //File split loop
      //Open board data file
      sprintf(jname,"%s/jump%.2d_%.3d.bin",jumpdir,at_jump,s1);

      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 3 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      if (test!=pid) {
        printf("ERROR: Checker1700 was run with a different starting hole????????????????\n");
        scram = 1; // This will exit gracefully
      }
      fread(&split[at_jump],sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);

      printf("JR: F%d/%d %d         \r",s1,split[at_jump],totboards);

      for (i=0;i<boards;i++) {
        k=pat->Readf(fp1);
        if (k<0) {
          printf("Read error %d %d jump %d board %d\n",pat->d0,pat->d1,at_jump,i);
        }

#ifdef USESYMMETRY
        //Only check one board (others generated later)
        test=StorePattern(pat,&root[0],-1,1); //Set Flag
        
#else
        if (symf>0) {
          GetSymmetryPatterns(pat,sympat,symf,scf);
          test=0;
          for (j=0;j<scf;j++) {
            if(StorePattern(sympat[j],&root[0],-1,1)==1) test++;
          }
          //test>1 possible here, there may be symmetric
          //copies of the same board present (OK)
        }
        else { //Normal, no symmetry
          test=StorePattern(pat,&root[0],-1,1); //Set Flag
        }
#endif

        if (test>0) totboards += test;
      }
      fclose(fp1);
    }

    //Write out current tree to empty memory
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
    fp1=fopen(jname,"wb");
    if (!fp1) {
      printf("Can't write to file %s\n",jname);
      printf("ABORTING, file may be read only\n");
      return 0;
    }
    fwrite(&totboards,sizeof(int),1,fp1);
    test=ClearTreeExtra(board,size,&root[0],fp1,0,0,0,symb);
    if (test!=totboards) printf("Data file length error %d %d??\n",test,totboards);
    fclose(fp1);
    root[0]=0;

#ifdef USESYMMETRY
    fp1=fopen(jname,"rb");
    if (!fp1) printf("File error 1 %s\n",jname);
    fread(&boards,sizeof(int),1,fp1);
    totboards=0;

    for (i=0;i<boards;i++) {
      pat->Readf(fp1);

      //Store all symmetric versions of this board
      GetSymmetryPatterns(pat,sympat,symf,scf);
      for (j=0;j<scf;j++) {
        k=StorePattern(sympat[j],&root[0],1,0);
        if (k>0) totboards++;
      }
    }
    fclose(fp1);

    fp1=fopen(jname,"wb");
    fwrite(&totboards,sizeof(int),1,fp1);
    test=ClearTree(&root[0],fp1);
    if (test!=totboards) printf("Data file length error %d %d??\n",test,totboards);
    fclose(fp1);
    root[0]=0;
#endif

    printf("Jump %d, total reduced boards is %d\n",at_jump,totboards);
    fprintf(fp,"Jump %2d, total solution boards %d\n",at_jump,totboards);
    gtotboards+=totboards;

    if (totboards==0) {
      scram = 1;
      printf("Big time problem, no boards found at step %d\n",at_jump);
      fprintf(fp,"Big time problem, no boards found at step %d\n",at_jump);
      break;
    }

  } //End main calculation loop (backwards)

//  fclose(fp);
//  return 0; //early exit

  printf("\n-----------------------------------\n");
  printf("End of backwards phase, going forward now\n");
  fprintf(fp,"\n-----------------------------------\n");
  fprintf(fp,"End of backwards phase, going forward now\n");

  InitBoard(board,size,startx,starty,1);
  GetPattern(board,size,pat);

  mvx[0]=0;
  mvy[0]=0;
  mvd[0]=-1;

  at_jump=fmoves;

  if (fmoves==0) { //Then we don't use patterns file
    InitBoard(board,size,startx,starty,1);

//    ComplementBoard(board,size);
    GetPattern(board,size,pat);
    printf("Pattern %d %d\n",pat->d0,pat->d1);
    k=StorePattern(pat,&root[0],1,0);
    if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
    printf("jump %d: total of %d boards\n",at_jump,boardcount[fmoves]);
    fprintf(fp,"jump %d: total of %d boards\n",at_jump,boardcount[fmoves]);
  }
  else if (fmoves==solution_length) { //Don't do anything
  }
  else {
    //Read in winning boards

    sprintf(jname,"patterns.txt");
    fp2=fopen(jname,"r");
    test=2;
    boardcount[fmoves]=0;

    //Input format now can take board code plus any number of other fields
    //No blank lines allowed however
    while (test>=2) {
      line[0]=0;
      fgets(line,100,fp2); //Reads input file to <CR> and put result in "line"
      if (line[0]!=0) test=sscanf(line,"%d %d %d %d",&p0,&p1,&p2,&p3);
      else test=0;
      if (test<2) continue; //End of patterns

      pat->d0=p0;
      pat->d1=p1;
      FillBoard(board,size,pat);

      GetPattern(board,size,pat);

//      pegs=pat->GetPegs();
//      if (pegs<23) continue; //ADDED LINE

      //No conversion (normally) necessary to finishing location

#ifdef USESYMMETRY
      //Store all symmetric versions of this board
      GetSymmetryPatterns(pat,sympat,symb,scb);
      for (j=0;j<scb;j++) {
        k=StorePattern(sympat[j],&root[0],1,0);
        if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
      }
#ifdef SPECIAL_FRENCH_REPLACE
      if (board[OFFSETX][OFFSETY]==0) {
        board[OFFSETX][OFFSETY]=1;
        GetPattern(board,size,pat);
        //Store all symmetric versions of this board
        GetSymmetryPatterns(pat,sympat,symb,scb);
        for (j=0;j<scb;j++) {
          k=StorePattern(sympat[j],&root[0],1,0);
          if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
        }
      }
#endif
#else
      k=StorePattern(pat,&root[0],1,0);
      if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
#endif
    }
    fclose(fp2);
    printf("Total of %d boards in patterns.txt\n",boardcount[fmoves]);
  }

  if (fmoves!=solution_length) {
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
    fp1=fopen(jname,"wb");
    fwrite(&boardcount[fmoves],sizeof(int),1,fp1);
    test=ClearTree(&root[0],fp1);
    if (test!=boardcount[fmoves]) printf("Data file length error %d %d??\n",test,boardcount[fmoves]);
    fclose(fp1);
  }
  root[0]=0;

  // ******************************************
  // Iterate FORWARDS from fmoves+1 to solution_length
  // ******************************************

//  at_jump=solution_length; //To skip this next part
  while (at_jump<solution_length) { //Search until we reach sol_best
    at_jump++;
    
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump-1);
    fp1=fopen(jname,"rb");
    if (!fp1) printf("File error 1 %s\n",jname);
    fread(&boards,sizeof(int),1,fp1);
    newboards=0;

    for (i=0;i<boards;i++) {
      pat->Readf(fp1);

      FillBoard(board,size,pat);
//      PrintBoard(board,size);

      j=0;
      mvd[j]=-1;
      fx=-999;
      fy=-999;

      do { //Core workhorse loop
        do {
          if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
          if (j>=MAXMOVES || mvd[0]>10) printf("Uh oh j=%d mvd=%d\n",j,mvd[0]);
  //        printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
          GetNextMove(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
          fx=-999;
          if (mvd[j]>=0) {
            ExecuteMove(board,mvx[j],mvy[j],mvd[j],1);
            j++;
            mvd[j]=-1;
            GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //          printf("GetEndPoint %d %d\n",fx,fy);
          }
        } while (mvd[j]>=0 || fx>-999);

        if (j>0 && mvd[j-1]>=0) {
          GetPattern(board,size,pat);

          test=StorePattern(pat,&root[0],1,0);
          if (test==1) {
            newboards++;
          }

          j--;
          ExecuteMove(board,mvx[j],mvy[j],mvd[j],-1);
        }

//      if (j<4) printf("%d %d %d: %d    \r",mvx[0],mvy[0],mvd[0],newboards);
      } while (mvd[0]>=0);
    } //End i loop

    if (fp1) fclose(fp1);
    printf("Jump %d, total unreduced boards is %d\n",at_jump,newboards);
    totboards=0;

    //Now keep only patterns in corresponding jump file
    for (s1=0;s1<split[at_jump];s1++) { //File split loop
      //Open board data file
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",jumpdir,solution_length-at_jump,s1);

      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 3 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&split[at_jump],sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);

      printf("JR: F%d/%d %d         \r",s1,split[at_jump],totboards);

      for (i=0;i<boards;i++) {
        k=pat->Readf(fp1);
        if (k<0) {
          printf("Read error %d %d jump %d board %d\n",pat->d0,pat->d1,at_jump,i);
        }
#ifdef USESYMMETRY
        test=StorePattern(pat,&root[0],-1,1); //Set Flag            
#else
        test=StorePattern(pat,&root[0],-1,1); //Set Flag
#endif

        if (test>0) totboards += test;
      }
      fclose(fp1);
    }

    //Write out current tree to empty memory
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
    fp1=fopen(jname,"wb");
    if (!fp1) {
      printf("Can't write to file %s\n",jname);
      printf("ABORTING, file may be read only\n");
      return 0;
    }
    fwrite(&totboards,sizeof(int),1,fp1);
    test=ClearTreeExtra(board,size,&root[0],fp1,0,0,0,symb);
    if (test!=totboards) printf("Data file length error %d %d??\n",test,totboards);
    fclose(fp1);
    root[0]=0;

#ifdef USESYMMETRY
    fp1=fopen(jname,"rb");
    if (!fp1) printf("File error 1 %s\n",jname);
    fread(&boards,sizeof(int),1,fp1);
    totboards=0;

    for (i=0;i<boards;i++) {
      pat->Readf(fp1);

      //Store all symmetric versions of this board
      GetSymmetryPatterns(pat,sympat,symb,scb);
      for (j=0;j<scb;j++) {
        k=StorePattern(sympat[j],&root[0],1,0);
        if (k>0) totboards++;
      }
#ifdef SPECIAL_FRENCH_REPLACE
/*      if (board[OFFSETX][OFFSETY]==0) {
        board[OFFSETX][OFFSETY]=1;
        GetPattern(board,size,pat);
        //Store all symmetric versions of this board
        GetSymmetryPatterns(pat,sympat,symb,scb);
        for (j=0;j<scb;j++) {
          k=StorePattern(sympat[j],&root[0],1,0);
          if (k>0) totboards++;
        }
      }*/
#endif
    }
    fclose(fp1);

    fp1=fopen(jname,"wb");
    fwrite(&totboards,sizeof(int),1,fp1);
    test=ClearTree(&root[0],fp1);
    if (test!=totboards) printf("Data file length error %d %d??\n",test,totboards);
    fclose(fp1);
    root[0]=0;

#endif

    printf("Jump %d, total reduced boards is %d\n",at_jump,totboards);
    fprintf(fp,"Jump %2d, total solution boards %d\n",at_jump,totboards);
    gtotboards+=totboards;

    if (totboards==0) {
      printf("Big time problem, no boards found at step %d\n",at_jump);
      fprintf(fp,"Big time problem, no boards found at step %d\n",at_jump);
      break;
    }
  }

  printf("\nGrand total over all boards: %d\n",gtotboards);
  fprintf(fp,"\nGrand total over all boards: %d\n",gtotboards);

  //Now print out the solutions in two files

#ifdef TRIANG_SPECIAL
  printf("Problem type?\n");
  scanf("%d",&specialType); 
  if (fix==-1 && fiy==-1) {
    sprintf(fname,"data/AllfinishType%d.txt",specialType);
  }
  else {
    sprintf(fname,"data/Type%d.txt",specialType);
  }
#else
  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMoves.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
#endif
  printf("Filename: %s\n",fname);
  fp2=fopen(fname,"w");

#ifdef TRIANG_SPECIAL
  if (scram) {
    printf("Scramming ...\n");
    fclose(fp2);
    exit(1);
  }
#endif

  for (at_jump=0;at_jump<=solution_length;at_jump++) {
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
    fp1=fopen(jname,"rb");
    if (!fp1) {
      printf("File error 1 %s\n",jname);
      continue;
    }
    fread(&boards,sizeof(int),1,fp1);

    if (at_jump==fmoves) {
      fprintf(fp,"\n\n*** CROSSOVER Jump %d: total of %d solution boards\n",at_jump,boards);
    }
    else {
      fprintf(fp,"\n\n*** Jump %d: total of %d solution boards\n",at_jump,boards);
    }

    nprpat=0;
    for (i=0;i<boards;i++) {
      pat->Readf(fp1);

      //If starting file, convert to proper location
      if (at_jump>0 && at_jump<fmoves) {
        FillBoard(board,size,pat);
        TransformBoard(board,size,REFLECTCODE0,ROTATECODE0);
        GetPattern(board,size,pat);
      }
      pegs=pat->GetPegs();

#ifdef TRIANG_SPECIAL
      if (old_pegs!=pegs && out_codes>0) {
        //Sort them
#ifdef USESYMMETRY1
        for (j=0;j<out_codes;j++) {
          for (k=j+1;k<out_codes;k++) {
            if (out_code[j]>out_code[k]) {
              test=out_code[j];
              out_code[j]=out_code[k];
              out_code[k]=test;
            }
          }
        }
#else
//        int valj, valk;
        for (j=0;j<out_codes;j++) {
          pat1->d0=out_code[j];
          pat1->d1=0;
          full_code[j]=GetSmallestSymmetryPattern(pat1,-1);
        }
        for (j=0;j<out_codes;j++) {
          for (k=j+1;k<out_codes;k++) {
            if (full_code[j]>full_code[k] ||
              (full_code[j]==full_code[k] && out_code[j]>out_code[k])) {
              test=out_code[j];
              out_code[j]=out_code[k];
              out_code[k]=test;
              test=full_code[j];
              full_code[j]=full_code[k];
              full_code[k]=test;
            }
          }
        }
#endif

//        fprintf(fp2,"%d Peg positions: total of %d boards reduced from %d\n",old_pegs,out_codes,boards);
        printf("%d Peg positions: total of %d boards reduced from %d\n",old_pegs,out_codes,boards);
        if (old_pegs>(NUMBEROFHOLES-1)/2) {
          for (j=0;j<out_codes;j++) {
//            if (j>0) fprintf(fp2,",");
//            fprintf(fp2,"%d",out_code[j]);
            pat1->d0=out_code[j];
            pat1->d1=0;
    //        fprintf(fp2,"%1d%1d %1d%1d %d %d %d\n",startx,-starty,fix,-fiy,old_pegs,GetSmallestSymmetryPattern(pat1,-1),out_code[j]);
            fprintf(fp2,"%d %d %d\n",NUMBEROFHOLES-old_pegs,GetSmallestSymmetryPattern(pat1,-1),out_code[j]);

            //Differences, after the first one
//            if (j==0) fprintf(fp2,"%d",out_code[j]);
//            else fprintf(fp2,",%d",out_code[j]-out_code[j-1]);
          }
//        fprintf(fp2,"\n");
        }
        printf("Done with %d peg positions (%d)\n",old_pegs,out_codes);
        out_codes=0;
      }
      old_pegs=pegs;

      test=-1;
      if (pegs>(NUMBEROFHOLES/2)) test=+1;
#ifdef USESYMMETRY1
      goon = GetSmallestSymmetryPattern(pat,test);
#else
      goon = pat->d0; //For non-symmetric
#endif
//      printf("%d (%d --> %d)\n",test,pat->d0,goon);
//      scanf("%d",&test);
      test=-1;
      for (j=0;j<out_codes;j++) {
        if (pegs<=(NUMBEROFHOLES/2) && goon==out_code[j]) test=j;
        if (pegs>(NUMBEROFHOLES/2) && full_board->d0-goon==out_code[j]) test=j;
      }
      if (test==-1) {
        if (pegs<=(NUMBEROFHOLES/2)) out_code[out_codes] = goon;
        else out_code[out_codes] = full_board->d0 - goon;
        out_codes++;
        if (out_codes>=MAXPATTERNS) printf("ERROR, out_code[] array too small %d %d\n",
          out_codes,MAXPATTERNS);
      }
#endif
//      fprintf(fp2,"%2d %10d %5d %2d\n",at_jump,pat->d0,pat->d1,pegs);

#ifdef PRINTSOLUTIONBOARDS
      prpat[nprpat]->d0=pat->d0;
      prpat[nprpat]->d1=pat->d1;
      nprpat++;

      if (nprpat==BOARDSPERROW) {
        fprintf(fp,"Boards %d to %d\n",i+2-nprpat,i+1);
        fPrintBoards(fp,board,size,prpat,nprpat,sympat,symb,scb);
        nprpat=0;
      }
#endif

    }
#ifdef PRINTSOLUTIONBOARDS
    if (nprpat>0) {
      fprintf(fp,"Boards %d to %d\n",i+1-nprpat,i);
      fPrintBoards(fp,board,size,prpat,nprpat,sympat,symb,scb);
      nprpat=0;
    }
#endif
    fclose(fp1);
  }

  fclose(fp2);

#else //CHECKSWEEPS
  //Read in main solution file
  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMoves.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp2=fopen(fname,"r");
  if (!fp2) {
    printf("Can't find file: %s\n",fname);
    fclose(fp);
    return 0;
  }

  test=3;
  totboards=0;
  boards=1; //Boards per jump, count starts at 1

//  Create a node in the binary tree for each pattern in the solution
//  Move sequences will be stored on each node

  while (test>=3) {
    last_jump=at_jump;
    test=fscanf(fp2,"%d %d %d %d",&at_jump,&p0,&p1,&pegs);
    if (test<3) continue;
    pat->d0=p0;
    pat->d1=p1;

    k=StorePattern(pat,&root[at_jump],1,0);
    boardcount[at_jump]=boardcount[at_jump]+1;

    pnd=GetNode(pat,&root[at_jump]);
    if (!pnd) printf("Huh?\n");
    else {
      if (last_jump!=at_jump) boards=1;
      pnd->code=boards; //Set code equal to index

      if (at_jump==solution_length) final_nd=pnd;

      //Initialize number of ways to traverse tree
      if (at_jump==0) pnd->nways=1;
      else pnd->nways=0;

      if (boards>99 && over99==0) over99=1; //Flag for 3 digit printout
      if (boards>999) over99=2; //Flag for 4 digit printout
      totboards++;
      boards++;
      if (totboards>=MAXPATTERNS) {
        printf("Parameter MAXPATTERNS is not big enough (set at %d)\n",MAXPATTERNS);
        fclose(fp);
        fclose(fp2);
        return 0;
      }
    }
  }
  fclose(fp2);
  printf("Read in %d boards\n",totboards);

  at_jump=0;
  longest_sweep=0;
  nprpat=0;

  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMoves.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp2=fopen(fname,"r");

  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMovesMap.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp3=fopen(fname,"w");

  sprintf(fname,"%sMoveSequencesFrom%d%dTo%d%din%d.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp4=fopen(fname,"w");

  sprintf(fname,"%sSolutionsFrom%d%dTo%d%din%d.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp5=fopen(fname,"w");

  // ******************************************
  // Iterate FORWARDS from 1 to solution_length
  // ******************************************

  while (at_jump<solution_length) { //Search until we reach sol_best
    test2=at_jump;
    test=fscanf(fp2,"%d %d %d %d",&at_jump,&p0,&p1,&pegs);
//    printf("Read in: %d %d %d %d\n",at_jump,p0,p1,pegs);
    pat1->d0=p0;
    pat1->d1=p1;

    errs=0;
    if (test2!=at_jump) printf("J: %d \r",at_jump);

    pnd=GetNode(pat1,&root[at_jump]);
    if (!pnd) printf("Huh %d %d?\n",pat1->d0,pat1->d1);
    else {
      if (at_jump>1 && pnd->code>0) {
        printf("Weird: Pattern#%d.%d cannot be reached: %d %d\n",
          at_jump-1,pnd->code,pnd->d0,pnd->d1);
#ifndef SPECIAL_FRENCH_REPLACE
        printf("Paused, enter number ...\n");
        scanf("%d",&test);
#endif
        errs=1;
      }
      index_fr=abs(pnd->code);

      if (at_jump==0) {
        //Set the initial sequence
        newlist=new movelist();
        pnd->mlist=newlist;
      }
    }
    if (test<3 || at_jump==solution_length) continue;

    for (k=0;k<MAXPATTERNS;k++) can_reach[k]=0;

    FillBoard(board,size,pat1);
//    PrintBoard(board,size);
//    printf("i=%d boards=%d---------------\n",i,boards);

    j=0;
    mvd[j]=-1;
    fx=-999;
    fy=-999;

    do { //Core workhorse loop
      do {
        if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
        if (j>=MAXMOVES || mvd[0]>10) printf("Uh oh j=%d mvd=%d\n",j,mvd[0]);
  //      printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
        GetNextMove(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
        fx=-999;
        if (mvd[j]>=0) {
          ExecuteMove(board,mvx[j],mvy[j],mvd[j],1);
          j++;
          mvd[j]=-1;
          GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //        printf("GetEndPoint %d %d\n",fx,fy);
        }
      } while (mvd[j]>=0 || fx>-999);

      if (j>0 && mvd[j-1]>=0) {
        GetPattern(board,size,pat);

        goon=StorePattern(pat,&root[at_jump+1],0,0);

        if (goon==1) {
          nd=GetNode(pat,&root[at_jump+1]);
          if (!nd) printf("Huh?\n");
          else {
            //Increment ways to get to the next node
            //Note that it is possible that this gets incrememnted
            //more than once between the same boards.  This is fine
            //and means there is more than 1 move between these boards.
            nd->nways=nd->nways+pnd->nways;

            index_to=abs(nd->code);
            can_reach[index_to]=1;
            if (nd->code>0) nd->code=-nd->code;

            amove=new move(mvx,mvy,mvd,j);
            test=0;
            if (amove->len==0) { //Bad move, don't save
              test=1;
            }
            else {
//              printf("Entering loop ...%d\n",nmoves);
              for (mid=0;mid<nmoves;mid++) {
                  if (amove->IsSameAs(movearray[mid])) {
                  test=1;
                  break;
                }
              }
            }
//            printf("Exiting loop ...%d\n",nmoves);

            if (test==0) {
              movearray[nmoves]=amove;
              mid=nmoves;
              nmoves++;
              if (nmoves>=179*MAXMOVES) {
                printf("NOT ENOUGH SPACE in movearray\n");
                return 0;
              }
//              if (nmoves>50) scanf("%d",&test);

//              printf("New move: ");
//              amove->PrintMoveRULD(0,1);
//              printf(" j was %d\n",j);
            }
            else {
              delete amove;
            }

            //Compute new sequences (tricky!)

            prevlist=pnd->mlist;
            while (prevlist) {
              found=0;
              curlist=nd->mlist;
              alist=NULL;
              while (curlist) {
                if (curlist->IsSameAs(prevlist,mid)) {
                  found=1;

                  //On the last move, choose the longest finish
                  if (at_jump==solution_length-1) {
                    test=curlist->GetLastMoveID(); //Current last move
                    if (movearray[mid]->len > movearray[test]->len) {
                      printf("Second Criterion met (replacing %d with %d)\n",test,mid);
//                      scanf("%d",&test);

                      printf("Before: ");
                      for (k=0;k<curlist->len;k++) printf("%d ",curlist->moveid[k]);
                      printf("\n");
                      
                      //The move mid is a longer finish
                      //If this move is already in the solution, delete it and add it,
                      //which will replace it at the end.
                      //If this move is not in the move list, delete test and add mid
                      if (curlist->IncludesMove(mid)) {
                        curlist->DeleteMove(mid);
                        curlist->AddMove(mid);
                      }
                      else {
                        curlist->DeleteMove(test); //Delete shorter finishing move
                        curlist->AddMove(mid); //Add better finishing move
                      }

                      printf("After: ");
                      for (k=0;k<curlist->len;k++) printf("%d ",curlist->moveid[k]);
                      printf("\n");
//                      scanf("%d",&test);
                    }
                  }
                }
                alist=curlist;
                curlist=curlist->next;
              }

              if (!found) {
                curlist=nd->mlist;
                while (curlist && curlist->next) {
                  if (curlist->next) curlist=curlist->next;
                }

                newlist=new movelist(prevlist);
                if (!newlist) printf("Huh?\n");
                newlist->AddMove(mid);

                if (curlist) {
                  curlist->next=newlist;
                }
                else {
                  nd->mlist=newlist;
                }
                curlist=newlist;
              }

              prevlist=prevlist->next;
            }
          }

          if (j>longest_sweep) {
            longest_sweep=j;
            nprpat=0;
            prpat[nprpat]->d0=pat1->d0;
            prpat[nprpat]->d1=pat1->d1;
            nprpat++;
          }
          else if (j==longest_sweep && nprpat<BOARDSPERROW) {
            found=0;
            for (k=0;k<nprpat;k++) {
              if (prpat[k]->d0==pat1->d0 && prpat[k]->d1==pat1->d1) found=1;
            }

            if (!found) {
              prpat[nprpat]->d0=pat1->d0;
              prpat[nprpat]->d1=pat1->d1;
              nprpat++;
            }
          }

          if (at_jump+1==solution_length && j>longest_final_sweep) {
              longest_final_sweep=j;
          }
        }

        j--;
        ExecuteMove(board,mvx[j],mvy[j],mvd[j],-1);
      }

//    if (j<4) printf("%d %d %d: %d    \r",mvx[0],mvy[0],mvd[0],newboards);
    } while (mvd[0]>=0);

    test=0;
    for (k=0;k<totboards;k++) {
      if (can_reach[k]>0) test++;
    }

    if (test==0) {
      printf("Weird: Pattern#%d.%d doesn't go anywhere: %d %d\n",
        at_jump,abs(nd->code),nd->d0,nd->d1);
      printf("Paused, enter number ...\n");
//      scanf("%d",&test);
      errs=1;
    }

    //Output to map files
    if (errs==0) {
      if (over99==1)    fprintf(fp3,"%2d.%3d",at_jump,index_fr);
      else if (over99==2)  fprintf(fp3,"%2d.%4d",at_jump,index_fr);
      else        fprintf(fp3,"%2d.%2d",at_jump,index_fr);
    }
    else {
      if (over99==1)    fprintf(fp3,"%2d?%3d",at_jump,index_fr);
      else if (over99==2)  fprintf(fp3,"%2d?%4d",at_jump,index_fr);
      else        fprintf(fp3,"%2d?%2d",at_jump,index_fr);
    }

    fprintf(fp3," %10d %5d %2d %10d -> %2d.(",
      p0,p1,pegs,pnd->nways,at_jump+1);

    for (k=0;k<totboards;k++) {
      if (can_reach[k]>0) {
        if (over99==1)    fprintf(fp3," %3d",k);
        else if (over99==2)  fprintf(fp3," %4d",k);
        else        fprintf(fp3," %2d",k);
        test++;
      }
    }
    fprintf(fp3," )\n");

  }
  fclose(fp2);

  //Finish off map file with final position (end of line)
  if (over99==1)    fprintf(fp3,"%2d.%3d",at_jump,index_fr);
  else if (over99==2)  fprintf(fp3,"%2d.%4d",at_jump,index_fr);
  else        fprintf(fp3,"%2d.%2d",at_jump,index_fr);
  fprintf(fp3," %10d %5d %2d %10d\n",p0,p1,pegs,final_nd->nways);
  fclose(fp3);

  fprintf(fp4,"Exhaustive move list found in all solutions:\n");
  for (k=0;k<nmoves;k++) {
    fprintf(fp4,"Move %3d: ",k);
//    movearray[k]->PrintMoveRULD(fp4,1);
    movearray[k]->PrintMovea1d9(fp4);
    fprintf(fp4,"\n");
  }

  //Now go back through the file and delete all the lists except for the last one
  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMoves.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp2=fopen(fname,"r");

  at_jump=0;

  while (at_jump<solution_length) { //Search until we reach sol_best
    test=fscanf(fp2,"%d %d %d %d",&at_jump,&p0,&p1,&pegs);
    pat1->d0=p0;
    pat1->d1=p1;

    errs=0;

    pnd=GetNode(pat1,&root[at_jump]);
    if (!pnd) printf("Huh3 %d %d?\n",pat1->d0,pat1->d1);
    else if (at_jump<solution_length) {
      pnd->DeleteMoveLists();
    }
  }
  fclose(fp2);

  //If using symmetry, find symmetry partners
#ifdef COMPSYMMETRYPARTNERS
  curlist=final_nd->mlist;
  while (curlist) {
    newlist=new movelist();

    for (i=0;i<curlist->len;i++) {
      amove=movearray[curlist->moveid[i]];
      j=amove->len;

      amove->ExpandInto(mvx,mvy,mvd);

#if MOVETYPE==4
      mvy[0]=-mvy[0];
      for (k=0;k<j;k++) {
        if (mvd[k]==1) mvd[k]=3;
        else if (mvd[k]==3) mvd[k]=1;
      }
#elif MOVETYPE==6
      mvx[0]=-mvy[0]-mvx[0];
      for (k=0;k<j;k++) {
        if (mvd[k]==0) mvd[k]=2;
        else if (mvd[k]==1) mvd[k]=4;
        else if (mvd[k]==2) mvd[k]=0;
        else if (mvd[k]==3) mvd[k]=5;
        else if (mvd[k]==4) mvd[k]=1;
        else if (mvd[k]==5) mvd[k]=3;
      }
#endif

      smove=new move(mvx,mvy,mvd,j);

      test=0;
      for (mid=0;mid<nmoves;mid++) {
        if (smove->IsSameAs(movearray[mid])) {
          test=1;
          break;
        }
      }

      if (!test) {
        printf("Somethings wrong, can't find move: ");
        smove->PrintMoveRULD(0,1);
        printf("\n");
        scanf("%d",&test);
      }
      else {
        newlist->AddMove(mid);
      }
      delete smove;
    }

    found=0;
    alist=final_nd->mlist;
    while (alist) {
      if (alist->IsSameAs(newlist,-1)) {
        found=1;
        break;
      }

      alist=alist->next;
    }

    if (found==1) {
      curlist->partner=alist;
      alist->partner=curlist;
      if (curlist==alist) {
        printf("Bizarre, symmetry partner is itself!\n");
      }
    }
    else {
      printf("Failed to find symmetry partner!!\n");
    }

    delete newlist;

    while (curlist && curlist->partner) curlist=curlist->next;
  }

  printf("Found all symmetry partners!\n");
#endif

  //Now find longest sweep and final sweep fill out members in list

  curlist=final_nd->mlist;
  noseqs=0;
  while (curlist) {
    test=0;
    test2=0;
    for (k=0;k<curlist->len;k++) {
      if (movearray[curlist->orig[k]]->len>test) {
        if (test>test2) test2=test;
        test=movearray[curlist->orig[k]]->len;
      }
      else if (movearray[curlist->orig[k]]->len>test2) {
        test2=movearray[curlist->orig[k]]->len;
      }
    }
    curlist->longest=test;
    curlist->longest2=test2;
    curlist->final=movearray[curlist->GetLastMoveID()]->len;

    curlist=curlist->next;
    noseqs++;
  }

  //Now sort the list by longest sweep, longest final sweep
  sortlist=final_nd->mlist;
  prevlist=NULL; //prevlist is the item before sortlist
  i=0;

  while (sortlist) {
    //Find the best solution between sortlist and the end
    curlist=sortlist;
    bestlist=sortlist;
    while (curlist) {
      if (curlist->IsBetterThan(bestlist)) {
        bestlist=curlist;
      }
      curlist=curlist->next;
    }
//    printf("Bestlist: %d %d\n",bestlist->longest,bestlist->final);

    if (bestlist!=sortlist) {
      //Find the item going to bestlist and connect it to bestlist->next
      alist=sortlist;
      found=0;
      while (!found) {
        if (alist->next==bestlist) {
          alist->next=bestlist->next;
          found=1;
        }
        alist=alist->next;
      }
      if (found==0) printf("Error??\n");

      //Put bestlist in front of sortlist
      if (prevlist==NULL) {
        //bestlist is the new head
        final_nd->mlist=bestlist;
        bestlist->next=sortlist;
        prevlist=bestlist;
      }
      else {
        prevlist->next=bestlist;
        bestlist->next=sortlist;
        prevlist=bestlist;
      }
    }
    else {
      prevlist=sortlist;
      sortlist=sortlist->next;
    }
  }

#ifdef COMPSYMMETRYPARTNERS
  //Now put the symmetry partners together and renumber
  curlist=final_nd->mlist;
  while (curlist) {
    prevlist=curlist;
    found=0;

    if (curlist->partner) {
      while(!found && prevlist) {
        if (curlist->partner==prevlist->next) found=1;
        else prevlist=prevlist->next;
      }
    }

    if (found) {
      prevlist->next=curlist->partner->next;
      curlist->partner->next=curlist->next;
      curlist->next=curlist->partner;

      curlist=curlist->next; //Skip the partner
    }

    curlist=curlist->next;
  }
#endif

  fprintf(fp4,"\n\nThe following %d move sequences are possible:\n",noseqs);

  curlist=final_nd->mlist;
  j=0;
  while (curlist) {
    fprintf(fp4,"%4d:",j+1);
    for (k=0;k<curlist->len;k++) {
      fprintf(fp4," %3d",curlist->moveid[k]);
    }
    fprintf(fp4,"\n");

    curlist=curlist->next;
    j++;
  }
  fclose(fp4);

  for (k=0;k<MAXMOVES;k++) OKMove[k]=0;

  curlist=final_nd->mlist;
  prevlist=NULL;
  nosols=0;

  while(curlist) {

#ifdef COMPSYMMETRYPARTNERS
    if (!prevlist || curlist->partner!=prevlist) nosols++;
#else
    nosols++;
#endif

#ifdef SIXBYSIX
    //See if the last 4 moves start from corners
    found=0;
    for (i=0;i<4;i++) {
      mid=curlist->orig[curlist->len-i-1];
      mx=movearray[mid]->x;
      my=movearray[mid]->y;
      if (mx==3 && my==3) found++;
      if (mx==-2 && my==3) found++;
      if (mx==-2 && my==-2) found++;
      if (mx==3 && my==-2) found++;
    }

    if (found==4) {
      curlist->id=-nosols; //Flag it
      ncs++;
    }
    else curlist->id=nosols;
#else
    curlist->id=nosols;
#endif
    prevlist=curlist;
    curlist=curlist->next;
  }

  curlist=final_nd->mlist;
  prevlist=NULL;
  nosols=0;

  ct=0;
  sct=0;
  npr=0;
  final_moves=0;
  fprintf(fp,"Solution catalog in #:(longest sweep, second longest sweep, final sweep) format:\n");

  while (curlist) {
    goon=1;

#ifdef USESYMMETRY
    for (k=0;k<MOVEDEPTH && goon;k++) {
      amove=movearray[curlist->orig[k]];
      test=OKMove[curlist->orig[k]];
      if (test==0) {
        printf("At jump %d, this move was found: ",k+1);
//        amove->PrintMoveRULD(0,1);
        amove->PrintMovea1d9(0);
        printf("\nKeep these (1) or leave out (0)?\n");
        scanf("%d",&test);
        if (test==1) OKMove[curlist->orig[k]]=1;
        else {
          OKMove[curlist->orig[k]]=-1;
          test=-1;
        }
      }

      if (test==-1) goon=0; //This move already has a symmetrical counterpart
    }
#endif

    if (goon) {

      //Mark final moves in movearray
      movearray[curlist->GetLastMoveID()]->MakeFinal();

      if (prevlist && prevlist->IsBetterThan(curlist)) {
        fprintf(fp,"%d(%d,%d,%d",ct,prevlist->longest,prevlist->longest2,
          movearray[prevlist->orig[prevlist->len-1]]->len);
        //Print directionals only by using code 0
//        movearray[prevlist->orig[prevlist->len-1]]->PrintMoveRULD(fp,0);
        npr++;
        if (npr>=BOARDSPERROW) {
          fprintf(fp,"),\n");
          npr=0;
        }
        else fprintf(fp,"), ");
        sct+=ct;
        ct=0;
      }

      ct++;
//      if (prevlist) {printf("%d %d: %d %d\n",nosols,ct,prevlist->IsBetterThan(curlist),curlist->IsBetterThan(prevlist));
//        movearray[prevlist->orig[prevlist->len-1]]->PrintMoveRULD(0,0); printf("\n");
//        movearray[curlist->orig[curlist->len-1]]->PrintMoveRULD(0,0); printf("\n");
//        scanf("%d",&test);
//      }

#ifdef DIFFERENTSOLUTIONS
      if (!prevlist || prevlist->IsBetterThan(curlist)) {
#else
      if (1==1) {
#endif

#ifdef COMPSYMMETRYPARTNERS
        if (curlist->partner==prevlist) {
          fprintf(fp5,"; Solution #%d_B; (%d,%d,%d) ",
            abs(curlist->id),curlist->longest,curlist->longest2,
            movearray[curlist->GetLastMoveID()]->len);
        }
        else {
          fprintf(fp5,"; Solution #%d_A; (%d,%d,%d) ",
            abs(curlist->id),curlist->longest,curlist->longest2,
            movearray[curlist->GetLastMoveID()]->len);
        }
#else
        curlist->id=nosols+1;
        fprintf(fp5,"; Solution #%d; (%d,%d,%d) ",
          curlist->id,curlist->longest,curlist->longest2,
          movearray[curlist->GetLastMoveID()]->len);
#endif
//        movearray[curlist->GetLastMoveID()]->PrintMoveRULD(fp5,1);
#ifdef SIXBYSIX
        if ((curlist->id)<0) fprintf(fp5," [4 CORNER SOLUTION]");
#endif
        fprintf(fp5,"\n");
//        fprintf(fp5,";File: %d%dto%d%din%d_%d_%d_%d_%.3d\n",
//          startx,starty,fix,fiy,solution_length,
//          curlist->longest,curlist->longest2,
//          movearray[curlist->GetLastMoveID()]->len,ct);

//        if (curlist->id<0) { //Only corner solutions!
          for (k=0;k<curlist->len;k++) {
            movearray[curlist->orig[k]]->PrintMovea1d9(fp5);
            if (k<curlist->len-1) fprintf(fp5,",");
          }
          fprintf(fp5,"\n");
//        }
      }

      if (curlist->longest<shortest_longest_sweep) shortest_longest_sweep=curlist->longest;
      nosols++;

      prevlist=curlist;
    }
    curlist=curlist->next;
  }

  if (prevlist) {
    fprintf(fp,"%d(%d,%d,%d",ct,prevlist->longest,prevlist->longest2,
          movearray[prevlist->orig[prevlist->len-1]]->len);
    //Print directionals only by using code 0
//    movearray[prevlist->orig[prevlist->len-1]]->PrintMoveRULD(fp,0);
    npr++;
    if (npr>=BOARDSPERROW) {
      fprintf(fp,"),\n");
      npr=0;
    }
    else fprintf(fp,"), ");
    sct+=ct;
    ct=0;
  }
  fclose(fp5);

  if (nosols!=sct) {
    printf("??Possible problem:: counted solutions is %d (nosols) or %d (sct)??\n",nosols,sct);
  }

  fprintf(fp,"\n\n");

  final_moves=0;
  for (k=0;k<nmoves;k++) {
    if (movearray[k]->isfinal) final_moves++;
  }


  printf("\nThe longest sweep possible for a %d move solution is %d.\n",
    solution_length,longest_sweep);
  fprintf(fp,"\nThe longest sweep possible for a %d move solution is %d.\n",
    solution_length,longest_sweep);
  fprintf(fp,"Boards with this %d-sweep:\n",longest_sweep);
  fPrintBoards(fp,board,size,prpat,nprpat,sympat,symb,scb);

  printf("\nThe longest finishing sweep possible for a %d move solution is %d.\n",
    solution_length,longest_final_sweep);
  fprintf(fp,"\nThe longest finishing sweep possible for a %d move solution is %d.\n",
    solution_length,longest_final_sweep);

  printf("\nNumber of possible solution moves (including symmetry clones): %d\n",nmoves);
  fprintf(fp,"\nNumber of possible solution moves (including symmetry clones): %d\n",nmoves);
  printf("Number of solution sequences (including symmetry clones): %d\n",noseqs);
  fprintf(fp,"Number of solution sequences (including symmetry clones): %d\n",noseqs);
#ifdef DIFFERENTSOLUTIONS
  printf("Number of solutions with unique longest sweep and final sweep lengths: %d\n",nosols);
  fprintf(fp,"Number of solutions with unique longest sweep and final sweep lengths: %d\n",nosols);
#else
  printf("Number of distict solution sequences: %d\n",nosols);
  fprintf(fp,"Number of distict solution sequences: %d\n",nosols);
#endif

  printf("\nThe shortest longest sweep was found to be %d\n",shortest_longest_sweep);
  fprintf(fp,"\nThe shortest longest sweep was found to be %d\n",shortest_longest_sweep);

  printf("\nThe number of possible final moves is %d\n",final_moves);
  fprintf(fp,"\nThe number of possible final moves is %d\n",final_moves);

#ifdef SIXBYSIX
  printf("\nThe number of solutions with last 4 moves from corners is %d\n",ncs);
  fprintf(fp,"\nThe number of solutions with last 4 moves from corners is %d\n",ncs);
#endif

  test=ClearTree(&root[0],0);
  root[0]=0;

//  fclose(fp);
//  return 0; //early exit, for debug

#endif //#def CHECKSWEEPS

  time(&finish);

  printf("\n\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
  fprintf(fp,"\n\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);

  fclose(fp);

  return 0;
}

int ExecuteMove(int** board, int frx, int fry, int dir, int forward)
{
  int jx,jy;
  int lx,ly;
  int peg,nopeg;

  if (forward==1) {
    peg=1;
    nopeg=0;
  }
  else {
    peg=0;
    nopeg=1;
  }

  GetEndpoint(frx,fry,dir,&jx,&jy,&lx,&ly);

//#ifdef DEBUG
  if (dir<0) {
//    printf("Illegal direction.\n");
    return 0;
  }

  if (board[frx+OFFSETX][fry+OFFSETY]!=peg) {
//    printf("Illegal move, no peg to start jump at %d %d\n",frx,fry);
    return 0;
  }

  if (board[jx+OFFSETX][jy+OFFSETY]!=peg) {
//    printf("Illegal move, no peg to jump over at %d %d\n",jx,jy);
    return 0;
  }

  if (board[lx+OFFSETX][ly+OFFSETY]!=nopeg) {
//    printf("Illegal move, can't jump to %d %d\n",lx,ly);
    return 0;
  }
//#endif

  //Legal move!
  board[frx+OFFSETX][fry+OFFSETY]=nopeg;
  board[jx+OFFSETX][jy+OFFSETY]=nopeg;
  board[lx+OFFSETX][ly+OFFSETY]=peg;

  return 1;
}

void ExecuteMoveR(int** board, int frx, int fry, int dir, int forward)
{
  int jx,jy;
  int lx,ly;
  int peg,nopeg;

  if (forward==1) {
    peg=1;
    nopeg=0;
  }
  else {
    peg=0;
    nopeg=1;
  }

  GetEndpoint(frx,fry,dir,&jx,&jy,&lx,&ly);

#ifdef DEBUG
  if (dir<0) {
    printf("Illegal direction.\n");
    return;
  }

  if (board[frx+OFFSETX][fry+OFFSETY]!=nopeg) {
    printf("Illegal move, no peg to start jump at %d %d\n",frx,fry);
    return;
  }

  if (board[jx+OFFSETX][jy+OFFSETY]!=peg) {
    printf("Illegal move, no peg to jump over at %d %d\n",jx,jy);
    return;
  }

  if (board[lx+OFFSETX][ly+OFFSETY]!=peg) {
    printf("Illegal move, can't jump to %d %d\n",lx,ly);
    return;
  }
#endif

  //Legal move!
  board[frx+OFFSETX][fry+OFFSETY]=peg;
  board[jx+OFFSETX][jy+OFFSETY]=nopeg;
  board[lx+OFFSETX][ly+OFFSETY]=nopeg;

  return;
}
  
int InitBoard(int** board, int* size, int startx, int starty, int val)
{
  int i,j;

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }

  //Center section
  for (i=-1;i<2;i++) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Right arm
  for (i=2;i<2+size[0];i++) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Top arm
  for (i=-1;i<2;i++) {
    for (j=2;j<2+size[1];j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Left arm
  for (i=-2;i>-2-size[2];i--) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Bottom arm
  for (i=-1;i<2;i++) {
    for (j=-2;j>-2-size[3];j--) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

#if DIAMONDBOARD>1
  for (i=-1;i<2;i+=2) {
    board[DIAMONDBOARD+OFFSETX][i+OFFSETY]=-1;
    board[-DIAMONDBOARD+OFFSETX][i+OFFSETY]=-1;
    board[i+OFFSETX][DIAMONDBOARD+OFFSETY]=-1;
    board[i+OFFSETX][-DIAMONDBOARD+OFFSETY]=-1;
  }
#endif

#if defined(FRENCHBOARD) || DIAMONDBOARD==4
  board[2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][-2+OFFSETY]=val;
  board[2+OFFSETX][-2+OFFSETY]=val;
#endif

#if defined(HUBERSBOARD)
  for (i=-1;i<2;i+=2) {
    board[i+OFFSETX][4+OFFSETY]=-1;
    board[i+OFFSETX][-4+OFFSETY]=-1;
    board[4+OFFSETX][i+OFFSETY]=-1;
    board[-4+OFFSETX][i+OFFSETY]=-1;
  }
#endif

#if defined(HERMARYSBOARD)
  board[2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][2+OFFSETY]=val;
  board[2+OFFSETX][-2+OFFSETY]=val;
  board[-2+OFFSETX][-2+OFFSETY]=val;
  board[1+OFFSETX][4+OFFSETY]=-1;
  board[-1+OFFSETX][4+OFFSETY]=-1;
  board[1+OFFSETX][-4+OFFSETY]=-1;
  board[-1+OFFSETX][-4+OFFSETY]=-1;
#endif

#ifdef SIXBYFOUR
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  int offset=1;
  for (i=-size[0]-1+offset;i<=size[0]+1;i++) {
    for (j=-size[1]-1+offset;j<=size[1]+1;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }
#endif

#ifdef SIXBYSIX
  for (i=-2;i<4;i++) {
    for (j=3;j>-3;j--) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
    board[i+OFFSETX][-3+OFFSETY]=-1;
    board[-3+OFFSETX][i+OFFSETY]=-1;
  }
#endif

#if HEXBOARD>2
  for (i=0;i<size[0]+2;i++) {
    for (j=0;j<size[1]+2;j++) {
      board[-i+OFFSETX][j+OFFSETY]=val;
      board[i+OFFSETX][-j+OFFSETY]=val;
      if (i+j>HEXBOARD-1) {
        board[i+OFFSETX][j+OFFSETY]=-1;
        board[-i+OFFSETX][-j+OFFSETY]=-1;
      }
      else {
        board[i+OFFSETX][j+OFFSETY]=val;
        board[-i+OFFSETX][-j+OFFSETY]=val;
      }
    }
  }
#endif

#if TRIANGLEBOARD>3
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
#ifndef TRUNCATEDTRIANGLE
  for (j=0;j>-size[3]-1;j--) { //Normal
    for (i=0;i<1-j;i++) board[i+OFFSETX][j+OFFSETY]=val;
  }
#else
  for (j=-1;j>-size[3];j--) {
    for (i=0;i<1-j;i++) board[i+OFFSETX][j+OFFSETY]=val;
  }
  j = -size[3];
  for (i=1;i<-j;i++) board[i+OFFSETX][j+OFFSETY]=val;
#endif

  //Special weird board on T6
//  board[0+OFFSETX][0+OFFSETY]=-1;
//  board[0+OFFSETX][-1+OFFSETY]=-1;
//  board[1+OFFSETX][-1+OFFSETY]=-1;
//  board[3+OFFSETX][-3+OFFSETY]=-1;
//  board[4+OFFSETX][-4+OFFSETY]=-1;
//  board[5+OFFSETX][-5+OFFSETY]=-1;
#endif

#ifdef DRAUGHTSBOARD32
  for (i=-1;i<2;i+=2) {
    board[i+OFFSETX][4+OFFSETY]=-1;
    board[2*i+OFFSETX][2+OFFSETY]=val;
    board[4*i+OFFSETX][1+OFFSETY]=-1;
    board[4*i+OFFSETX][0+OFFSETY]=-1;
    board[4*i+OFFSETX][-1+OFFSETY]=-1;
    board[3*i+OFFSETX][-1+OFFSETY]=-1;
    board[i+OFFSETX][-3+OFFSETY]=-1;
    board[i+OFFSETX][-4+OFFSETY]=-1;
    board[0+OFFSETX][-4+OFFSETY]=-1;
  }
#endif

  if (startx<50) {
    board[startx+OFFSETX][starty+OFFSETY]=0; // starting peg absent
  }
  
  return GetPegs(board,size);
}

int ComplementBoard(int** board, int* size)
{
  int i,j,newval;
  int pegs=0;

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) {
      newval=board[i][j];
      if (board[i][j]==0) {
        newval=1;
        pegs++;
      }
      if (board[i][j]==1) newval=0;
      board[i][j]=newval;
    }
  }

  return pegs;
}

void PrintBoard(int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //found solvable all 4 arms
        printf(".");
        break;
      case 1: //found unsolvable
        printf("x");
        break;
      case 2: //found solvable but not all 4 arms
        printf("s");
        break;
      case -1: //No peg can go here
        printf(" ");
        break;
      case -2: //Not investigated
        printf("-");
        break;
      }
    }
    printf("\n");
  }
}

void fPrintBoard(FILE* fp, int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
#if MOVETYPE==6 && HEXBOARD>1
    for (i=0;i<j+3;i++) fprintf(fp," ");
#endif
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //found solvable all 4 arms
        fprintf(fp,".");
        break;
      case 1: //found unsolvable
        fprintf(fp,"x");
        break;
      case 2: //found solvable but not all 4 arms
        fprintf(fp,"s");
        break;
      case -1: //No peg can go here
        fprintf(fp," ");
        break;
      case -2: //Not investigated
        fprintf(fp,"-");
        break;
      }
#if MOVETYPE==6
      fprintf(fp," ");
#endif
    }
    fprintf(fp,"\n");
  }
}

void fPrintBoardString(FILE* fp, int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //no peg
        fprintf(fp,"0");
        break;
      case 1: //peg
        fprintf(fp,"2");
        break;
      }
    }
  }
}

void fPrintBoards(FILE* fp,int** board, int* size, pattern** pats, int n, pattern** sympat, int symmetry, int scount)
{
  int i,j,ib,pegs,syminv=0;
  int width=size[0]+size[2]+3+3; //printing width

//  printf("number of boards %d\n",n);
//  for (ib=0;ib<n;ib++) {
//    printf("%d: %d %d\n",ib,pats[ib][0],pats[ib][1]);
//  }

  for (j=1+size[1];j>-2-size[3];j--) {
    fprintf(fp,"      "); //6 spaces
    for (ib=0;ib<n;ib++) {
      FillBoard(board,size,pats[ib]);
      for (i=-1-size[2];i<2+size[0];i++) {
        switch (board[i+OFFSETX][j+OFFSETY]) {
        case 0:
          fprintf(fp,".");
          break;
        case 1:
          fprintf(fp,"x");
          break;
        case -1: //No peg can go here
          fprintf(fp," ");
          break;
        default:
          fprintf(fp,"-");
          break;
        }
      }
      if (ib+1<n) fprintf(fp," | ");
    }
    fprintf(fp,"\n");
  }

  fprintf(fp,"->d0: ");
  for (ib=0;ib<n;ib++) {
    fprintf(fp,"%10d",pats[ib]->d0);
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"->d1: ");
  for (ib=0;ib<n;ib++) {
    fprintf(fp,"%10d",pats[ib]->d1);
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"->Min:");
  for (ib=0;ib<n;ib++) {
    fprintf(fp,"%10d",GetSmallestSymmetryPattern(pats[ib],-1));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"Pegs: ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    pegs=NumberOfPegs(board,size,&i,&j);
    fprintf(fp,"        %2d",pegs);
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"RC:   ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"        %2d",WeiglebOK(board,size));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

#ifdef USESYMMETRY
  fprintf(fp,"RemCd:");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    GetSymmetryPatterns(pats[ib],sympat,symmetry,scount);
    syminv=1;
    for (i=1;i<scount;i++) {
      if (sympat[0]->d0!=sympat[i]->d0) syminv=0;
      if (sympat[0]->d1!=sympat[i]->d1) syminv=0;
    }

    fprintf(fp,"%10d",GetCode(board,size,symmetry,pats[ib]));
    if (syminv) fprintf(fp,"(S)");
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");
#endif
}


//Find the next move after the given one from the current board
//Note that if dir==-1 it searches for the first move
void GetNextMove(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy)
{
  int i,j,d;
  int first;
  int jx,jy;
  int lx,ly;
  int jst,jend,ist,iend;

  const int dirlast=MOVETYPE;

  if (reqx<-OFFSETX || reqy<-OFFSETY) {
    ist=-1-size[2];
    iend=2+size[0];
    jst=1+size[1];
    jend=-2-size[3];
  }
  else {
    ist=reqx;
    iend=reqx+1;
    jst=reqy;
    jend=reqy-1;
//    printf("start-end: %d %d %d %d\n",ist,iend,jst,jend);
  }

  if (*dir>=0) first=1;
  else first=0;

  for (j=jst;j>jend;j--) {
    for (i=ist;i<iend;i++) {
//      if (reqx>-99) printf("%d,%d,%d,%d\n",reqx,reqy,i,j);

// Original line works but contains an error ...
//      if (first==1 && dir>=0 && reqx<-OFFSETX) {
      if (first==1 && reqx<-OFFSETX) {
        i=*frx;
        j=*fry;
      }

      if (board[i+OFFSETX][j+OFFSETY]!=1) continue;

      for (d=0;d<dirlast;d++) {
// Original line works but contains an error ...
//        if (first==1 && dir>=0) {
        if (first==1) {
          d=*dir+1;
          first=0;
        }

        if (d>=dirlast) continue;

        GetEndpoint(i,j,d,&jx,&jy,&lx,&ly);

        if (board[jx+OFFSETX][jy+OFFSETY]==1 &&
          board[lx+OFFSETX][ly+OFFSETY]==0) {
          *frx=i;
          *fry=j;
          *dir=d;
          return;
        }
      }
    }
  }

  //No move found
  *frx=0;
  *fry=0;
  *dir=-1;
}

//Find the next move after the given one from the current board
//Note that if dir==-1 it searches for the first move
//This routine searches for jumps backwards, for working from final state
void GetNextMoveR(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy)
{
  int i,j,d;
  int first;
  int jx,jy;
  int lx,ly;
  int jst,jend,ist,iend;

  const int dirlast=MOVETYPE;

  if (reqx<-OFFSETX || reqy<-OFFSETY) {
    ist=-1-size[2];
    iend=2+size[0];
    jst=1+size[1];
    jend=-2-size[3];
  }
  else {
    ist=reqx;
    iend=reqx+1;
    jst=reqy;
    jend=reqy-1;
//    printf("start-end: %d %d %d %d\n",ist,iend,jst,jend);
  }

  if (*dir>=0) first=1;
  else first=0;

  for (j=jst;j>jend;j--) {
    for (i=ist;i<iend;i++) {
//      if (reqx>-99) printf("%d,%d,%d,%d\n",reqx,reqy,i,j);

      if (first==1 && reqx<-OFFSETX) {
        i=*frx;
        j=*fry;
      }

      if (board[i+OFFSETX][j+OFFSETY]!=0) continue;

      for (d=0;d<dirlast;d++) {
        if (first==1) {
          d=*dir+1;
          first=0;
        }

        if (d>=dirlast) continue;

        GetEndpoint(i,j,d,&jx,&jy,&lx,&ly);

        if (board[jx+OFFSETX][jy+OFFSETY]==1 &&
          board[lx+OFFSETX][ly+OFFSETY]==1) {
          *frx=i;
          *fry=j;
          *dir=d;
          return;
        }
      }
    }
  }

  //No move found
  *frx=0;
  *fry=0;
  *dir=-1;
}

void GetEndpoint(int sx, int sy, int d,int* mx, int* my, int* fx, int* fy)
{
  switch (d) {
  case 0:
    *mx=sx+1;
    *my=sy;
    *fx=sx+2;
    *fy=sy;
    break;
  case 1:
    *mx=sx;
    *my=sy+1;
    *fx=sx;
    *fy=sy+2;
    break;
  case 2:
    *mx=sx-1;
    *my=sy;
    *fx=sx-2;
    *fy=sy;
    break;
  case 3:
    *mx=sx;
    *my=sy-1;
    *fx=sx;
    *fy=sy-2;
    break;
  //diagonal jumps
  case 4: //move up left
    *mx=sx-1;
    *my=sy+1;
    *fx=sx-2;
    *fy=sy+2;
    break;
  case 5: //move down right
    *mx=sx+1;
    *my=sy-1;
    *fx=sx+2;
    *fy=sy-2;
    break;
  case 6: //move up right
    *mx=sx+1;
    *my=sy+1;
    *fx=sx+2;
    *fy=sy+2;
    break;
  case 7: //move down left
    *mx=sx-1;
    *my=sy-1;
    *fx=sx-2;
    *fy=sy-2;
    break;
  }
}

void GetPattern(int** board, int* size, pattern* pat)
{
  int i,j,k,test,ctr=1;
  int count=0;
  int jend=-2-size[3];
  int iend=2+size[0];

  int d0=0;
  short d1=0;

  k=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      test=board[i+OFFSETX][j+OFFSETY];
      if (test==0 || test==1) {
        if (test==1) {
          if (k==0) d0 += ctr;
          if (k==1) d1 += ctr;
        }

        ctr=2*ctr;
        count++;
        if (ctr<=0) printf("Error\n");
        if (count==30) {
          ctr=1;
          k=1;
        }
      }
    }
  }

  pat->Set(d0,d1);
}

int NumberOfPegs(int** board, int* size, int* mx, int* my)
{
  int i,j;
  int count=0;
  int jend=-2-size[3];
  int iend=2+size[0];

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        count++;
        if (count==1) {
          *mx=i;
          *my=j;
        }
      }
    }
  }

  return count;
}

int FillBoard(int** board, int* size, pattern* pat)
{
  int i,j,ctr=1;
  int jend=-2-size[3];
  int iend=2+size[0];
  int count=0;
  int k=0;
  int d[2];

  //The largest possible value for the second code is
  //2^(n-30)-1, where n is the number of holes in the board
/*#if defined(ENGLISHBOARD)
  const int maxcode=7;
#elif defined(FRENCHBOARD)
  const int maxcode=127;
#elif defined(SIXBYSIX)
  const int maxcode=63;
#else
  const int maxcode=32767; //Default and Weiglebs
#endif*/

  int maxcode=1;
  for (i=0;i<NUMBEROFHOLES-30;i++) maxcode*=2;
  maxcode--;

  d[0]=pat->d0;
  d[1]=pat->d1;

  if (d[0]<0 || d[1]<0 || d[1]>maxcode) {
    printf("Error in FillBoard pattern %d %d??\n",pat->d0,pat->d1);
    return 0;
  }

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]<0) continue;

      if (d[k] & ctr) board[i+OFFSETX][j+OFFSETY]=1;
      else board[i+OFFSETX][j+OFFSETY]=0;
      count++;
      ctr=2*ctr;
      if (count==30) {
        k=1;
        ctr=1;
      }
    }
  }

  return 1;
}

int CheckBoard(int** board, int* size, int pegs_left)
{
  int score=0;

  //Special spine count for 3232 and 3222 boards

  if (pegs_left==1 && board[4+OFFSETX][OFFSETY]==1) return 3;

  //top values
  if (board[-1+OFFSETX][3+OFFSETY]==1) score += -1;
  if (board[1+OFFSETX][3+OFFSETY]==1) score += -1;
  if (board[-1+OFFSETX][2+OFFSETY]==1) score += 1;
  if (board[1+OFFSETX][2+OFFSETY]==1) score += 1;

  //center values
  if (board[-3+OFFSETX][OFFSETY]==1) score += 1;
  if (board[-1+OFFSETX][OFFSETY]==1) score += 1;
  if (board[1+OFFSETX][OFFSETY]==1) score += 1;
  if (board[2+OFFSETX][OFFSETY]==1) score += 1;
  if (board[3+OFFSETX][OFFSETY]==1) score += 2;
//  if (board[4+OFFSETX][OFFSETY]==1) score += 3;

  //bottom values
  if (board[-1+OFFSETX][-2+OFFSETY]==1) score += 1;
  if (board[1+OFFSETX][-2+OFFSETY]==1) score += 1;
  if (board[-1+OFFSETX][-3+OFFSETY]==1) score += -1;
  if (board[1+OFFSETX][-3+OFFSETY]==1) score += -1;

  return score;
}

int GetPegs(int** board, int* size)
{
  int i,j;
  int jend=-2-size[3];
  int iend=2+size[0];
  int tpegs=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) tpegs++;
    }
  }

  return tpegs;
}

//This function only for HEXBOARD==3 !!
int GetEdgePegs(int** board, int* size)
{
  int i,j;
  int tpegs=0;

  for (i=-3;i<1;i++) if (board[i+OFFSETX][3+OFFSETY]==1) tpegs++;
  for (i=0;i<4;i++) if (board[i+OFFSETX][-3+OFFSETY]==1) tpegs++;

  for (j=0;j<3;j++) if (board[-3+OFFSETX][j+OFFSETY]==1) tpegs++;
  for (j=-2;j<1;j++) if (board[3+OFFSETX][j+OFFSETY]==1) tpegs++;

  if (board[1+OFFSETX][2+OFFSETY]==1) tpegs++;
  if (board[2+OFFSETX][1+OFFSETY]==1) tpegs++;

  if (board[-1+OFFSETX][-2+OFFSETY]==1) tpegs++;
  if (board[-2+OFFSETX][-1+OFFSETY]==1) tpegs++;

  return tpegs;
}

//This function only for HEXBOARD==3 !!
int GetCenterPegs(int** board, int* size)
{
  int i;
  int tpegs=0;

  for (i=-1;i<2;i++) if (board[i+OFFSETX][OFFSETY]==1) tpegs++;

  if (board[-1+OFFSETX][1+OFFSETY]==1) tpegs++;
  if (board[0+OFFSETX][1+OFFSETY]==1) tpegs++;

  if (board[0+OFFSETX][-1+OFFSETY]==1) tpegs++;
  if (board[1+OFFSETX][-1+OFFSETY]==1) tpegs++;

  return tpegs;
}

int IsRotationallySymmetric(int** board, int* size)
{
  int i,j,test;
  for (i=1;i<2+size[0];i++) {
    for (j=0;j<2+size[1];j++) {
      test=board[i+OFFSETX][j+OFFSETY];
      if (test<0) continue;
      if (board[-j+OFFSETX][i+OFFSETY]!=test) return 0;
      if (board[-i+OFFSETX][-j+OFFSETY]!=test) return 0;
      if (board[j+OFFSETX][-i+OFFSETY]!=test) return 0;
    }
  }
  
  return 1;
}

//Look for a board pattern in binary tree with root given.
//If the board is not found, and storeit==1, it will add the pattern
//Returns 1 is the board was found, 0 if not
//Returns -1 if out of memory
int CheckPattern(int** board, int* size, node** root, int storeit)
{
  pattern pat;
  GetPattern(board,size,&pat);
  return StorePattern(&pat,root,storeit,0);
}

//storeit>0 stores pattern (returns 1), if it doesn't exist
//storeit=0 just returns 1 if pattern is present, 0 otherwise
//storeit<0 deletes stored pattern (returns 1), if it exists
int StorePattern(pattern* pat, node** root, int storeit, int flagit)
{
  node* curr=*root;
  node* prev=0;
  node* ndnew;

  int test;

  if (!curr) { //root is empty
    if (storeit<=0) return 0;
    *root=new node(pat);
    if (flagit==1) {
      (*root)->SetFlag(1);
      return 1;
    }
    return 1;
  }

  //search binary tree
  while (curr != prev) {
    prev=curr;
    test=curr->Compare(pat);
    if (test==0) { //found
      if (storeit>0) return 0; //Already here, not stored
      if (storeit==0) return 1; //Found

      //storeit<0 here
      //flag it so it doesn't get stored in ClearTree()
      if (flagit==1 && curr->FlagSet()==0) {
        curr->SetFlag(1);
        return 1;
      }
      if (flagit==0 && curr->FlagSet()==1) {
        curr->SetFlag(0);
        return 1;
      }
      return 0;
    }
    if (test==1 && curr->l) curr=curr->l;
    if (test==-1 && curr->r) curr=curr->r;
  }

//  if (curr->Compare(pat)==0) return 1;

  //The pattern was not found
  if (storeit<=0) return 0;

  //Create a new node storing the pattern
  ndnew=new node(pat);
  if (!ndnew) return -1;
  if (test==1) curr->l=ndnew;
  else curr->r=ndnew;

  if (flagit==1) ndnew->SetFlag(1);

  return 1;
}

node* GetNode(pattern* pat, node** root)
{
  node* curr=*root;
  node* prev=0;

  int test;

  if (!curr) { //root is empty
    return 0;
  }

  //search binary tree
  while (curr != prev) {
    prev=curr;
    test=curr->Compare(pat);
    if (test==0) { //found
      return curr;
    }
    if (test==1 && curr->l) curr=curr->l;
    if (test==-1 && curr->r) curr=curr->r;
  }

  //The pattern was not found
  return 0;
}

//Makes sure there are pegs left of same class as final hole
//(if not the board cannot be solved)
int BoardOK(int** board, int* size, int fx, int fy)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      if ((i-fx)%2==0 && (j-fy)%2==0 && board[i+OFFSETX][j+OFFSETY]==1) return 1;
    }
  }

  return 0;
}

int GetCorners(int** board, int* size)
{
  int i,count=0;

  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count++;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count++;
    if (board[4+OFFSETX][i+OFFSETY]==1) count++;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count++;
  }

  return count;
}

//Returns Fundamental class of this board (integer 0-63)
int GetClass(int** board, int* size)
{
  int i,j,phase;
  int diag[6];
  int pegs=GetPegs(board,size);
  int count=0;

  for (i=0;i<6;i++) diag[i]=0;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        phase=(30+i-j)%3;
        diag[phase]=diag[phase]+1;
        phase=(30+i+j)%3;
        diag[phase+3]=diag[phase+3]+1;
      }
    }
  }

  j=1;
  for (i=0;i<6;i++) {
    if ((diag[i]+pegs)%2==0) {
      count += j;
    }
    j=j*2;
  }

  return count;
}

/* Returns this resource count applied to the given board

           -1  0 -1
            1  0  1
            0  0  0
  -1  1  0  1  0  1  0  1 -1
   0  0  0  0  0  0  0  0  0
  -1  1  0  1  0  1  0  1 -1
            0  0  0
            1  0  1
           -1  0 -1
*/
int WeiglebOK(int** board, int* size)
{
  int i,j,count=0;

//  return ContinentalOK(board,size); //When Continental board is used

  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  //Add number of edge men
  for (j=3;j>-4;j-=2) {
    for (i=-3;i<4;i+=2) {
//      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count--;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count--;
    if (board[4+OFFSETX][i+OFFSETY]==1) count--;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count--;
  }

  return count;
}

/* Returns this resource count applied to the given board

              -1
           -1  1 -1
        -1  1  0  1 -1
     -1  1  0  1  0  1 -1
  -1  1  0  1  0  1  0  1 -1
     -1  1  0  1  0  1 -1
        -1  1  0  1 -1
           -1  1 -1
              -1
*/

int ContinentalOK(int** board, int* size)
{
  int i,j,ifr,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  ifr=0;
  for (j=4;j>=-4;j--) {
    for (i=-ifr;i<=ifr;i++) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;

      if (i==-ifr || i==ifr) {
        count--;
      }
      else {
        if ((abs(i)+abs(j))%2==1) count++;
      }
    }

    if (j>0) ifr++;
    else ifr--;
  }

  return count;
}


//Good recource count for (3,1) and (2,1) finishing locations
/* Returns this resource count applied to the given board

           -1  0 -1
            1  0  1
            0  0  0
  -1  1  0  1  0  1  2  3 -1
   0  0  0  0  0  0  0  0  0
  -1  1  0  1  0  1  2  3 -1
            0  0  0
            1  0  1
           -1  0 -1
*/
int WeiglebRC1(int** board, int* size)
{
  int i,j,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  //Add number of edge men
  for (j=3;j>-4;j-=2) {
    for (i=-3;i<4;i+=2) {
//      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  for (j=-1;j<2;j+=2) {
    if (board[2+OFFSETX][j+OFFSETY]==1) count+=2;
    if (board[3+OFFSETX][j+OFFSETY]==1) count+=2;
  }


  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count--;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count--;
    if (board[4+OFFSETX][i+OFFSETY]==1) count--;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count--;
  }

  return count;
}


//Good recource count for (3,0) and (4,0) finishing locations??
/* Returns this resource count applied to the given board

           -1  0 -1
            1  0  1
            0  0  0
  -1  1  0  1  0  1  0  1 -1
   0  1  0  1  0  1  1  2  3
  -1  1  0  1  0  1  0  1 -1
            0  0  0
            1  0  1
           -1  0 -1
*/
int WeiglebRC2(int** board, int* size)
{
  int i,j,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  //Add number of edge men
  for (j=3;j>-4;j-=2) {
    for (i=-3;i<4;i+=2) {
//      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  for (i=-3;i<2;i+=2) {
    if (board[i+OFFSETX][OFFSETY]==1) count++;
  }

  if (board[2+OFFSETX][OFFSETY]==1) count++;
  if (board[3+OFFSETX][OFFSETY]==1) count+=2;
  if (board[4+OFFSETX][OFFSETY]==1) count+=3;


  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count--;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count--;
    if (board[4+OFFSETX][i+OFFSETY]==1) count--;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count--;
  }

  return count;
}

int WeiglebCount(int** board, int* size)
{
  int i,j,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  for (j=3;j>-4;j-=2) {
    for (i=-2;i<3;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  for (j=2;j>-3;j-=2) {
    for (i=-3;i<4;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  return count;
}

//Remember to fill board first if called with USESYMMETRY on
/*  When USESYMMETRY is turned on, returns
  a board function invariant under all rotations and refelections

              256 128 256
               64  32  64
         (128) 16   8  16 (128)
  256  64  16   4   2   4  16 64 256
  128  32   8   2   1   2   8 32 128
  256  64  16   4   2   4  16 64 256
         (128) 16   8  16 (128)
               64  32  64
              256 128 256

  Full code=1+4*(2+4+8+32+128)+8*(16+64+256)
           =1+696+2688 = 3385

  English full=1+4*(2+4+8+32)+8*(16+64) = 825
  French Full = 825 + 4*128 = 1337

  Function only symmetric about X axis:

                1    2    4
                    8   16   32
                   64  128  256
  512  2^10 2^11 2^12 2^13 2^14 2^15 2^16 2^17
  2^18 2^19 2^20 2^21 2^22 2^23 2^24 2^25 2^26
  512  2^10 2^11 2^12 2^13 2^14 2^15 2^16 2^17
                 64  128  256
                    8   16   32
            1    2    4

    Full code=2^27-1 + 2^18-1 = 134217727 + 262143 = 134479870

  Function diagonally symmetric:

                1    2    4
                    8   16   32
                   64  128  256
  512  2^10 2^11 2^12 2^13 2^14 256  32   4
  2^15 2^16 2^17 2^18 2^19 2^13 128  16   2
  2^20 2^21 2^22 2^23 2^18 2_12  64   8   1
               2^22 2^17 2^11
                 2^21 2^16 2^10
           2^20 2^15 2^9

    Full code=2^24-1 + 2^23-1 - 2^14 - 2^19 = 
        16777215 + 8388607 - 16384 - 524288 = 24625150

  Hexagonal board (Hex 4)

    3   5   5   3
    5   2   4   2   5
    5   4   1   1   4   5
    3   2   1   0   1   2   3     // 0's:1  1's:6
        5   4   1   1   4   5     // 2's:6  3's:6
            5   2   4   2   5     // 4's:6  5's:12
                3   5   5   3

 
*/
int GetCode(int** board, int* size, int symmetry, pattern* pat)
{
#ifndef USESYMMETRY
  return pat->d0; //Old method
#else

  int i,j,count=0,ctr=1;
  int imax=size[0]+2; //Must be 5 for Wiegleb

  if (symmetry==0) return pat->d0; //Old method

  //IDEA: This is a board function invariant under all rotations and reflections

  if (symmetry==4) { //Square

    if (board[OFFSETX][OFFSETY]==1) count=1; //Center =2^0

    //Along axis
    ctr=2;
    for (i=1;i<imax;i++) { //4 here orig for central Wiegleb game (mistake)
      if (board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    ctr=4;
    //Along diagonals
    if (board[1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;

#ifdef FRENCHBOARD
    ctr=128;
    //Along diagonals
    if (board[2+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][-2+OFFSETY]==1) count+=ctr;
#endif

    //Along outer arms
    ctr=16;
    for (i=2;i<imax;i++) { //4 here for central game (mistake)
      for (j=-1;j<2;j+=2) {
        if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
        if (board[j+OFFSETX][i+OFFSETY]==1) count+=ctr;
        if (board[-i+OFFSETX][j+OFFSETY]==1) count+=ctr;
        if (board[j+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      }
      ctr=ctr*4;
    }

//    return count; //Old method

/*    The function to here works, but may have the problem
    that the sets become very different in size.  It may
    be impossible to make them small enough even by
    making a gigantic split size.  This is because it is
    possible that many millions of boards have the exact
    same remainder, so cannot be differentiated by splitting
    into more sets.

    In order to solve this, I have added functions satisfied
    by pairs of pegs, but still invarient under
    they symmetry of the board.

    Arm pairs:

           c2 .  c2
           b2 .  b2
           a2 .  a2
  c3 b3 a3 .  .  .  a1 b1 c1
  .  .  .  .  .  .  .  .  .
  c3 b3 a3 .  .  .  a1 b1 c1
           a4 .  a4
           b4 .  b4
           c4 .  c4

    Diagonal opposite pairs on arms:

           c3 .  c4
           b3 .  b4
           a3 .  a4
  c2 b2 a2 .  .  .  a1 b1 c1
  .  .  .  .  .  .  .  .  .
  c1 b1 a1 .  .  .  a2 b2 c2
           a4 .  a3
           b4 .  b3
           c4 .  c3

    Axis pairs and diagonal pairs:

           .  d2 .
           .  c2 .
           .  b2 .
  .  .  .  e2 a2 e1 .  .  .
  d1 c1 b1 a1 .  a1 b1 c1 d1
  .  .  .  e1 a2 e2 .  .  .
           .  b2 .
           .  c2 .
           .  d2 .
*/

    if (imax<5) ctr=256;
    else ctr=512;

    //Arm pairs
    for (i=2;i<imax;i++) {
      if (board[i+OFFSETX][1+OFFSETY]==1 &&
        board[i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][1+OFFSETY]==1 &&
        board[-i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][i+OFFSETY]==1 &&
        board[1+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][-i+OFFSETY]==1 &&
        board[1+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Diagonal opposite pairs on arms
    for (i=2;i<imax;i++) {
      if (board[i+OFFSETX][1+OFFSETY]==1 &&
        board[-i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][1+OFFSETY]==1 &&
        board[i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][i+OFFSETY]==1 &&
        board[1+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][-i+OFFSETY]==1 &&
        board[1+OFFSETX][i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Axis pairs
    for (i=1;i<imax;i++) {
      if (board[i+OFFSETX][OFFSETY]==1 &&
        board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][i+OFFSETY]==1 &&
        board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Diagonal pairs
    if (board[1+OFFSETX][1+OFFSETY]==1 &&
        board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-1+OFFSETY]==1 &&
        board[-1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    ctr=ctr*2;

    return count;
  }

  if (symmetry==5) { //Hexagonal symmetry

    if (board[OFFSETX][OFFSETY]==1) count=1; //Center =2^0

    ctr=2;
    for (i=1;i<imax;i++) {
      if (board[OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    ctr=ctr*4;
    if (board[1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][-1+OFFSETY]==1) count+=ctr;

    ctr=ctr*4;
    for (i=1;i<imax-1;i++) {
      if (board[-i+OFFSETX][3+OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][-3+OFFSETY]==1) count+=ctr;
      if (board[-3+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[3+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[3-i+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[i-3+OFFSETX][-i+OFFSETY]==1) count+=ctr;
    }

    ctr=ctr*4;
    //Diagonal opposites
    for (i=1;i<imax;i++) {
      if (board[OFFSETX][i+OFFSETY]==1 &&
          board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][i+OFFSETY]==1 &&
          board[i+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1 &&
          board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    //Outer pairs
    if (board[-1+OFFSETX][3+OFFSETY]==1 &&
        board[-2+OFFSETX][3+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-3+OFFSETY]==1 &&
        board[2+OFFSETX][-3+OFFSETY]==1) count+=ctr;
    if (board[-3+OFFSETX][1+OFFSETY]==1 &&
        board[-3+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[3+OFFSETX][-1+OFFSETY]==1 &&
        board[3+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][1+OFFSETY]==1 &&
        board[1+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][-1+OFFSETY]==1 &&
        board[-1+OFFSETX][-2+OFFSETY]==1) count+=ctr;

    return count;
  }

  //Code symmetric about X-axis
  int test;
  int iend=2+size[0];
  int jend=-2-size[3];

  if (symmetry==1) {

#if TRIANGLEBOARD>3 //Y-axis symmetry for triangular boards
    for (j=0;j>-TRIANGLEBOARD;j--) { //j is always <=0 !
      iend=-j/2+1; //Half-way across
      for (i=0;i<iend;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          int inew=-j-i;
          if (inew!=i && board[inew+OFFSETX][j+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }
#else
    for (j=1+size[1];j>=0;j--) {
      for (i=-1-size[2];i<iend;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          if (j>0 && board[i+OFFSETX][-j+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }
#endif

    return count;
  }

  //Diagonal symmetry
  if (symmetry==2) {
    for (j=1+size[1];j>jend;j--) {
      for (i=-1-size[2];i<iend && i<=j;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          if (i<j && board[j+OFFSETY][i+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }

    return count;
  }

  return count;
#endif
}

//Determine symmetry type based on geometry and starting/ending location
//0 -> None
//1 -> X-axis (lateral) OR Y-axis
//2 -> Diagonal about the line x=y OR x=-y
//3 -> Rectangular
//4 -> Square  
//5 -> Hexagonal
//Note that symmetry=3 or 4 is only possible for lx=ly=0
int DetermineSymmetryType(int* size, int lx, int ly, int* sc)
{
  int bsym,lsym,sym;

  //First determine board symmetry
  bsym=0; //Default
  if (size[1]==size[3]) bsym=1;
  if (size[0]==size[1] && size[2]==size[3]) bsym=2;
  if (size[0]==size[2] && size[1]==size[3]) bsym=3;
  if (size[0]==size[1] && bsym==3) bsym=4;


  //Now combine this with starting/ending location
  lsym=0; //Default
  if (lx==0 || ly==0) lsym=1;
  if (lx==ly || lx==-ly) lsym=2;
  if (lx==0 && ly==0) lsym=4;

#if HEXBOARD==4 && MOVETYPE>4
  if (bsym==4) bsym=5;
  if (lsym==4) lsym=5;
#endif

  //Combine to determine overall symmetry
  sym=bsym;
  if (lsym<bsym) sym=lsym;
  switch (sym) {
  case 5: //Hexagonal
    *sc=12;
    break;
  case 4: //Square
    *sc=8;
    break;
  case 3: //Rectangular
    *sc=4;
    break;
  case 2:
  case 1:
    *sc=2;
    break;
  default:
    *sc=1;
    break;
  }

#ifdef FIVEBYFIVE //No symmetry implemented
  *sc=1;
  return 0;
#endif

#ifdef SIXBYSIX
#if MOVETYPE>4
  *sc=1;
  return 0;
#endif
  if (lx==ly) {
    *sc=2;
    return 2;
  }
  else {
    *sc=1;
    return 0;
  }
#endif

#if TRIANGLEBOARD>3
  if (2*lx==-ly) {
    *sc=2;
    return 1;
  }
  *sc=1;
  return 0;
#endif

#if defined(STELLAR2BOARD) || defined(DRAUGHTSBOARD32) || HEXBOARD==3
  *sc=1;
  return 0;
#endif

  return sym;
}

int SymmetryReduce(int** board, int* size, node** root, char* fname, pattern** sympat, int symmetry, int scount)
{
  int i,j,test,boards,keep,count=0;
  int newboards=0;
  pattern pat;
  FILE* fp;

  root[0]=0;

  fp=fopen(fname,"rb");
  if (!fp) printf("File error SR %s\n",fname);
  fread(&test,sizeof(int),1,fp);
  fread(&test,sizeof(int),1,fp);
  fread(&boards,sizeof(int),1,fp);

  if (symmetry==0) {
    fclose(fp);
    return boards;
  }

  for (i=0;i<boards;i++) {
    pat.Readf(fp);
//    fread(&pat,sizeof(int),2,fp);
//    FillBoard(board,size,pat);
//    GetSymmetryBoards(board,size,sympat,symmetry);

    //Now faster
    GetSymmetryPatterns(&pat,sympat,symmetry,scount);

    keep=1;
    for (j=1;j<scount;j++) {
      if(StorePattern(sympat[j],&root[0],0,0)==1) keep=0;
    }

//    printf("Patterns:\n");
//    for (j=0;j<scount;j++) printf("%d: %d %d\n",j,sympat[j][0],sympat[j][1]);

    if (keep==1) {
      StorePattern(sympat[0],&root[0],1,0);
      newboards++;
//      printf("Keeping %d %d\n",sympat[0][0],sympat[0][1]);
//      PrintBoard(board,size);
    }

    if (i%100000==0) printf("SR: %d %d   \r",(boards-i)/100000,newboards/100000);
  }

  fclose(fp);

  return newboards;
}

//This is no longer used (slower than GetSymmetryPatterns)
void GetSymmetryBoards(int** board, int* size, pattern** sympat, int symmetry)
{
  int i,j,ctr=0;
  pattern pat;

  switch (symmetry) {
  case 3: //Rectangular
    for (j=0;j<4;j++) {
      GetPattern(board,size,&pat);
      sympat[ctr]->Set(&pat);
      ctr++;
      if (j%2==0) ReflectBoard(board,size,0);
      else ReflectBoard(board,size,1);
    }
    return;
  case 4: //Square
    for (j=0;j<2;j++) {
      for (i=0;i<4;i++) {
        GetPattern(board,size,&pat);
        sympat[ctr]->Set(&pat);
        ctr++;
        RotateBoard(board,size,1);
        if (i==3) ReflectBoard(board,size,0);
      }
    }
    return;
  default:
    printf("Error in GetSymmetryBoards, symmetry=%d\n",symmetry);
  }

  return;
}

//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR WEIGLEB's BOARD!!
#ifdef WEIGLEBSBOARD
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][45]={
    42,43,44,39,40,41,36,37,38,27,28,29,30,31,32,33,34,35,18,19,20,21,22,23,24,25,26, 9,10,11,12,13,14,15,16,17, 6, 7, 8, 3, 4, 5, 0, 1, 2,
    35,26,17,34,25,16,33,24,15,44,41,38,32,23,14, 8, 5, 2,43,40,37,31,22,13, 7, 4, 1,42,39,36,30,21,12, 6, 3, 0,29,20,11,28,19,10,27,18, 9,
     2, 1, 0, 5, 4, 3, 8, 7, 6,17,16,15,14,13,12,11,10, 9,26,25,24,23,22,21,20,19,18,35,34,33,32,31,30,29,28,27,38,37,36,41,40,39,44,43,42,
     9,18,27,10,19,28,11,20,29, 0, 3, 6,12,21,30,36,39,42, 1, 4, 7,13,22,31,37,40,43, 2, 5, 8,14,23,32,38,41,44,15,24,33,16,25,34,17,26,35,
    27,18, 9,28,19,10,29,20,11,42,39,36,30,21,12, 6, 3, 0,43,40,37,31,22,13, 7, 4, 1,44,41,38,32,23,14, 8, 5, 2,33,24,15,34,25,16,35,26,17,
    44,43,42,41,40,39,38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    17,26,35,16,25,34,15,24,33, 2, 5, 8,14,23,32,38,41,44, 1, 4, 7,13,22,31,37,40,43, 0, 3, 6,12,21,30,36,39,42,11,20,29,10,19,28, 9,18,27};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without square, lateral, or diagonal symmetry: %d\n",symmetry);
    return;
  }

  if (pat->d1<0 || pat->d1>32768) {
    printf("Error in GetSymmetryPatterns %d %d??\n",pat->d0,pat->d1);
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#ifdef FRENCHBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 37 HOLE FRENCH BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][37]={
    34,35,36,29,30,31,32,33,22,23,24,25,26,27,28,15,16,17,18,19,20,21, 8, 9,10,11,12,13,14, 3, 4, 5, 6, 7, 0, 1, 2,
    28,21,14,33,27,20,13, 7,36,32,26,19,12, 6, 2,35,31,25,18,11, 5, 1,34,30,24,17,10, 4, 0,29,23,16, 9, 3,22,15, 8,
     2, 1, 0, 7, 6, 5, 4, 3,14,13,12,11,10, 9, 8,21,20,19,18,17,16,15,28,27,26,25,24,23,22,33,32,31,30,29,36,35,34,
     8,15,22, 3, 9,16,23,29, 0, 4,10,17,24,30,34, 1, 5,11,18,25,31,35, 2, 6,12,19,26,32,36, 7,13,20,27,33,14,21,28,
    22,15, 8,29,23,16, 9, 3,34,30,24,17,10, 4, 0,35,31,25,18,11, 5, 1,36,32,26,19,12, 6, 2,33,27,20,13, 7,28,21,14,
    36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    14,21,28, 7,13,20,27,33, 2, 6,12,19,26,32,36, 1, 5,11,18,25,31,35, 0, 4,10,17,24,30,34, 3, 9,16,23,29, 8,15,22};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without square or lateral symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry

        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#ifdef ENGLISHBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 33 HOLE ENGLISH BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][33]={
    30,31,32,27,28,29,20,21,22,23,24,25,26,13,14,15,16,17,18,19, 6, 7, 8, 9,10,11,12, 3, 4, 5, 0, 1, 2,
    26,19,12,25,18,11,32,29,24,17,10, 5, 2,31,28,23,16, 9, 4, 1,30,27,22,15, 8, 3, 0,21,14, 7,20,13, 6,
     2, 1, 0, 5, 4, 3,12,11,10, 9, 8, 7, 6,19,18,17,16,15,14,13,26,25,24,23,22,21,20,29,28,27,32,31,30,
     6,13,20, 7,14,21, 0, 3, 8,15,22,27,30, 1, 4, 9,16,23,28,31, 2, 5,10,17,24,29,32,11,18,25,12,19,26,
    20,13, 6,21,14, 7,30,27,22,15, 8, 3, 0,31,28,23,16, 9, 4, 1,32,29,24,17,10, 5, 2,25,18,11,26,19,12,
    32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    12,19,26,11,18,25, 2, 5,10,17,24,29,32, 1, 4, 9,16,23,28,31, 0, 3, 8,15,22,27,30, 7,14,21, 6,13,20};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#ifdef HUBERSBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR HUBER'S 37-HOLE BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][37]={
    36,33,34,35,30,31,32,23,24,25,26,27,28,29,14,15,16,17,18,19,20,21,22, 7, 8, 9,10,11,12,13, 4, 5, 6, 1, 2, 3, 0,
    22,29,21,13,28,20,12,35,32,27,19,11, 6, 3,36,34,31,26,18,10, 5, 2, 0,33,30,25,17, 9, 4, 1,24,16, 8,23,15, 7,14,
     0, 3, 2, 1, 6, 5, 4,13,12,11,10, 9, 8, 7,22,21,20,19,18,17,16,15,14,29,28,27,26,25,24,23,32,31,30,35,34,33,36,
    14, 7,15,23, 8,16,24, 1, 4, 9,17,25,30,33, 0, 2, 5,10,18,26,31,34,36, 3, 6,11,19,27,32,35,12,20,28,13,21,29,22,
    14,23,15, 7,24,16, 8,33,30,25,17, 9, 4, 1,36,34,31,26,18,10, 5, 2, 0,35,32,27,19,11, 6, 3,28,20,12,29,21,13,22,
    36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    22,13,21,29,12,20,28, 3, 6,11,19,27,32,35, 0, 2, 5,10,18,26,31,34,36, 1, 4, 9,17,25,30,33, 8,16,24, 7,15,23,14};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#ifdef HERMARYSBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR HERMARY'S 39-HOLE BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about Y-axis
  //row2=reflection about X-axis then Y-axis
  const int rotate[3][39]={
    38,35,36,37,30,31,32,33,34,23,24,25,26,27,28,29,16,17,18,19,20,21,22, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
     0, 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,22,21,20,19,18,17,16,29,28,27,26,25,24,23,34,33,32,31,30,37,36,35,38,
    38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0};

  //Rectangular symmetry uses rows 0-2
  //X-Axis symetry uses row 0

  int i,j,test,p;

  if (symmetry!=3 && symmetry!=1) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#if DIAMONDBOARD>1
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 41 HOLE CONTINENTAL BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
#if DIAMONDBOARD==4
  const int rotate[7][41]={
    40,37,38,39,32,33,34,35,36,25,26,27,28,29,30,31,16,17,18,19,20,21,22,23,24, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
    24,31,23,15,36,30,22,14, 8,39,35,29,21,13, 7, 3,40,38,34,28,20,12, 6, 2, 0,37,33,27,19,11, 5, 1,32,26,18,10, 4,25,17, 9,16,
    0 , 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,24,23,22,21,20,19,18,17,16,31,30,29,28,27,26,25,36,35,34,33,32,39,38,37,40,
    16, 9,17,25, 4,10,18,26,32, 1, 5,11,19,27,33,37, 0, 2, 6,12,20,28,34,38,40, 3, 7,13,21,29,35,39, 8,14,22,30,36,15,23,31,24,
    16,25,17, 9,32,26,18,10, 4,37,33,27,19,11, 5, 1,40,38,34,28,20,12, 6, 2, 0,39,35,29,21,13, 7, 3,36,30,22,14, 8,31,23,15,24,
    40,39,38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    24,15,23,31, 8,14,22,30,36, 3, 7,13,21,29,35,39, 0, 2, 6,12,20,28,34,38,40, 1, 5,11,19,27,33,37, 4,10,18,26,32, 9,17,25,16};
#elif DIAMONDBOARD==3
  const int rotate[7][25]={
    24,21,22,23,16,17,18,19,20, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
    15,20,14, 8,23,19,13, 7, 3,24,22,18,12, 6, 2, 0,21,17,11, 5, 1,16,10, 4, 9,
    0 , 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,20,19,18,17,16,23,22,21,24,
    9 , 4,10,16, 1, 5,11,17,21, 0, 2, 6,12,18,22,24, 3, 7,13,19,23, 8,14,20,15,
    9 ,16,10, 4,21,17,11, 5, 1,24,22,18,12, 6, 2, 0,23,19,13, 7, 3,20,14, 8,15,
    24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    15, 8,14,20, 3, 7,13,19,23, 0, 2, 6,12,18,22,24, 1, 5,11,17,21, 4,10,16, 9};
#elif DIAMONDBOARD==2
    const int rotate[7][13]={
    12, 9,10,11, 4, 5, 6, 7, 8, 1, 2, 3, 0,
     8,11, 7, 3,12,10, 6, 2, 0, 9, 5, 1, 4,
     0, 3, 2, 1, 8, 7, 6, 5, 4,11,10, 9,12,
     4, 1, 5, 9, 0, 2, 6,10,12, 3, 7,11, 8,
     4, 9, 5, 1,12,10, 6, 2, 0,11, 7, 3, 8,
    12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
     8, 3, 7,11, 0, 2, 6,10,12, 1, 5, 9, 4};
#endif

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#if HEXBOARD==4
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 37 HOLE HEXBOARD 4
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //All other rows (symmetry group has order 12)
  const int rotate[11][37]={
    33,34,35,36, 28,29,30,31,32, 22,23,24,25,26,27, 15,16,17,18,19,20,21,  9,10,11,12,13,14,  4, 5, 6, 7, 8,  0, 1, 2, 3,
    36,35,34,33, 32,31,30,29,28, 27,26,25,24,23,22, 21,20,19,18,17,16,15, 14,13,12,11,10, 9,  8, 7, 6, 5, 4,  3, 2, 1, 0,
     3, 2, 1, 0,  8, 7, 6, 5, 4, 14,13,12,11,10, 9, 21,20,19,18,17,16,15, 27,26,25,24,23,22, 32,31,30,29,28, 36,35,34,33, 
     3, 8,14,21,  2, 7,13,20,27,  1, 6,12,19,26,32,  0, 5,11,18,25,31,36,  4,10,17,24,30,35,  9,16,23,29,34, 15,22,28,33,
    15,22,28,33,  9,16,23,29,34,  4,10,17,24,30,35,  0, 5,11,18,25,31,36,  1, 6,12,19,26,32,  2, 7,13,20,27,  3, 8,14,21,
    21,14, 8, 3, 27,20,13, 7, 2, 32,26,19,12, 6, 1, 36,31,25,18,11, 5, 0, 35,30,24,17,10, 4, 34,29,23,16, 9, 33,28,22,15,
    33,28,22,15, 34,29,23,16, 9, 35,30,24,17,10, 4, 36,31,25,18,11, 5, 0, 32,26,19,12, 6, 1, 27,20,13, 7, 2, 21,14, 8, 3,
     0, 4, 9,15,  1, 5,10,16,22,  2, 6,11,17,23,28,  3, 7,12,18,24,29,33,  8,13,19,25,30,34, 14,20,26,31,35, 21,27,32,36,
    21,27,32,36, 14,20,26,31,35,  8,13,19,25,30,34,  3, 7,12,18,24,29,33,  2, 6,11,17,23,28,  1, 5,10,16,22,  0, 4, 9,15,
    15, 9, 4, 0, 22,16,10, 5, 1, 28,23,17,11, 6, 2, 33,29,24,18,12, 7, 3, 34,30,25,19,13, 8, 35,31,26,20,14, 36,32,27,21,
    36,32,27,21, 35,31,26,20,14, 34,30,25,19,13, 8, 33,29,24,18,12, 7, 3, 28,23,17,11, 6, 2, 22,16,10, 5, 1, 15, 9, 4, 0};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  // For testing for errors in the above table
/*  for (i=0;i<11;i++) {
    int k;
    for (j=0;j<37;j++) {
      test=0;
      for (k=0;k<37;k++) {
        if (rotate[i][k]==j) test++;
      }
      if (test!=1) printf("ERROR: %d not found %d\n",i,j);
    }
    printf("%d: %d\n",i,test);
  }
  scanf("%d",&test);*/

  if (symmetry!=5) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#ifdef SIXBYSIX
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 36 hole 6x6 board
//And we can only use diagonal symmetry on this board!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  const int rotate[36]={
    35,29,23,17,11,5,34,28,22,16,10,4,33,27,21,15,9,3,32,26,20,14,8,2,31,25,19,13,7,1,30,24,18,12,6,0};
  //Diagonal symmetry uses row 1

  int i,j,test;

  if (symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without diagonal symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        if (rotate[i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[i]-30];
        }
      }
    }
  }
}
#endif

#if TRIANGLEBOARD>3
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  int i,j,row,ist,test,target;

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }
#ifdef TRUNCATEDTRIANGLE
  return;
#endif

  if (symmetry!=1) {
    printf("GetSymmetryPatterns cannot be called without lateral symmetry\n");
    return;
  }

  for (row=0;row<TRIANGLEBOARD;row++) {
    ist=(row*(row+1))/2;
    for (i=ist;i<ist+row+1;i++) {
      if (i<30) test=pat->d0 & pow2[i];
      else test=pat->d1 & pow2[i-30];

      if (test) {
        target=2*ist+row-i;
        if (target<30) {
          sympat[1]->d0=sympat[1]->d0+pow2[target];
        }
        else {
          sympat[1]->d1=sympat[1]->d1+pow2[target-30];
        }
      }
    }
  }

  return;
}
#endif

#if defined(DRAUGHTSBOARD32) || defined(SIXBYFOUR) || HEXBOARD==3
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  return;
}
#endif

int CountSymmetryPatterns(pattern** sympat, int symmetry, int scount)
{
  int i,j,repeat,count=1;
  
  for (i=1;i<scount;i++) {
    repeat=0;
    for (j=0;j<i;j++) {
      if (sympat[i]->d0 == sympat[j]->d0) {
        if (sympat[i]->d1 == sympat[j]->d1) repeat=1;
      }
    }
    if (repeat==0) count++;
  }

  return count;
}

//test==-1 for smallst, test=+1 for largest
int GetSmallestSymmetryPattern(pattern* pat, int test)
{
  int i,j;
  int extreme,current;

  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
#if TRIANGLEBOARD==4
  const int rotate[5][10]={
     0,    2, 1,    5, 4, 3,    9, 8, 7, 6,
     6,    7, 3,    8, 4, 1,    9, 5, 2, 0,
     6,    3, 7,    1, 4, 8,    0, 2, 5, 9,
     9,    5, 8,    2, 4, 7,    0, 1, 3, 6,
     9,    8, 5,    7, 4, 2,    6, 3, 1, 0};
#elif TRIANGLEBOARD==5
#ifdef TRUNCATEDTRIANGLE
  const int rotate[5][12]={
     1, 0,    4, 3, 2,    8, 7, 6, 5,   11,10, 9,
     9, 5,   10, 6, 2,   11, 7, 3, 0,    8, 4, 1,
     5, 9,    2, 6,10,    0, 3, 7,11,    1, 4, 8,
     8,11,    4, 7,10,    1, 3, 6, 9,    0, 2, 5,
    11, 8,   10, 7, 4,    9, 6, 3, 1,    5, 2, 0};
#else
  const int rotate[5][15]={
     0,    2, 1,    5, 4, 3,    9, 8, 7, 6,   14,13,12,11,10,
    10,   11, 6,   12, 7, 3,   13, 8, 4, 1,   14, 9, 5, 2, 0,
    10,    6,11,    3, 7,12,    1, 4, 8,13,    0, 2, 5, 9,14,
    14,    9,13,    5, 8,12,    2, 4, 7,11,    0, 1, 3, 6,10,
    14,   13, 9,   12, 8, 5,   11, 7, 4, 2,   10, 6, 3, 1, 0};
#endif
#elif TRIANGLEBOARD==6
#ifdef TRUNCATEDTRIANGLE
  const int rotate[5][18]={
     1, 0,    4, 3, 2,    8, 7, 6, 5,   13,12,11,10, 9,  17,16,15,14,
    14, 9,   15,10, 5,   16,11, 6, 2,   17,12, 7, 3, 0,  13, 8, 4, 1,
     9,14,    5,10,15,    2, 6,11,16,    0, 3, 7,12,17,   1, 4, 8,13,
    13,17,    8,12,16,    4, 7,11,15,    1, 3, 6,10,14,   0, 2, 5, 9,
    17,13,   16,12, 8,   15,11, 7, 4,   14,10, 6, 3, 1,   9, 5, 2, 0};
#else
  const int rotate[5][21]={
     0,    2, 1,    5, 4, 3,    9, 8, 7, 6,   14,13,12,11,10,  20,19,18,17,16,15,
    15,   16,10,   17,11, 6,   18,12, 7, 3,   19,13, 8, 4, 1,  20,14, 9, 5, 2, 0,
    15,   10,16,    6,11,17,    3, 7,12,18,    1, 4, 8,13,19,   0, 2, 5, 9,14,20,
    20,   14,19,    9,13,18,    5, 8,12,17,    2, 4, 7,11,16,   0, 1, 3, 6,10,15,
    20,   19,14,   18,13, 9,   17,12, 8, 5,   16,11, 7, 4, 2,  15,10, 6, 3, 1, 0};
#endif
#endif

  extreme = pat->d0;
//  return extreme; //This disables this function
//  printf("%d ",pat->d0);

  for (j=0;j<5;j++) {
    current=0;
    for (i=0;i<NUMBEROFHOLES;i++) {
      if (pat->d0 & pow2[i]) current=current+pow2[rotate[j][i]];
    }
//    printf("%d ",current);

    if (test==-1 && current<extreme) extreme=current;
    if (test==+1 && current>extreme) extreme=current;
  }
//  printf("\n");
  return extreme;
}

//Reflect about x-axis (code=0) or y-axis (code=1)
//or about the line x=y (code=2)
int ReflectBoard(int** board, int* size, int code)
{
  int i,j,tmpval;
#if TRIANGLEBOARD<3
  if (code==0 && size[0]!=size[2]) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
  if (code==1 && size[1]!=size[3]) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
  if (code==2 && (size[0]!=size[1] || size[2]!=size[3])) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
#endif
  if (code==0) {//x-axis reflection
#if defined(SIXBYSIX) //Even-even board
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[i+OFFSETX][-j+1+OFFSETY];
        board[i+OFFSETX][-j+1+OFFSETY]=tmpval;
      }
    }
#else //Normal (odd-odd board)
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[i+OFFSETX][-j+OFFSETY];
        board[i+OFFSETX][-j+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

  if (code==1) {//y-axis reflection
#if defined(SIXBYSIX) //Even-even board
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[-i+1+OFFSETX][j+OFFSETY];
        board[-i+1+OFFSETX][j+OFFSETY]=tmpval;
      }
    }
#elif TRIANGLEBOARD>3
    for (j=0;j>-TRIANGLEBOARD;j--) { //j is always <=0 !
      int iend=-j/2+1; //Half-way across
      for (i=0;i<iend;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        int inew=-j-i;
        if (inew!=i) {
          board[i+OFFSETX][j+OFFSETY]=board[inew+OFFSETX][j+OFFSETY];
          board[inew+OFFSETX][j+OFFSETY]=tmpval;
        }

      }

    }
#else //Normal (odd-odd board)
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[-i+OFFSETX][j+OFFSETY];
        board[-i+OFFSETX][j+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

  if (code==2) {//x=y line reflection
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<2+size[0] && i<j;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][i+OFFSETY];
        board[j+OFFSETX][i+OFFSETY]=tmpval;
      }
    }
    return 1;
  }

  return 1;
}

//code=1 counterclockwise, code=-1 clockwise
//Board must be square!
int RotateBoard(int** board, int* size, int code)
{
  int i,j,tmpval;
  if (size[0]!=size[1] || size[0]!=size[2] || size[0]!=size[3]) {
    printf("RotateBoard error code=%d??\n",code);
    return 0;
  }

  if (code==1) {//counterclockwise
#if defined(SIXBYSIX) //Even-even boards
    for (j=1;j<2+size[1];j++) {
      for (i=1;i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
//        printf("i=%d j=%d value=%d\n",i,j,tmpval);
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][-i+1+OFFSETY];
        board[j+OFFSETX][-i+1+OFFSETY]=board[-i+1+OFFSETX][-j+1+OFFSETY];
        board[-i+1+OFFSETX][-j+1+OFFSETY]=board[-j+1+OFFSETX][i+OFFSETY];
        board[-j+1+OFFSETX][i+OFFSETY]=tmpval;
      }
    }

#else //Normal (Odd-odd)
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<=0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
//        printf("i=%d j=%d value=%d\n",i,j,tmpval);
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][-i+OFFSETY];
        board[j+OFFSETX][-i+OFFSETY]=board[-i+OFFSETX][-j+OFFSETY];
        board[-i+OFFSETX][-j+OFFSETY]=board[-j+OFFSETX][i+OFFSETY];
        board[-j+OFFSETX][i+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

#if defined(SIXBYSIX) //Even-even boards
  for (j=1;j<2+size[1];j++) {
    for (i=1;i<2+size[0];i++) {
      tmpval=board[i+OFFSETX][j+OFFSETY];
      if (tmpval==-1) continue;
      board[i+OFFSETX][j+OFFSETY]=board[-j+1+OFFSETX][i+OFFSETY];
      board[-j+1+OFFSETX][i+OFFSETY]=board[-i+1+OFFSETX][-j+1+OFFSETY];
      board[-i+1+OFFSETX][-j+1+OFFSETY]=board[j+OFFSETX][-i+1+OFFSETY];
      board[j+OFFSETX][-i+1+OFFSETY]=tmpval;
    }
  }
#else //Normal (Odd-odd)
  for (j=1+size[1];j>0;j--) {
    for (i=-1-size[2];i<=0;i++) {
      tmpval=board[i+OFFSETX][j+OFFSETY];
      if (tmpval==-1) continue;
      board[i+OFFSETX][j+OFFSETY]=board[-j+OFFSETX][i+OFFSETY];
      board[-j+OFFSETX][i+OFFSETY]=board[-i+OFFSETX][-j+OFFSETY];
      board[-i+OFFSETX][-j+OFFSETY]=board[j+OFFSETX][-i+OFFSETY];
      board[j+OFFSETX][-i+OFFSETY]=tmpval;
    }
  }
#endif
  return 1;
}

int TransformBoard(int** board, int* size, int reflectcode, int rotatecode)
{
  int i,nrot,dir,test;
  if (reflectcode>=0 && reflectcode<3)
    test=ReflectBoard(board,size,reflectcode);
  if (rotatecode!=0) {
    if (rotatecode>0) {
      dir=1;
      nrot=rotatecode;
    }
    else {
      dir=-1;
      nrot=-rotatecode;
    }

    for (i=0;i<nrot;i++) {
      test=RotateBoard(board,size,dir);
    }
  }

  return test;
}

//Reverses previous transformation (do opposite rotation first)
int TransformBoardReverse(int** board, int* size, int reflectcode, int rotatecode)
{
  int i,nrot,dir,test;

  if (rotatecode!=0) {
    if (rotatecode>0) {
      dir=-1;
      nrot=rotatecode;
    }
    else {
      dir=1;
      nrot=-rotatecode;
    }

    for (i=0;i<nrot;i++) {
      test=RotateBoard(board,size,dir);
    }
  }

  if (reflectcode>=0 && reflectcode<3)
    test=ReflectBoard(board,size,reflectcode);

  return test;
}

void GetTransformName(int reflectcode, int rotatecode, char* name)
{
  switch (reflectcode) {
  case 0: 
    sprintf(name,"Reflection about X-axis");
    break;
  case 1: 
    sprintf(name,"Reflection about Y-axis");
    break;
  case 2: 
    sprintf(name,"Reflection about the line X=Y");
    break;
  default:
    sprintf(name,"");
    break;
  }

  switch (rotatecode) {
  case -3: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 270 degrees",name);
    break;
  case -2: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 180 degrees",name);
    break;
  case -1: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 90 degrees",name);
    break;
  case 1: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 90 degrees",name);
    break;
  case 2: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 180 degrees",name);
    break;
  case 3: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 270 degrees",name);
    break;
  default:
    break;
  }

  if (reflectcode==-1 && rotatecode==0) sprintf(name,"Unchanged"); //Nothing was done

  return;
}

int ResourceCount(int** board, int* size, int ct, int pegs_left, int startx, int starty)
{
  switch (ct) {
  case 0: 
    return SpineRC0(board,size,pegs_left,startx,starty);
    break;
  case 1: 
    return SpineRC1(board,size,pegs_left,startx,starty);
    break;
  case 2: 
    return SpineRC2(board,size,pegs_left,startx,starty);
    break;
  case 3: 
    return SpineRC3(board,size,pegs_left,startx,starty);
    break;
  case 4: 
    return SpineRC4(board,size,pegs_left,startx,starty);
    break;
  }

  printf("Resource count error!\n");
  return 0;
}

//Spine count which scores +1 if x and y coordinates are even
//Right arm shows fibonacci increase along center spine.
//All values are positive.

//We assume we have already lost 2 (or 3) from clearing starting location
int SpineRC0(int** board, int* size, int pegs_left, int startx, int starty)
{
  int score=0;

  //Final config must return right value or below code will compute zero!
  if (pegs_left==1 && board[startx+OFFSETX][starty+OFFSETY]==1) {
    return Fib(startx-2);
//    if (size[0]==2) return 1;
//    if (size[0]==3) return 2;
//    if (size[0]==4) return 3;
  }

  //center values
  if (board[OFFSETX][OFFSETY]==1) score += 1;

  //top values
  if (board[OFFSETX][OFFSETY+2]==1) score += 1;
  if (board[OFFSETX][OFFSETY+4]==1) score += 1;

  //left values
  if (board[OFFSETX-2][OFFSETY]==1) score += 1;
  if (board[OFFSETX-4][OFFSETY]==1) score += 1;

  //bottom values
  if (board[OFFSETX][OFFSETY-2]==1) score += 1;
  if (board[OFFSETX][OFFSETY-4]==1) score += 1;

  //right values
  //Note that the starting hole IS NOT SCORED
  //we are assuming we've already lost this amount by clearing it
  if (board[OFFSETX+2][OFFSETY]==1) score += 1;
  if (startx!=3 && board[OFFSETX+3][OFFSETY]==1) score += 1;
  if (startx!=4 && board[OFFSETX+4][OFFSETY]==1) score += 2;

  return score;
}

//More complex spine count which scores +1 if x is odd and y is even
//Right arm shows fibonacci increase along center spine.
//Negative values are possible along ends of top and bottom arms
//if they are even in length.

//We assume we have already lost 3 (or 5) from clearing starting location
int SpineRC1(int** board, int* size, int pegs_left, int startx, int starty)
{
  int score=0;

  //Final config must return right value or below code will compute zero!
  if (pegs_left==1 && board[startx+OFFSETX][starty+OFFSETY]==1) {
    return Fib(startx-1);
    if (size[0]==2) return 2;
    if (size[0]==3) return 3;
    if (size[0]==4) return 5;
  }

  //center values
  if (board[OFFSETX-1][OFFSETY]==1) score += 1;
  if (board[OFFSETX+1][OFFSETY]==1) score += 1;

  //top values
  if (board[OFFSETX-1][OFFSETY+2]==1) score += 1;
  if (board[OFFSETX+1][OFFSETY+2]==1) score += 1;
  if (size[1]==2) {
    if (board[OFFSETX-1][OFFSETY+3]==1) score -= 1;
    if (board[OFFSETX+1][OFFSETY+3]==1) score -= 1;
  }
  else if (size[1]==3) {
    if (board[OFFSETX-1][OFFSETY+4]==1) score += 1;
    if (board[OFFSETX+1][OFFSETY+4]==1) score += 1;
  }
  else if (size[1]==4) {
    if (board[OFFSETX-1][OFFSETY+4]==1) score += 1;
    if (board[OFFSETX+1][OFFSETY+4]==1) score += 1;

    if (board[OFFSETX-1][OFFSETY+5]==1) score -= 1;
    if (board[OFFSETX+1][OFFSETY+5]==1) score -= 1;
  }

  //left values
  if (board[OFFSETX-3][OFFSETY]==1) score += 1;
  if (board[OFFSETX-5][OFFSETY]==1) score += 1;

  //bottom values
  if (board[OFFSETX-1][OFFSETY-2]==1) score += 1;
  if (board[OFFSETX+1][OFFSETY-2]==1) score += 1;
  if (size[3]==2) {
    if (board[OFFSETX-1][OFFSETY-3]==1) score -= 1;
    if (board[OFFSETX+1][OFFSETY-3]==1) score -= 1;
  }
  else if (size[3]==3) {
    if (board[OFFSETX-1][OFFSETY-4]==1) score += 1;
    if (board[OFFSETX+1][OFFSETY-4]==1) score += 1;
  }
  else if (size[3]==4) {
    if (board[OFFSETX-1][OFFSETY-4]==1) score += 1;
    if (board[OFFSETX+1][OFFSETY-4]==1) score += 1;

    if (board[OFFSETX-1][OFFSETY-5]==1) score -= 1;
    if (board[OFFSETX+1][OFFSETY-5]==1) score -= 1;
  }

  //right values
  //Note that the starting hole IS NOT SCORED
  //we are assuming we've already lost this amount by clearing it
  if (board[OFFSETX+2][OFFSETY]==1) score += 1;
  if (startx!=3 && board[OFFSETX+3][OFFSETY]==1) score += 2;
  if (startx!=4 && board[OFFSETX+4][OFFSETY]==1) score += 3;

  return score;
}

//More complex spine count which increases as fibonacci along x

//We assume we have already lost Fib(xstart) from clearing starting location
int SpineRC2(int** board, int* size, int pegs_left, int startx, int starty)
{
  int i,f,fp,fpp;
  int score=0;

  //Final config must return right value or below code will compute zero!
  if (pegs_left==1 && board[startx+OFFSETX][starty+OFFSETY]==1) {
    return Fib(1+size[2]+startx);
  }

  //along spine (compute Fibonacci explicitly for speed here)

  fp=0; //=Fib(-1)
  fpp=1; //=Fib(-2)
  for (i=-1-size[2];i<2+size[0];i++) {
    f=fp+fpp;
    if (i!=startx && board[OFFSETX+i][OFFSETY]==1) score += f;
    if (i==1) {
      //Handle top and bottom here
      //top values
      if (board[OFFSETX-1][OFFSETY+2]==1) score += fpp;
      if (board[OFFSETX][OFFSETY+2]==1) score += fp;
      if (board[OFFSETX+1][OFFSETY+2]==1) score += f;

      if (size[1]==2) {
        if (board[OFFSETX-1][OFFSETY+3]==1) score -= fpp;
        if (board[OFFSETX][OFFSETY+3]==1) score += fp;
        if (board[OFFSETX+1][OFFSETY+3]==1) score -= f;
      }
      else if (size[1]>2) {
        if (board[OFFSETX-1][OFFSETY+4]==1) score += fpp;
        if (board[OFFSETX][OFFSETY+4]==1) score += fp;
        if (board[OFFSETX+1][OFFSETY+4]==1) score += f;
      }
      if (size[1]==4) {
        if (board[OFFSETX-1][OFFSETY+5]==1) score -= fpp;
        if (board[OFFSETX][OFFSETY+5]==1) score += fp;
        if (board[OFFSETX+1][OFFSETY+5]==1) score -= f;
      }

      //bottom values
      if (board[OFFSETX-1][OFFSETY-2]==1) score += fpp;
      if (board[OFFSETX][OFFSETY-2]==1) score += fp;
      if (board[OFFSETX+1][OFFSETY-2]==1) score += f;

      if (size[3]==2) {
        if (board[OFFSETX-1][OFFSETY-3]==1) score -= fpp;
        if (board[OFFSETX][OFFSETY-3]==1) score += fp;
        if (board[OFFSETX+1][OFFSETY-3]==1) score -= f;
      }
      else if (size[3]>2) {
        if (board[OFFSETX-1][OFFSETY-4]==1) score += fpp;
        if (board[OFFSETX][OFFSETY-4]==1) score += fp;
        if (board[OFFSETX+1][OFFSETY-4]==1) score += f;
      }
      if (size[3]==4) {
        if (board[OFFSETX-1][OFFSETY-5]==1) score -= fpp;
        if (board[OFFSETX][OFFSETY-5]==1) score += fp;
        if (board[OFFSETX+1][OFFSETY-5]==1) score -= f;
      }
    }

    fpp=fp;
    fp=f;
  }

  return score;
}

//More complex spine count which increases as fibonacci along x

//We assume we have already lost 21 (or 13) from clearing starting location
//Generally seems weaker than 2 (takes care of no additional cases?)
int SpineRC3(int** board, int* size, int pegs_left, int startx, int starty)
{
  int score=0;

  //Final config must return right value or below code will compute zero!
  if (pegs_left==1 && board[startx+OFFSETX][starty+OFFSETY]==1) {
    return Fib(startx+2);
//    if (size[0]==2) return 8;  //=Fib(size[0]+3)
//    if (size[0]==3) return 13; //=Fib(6)
//    if (size[0]==4) return 21; //=Fib(7)
  }

  //center values
  if (board[OFFSETX-1][OFFSETY]==1) score += 1;
  if (board[OFFSETX][OFFSETY]==1) score += 2;
  if (board[OFFSETX+1][OFFSETY]==1) score += 3;

  //top values
  if (board[OFFSETX-1][OFFSETY+2]==1) score += 1;
  if (board[OFFSETX][OFFSETY+2]==1) score += 2;
  if (board[OFFSETX+1][OFFSETY+2]==1) score += 3;
  if (size[1]==2) {
    if (board[OFFSETX-1][OFFSETY+3]==1) score -= 1;
    if (board[OFFSETX][OFFSETY+3]==1) score += 2;
    if (board[OFFSETX+1][OFFSETY+3]==1) score -= 3;
  }
  else if (size[1]==3) {
    if (board[OFFSETX-1][OFFSETY+4]==1) score += 1;
    if (board[OFFSETX][OFFSETY+4]==1) score += 2;
    if (board[OFFSETX+1][OFFSETY+4]==1) score += 3;
  }
  else if (size[1]==4) {
    if (board[OFFSETX-1][OFFSETY+4]==1) score += 1;
    if (board[OFFSETX][OFFSETY+4]==1) score += 2;
    if (board[OFFSETX+1][OFFSETY+4]==1) score += 3;

    if (board[OFFSETX-1][OFFSETY+5]==1) score -= 1;
    if (board[OFFSETX][OFFSETY+5]==1) score += 2;
    if (board[OFFSETX+1][OFFSETY+5]==1) score -= 3;
  }

  //left values
  if (board[OFFSETX-2][OFFSETY]==1) score += 1;
  if (board[OFFSETX-4][OFFSETY]==1) score += 1;

  //bottom values
  if (board[OFFSETX-1][OFFSETY-2]==1) score += 1;
  if (board[OFFSETX][OFFSETY-2]==1) score += 2;
  if (board[OFFSETX+1][OFFSETY-2]==1) score += 3;
  if (size[3]==2) {
    if (board[OFFSETX-1][OFFSETY-3]==1) score -= 1;
    if (board[OFFSETX][OFFSETY-3]==1) score += 2;
    if (board[OFFSETX+1][OFFSETY-3]==1) score -= 3;
  }
  else if (size[3]==3) {
    if (board[OFFSETX-1][OFFSETY-4]==1) score += 1;
    if (board[OFFSETX][OFFSETY-4]==1) score += 2;
    if (board[OFFSETX+1][OFFSETY-4]==1) score += 3;
  }
  else if (size[3]==4) {
    if (board[OFFSETX-1][OFFSETY-4]==1) score += 1;
    if (board[OFFSETX][OFFSETY-4]==1) score += 2;
    if (board[OFFSETX+1][OFFSETY-4]==1) score += 3;

    if (board[OFFSETX-1][OFFSETY-5]==1) score -= 1;
    if (board[OFFSETX][OFFSETY-5]==1) score += 2;
    if (board[OFFSETX+1][OFFSETY-5]==1) score -= 3;
  }

  //right values
  //Note that the starting hole IS NOT SCORED
  //we are assuming we've already lost this amount by clearing it
  if (board[OFFSETX+2][OFFSETY]==1) score += 5;
  if (startx!=3 && board[OFFSETX+3][OFFSETY]==1) score += 8;
  if (startx!=4 && board[OFFSETX+4][OFFSETY]==1) score += 13;

  return score;
}

int SpineRC4(int** board, int* size, int pegs_left, int startx, int starty)
{
  int i,j,istart;
  int score=0;

  //Final config must return right value or below code will compute zero!
  if (pegs_left==1 && board[startx+OFFSETX][starty+OFFSETY]==1) {
    return Fib(startx-1);
//    if (size[0]==2) return 2;
//    if (size[0]==3) return 3;
//    if (size[0]==4) return 5;
  }

  istart=-1-size[2];
  if (istart%2==0) istart++;

  //columns of 1's left to right
  for (i=istart;i<2+size[0];i+=2) {
    for (j=1;j>-2;j--) {
      if (board[i+OFFSETX][j+OFFSETY]>0) {
        if (i==startx && j==starty) continue;
        score += 1;
      }
    }
  }

  //-1's at end of left arm if size[2] odd:
  if (size[2]%2==1) {
    if (board[OFFSETX-1-size[2]][OFFSETY+1]==1) score += -1;
    if (board[OFFSETX-1-size[2]][OFFSETY-1]==1) score += -1;
  }

  //-1's at end of right arm if size[0] odd:
  if (size[0]%2==1) {
    if (board[OFFSETX+1+size[0]][OFFSETY+1]==1) score += -1;
    if (board[OFFSETX+1+size[0]][OFFSETY-1]==1) score += -1;
  }

  //Final counts along spine (y=0)
  if (board[OFFSETX+2][OFFSETY]==1) score += 1;
//  if (size[0]>2) {
    if (startx!=3 && board[OFFSETX+3][OFFSETY]==1) score += 1;
//  }
//  if (size[0]==4) {
    if (startx!=4 && board[OFFSETX+4][OFFSETY]==1) score += 3;
//  }

  //Top arm
  if (size[1]==1) { //Invalid resource count with -1's here
//    if (board[OFFSETX+1][OFFSETY+2]==1) score += -1;
//    if (board[OFFSETX-1][OFFSETY+2]==1) score += -1;
  }
  else if (size[1]>1) {
    if (board[OFFSETX+1][OFFSETY+3]==1) score += 1;
    if (board[OFFSETX-1][OFFSETY+3]==1) score += 1;
  }

  if (size[1]==3) {
    if (board[OFFSETX+1][OFFSETY+4]==1) score += -1;
    if (board[OFFSETX-1][OFFSETY+4]==1) score += -1;
  }
  else if (size[1]==4) {
    if (board[OFFSETX+1][OFFSETY+5]==1) score += 1;
    if (board[OFFSETX-1][OFFSETY+5]==1) score += 1;
  }

  //Bottom arm
  if (size[3]==1) { //Invalid resource count with -1's here
//    if (board[OFFSETX+1][OFFSETY-2]==1) score += -1;
//    if (board[OFFSETX-1][OFFSETY-2]==1) score += -1;
  }
  else if (size[3]>1) {
    if (board[OFFSETX+1][OFFSETY-3]==1) score += 1;
    if (board[OFFSETX-1][OFFSETY-3]==1) score += 1;
  }

  if (size[3]==3) {
    if (board[OFFSETX+1][OFFSETY-4]==1) score += -1;
    if (board[OFFSETX-1][OFFSETY-4]==1) score += -1;
  }
  else if (size[3]==4) {
    if (board[OFFSETX+1][OFFSETY-5]==1) score += 1;
    if (board[OFFSETX-1][OFFSETY-5]==1) score += 1;
  }

  return score;

}

/*  Returns this resource count applied to the English or French boards
  This resource count is even valid for diagonal moves!

        -1  0 -1
      0  1  1  1  0
  -1  1  0  1  0  1 -1
   0  1  1  0  1  1  0
  -1  1  0  1  0  1 -1
      0  1  1  1  0
        -1  0 -1
*/

int CrossRC(int** board, int* size)
{
  int i,j;
  int score=0;

  //Central part
  for (i=-2;i<3;i++) {
    for (j=-2;j<3;j++) {
      if (i==j || i==-j) continue; //Diagonals don't count
      if (board[i+OFFSETX][j+OFFSETY]==1) score++;
    }
  }

  //Corners
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][3+OFFSETY]==1) score--;
    if (board[i+OFFSETX][-3+OFFSETY]==1) score--;
    if (board[3+OFFSETX][i+OFFSETY]==1) score--;
    if (board[-3+OFFSETX][i+OFFSETY]==1) score--;
  }

  return score;
}

//Returns 1 if possible to clear right arm
//Returns 2 if possible to clear top arm
//Returns 4 if possible to clear left arm
//Returns 8 if possible to clear bottom arm
int CanClear(int** board, int* size)
{
  int rgt=0;
  int top=0;
  int lft=0;
  int bot=0;

  //Check for unlike holes at ends of arms (both sides)
  if (board[size[0]+OFFSETX][1+OFFSETY]+board[size[0]+1+OFFSETX][1+OFFSETY]==1) rgt=1;
  if (board[size[0]+OFFSETX][-1+OFFSETY]+board[size[0]+1+OFFSETX][-1+OFFSETY]==1) rgt=1;

  if (board[-size[2]+OFFSETX][1+OFFSETY]+board[-size[2]-1+OFFSETX][1+OFFSETY]==1) lft=1;
  if (board[-size[2]+OFFSETX][-1+OFFSETY]+board[-size[2]-1+OFFSETX][-1+OFFSETY]==1) lft=1;

  if (board[1+OFFSETX][size[1]+OFFSETY]+board[1+OFFSETX][size[1]+1+OFFSETY]==1) top=1;
  if (board[-1+OFFSETX][size[1]+OFFSETY]+board[-1+OFFSETX][size[1]+1+OFFSETY]==1) top=1;

  if (board[1+OFFSETX][-size[3]+OFFSETY]+board[1+OFFSETX][-size[3]-1+OFFSETY]==1) bot=1;
  if (board[-1+OFFSETX][-size[3]+OFFSETY]+board[-1+OFFSETX][-size[3]-1+OFFSETY]==1) bot=1;

  return 8*bot + 4*lft + 2*top + rgt;
}

//sub_from can be used to fill a board with it's complement
int FillTree(int at_jump, node** root, pattern* sub_from, int s)
{
  int i,total,treesize=0;
  char rname[50];
  FILE* fp;
  pattern pat;
  int test;

  node* curr;
  node* prev;
  node* ndnew;

  if (at_jump>0) {
    sprintf(rname,"data/jump%.2d_%.3d.bin",at_jump,s);
  }
  else {
    sprintf(rname,"data/keep%.2d.bin",-at_jump);
  }
  fp=fopen(rname,"rb");
  if (!fp) {
    printf("File not found: %s\n",rname);
    return 0;
  }

  *root=0;

  if (at_jump>0) {
    fread(&test,sizeof(int),1,fp);
    fread(&test,sizeof(int),1,fp);
    fread(&total,sizeof(int),1,fp);
  }
  else {
    total=1<<25;
  }
//  printf("File %s; Total was %d\n",rname,total);

  for (i=0;i<total;i++) {
    pat.Readf(fp);

    if (pat.d0==0) {
      fclose(fp);
      return treesize; //Flag to exit
    }

    if ((sub_from->d0)>0) {
      pat.SubtractFrom(sub_from);
    }
//    printf("%u ",pat);

    curr=*root;
    prev=0;

    if (!curr) {
      *root=new node(&pat);
      treesize=1;
      continue;
    }

    while (curr != prev) {
      prev=curr;
      test=curr->Compare(&pat);
      if (test==0) break;
      if (test==1 && curr->l) curr=curr->l;
      if (test==-1 && curr->r) curr=curr->r;
    }

    if (test==0) continue;

    ndnew=new node(&pat);
    if (!ndnew) return -1;
    if (test==1) curr->l=ndnew;
    else curr->r=ndnew;
    treesize++;

  }
//  printf("\n");

  fclose(fp);

  return treesize;
}

//Deletes tree, printing it out if fp is not NULL
//Simple version
int ClearTree(node** root, FILE* fp)
{
  node* curr;
  node* prev;
  int nout=0;
  pattern mypat;

  while (*root) {
    curr=*root;
    prev=0;

    while (curr->l || curr->r) {
      prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
      else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    if (fp && curr->FlagSet()==0) {
      curr->GetData(&mypat);
      mypat.Writef(fp);
      nout++;
    }

    if (prev) {
      if (prev->l==curr) prev->l=0;
      if (prev->r==curr) prev->r=0;
    }
    if (curr==*root) {
      delete(*root);
      *root=0;
    }
    else {
      delete(curr);
    }
  }

  return nout;
//  printf("%d number outputted\n",nout);
}

//Deletes tree, printing it out if fp is not NULL
//if comp is 1 it will complement all the positions when storing
//if store_code is 1 it adds another short of the board code
int ClearTreeExtra(int** board, int* size, node** root, FILE* fp, int comp, pattern* full, int store_code, int symmetry)
{
  node* curr;
  node* prev;
  int nout=0;
  pattern mypat;
  int board_code;

  while (*root) {
    curr=*root;
    prev=0;

    while (curr->l || curr->r) {
      prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
      else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    if (fp && curr->FlagSet()==1) { //Note change here!
      curr->GetData(&mypat);
      if (comp==1) {
        mypat.SubtractFrom(full); //Complement it
      }
      mypat.Writef(fp);
      nout++;

      if (store_code==1) {
        FillBoard(board,size,&mypat);
        board_code=GetCode(board,size,symmetry,&mypat);
        fwrite(&board_code,sizeof(int),1,fp);
      }
    }
//    else if (fp && curr->FlagSet()!=val) {
//      printf("Flag not set\n");
//    }

    if (prev) {
      if (prev->l==curr) prev->l=0;
      if (prev->r==curr) prev->r=0;
    }
    if (curr==*root) {
      delete(*root);
      *root=0;
    }
    else {
      delete(curr);
    }
  }

  return nout;
//  printf("%d number outputted\n",nout);
}

node::node(int* val)
{
  d0=val[0];
  d1=val[1];
  l=0;
  r=0;
  mlist=0;
}

node::node(pattern* pat)
{
  d0=pat->d0;
  d1=pat->d1;
  l=0;
  r=0;
  mlist=0;
}

node::~node()
{
}

//Return value of data without the flag
void node::GetData(pattern* pat)
{
  if (FlagSet()) {
    if (d0<0) pat->Set(-d0,d1);
    else if (d0==0 && d1<0) pat->Set(d0,-d1);
    else printf("GetData error?? %d %d\n",d0,d1);
  }
  else {
    pat->Set(d0,d1);
  }
}

//Flag is set if d0 is negative
//HOWEVER, it is possible that d0=0 in which
//case we must use d1 as the flag!
void node::SetFlag(int val)
{
  if (val==1) {
    if (d0>0) d0=-d0;
    else if (d0==0) d1=-d1;
    return;
  }
  else {
    if (d0<0) d0=-d0;
    else if (d0==0 && d1<0) d1=-d1;
    return;
  }
}

int node::FlagSet()
{
  if (d0<0 || d1<0) return 1;
  return 0;
}

// When flag==-1, simply gets a terminal node
// When flag==0 (or ==1), gets next node with flag not set (or set)
//If both branches are available, be sure to use random tie breaker
//or the binary tree may degenarate into a linked list, with great
//loss of speed and efficiency (sorted number input for example).
node* node::GetNext(node** prev, int flag)
{
  node* curr;
  curr=this;
  *prev=0;
  
  if (flag==-1) {
    while (curr->l || curr->r) {
      *prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
        else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    return curr;
  }

  int goon;
  int testl,testr;

  if (flag==1) {
    do {
      testl=(curr->l && curr->l->FlagSet());
      testr=(curr->r && curr->r->FlagSet());

      goon=1;
      if (!testl && !testr) goon=0;
      else if (testl && !testr) curr=curr->l;
      else if (!testl && testr) curr=curr->r;
      else {
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    } while (goon);

    return curr;
  }

  //flag==0

  do {
    testl=(curr->l && !(curr->l->FlagSet()));
    testr=(curr->r && !(curr->r->FlagSet()));

    goon=1;
    if (!testl && !testr) goon=0;
    else if (testl && !testr) curr=curr->l;
    else if (!testl && testr) curr=curr->r;
    else {
      if (rand()%2==0) curr=curr->l;
      else curr=curr->r;
    }
  } while (goon);

  return curr;
}

void node::DeleteNode(node* del, node* prev)
{
  if (!del) return;

  if (prev) {
    if (prev->l==del) prev->l=0;
    else if (prev->r==del) prev->r=0;
  }

  if (del!=this) delete(del);
  //Note: cannot delete root node here
}

//Returns 0 if pattern stored equals pat
//returns 1 if pattern stored is greater than pat
//returns -1 if pattern stored is less than pat
int node::Compare(pattern* pat)
{
  int d1a=ABS(d1);
  int d1b=ABS(pat->d1);
  int d0a=ABS(d0);
  int d0b=ABS(pat->d0);

  if (d1a>d1b) return 1;
  if (d1a<d1b) return -1;
  if (d0a>d0b) return 1;
  if (d0a<d0b) return -1;
  return 0; //Must be equal
}

void node::DeleteMoveLists()
{
  movelist* cur;
  movelist* prev;

  prev=NULL;
  cur=mlist;
  while (cur) {
    while (cur->next) {
      prev=cur;
      cur=cur->next;
    }

    if (cur) delete cur;

    if (prev) {
      prev->next=NULL;
    }
    else {
      mlist=NULL;
    }

    prev=NULL;
    cur=mlist;
  }
}

//Read a pattern from a binary file
//Normal return value is 2
int pattern::Readf(FILE* fp)
{
  int test=0;
  test =fread(&d0,sizeof(int),1,fp);
  test+=fread(&d1,sizeof(short),1,fp);
//  if (d0<0 || d1<0 || d1>32768) return -1;
  return test;
}

//Write a pattern from a binary file
//Normal return value is 1
int pattern::Writef(FILE* fp)
{
  fwrite(&d0,sizeof(int),1,fp);
  fwrite(&d1,sizeof(short),1,fp);
//  if (d0<0 || d1<0 || d1>32768) return -1;
  return 1;
}

void pattern::Set(int nd0, short nd1)
{
  d0=nd0;
  d1=nd1;
}

void pattern::Set(pattern* pat)
{
  d0=pat->d0;
  d1=pat->d1;
}

//Subtracts pattern from otherpat
//Will compute complement if otherpat is full
//Normal return value is 1
int pattern::SubtractFrom(pattern *otherpat)
{
  if((otherpat->d0)>=d0 && (otherpat->d1)>=d1) {
    Set((otherpat->d0)-d0,(otherpat->d1)-d1);
    return 1;
  }

  return -1;
}

//Counts the number of pegs in this pattern
//We just have to count the number of bits set
int pattern::GetPegs()
{
  int i,ctr=1,count=0;

  for (i=0;i<30;i++) {
    if (d0 & ctr) count++;
    if (i<15 && (d1 & ctr)) count++;
    ctr=ctr*2;
  }

  return count;
}

move::move(int* frx, int* fry, int* dir, int length)
{
  int i,pow2=1;

  x=frx[0];
  y=fry[0];
  len=length;

//  if (length>=8) printf("Coding %d moves\n",length);

  if (MOVETYPE>4 && length>10) {
    printf("Problem, move of length %d cannot be coded\n",length);
    len=0; //This will prevent this weird move from being added
    return;
  }
  if (MOVETYPE==4 && length>16) {
    printf("Problem, move of length %d cannot be coded\n",length);
    len=0; //This will prevent this weird move from being added
    return;
  }

  dircode=0;
#if MOVETYPE>4
//  dircode1=0;
#endif
  isfinal=0;
  for (i=0;i<length;i++) {
    if (MOVETYPE>4) {
      dircode += dir[i]*pow2;
      pow2=pow2*8;
      if (i==10) { //This will cause a crash, no room
        len=10;
        break;
      }
    }
    else {
      dircode += dir[i]*pow2;
      pow2=pow2*4;
    }
    if (pow2<0) printf("Error, jump is too long\n");
//    if (length>=8) printf("Pow2 %d dircode %d\n",pow2,dircode);
  }
//  printf("MV: %d %d %d %d\n",x,y,len,dircode);
//  scanf("%d",&i);
}

move::~move()
{
}

//If code==1 entire move is printed
//If code==0 only the directional part
//if fp==NULL it will used printf()
void move::PrintMoveRULD(FILE* fp, int code)
{
  int i,d;
  int pow2=1;

  if (code>0) {
    if (fp==NULL) {
      printf("(%2d,%2d)",x,y);
    }
    else {
      fprintf(fp,"(%2d,%2d)",x,y);
    }
  }

  for (i=0;i<len;i++) {
    d=0;
    if (dircode & pow2) d+=1;
    pow2=pow2*2;
    if (dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (dircode & pow2) d+=4;
      pow2=pow2*2;
    }

    if (fp==NULL) {
      if (d==0) printf("R");
      if (d==1) printf("U");
      if (d==2) printf("L");
      if (d==3) printf("D");
      if (d==4) printf("4");
      if (d==5) printf("5");
      if (d==6) printf("6");
      if (d==7) printf("7");
    }
    else {
      if (d==0) fprintf(fp,"R");
      if (d==1) fprintf(fp,"U");
      if (d==2) fprintf(fp,"L");
      if (d==3) fprintf(fp,"D");
      if (d==4) fprintf(fp,"4");
      if (d==5) fprintf(fp,"5");
      if (d==6) fprintf(fp,"6");
      if (d==7) fprintf(fp,"7");
    }

    if (pow2<0) printf("Error, jump is too long\n");
  }
}

void move::PrintMovea1d9(FILE* fp)
{
  int i,d,cx,cy;
  int pow2=1;

  int highesty=4; //Weiglebs
  int lowestx=-4;
#if defined(ENGLISHBOARD) || defined(FRENCHBOARD)
  highesty=3;
  lowestx=-3;
#endif
#if defined(SIXBYSIX)
  highesty=3;
  lowestx=-2;
#endif
#ifdef DRAUGHTSBOARD32
  highesty=4;
  lowestx=-3;
#endif
#if DIAMONDBOARD>1
  highesty=DIAMONDBOARD;
  lowestx=-DIAMONDBOARD;
#endif
#if TRIANGLEBOARD>3
  highesty=0;
  lowestx=0;
#endif
#if HEXBOARD>2
  highesty=HEXBOARD-1;
  lowestx=-highesty;
#endif


  char alphabet[26];
  sprintf(alphabet,"abcdefghijklmnopqrstuvwxyz");

  cx=x;
  cy=y;

  for (i=0;i<len;i++) {
    if (fp) {
      fprintf(fp,"%c",alphabet[cx-lowestx]);
      fprintf(fp,"%1d-",highesty+1-cy);
    }
    else {
      printf("%c",alphabet[cx-lowestx]);
      printf("%1d-",highesty+1-cy);
    }
    d=0;
    if (dircode & pow2) d+=1;
    pow2=pow2*2;
    if (dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (dircode & pow2) d+=4;
      pow2=pow2*2;
    }

    if (d==0) cx+=2;
    if (d==1) cy+=2;
    if (d==2) cx+=-2;
    if (d==3) cy+=-2;
    if (d==4) {cx+=-2;cy+=2;}
    if (d==5) {cx+=2;cy+=-2;}
    if (d==6) {cx+=2;cy+=2;}
    if (d==7) {cx+=-2;cy+=-2;}
  }
  if (fp) {
    fprintf(fp,"%c",alphabet[cx-lowestx]);
    fprintf(fp,"%1d",highesty+1-cy);
  }
  else {
    printf("%c",alphabet[cx-lowestx]);
    printf("%1d",highesty+1-cy);
  }
}

//Returns 1 if moves are the same
//Great care must be taken to detect loops, such moves are the same
//even if loops are exectued in the opposite direction
int move::IsSameAs(move *another)
{
#if MOVETYPE==4 //Normal
  const int shortest_loop=4;
#else
  const int shortest_loop=3;
#endif

  if (!another) printf("Huh?\n");
//  printf("%d %d %d %d\n",x,another->x,y,another->y);
//  printf("%d %d %d %d\n",len,another->len,dircode,another->dircode);
  //Easy stuff, if different starting location or length they are not equal
  if (x!=another->x) return 0;
  if (y!=another->y) return 0;
  if (len!=another->len) return 0;

  //Now if dircode are the same they are equal
  if (dircode==another->dircode) return 1;

  //Final easy case, if length is < shortest loop and dircodes aren't identical they aren't equal
  if (len<shortest_loop) return 0;

  //The remaining difficult case, check for loops
  int i,j,d,pow2=1;
  int x0,y0,xf,yf;
  int xm,ym,x1,y1;
  int visited[MAXBOARD][MAXBOARD];

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) visited[i][j]=0;
  }

  //See if these two moves have visited the same board locations
  pow2=1;
  x0=x;
  y0=y;
  visited[x0+OFFSETX][y0+OFFSETY]=1;
  for (i=0;i<len;i++) {
    d=0;
    if (dircode & pow2) d+=1;
    pow2=pow2*2;
    if (dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (dircode & pow2) d+=4;
      pow2=pow2*2;
    }

    GetEndpoint(x0,y0,d,&xm,&ym,&x1,&y1);
    visited[xm+OFFSETX][ym+OFFSETY]=1;
    x0=x1;
    y0=y1;
    visited[x0+OFFSETX][y0+OFFSETY]=1;
  }
  xf=x0; //Final location of the move
  yf=y0;

  pow2=1;
  x0=x;
  y0=y;

  if (visited[x0+OFFSETX][y0+OFFSETY]==1) visited[x0+OFFSETX][y0+OFFSETY]=3;
  if (visited[x0+OFFSETX][y0+OFFSETY]==0) visited[x0+OFFSETX][y0+OFFSETY]=2;

  for (i=0;i<len;i++) {
    d=0;
    if (another->dircode & pow2) d+=1;
    pow2=pow2*2;
    if (another->dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (another->dircode & pow2) d+=4;
      pow2=pow2*2;
    }


    GetEndpoint(x0,y0,d,&xm,&ym,&x1,&y1);
    if (visited[xm+OFFSETX][ym+OFFSETY]==1) visited[xm+OFFSETX][ym+OFFSETY]=3;
    if (visited[xm+OFFSETX][ym+OFFSETY]==0) visited[xm+OFFSETX][ym+OFFSETY]=2;
    x0=x1;
    y0=y1;
    if (visited[x0+OFFSETX][y0+OFFSETY]==1) visited[x0+OFFSETX][y0+OFFSETY]=3;
    if (visited[x0+OFFSETX][y0+OFFSETY]==0) visited[x0+OFFSETX][y0+OFFSETY]=2;
  }

  //Return false if the moves don't end at the same place
  if (x0!=xf || y0!=yf) return 0;

  //Now visited should have the values:
  //visited = 0 if this location not visited by either move
  //        = 1 if this location only visited (at least once) by this move
  //        = 2 if this location only visited (at least once) by another move
  //        = 3 if this location was visited (at least once) by both moves
  //Array must consist entirely of 0 and 3 to return 1

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) {
      if(visited[i][j]==1) return 0;
      if(visited[i][j]==2) return 0;
    }
  }

  //If we get to here, the moves must be equal!
  return 1;
}

void move::ExpandInto(int* frx, int* fry, int* dir)
{
  int i,d,pow2;

  frx[0]=x;
  fry[0]=y;

  pow2=1;
  for (i=0;i<len;i++) {
    d=0;
    if (dircode & pow2) d+=1;
    pow2=pow2*2;
    if (dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (dircode & pow2) d+=4;
      pow2=pow2*2;
    }

    frx[i+1]=frx[i];
    fry[i+1]=fry[i];

    if (d==0) frx[i+1]=frx[i]+2;
    if (d==1) fry[i+1]=fry[i]+2;
    if (d==2) frx[i+1]=frx[i]-2;
    if (d==3) fry[i+1]=fry[i]-2;
    if (d==4) {frx[i+1]=frx[i]-2; fry[i+1]=fry[i]+2;}
    if (d==5) {frx[i+1]=frx[i]+2; fry[i+1]=fry[i]-2;}
    if (d==6) {frx[i+1]=frx[i]+2; fry[i+1]=fry[i]+2;}
    if (d==7) {frx[i+1]=frx[i]-2; fry[i+1]=fry[i]-2;}

    dir[i]=d;
  }

  dir[len]=-1;
}

void move::MakeFinal()
{
  this->isfinal=1;
}

movelist::movelist()
{
  int i;
  for (i=0;i<MAXMOVES;i++) {
    moveid[i]=0;
    orig[i]=0;
  }

  len=0;
  next=NULL;
  partner=NULL;
}

movelist::movelist(movelist* start)
{
  int i;
  for (i=0;i<MAXMOVES;i++) {
    moveid[i]=0;
    orig[i]=0;
  }

  len=0;
  next=NULL;
  partner=NULL;

  if (!start) return;

  for (i=0;i<start->len;i++) {
    moveid[i]=start->moveid[i];
    orig[i]=start->orig[i];
  }
  len=start->len;
}

movelist::~movelist()
{
}

int movelist::AddMove(short addid)
{
  int i,j;

  //Add to the end of the original order
  orig[len]=addid;

  //Find insertion point i, assuming sorted increasing
  for (i=0;i<len;i++) {
//    if (addid==moveid[i]) return 0; //Move was already here?
    if (addid<=moveid[i]) break;
  }
  //Move rest of the list over
  for (j=len-1;j>=i;j--) {
    moveid[j+1]=moveid[j];
  }

  //Add the new moveid and make 1 longer
  moveid[i]=addid;
  len++;

//  printf("After:");
//  for (i=0;i<len;i++) printf(" %d",moveid[i]);
//  printf("\n");

  return 1;
}

int movelist::DeleteMove(short delid)
{
  int i,flag;

  if (!IncludesMove(delid)) return 0;

  flag=0;
  for (i=0;i<len;i++) {
    if (orig[i]==delid) flag=1;
    if (flag==1 && i+1<len) orig[i]=orig[i+1];
  }

  flag=0;
  for (i=0;i<len;i++) {
    if (moveid[i]==delid) flag=1;
    if (flag==1 && i+1<len) moveid[i]=moveid[i+1];
  }

  len--;

  return 1;
}

int movelist::IncludesMove(short mvid)
{
  int i;
  for (i=0;i<len;i++) {
    if (moveid[i]==mvid) return 1;
  }

  return 0;
}

int movelist::IsSameAs(movelist* another, short extramove)
{
  int i,j=0;
  int nomatch=0;

  //Must match identically if no extra move
  if (extramove<0) {
    if (len!=another->len) return 0;

    for (i=0;i<len;i++) {
      if (moveid[i]!=another->moveid[i]) return 0;
    }

    return 1;
  }

  //Must match with the extra move

  if (len!=another->len+1) return 0;
  for (i=0;i<len;i++) {
    if (moveid[i]!=another->moveid[j] &&
      moveid[i]!=extramove) return 0;
    if (moveid[i]==another->moveid[j]) j++;
  }

  return 1;

}

int movelist::IsBetterThan(movelist* another)
{
  //Better than if longest sweep is longer
  if (longest>another->longest) return 1;
  if (longest<another->longest) return 0;

  //At this point longest sweeps have equal length
  //Better than if second longest sweep is longer
  if (longest2>another->longest2) return 1;
  if (longest2<another->longest2) return 0;

  //At this point longest and second longest sweeps have equal length
  //Better than if final sweep is longer
  if (final>another->final) return 1;
  if (final<another->final) return 0;

  //At this point longest and final sweeps are equal in length
  //Look at differences in the final move
//  if (orig[len-1]>another->orig[len-1]) return 1;
//  if (orig[len-1]<another->orig[len-1]) return 0;

//  if (moveid[len-2]>another->moveid[len-2]) return 1;
//  if (moveid[len-2]<another->moveid[len-2]) return 0;

//  if (moveid[len-3]>another->moveid[len-3]) return 1;
//  if (moveid[len-3]<another->moveid[len-3]) return 0;

  //Longest sweeps and final sweeps are equal, return 0
  return 0;
}

void movelist::CopyFrom(movelist* another)
{
  int i;
  for (i=0;i<MAXMOVES;i++) {
    moveid[i]=0;
    orig[i]=0;
  }

  for (i=0;i<another->len;i++) {
    moveid[i]=another->moveid[i];
    orig[i]=another->orig[i];
  }
  len=another->len;
}

short movelist::GetLastMoveID()
{
  if (len<=0) return 0; //Should never happen fails
  return this->orig[this->len-1];
}

//Fibonacci series 1,1,2,3,5,8,13,21, etc for x=0,1,2,3,4,5,6,7
int Fib(int x)
{
  if (x<0) return 0;
  if (x==0 || x==1) return 1;
  return Fib(x-2) + Fib(x-1);
}

//mode=0 normal (forward)
//mode=1 reversed moves
//My movement codes:
//    6  1  4
//     \ | /
//    2<-.->0
//     / | \
//    5  3  7

//JC's movement codes:
//    4  0  7
//     \ | /
//    3<-.->1
//     / | \
//    5  2  6
int ConvertToJavascriptCode(int x, int y, int dir, int mode)
{
  int code=0;
#if MOVETYPE>4
  if (mode==0) {
    code=8*(40-y*9+x);
    if (dir==0) return code+1;
    if (dir==1) return code+0;
    if (dir==2) return code+3;
    if (dir==3) return code+2;
    if (dir==4) return code+7;
    if (dir==5) return code+5;
    if (dir==6) return code+4;
    if (dir==7) return code+6;
  }
  if (mode==1) {
    int mx,my,fx,fy;
    GetEndpoint(x,y,dir,&mx,&my,&fx,&fy);

    code=8*(40-fy*9+fx);
    if (dir==0) return code+3;
    if (dir==1) return code+2;
    if (dir==2) return code+1;
    if (dir==3) return code+0;
    if (dir==4) return code+5;
    if (dir==5) return code+7;
    if (dir==6) return code+6;
    if (dir==7) return code+4;
  }
#else
  if (mode==0) {
    code=4*(40-y*9+x);
    if (dir==0) return code+1;
    if (dir==1) return code+0;
    if (dir==2) return code+3;
    if (dir==3) return code+2;
  }
  if (mode==1) {
    int mx,my,fx,fy;
    GetEndpoint(x,y,dir,&mx,&my,&fx,&fy);

    code=4*(40-fy*9+fx);
    if (dir==0) return code+3;
    if (dir==1) return code+2;
    if (dir==2) return code+1;
    if (dir==3) return code+0;
  }
#endif

  //Should not get here
  printf("ConvertToJavascriptCode error ... mode=%d; dir=%d; code=%d\n",mode,dir,code);
  return code;
}

void fPrintSolution(FILE* fp, int* jcode, int l)
{
  int i,x,y,d,xycode;
  int mult;

#ifdef DIAGOK
  mult=8;
#else
  mult=4;
#endif

  for (i=0;i<l;i++) {
    xycode=jcode[i]/mult;

    if (xycode<45) y=(44-xycode)/9;
    else y=-(int)((xycode-36)/9);

    x=9*y+xycode-40;
    d=jcode[i]-mult*xycode;

    if (x<5 && x>-5 && y<5 && y>-5 && d<mult) fprintf(fp,"(%2d,%2d)",x,y);
    else fprintf(fp,"?(%2d,%2d)",x,y);

    if (d==0) fprintf(fp,"U");
    if (d==1) fprintf(fp,"R");
    if (d==2) fprintf(fp,"D");
    if (d==3) fprintf(fp,"L");

    if (d==4) fprintf(fp,"UL");
    if (d==5) fprintf(fp,"DL");
    if (d==6) fprintf(fp,"DR");
    if (d==7) fprintf(fp,"UR");

    if (i+1<l) fprintf(fp,", ");
    if (i%8==7) fprintf(fp,"\n");
  }
  fprintf(fp,"\n");
  return;
}

float Choose(int a, int b)
{
  if (a<b || a<0 || b<0) return 0.;
  if (a==b) return 1.;
  if (b==1) return (float)a;
  if (b==0) return 1.;

  int i,j;
  float x=1.;

  if (a-b>b) b=a-b; //Make sure b is larger than a/2

  j=b-1;
  for (i=a;i>b;i--) {
    x=x*(float)i;
    if (j>1) x=x/(float)j;
    j--;
  }

  return x;
}

//Sequence of n primes (NOT INCLUDING 2)
void GeneratePrimes(int n,int *prime)
{
  int i,atn=3,total=0,isprime;

  while (total<n) {
    isprime=1;

    if (atn%2==0) isprime=0;
    for (i=0;i<total;i++) {
      if (atn%prime[i]==0) isprime=0;
      if (prime[i]*prime[i]>atn) break; //No need to go on
    }

    if (isprime) {
      prime[total]=atn;
      total++;
    }

    atn++;
  }
}

void GetSymmetryName(int n, char* name)
{
  switch (n) {
  case 0: 
    sprintf(name,"None");
    break;
  case 1: 
    sprintf(name,"Lateral (X-axis)");
    break;
  case 2: 
    sprintf(name,"Diagonal");
    break;
  case 3: 
    sprintf(name,"Rectangular");
    break;
  case 4: 
    sprintf(name,"Square");
    break;
  case 5: 
    sprintf(name,"Hexagonal");
    break;
  default:
    sprintf(name,"Unknown");
    break;
  }

  return;
}

//Use d<0 for backwards, d>0 for forwards (just sets file name)
// abs(d)>1 indicates to start with this file
int RecoverSplits(int n, char* dir, int* split, int d)
{
  int i,istart,test;
  char fname[70];
  FILE* fp1;

  split[0]=1; //Always
  istart=d;
  if (d<0) istart=-d;
  for (i=istart;i<=n;i++) {
    if (d<0) {
      sprintf(fname,"%s/bjump%.2d_%.3d.bin",dir,i,0);
    }
    else {
      sprintf(fname,"%s/jump%.2d_%.3d.bin",dir,i,0);
    }
    fp1=fopen(fname,"rb");
    if (fp1) {
      fread(&test,sizeof(int),1,fp1);
      fread(&split[i],sizeof(int),1,fp1);
      fclose(fp1);
    }
    else { //File doesn't exist
      if (istart!=n) printf("RecoverSplits error, file %s is corrupted or doesn't exist?\n",fname);
      return -1;
    }
  }

  return n;
}

//Returns -1 if termination requested, 1 otherwise
int CheckForPause(char* dir)
{
  int test;
  char fname[70];
  FILE* fp1;

  sprintf(fname,"%s/continue.txt",dir);
  fp1=fopen(fname,"r");
  if (!fp1) {
    printf("Solver paused (-1=exit, 0 or 1=continue)\n");
    scanf("%d",&test);
    if (test==-1) return -1;
  }
  else fclose(fp1);

  return 1;
}


==> anc/old_pegs/Analyzer2/Analyzer2.h <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#define MAXMOVES 40

//Data structure for encoding any board position
class pattern
{
public:
  int d0; //holes 1-30 (no flag in pattern)
  short d1; //holes 31-45
public:
  int Readf(FILE* fp);
  int Writef(FILE* fp);
  void Set(int nd0, short nd1);
  void Set(pattern* pat);
  int SubtractFrom(pattern* otherpat);
  int GetPegs();
};

//Encodes a single move in an economical fashion for storage/comparison
//Note: cannot handle diagonal jumps (not enough space in 2 bits)
class move
{
public:
  short x,y; //Starting coordinates for move
  short len; //Number of jumps (>=1)
  short isfinal; //1 if this can be a final move
  int dircode; //Coded single int of as many as 16 directionals
#if MOVETYPE>4
  int dircode1;
#endif

  int IsSameAs(move* another);
  void PrintMoveRULD(FILE* fp, int code);
  void PrintMovea1d9(FILE* fp);
  void ExpandInto(int* frx, int* fry, int* dir);
  void MakeFinal();

  move(int* frx, int* fry, int* dir, int length);
  ~move();
};

//Just an array of moveid's in a linked list
//Note that id's are always sorted in increasing order
class movelist
{
public:
  short moveid[MAXMOVES];
  short orig[MAXMOVES];
  short len;
  short longest,longest2,final,id;
  movelist* next;
  movelist* partner; //Symmetry partner

  int IsSameAs(movelist* another, short extramove);
  int IsBetterThan(movelist* another); //Defines sorting
  int AddMove(short addid);
  int DeleteMove(short delid);
  void CopyFrom(movelist* another);
  short GetLastMoveID();
  int IncludesMove(short mvid);

  movelist();
  movelist(movelist* start);
  ~movelist();
};

//Main binary tree data structure
//This thing needs to take up as little memory as possible!
class node
{
public:
//  pattern data; //Cleaner, but takes more memory!
  int d0; //holes 1-30 (plus flag which is the sign)
  short d1; //holes 31-45
  
  int code; //FOR THIS VERSION, special code
  int nways; //Special code counting the number of ways to traverse
  // the tree to this node

  movelist* mlist; //List of moves, for counting number of solutions

  node* l;
  node* r;

  node* GetNext(node** prev, int flag);
  void SetFlag(int val);
  int FlagSet();
  void GetData(pattern* pat);
  void DeleteNode(node* del, node* prev);
  int Compare(pattern* pat);
  void DeleteMoveLists();

  node(int* val);
  node(pattern* pat);
  ~node();
};

int InitBoard(int** board, int* size, int startx, int starty, int val);
int ComplementBoard(int** board, int* size);
void PrintBoard(int** board, int* size);
void fPrintBoard(FILE* fp,int** board, int* size);
void fPrintBoardString(FILE* fp,int** board, int* size);
void fPrintBoards(FILE* fp,int** board, int* size, pattern** pats, int n, pattern** sympat, int symmetry, int scount);
int ExecuteMove(int** board, int frx, int fry, int dir, int forward);
void ExecuteMoveR(int** board, int frx, int fry, int dir, int forward);
void GetNextMove(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy);
void GetNextMoveR(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy);
void GetEndpoint(int sx, int sy, int d,int* mx, int* my, int* fx, int* fy);
void GetPattern(int** board, int* size, pattern* pat);
int GetCode(int** board, int* size, int symmetry, pattern* pat);
int DetermineSymmetryType(int* size, int lx, int ly, int *sc);
int SymmetryReduce(int** board, int* size, node** root, char* fname, pattern** sympat, int symmetry, int scount);
void GetSymmetryBoards(int** board, int* size, pattern** sympat, int symmetry);
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount);
int CountSymmetryPatterns(pattern** sympat, int symmetry, int scount);
int GetSmallestSymmetryPattern(pattern* pat, int test);
int ReflectBoard(int** board, int* size, int code);
int RotateBoard(int** board, int* size, int code);
int TransformBoard(int** board, int* size, int reflectcode, int rotatecode);
int TransformBoardReverse(int** board, int* size, int reflectcode, int rotatecode);
void GetTransformName(int reflectcode, int rotatecode, char* name);
int FillBoard(int** board, int* size, pattern* pat);
int CheckPattern(int** board, int* size, node** root, int doit);
int CheckBoard(int** board, int* size, int pegs_left);
int StorePattern(pattern* pat, node** root, int doit, int flagit);
node* GetNode(pattern* pat, node** root);
int BoardOK(int** board, int* size, int fx, int fy);
int GetCorners(int** board, int* size);
int GetClass(int** board, int* size);
int WeiglebOK(int** board, int* size);
int ContinentalOK(int** board, int* size);
int WeiglebRC1(int** board, int* size);
int WeiglebRC2(int** board, int* size);
int WeiglebCount(int** board, int* size);
int GetPegs(int** board, int* size);
int GetEdgePegs(int** board, int* size);
int GetCenterPegs(int** board, int* size);
int IsRotationallySymmetric(int** board, int* size);
int ResourceCount(int** board, int* size, int ct, int pegs_left, int startx, int starty);
int SpineRC0(int** board, int* size, int pegs_left, int startx, int starty);
int SpineRC1(int** board, int* size, int pegs_left, int startx, int starty);
int SpineRC2(int** board, int* size, int pegs_left, int startx, int starty);
int SpineRC3(int** board, int* size, int pegs_left, int startx, int starty);
int SpineRC4(int** board, int* size, int pegs_left, int startx, int starty);
int CrossRC(int** board, int* size);
int Fib(int x);
int CanClear(int** board, int* size);
int FillTree(int at_jump, node** root, pattern* sub_from, int s);
int ClearTree(node** root, FILE* fp);
int ClearTreeExtra(int** board, int* size, node** root, FILE* fp, int comp, pattern* full, int store_code, int symmetry);
int NumberOfPegs(int** board, int* size, int* mx, int* my);
int ConvertToJavascriptCode(int x, int y, int dir, int mode);
void fPrintSolution(FILE* fp, int* jcode, int l);
float Choose(int a, int b);
void GeneratePrimes(int n, int *prime);
void GetSymmetryName(int n, char* name);
int RecoverSplits(int n, char* dir, int* split, int d);
int CheckForPause(char* dir);


==> anc/old_pegs/Analyzer2/generateTriangle4.sh <==
#!/bin/bash

CHECKER_DIR=../Checker1700
HOME_DIR=../Analyzer2
CHECKER=Checker1700.cpp
ANALYZER=Analyzer2.cpp
GCC=g++
SIZE=10 # Board size
MOVES=$((${SIZE}-2))

# Remove all the output files, if present
rm data/Type1.txt
rm data/AllfinishType1.txt

# Compile CHECKER
cd ${CHECKER_DIR}
${GCC} ${CHECKER}

# Run boards of type 1 ----------------------------------------
#--------Begin here document-----------#
./a.exe <<myinput
0 -1
0 -1
50
50
myinput
#----------End here document-----------#

# Extract boards of type 1:
cd ${HOME_DIR}

# Here we assume that USESYMMETRY1 is TURNED ON in ANALYZER
sed -e "s/#define USESYMMETRY1/#define NOTUSESYMMETRY1/" ${ANALYZER} > tmp.cpp

${GCC} tmp.cpp

# Generate Type1.txt with USESYMMETRY1 off (this file will be empty as no complement problem is solvable)
#--------Begin here document-----------#
./a.exe <<myinput
0 -1
0 -1
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

# Rest of runs USESYMMETRY1 is TURNED ON
${GCC} ${ANALYZER}

# Generate AllfinishType1.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
0 -1
-1 -1
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

echo "Finished creating files of type 1!"


==> anc/old_pegs/Analyzer2/generateTriangle5.sh <==
#!/bin/bash

CHECKER_DIR=../Checker1700
HOME_DIR=../Analyzer2
CHECKER=Checker1700.cpp
ANALYZER=Analyzer2.cpp
GCC=g++
SIZE=15 # Board size
MOVES=$((${SIZE}-2))

# Remove all the output files, if present
rm data/Type1.txt
rm data/Type2.txt
rm data/Type3.txt
rm data/Type4.txt
rm data/AllfinishType1.txt
rm data/AllfinishType2.txt
rm data/AllfinishType3.txt
rm data/AllfinishType4.txt

# Compile CHECKER
cd ${CHECKER_DIR}
${GCC} ${CHECKER}

# Run boards of type 1 ----------------------------------------
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
0 -3
50
50
myinput
#----------End here document-----------#

# Extract boards of type 1:
cd ${HOME_DIR}

# Here we assume that USESYMMETRY1 is TURNED ON in ANALYZER
sed -e "s/#define USESYMMETRY1/#define NOTUSESYMMETRY1/" ${ANALYZER} > tmp.cpp

${GCC} tmp.cpp

# Generate Type1.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
0 -3
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

# Rest of runs USESYMMETRY1 is TURNED ON
${GCC} ${ANALYZER}

# Generate AllfinishType1.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
-1 -1
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

#exit # for testing

# Run boards of type 2 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
0 0
0 0
50
50
myinput
#----------End here document-----------#

# Extract boards of type 2:
# Generate Type2.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
0 0
0 0
${MOVES}
${MOVES}
2
myinput
#----------End here document-----------#

# Generate AllfinishType2.txt
#--------Begin here document-----------#
./a.exe <<myinput
0 0
-1 -1
${MOVES}
${MOVES}
2
myinput
#----------End here document-----------#

# exit # for testing

# Run boards of type 3 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
2 -4
50
50
myinput
#----------End here document-----------#

# Extract boards of type 3:
# Generate Type3.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
2 -4
${MOVES}
${MOVES}
3
myinput
#----------End here document-----------#

# Generate AllfinishType3.txt
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
-1 -1
${MOVES}
${MOVES}
3
myinput
#----------End here document-----------#

# Run boards of type 4 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
1 -2
50
50
myinput
#----------End here document-----------#

# Extract boards of type 4:
# Generate Type4.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
1 -2
${MOVES}
${MOVES}
4
myinput
#----------End here document-----------#

# Generate AllfinishType4.txt
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
-1 -1
${MOVES}
${MOVES}
4
myinput
#----------End here document-----------#

echo "Finished creating files of type 1 to 4!"


==> anc/old_pegs/Analyzer2/generateTriangle6.sh <==
#!/bin/bash

CHECKER_DIR=../Checker1700
HOME_DIR=../Analyzer2
CHECKER=Checker1700.cpp
ANALYZER=Analyzer2.cpp
GCC=g++
SIZE=21 # Board size
MOVES=$((${SIZE}-2))

# Remove all the output files, if present
rm data/Type1.txt
rm data/Type2.txt
rm data/Type3.txt
rm data/Type4.txt
rm data/Type5.txt
rm data/AllfinishType1.txt
rm data/AllfinishType2.txt
rm data/AllfinishType3.txt
rm data/AllfinishType4.txt
rm data/AllfinishType5.txt

# Compile CHECKER
cd ${CHECKER_DIR}
${GCC} ${CHECKER}

# Run boards of type 1 ----------------------------------------
#--------Begin here document-----------#
./a.exe <<myinput
1 -5
1 -5
50
50
myinput
#----------End here document-----------#

# Extract boards of type 1:
cd ${HOME_DIR}

# Here we assume that USESYMMETRY1 is TURNED ON in ANALYZER
sed -e "s/#define USESYMMETRY1/#define NOTUSESYMMETRY1/" ${ANALYZER} > tmp.cpp

${GCC} tmp.cpp

# Generate Type1.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
1 -5
1 -5
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

# Rest of runs USESYMMETRY1 is TURNED ON
${GCC} ${ANALYZER}

# Generate AllfinishType1.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
1 -5
-1 -1
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

# exit # early exit (for testing)

# Compile CHECKER
cd ${CHECKER_DIR}
${GCC} ${CHECKER}

# Run boards of type 2 ----------------------------------------
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
0 -3
50
50
myinput
#----------End here document-----------#

# Extract boards of type 2:
cd ${HOME_DIR}

# Here we assume that USESYMMETRY1 is TURNED ON in ANALYZER
sed -e "s/#define USESYMMETRY1/#define NOTUSESYMMETRY1/" ${ANALYZER} > tmp.cpp

${GCC} tmp.cpp

# Generate Type2.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
0 -3
${MOVES}
${MOVES}
2
myinput
#----------End here document-----------#

# Rest of runs USESYMMETRY1 is TURNED ON
${GCC} ${ANALYZER}

# Generate AllfinishType2.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
-1 -1
${MOVES}
${MOVES}
2
myinput
#----------End here document-----------#

# Run boards of type 3 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
0 0
0 0
50
50
myinput
#----------End here document-----------#

# Extract boards of type 3:
# Generate Type3.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
0 0
0 0
${MOVES}
${MOVES}
3
myinput
#----------End here document-----------#

# Generate AllfinishType3.txt
#--------Begin here document-----------#
./a.exe <<myinput
0 0
-1 -1
${MOVES}
${MOVES}
3
myinput
#----------End here document-----------#

# Run boards of type 4 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
1 -2
50
50
myinput
#----------End here document-----------#

# Extract boards of type 4:
# Generate Type4.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
1 -2
${MOVES}
${MOVES}
4
myinput
#----------End here document-----------#

# Generate AllfinishType4.txt
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
-1 -1
${MOVES}
${MOVES}
4
myinput
#----------End here document-----------#

# Run boards of type 5 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
2 -4
50
50
myinput
#----------End here document-----------#

# Extract boards of type 5:
# Generate Type5.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
2 -4
${MOVES}
${MOVES}
5
myinput
#----------End here document-----------#

# Generate AllfinishType5.txt
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
-1 -1
${MOVES}
${MOVES}
5
myinput
#----------End here document-----------#

echo "Finished creating files of type 1 to 5!"


==> anc/old_pegs/Analyzer2/generateTruncTriangle5.sh <==
#!/bin/bash

CHECKER_DIR=../Checker1700
HOME_DIR=../Analyzer2
CHECKER=Checker1700.cpp
ANALYZER=Analyzer2.cpp
GCC=g++
SIZE=12 # Board size
MOVES=$((${SIZE}-2))

# Remove all the output files, if present
rm data/Type1.txt
rm data/Type2.txt
rm data/Type3.txt
rm data/AllfinishType1.txt
rm data/AllfinishType2.txt
rm data/AllfinishType3.txt

# Compile CHECKER
cd ${CHECKER_DIR}
${GCC} ${CHECKER}

# Run boards of type 1 ----------------------------------------
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
0 -3
50
50
myinput
#----------End here document-----------#

# Extract boards of type 1:
cd ${HOME_DIR}

# Here we assume that USESYMMETRY1 is TURNED ON in ANALYZER
sed -e "s/#define USESYMMETRY1/#define NOTUSESYMMETRY1/" ${ANALYZER} > tmp.cpp

${GCC} tmp.cpp

# Generate Type1.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
0 -3
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

# Rest of runs USESYMMETRY1 is TURNED ON
${GCC} ${ANALYZER}

# Generate AllfinishType1.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
-1 -1
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

# exit # for testing

# Run boards of type 2 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
2 -4
50
50
myinput
#----------End here document-----------#

# Extract boards of type 2:
# Generate Type2.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
2 -4
${MOVES}
${MOVES}
2
myinput
#----------End here document-----------#

# Generate AllfinishType2.txt
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
-1 -1
${MOVES}
${MOVES}
2
myinput
#----------End here document-----------#

# Run boards of type 3 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
1 -2
50
50
myinput
#----------End here document-----------#

# Extract boards of type 3:
# Generate Type3.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
1 -2
${MOVES}
${MOVES}
3
myinput
#----------End here document-----------#

# Generate AllfinishType3.txt
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
-1 -1
${MOVES}
${MOVES}
3
myinput
#----------End here document-----------#

echo "Finished creating files of type 1 to 3!"


==> anc/old_pegs/Analyzer2/generateTruncTriangle6.sh <==
#!/bin/bash

CHECKER_DIR=../Checker1700
HOME_DIR=../Analyzer2
CHECKER=Checker1700.cpp
ANALYZER=Analyzer2.cpp
GCC=g++
SIZE=18 # Board size
MOVES=$((${SIZE}-2))

# Remove all the output files, if present
rm data/Type1.txt
rm data/Type2.txt
rm data/Type3.txt
rm data/Type4.txt
rm data/AllfinishType1.txt
rm data/AllfinishType2.txt
rm data/AllfinishType3.txt
rm data/AllfinishType4.txt

# Compile CHECKER
cd ${CHECKER_DIR}
${GCC} ${CHECKER}

# Run boards of type 1 ----------------------------------------
#--------Begin here document-----------#
./a.exe <<myinput
1 -5
1 -5
50
50
myinput
#----------End here document-----------#

# Extract boards of type 1:
cd ${HOME_DIR}

# Here we assume that USESYMMETRY1 is TURNED ON in ANALYZER
sed -e "s/#define USESYMMETRY1/#define NOTUSESYMMETRY1/" ${ANALYZER} > tmp.cpp

${GCC} tmp.cpp

# Generate Type1.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
1 -5
1 -5
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

# Rest of runs USESYMMETRY1 is TURNED ON
${GCC} ${ANALYZER}

# Generate AllfinishType1.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
1 -5
-1 -1
${MOVES}
${MOVES}
1
myinput
#----------End here document-----------#

# exit # early exit

# Compile CHECKER
cd ${CHECKER_DIR}
${GCC} ${CHECKER}

# Run boards of type 2 ----------------------------------------
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
0 -3
50
50
myinput
#----------End here document-----------#

# Extract boards of type 2:
cd ${HOME_DIR}

# Here we assume that USESYMMETRY1 is TURNED ON in ANALYZER
sed -e "s/#define USESYMMETRY1/#define NOTUSESYMMETRY1/" ${ANALYZER} > tmp.cpp

${GCC} tmp.cpp

# Generate Type2.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
0 -3
${MOVES}
${MOVES}
2
myinput
#----------End here document-----------#

# Rest of runs USESYMMETRY1 is TURNED ON
${GCC} ${ANALYZER}

# Generate AllfinishType2.txt with USESYMMETRY1 off
#--------Begin here document-----------#
./a.exe <<myinput
0 -3
-1 -1
${MOVES}
${MOVES}
2
myinput
#----------End here document-----------#

# Run boards of type 3 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
1 -2
50
50
myinput
#----------End here document-----------#

# Extract boards of type 3:
# Generate Type2.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
1 -2
${MOVES}
${MOVES}
3
myinput
#----------End here document-----------#

# Generate AllfinishType3.txt
#--------Begin here document-----------#
./a.exe <<myinput
1 -2
-1 -1
${MOVES}
${MOVES}
3
myinput
#----------End here document-----------#

# Run boards of type 4 ----------------------------------------
cd ${CHECKER_DIR}
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
2 -4
50
50
myinput
#----------End here document-----------#

# Extract boards of type 4:
# Generate Type4.txt
cd ${HOME_DIR}
${GCC} ${ANALYZER}
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
2 -4
${MOVES}
${MOVES}
4
myinput
#----------End here document-----------#

# Generate AllfinishType4.txt
#--------Begin here document-----------#
./a.exe <<myinput
2 -4
-1 -1
${MOVES}
${MOVES}
4
myinput
#----------End here document-----------#

echo "Finished creating files of type 1 to 4!"


==> anc/old_pegs/Analyzer2_Large/Analyzer2_Large.cpp <==
#include "Analyzer2_Large.h"
#include <time.h>

#define ABS(x) (((x)<0)?-(x):(x))

#define MAXBOARD 15
//#define MAXMOVES 60 //This is defined in Solution Analyzer2.h
#define MASIZE 180 // Not sure what this is, original value
#define MAXBITS 30 // Should be set to 30 or 31
//Normally, set OFFSETX=OFFSETY=7 or so
//For triangular boards, set OFFSETX=1 and OFFSETY=MAXBOARD-2
#define OFFSETX 7
#define OFFSETY 7
#define BOARDSPERROW 7 //Controls printing, normally 7
//#define BOARDSPERROW 10000 //When storing patterns (temp lies at the beginning)
//#define MAXPATTERNS 50000 //Maximum patterns per jump in Moves file
#define MAXPATTERNS 300000 //Maximum patterns per jump in Moves file

//Compiler options
//#define DEBUG //Turn this off to speed up
//Use MOVETYPE 4 for normal solitaire
//Use MOVETYPE 6 for triangular solitaire (one diagonal only)
//Use MOVETYPE 8 for solitaire with full diagonal moves
#define MOVETYPE 4

//#define CHECKSWEEPS //Check for longest sweep (must already been run without this)
#define MOVEDEPTH 1 //For when USESYMMETRY and CHECKSWEEPS are turned on
//#define DIFFERENTSOLUTIONS //Will list only one of each sweep and final length

//#define USESYMMETRY
//#define USESYMMETRY1 // What does this do?
//#define COMPSYMMETRYPARTNERS  //Compute symmetry partners (X-axis symmetry only)
//Symmetry should only be used if BOTH forward and backward runs have symmetry

//#define WEIGLEBSBOARD
//#define ENGLISHBOARD
//#define FRENCHBOARD
//#define SPECIAL_FRENCH_REPLACE // A special flag that addinga peg in the center is allowed
//#define SIXBYSIX //36 holes
//#define EIGHTBYSIX //48 holes
#define EIGHTBYEIGHT //64 holes
//#define TENBYEIGHT //80 holes
//#define TENBYTEN //100 holes
//#define DRAUGHTSBOARD32 //32 hole odd-even baord
//#define HUBERSBOARD // 37 holes, central game solvable, square symmetry
//#define HERMARYSBOARD // 39 holes, central game solvable, rectangular symmetry

//Obsolete (superceded by DIAMONDBOARD)
//#define CONTINENTALBOARD //41 holes

//For a diamond shaped board, set DIAMONDBOARD to 2, 3, or 4
//Diamond2: 13 hole board (null class, "Hoppers" board)
//Diamond3: 25 hole board (null class)
//Diamond4: 41 hole board (not null class)
#define DIAMONDBOARD 0

//For a triangular board, set TRIANGLEBOARD to a number between 4 and 8 (inclusive)
//and set MOVETYPE to 6.  For any other board, set TRIANGLEBOARD to 0 and
//(normally) MOVETYPE to 4.
//Triangle of side 4: 10 hole board (not null class)
//Triangle of side 5: 15 hole board (null class)
//Triangle of side 6: 21 hole board (null class)
//Triangle of side 7: 28 hole board (not null class)
//Triangle of side 8: 36 hole board (null class)
#define TRIANGLEBOARD 0
// A special flag for triangular boards
//#define TRIANG_SPECIAL

//For a hexagonal board, set HEXBOARD to a number between 3 and 4 (inclusive)
//and set MOVETYPE to 6.  For any other board, set HEXBOARD to 0 and
//(normally) MOVETYPE to 4.
//Hexagonal board of side 3: 19 hole board (not null class)
//Hexagonal board of side 4: 37 hole board (not null class)
#define HEXBOARD 0

//REFLECTCODE Values:
// -1 None (board is unchanged)
//  0 X-Axis
//  1 Y-Axis
//  2 The line X=Y (diagonal)
//ROTATECODE Values:
//  0       None (board is unchanged)
//  1 to  3 Counterclockwise (CCW) by 90,180,270
// -1 to -3 Clockwise (CW) by 90, 180, 270

//First code should transform file start to desired start
//i.e. (1,4) to (4,1) should use 2 0 to transform
//(1,4) start to (4,1) forward files start
#define REFLECTCODE0 -1 //-1 is OFF
#define ROTATECODE0   0 //0 is OFF

//Second code not used (yet)
//This code assumes REFLECTCODE0 & ROTATECODE0 have ALREADY been applied
#define REFLECTCODE1 -1 //-1 is OFF
#define ROTATECODE1   0 //0 is OFF
//For (-1,1) to (2,1) use 2 & 2 above


/* *************************************************
   Searches general cross boards for minimal length solutions.

   Handles large boards, and splits the problem up when it
   doesn't fit in memory.

   This version looks backward first, and then looks for
   a solution by searching forward and the looking in the
   last (largest) set of backward boards.

   Output File Format (12 bytes):
   Header:
   (int) problem ID
   (int) split size (number of subfiles)
   (int) number of records

   each record (6 or 10 bytes):
   (int) pattern->d0
   (short) pattern->d1
   IF symmetry is used
   (int) symmetry remainder code
   *************************************************/

main()
{
  int i,j,k,at_jump,total_pegs,cl;
  int s1=0,goon=0;
  int startx,starty,mx,my,fx,fy,fix,fiy;
  int boards,newboards=0,totboards,gtotboards=0,oom,test;
  int min_pegs=0,max_pegs=0,pegs=0,dump_boards=1,old_pegs=0;
  int pid=0,s1start=0;  
  //if dump_boards is set to 1, possible boards are not recalculated every
  //split jump but dumped to a file.  This is faster but the tmp files can get large.
  //Set DUMPMAX to limit the number of tmp files (dump_max need not be prime).
  int nprpat=0,bmoves=0,fmoves=0,solution_length=0,p0,p1,p2;
  int symf,symb,scf,scb,errs=0;
#ifdef USESYMMETRY
  int board_code=0,full_code; //For when symmetry is used
#endif
#ifdef TRIANG_SPECIAL
  int out_code[MAXPATTERNS];
  int out_codes=0;
  #ifndef USESYMMETRY
    int full_code[MAXPATTERNS];
  #endif
#endif
#ifdef CHECKSWEEPS
  int longest_sweep=0,longest_final_sweep=0;
  int shortest_longest_sweep=99,over99=0,test2;
  int found,index_fr,index_to,last_jump,mid,noseqs,nosols,ct,sct,npr,final_moves=0;
  short can_reach[MAXPATTERNS];
  short OKMove[MAXMOVES];
  node* pnd;
  node* nd;
  node* final_nd=NULL; //Should be one peg
  FILE* fp3; //Other text file
  FILE* fp4; //Other text file
  FILE* fp5; //Other text file
#else
  int p3;
  int d[MAXCODES];
  char line[100];
#endif
#if defined (SIXBYSIX) && defined(CHECKSWEEPS)
  int ncs=0;
#endif
  int size[5];
  int** board;
  int* mvx;
  int* mvy;
  int* mvd;

  int split[MAXMOVES];
  int bsplit[MAXMOVES];

  pattern* full_board;
  pattern* pat;
  pattern* pat1;
  pattern* pat_final;

  pattern** prpat;
  pattern** sympat;

#ifdef CHECKSWEEPS
  move* amove;
  #ifdef COMPSYMMETRYPARTNERS
  move* smove;
  #endif
  move** movearray;
  int nmoves=0;
  movelist* newlist;
  movelist* curlist;
  movelist* prevlist;
  movelist* bestlist;
  movelist* sortlist;
  movelist* alist;
#endif

  time_t start,finish;

  node** root;

  char fname[70];
  char jname[70];
  char data[70];
  char datadir[40];
  char checkerdir[40];
  char jumpdir[80];
  char problemtype[20];
  FILE* fp;  //Output text file
  FILE* fp1; //Main I/O (binary)
  FILE* fp2; //Secondary text output (file that is opened but then immediately closed)
  int boardcount[MAXMOVES];

  srand((unsigned)time(NULL));

  size[0]=3; //Default

#ifdef WEIGLEBSBOARD
  size[0]=3; //Weigleb's board
  sprintf(problemtype,"Weigleb");
#define NUMBEROFHOLES 45
#endif
#ifdef ENGLISHBOARD
  size[0]=2; //English board
  sprintf(problemtype,"English");
#define NUMBEROFHOLES 33
#endif
#ifdef FRENCHBOARD
  size[0]=2; //French board
  sprintf(problemtype,"French");
#define NUMBEROFHOLES 37
#endif
#ifdef SIXBYSIX
  size[0]=2; //6x6 square board
  sprintf(problemtype,"Square6");
#define NUMBEROFHOLES 36
#endif
#ifdef EIGHTBYEIGHT
  size[0]=3; //8x8 square board
  sprintf(problemtype,"Square8");
#define NUMBEROFHOLES 64
#endif
#ifdef TENBYTEN
  size[0]=4; //10x10 square board
  sprintf(problemtype,"Square10");
#define NUMBEROFHOLES 100
#endif

#ifdef DRAUGHTSBOARD32
  size[0]=3; //32 hole odd-even board (no symmetry)
  sprintf(problemtype,"Draughts32");
#define NUMBEROFHOLES 32
#endif

#ifdef HUBERSBOARD
  size[0]=3; //37 hole square-symmetric
  sprintf(problemtype,"Hubers37");
#define NUMBEROFHOLES 37
#endif

#if DIAMONDBOARD>1
  size[0]=DIAMONDBOARD-1; //Length of side
#define NUMBEROFHOLES ((DIAMONDBOARD*2+1)*(DIAMONDBOARD*2+1)+1)/2
  sprintf(problemtype,"Diamond%d",NUMBEROFHOLES);
#endif

#if HEXBOARD>2
  size[0]=HEXBOARD-2; //Length of side
#define NUMBEROFHOLES 3*HEXBOARD*(HEXBOARD-1)+1
  sprintf(problemtype,"Hexagonal%d",NUMBEROFHOLES);
#endif
  size[1]=size[0];
  size[2]=size[0];
  size[3]=size[0];

//Semi-Wiegleb override
//  size[1]=2;
//  size[3]=2;

#ifdef EIGHTBYSIX
  size[0]=3;
  size[1]=2;
  size[2]=3;
  size[3]=1;
  sprintf(problemtype,"Eightbysix%d",48);
#define NUMBEROFHOLES 48
#endif

#ifdef TENBYEIGHT
  size[0]=4;
  size[1]=3;
  size[2]=4;
  size[3]=2;
  sprintf(problemtype,"TenbyEight%d",80);
#define NUMBEROFHOLES 80
#endif

#ifdef HERMARYSBOARD
  size[0]=2; //39 hole rectangular-symmetric
  size[1]=3;
  size[2]=2;
  size[3]=3;
  sprintf(problemtype,"Hermarys39");
#define NUMBEROFHOLES 39
#endif

#if TRIANGLEBOARD>3
  size[0]=TRIANGLEBOARD-1; //Length of side
  size[1]=0;
  size[2]=0;
  size[3]=size[0];
#define NUMBEROFHOLES (TRIANGLEBOARD*(TRIANGLEBOARD+1))/2
  sprintf(problemtype,"Triangular%d",NUMBEROFHOLES);
#endif

  if (2+size[0]+OFFSETX>MAXBOARD) {
    printf ("Board size error %d %d %d %d\n",size[0],size[1],size[2],size[3]);
    return 0;
  }

  size[4]=size[0]+size[1]+size[2]+size[3];

  if (size[1]<0 || size[2]<0 || size[3]<0) {
    printf("Index cannot be negative %d %d %d %d\n",size[0],size[1],size[2],size[3]);
    return 0;
  }

  startx=0;
  starty=0;
  fix=startx;
  fiy=starty;

  printf("Starting coordinates\n");
  scanf("%d %d",&startx,&starty);

  printf("Finishing coordinates\n");
  scanf("%d %d",&fix,&fiy);

#if MOVETYPE==4 && (defined(WEIGLEBSBOARD) || defined(ENGLISHBOARD) || defined(SIXBYSIX) || defined(DRAUGHTSBOARD32))
  if ((startx-fix+30)%3!=0 || (starty-fiy+30)%3!=0) {
    printf("De Bruijn's criterion specifies that vacate (%d,%d), finish (%d,%d) is impossible.\n",
      startx,starty,fix,fiy);
    return 0;
  }
#endif

#ifndef CHECKSWEEPS
  printf("Jump number of intersection patterns.txt?\n");
  scanf("%d",&fmoves);
#endif

  printf("Total length of solutions in jumps?\n");
  scanf("%d",&solution_length);
  bmoves=solution_length-fmoves;

  i=1;
  do { //Find next available file with this name
    //Don't write over old files!
    sprintf(fname,"Sol%d%d%d%dFrom%d%dTo%d%d_Vers%d.txt",size[0],size[1],size[2],size[3],startx,starty,fix,fiy,i);
    fp=fopen(fname,"r");
    test=-1;
    if (fp) {
      test=fscanf(fp,"%s",data);
      fclose(fp);
    }
    i++;
  } while (test>0);

  fp=fopen(fname,"w");
  fprintf(fp,"Board is %d %d %d %d\n\n",size[0],size[1],size[2],size[3]);

  if (MOVETYPE==4) {
    fprintf(fp,"NORMAL Solitaire problem (no diagonal moves)\n");
  }
  else if (MOVETYPE==6) {
    fprintf(fp,"6-Move Solitaire problem (triangular)\n");
  }
  else if (MOVETYPE==8) {
    fprintf(fp,"8-Move Solitaire problem (both diagonals)\n");
  }
  else {
    printf("FATAL ERROR!  Can't run for MOVETYPE=%d\n",MOVETYPE);
    return 0;
  }

  board=(int **)malloc((unsigned) (MAXBOARD)*sizeof(int*));
  if (!board) printf("allocation failure 1");
    
  for(i=0;i<MAXBOARD;i++) {
    board[i]=(int *)malloc((unsigned) (MAXBOARD)*sizeof(int));
    if (!board[i]) printf("allocation failure 2");
  }

  mvx=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvx) printf("allocation failure 2");

  mvy=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvy) printf("allocation failure 2");

  mvd=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvd) printf("allocation failure 2");

  root=(node **)malloc((unsigned) (MAXMOVES)*sizeof(node*));
  if (!root) printf("allocation failure 1");

  full_board=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!full_board) printf("allocation failure 1");

  pat=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat) printf("allocation failure 1");

  pat1=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat) printf("allocation failure 1");

  pat_final=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat_final) printf("allocation failure 1");

  prpat=(pattern **)malloc((unsigned) (BOARDSPERROW)*sizeof(pattern*));
  if (!prpat) printf("allocation failure 1");
    
  for(i=0;i<BOARDSPERROW;i++) {
    prpat[i]=(pattern *)malloc((unsigned) sizeof(pattern));
    if (!prpat[i]) printf("allocation failure 2");
  }

  sympat=(pattern **)malloc((unsigned) (12)*sizeof(pattern*));
  if (!sympat) printf("allocation failure 1");

  for(i=0;i<12;i++) {
    sympat[i]=(pattern *)malloc((unsigned) sizeof(pattern));
    if (!sympat[i]) printf("allocation failure 2");
  }

#ifdef CHECKSWEEPS
  amove=(move *)malloc((unsigned)sizeof(move*));
  if (!amove) printf("allocation failure 1");

  movearray=(move **)malloc((unsigned) MASIZE*MAXMOVES*sizeof(move*));
  if (!movearray) printf("allocation failure 1");

  for(i=0;i<MASIZE*MAXMOVES;i++) {
    movearray[i]=(move *)malloc((unsigned) sizeof(move));
    if (!movearray[i]) printf("allocation failure 2");
  }

  newlist=(movelist *)malloc((unsigned)sizeof(movelist*));
  if (!newlist) printf("allocation failure 1");

  curlist=(movelist *)malloc((unsigned)sizeof(movelist*));
  if (!curlist) printf("allocation failure 1");

  prevlist=(movelist *)malloc((unsigned)sizeof(movelist*));
  if (!prevlist) printf("allocation failure 1");
#endif

  sprintf(datadir,"data");
  sprintf(checkerdir,"");
//  sprintf(checkerdir,""); // Same directory
  sprintf(jumpdir,"%sdata",checkerdir);

  //Initialize board information

  total_pegs=InitBoard(board,size,startx,starty,1); //starting position

  ComplementBoard(board,size);

  InitBoard(board,size,fix,fiy,1); //final position
  ComplementBoard(board,size);
  GetPattern(board,size,pat_final);
  fPrintBoard(fp,board,size);
  cl=GetClass(board,size);
  printf("Class of final board is %d\n",cl);
  fprintf(fp,"Class of final board is %d\n",cl);

  sprintf(jname,"%s/tmp%d.bin",datadir,solution_length);
  fp1=fopen(jname,"wb");
  test=1;
  fwrite(&test,sizeof(int),1,fp1);
  pat_final->Writef(fp1);
  fclose(fp1);

  //Determine symmetry type (FORWARD and BACKWARD)
  //0 -> None
  //1 -> X-axis (lateral)
  //2 -> Diagonal about the line x=y
  //3 -> Rectangular
  //4 -> Square  
  //Note that symmetry=3 or 4 is only possible for startx=starty=fix=fiy=0

  symb = DetermineSymmetryType(size,fix,fiy,&scb);
  symf = DetermineSymmetryType(size,startx,starty,&scf);
//  symf=5;  scf=12; symb=5; scb=12; //Forced symmetry

  GetSymmetryName(symb,data);
  printf("Backward symmetry: %s; reduction=%d\n",data,scb);
  fprintf(fp,"Backward symmetry: %s; reduction=%d\n",data,scb);
  GetSymmetryName(symf,data);
  printf("Forward symmetry: %s; reduction=%d\n",data,scf);
  fprintf(fp,"Forward symmetry: %s; reduction=%d\n",data,scf);

  InitBoard(board,size,99,99,1); //Full board
  GetPattern(board,size,full_board);
#ifdef USESYMMETRY
  full_code=GetCode(board,size,symb,full_board);
  printf("USESYMMETRY TRUE; Full Code is %d\n",full_code);
  fprintf(fp,"USESYMMETRY TRUE; Full Code is %d\n",full_code);
#else
  printf("USESYMMETRY FALSE\n");
  fprintf(fp,"USESYMMETRY FALSE\n");
#endif
  printf("Full board is");
  PrintPattern(full_board,1);
  printf("Finishing pattern is");
  PrintPattern(pat_final,1);
  fprintf(fp,"Full board is");
  fPrintPattern(fp,full_board,1);
  fprintf(fp,"Finishing pattern is");
  fPrintPattern(fp,pat_final,1);

  InitBoard(board,size,startx,starty,1);
  printf("\nStarting location %d %d\n",startx,starty);
  printf("Finishing location %d %d\n",fix,fiy);
  fprintf(fp,"\n----------------------------------------------\n");
  fprintf(fp,"Starting location %d %d\n",startx,starty);
  fprintf(fp,"Finishing location %d %d\n",fix,fiy);

  InitBoard(board,size,startx,starty,1);
  PrintBoard(board,size);
  fPrintBoard(fp,board,size);
  GetPattern(board,size,pat);

  sprintf(jname,"%s/tmp%d.bin",datadir,0);
  fp1=fopen(jname,"wb");
  test=1;
  fwrite(&test,sizeof(int),1,fp1);
  pat->Writef(fp1);
  fclose(fp1);

  //Determine if symmetry is being used incorrectly
  //Symmetry should be set to match BACKWARD symmetry type,
  //i.e. (1,4) to (1,1) should USESYMMETRY, (1,1) to (1,4) should not
  //COMMENTED OUT AS THIS HASN'T BEEN FIGURED OUT
  //LOOKS LIKE SYMMETRY SHOULD NEVER BE USED
/*
#ifdef USESYMMETRY
  if (symb==0 && bmoves>0) {
    printf("Backwards symmetry being used incorrectly (Symmetry ON yet symb=%d)?\n",symb);
    printf("0=Cancel and exit, 1=Continue?\n");
    scanf("%d",&test);
    if (test==0) {
      fclose(fp);
      return 0;
    }
  }
  if (symf==0 && fmoves>0) {
    printf("Warning: (Symmetry ON yet symf=%d)?\n",symf);
  }
#else
  if (symb!=0 && bmoves>0) {
    printf("Backwards symmetry being used incorrectly (Symmetry OFF yet symb=%d)?\n",symb);
    printf("0=Cancel and exit, 1=Continue?\n");
    scanf("%d",&test);
    if (test==0) {
      fclose(fp);
      return 0;
    }
  }
  if (symf!=0 && fmoves>0) {
    printf("Warning: (Symmetry OFF yet symf=%d)?\n",symf);
  }
#endif
*/

  //Initialize variables

  for (i=0;i<MAXMOVES;i++) {
    root[i]=0;
    bsplit[i]=1;
    split[i]=1;
    boardcount[i]=0;
  }

  oom=0;
  at_jump=fmoves;
  GetPattern(board,size,pat);
  root[0]=0;

  totboards=1;

  mvx[0]=0;
  mvy[0]=0;
  mvd[0]=-1;

  time(&start);

#ifndef CHECKSWEEPS

  if (fmoves==solution_length) { //Then we don't use patterns file
    InitBoard(board,size,fix,fiy,1);
    ComplementBoard(board,size);
    GetPattern(board,size,pat);
    printf("Ending Pattern %d %d\n",pat->d[0],pat->d[1]);
    fprintf(fp,"Ending Pattern %d %d\n",pat->d[0],pat->d[1]);
    k=StorePattern(pat,&root[0],1,0);
    if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
    printf("Crossover jump %d: Total of %d boards\n",at_jump,boardcount[fmoves]);
    fprintf(fp,"Crossover jump %d: Total of %d boards\n",at_jump,boardcount[fmoves]);
  }
  else if (fmoves==0) { //Don't do anything
  }
  else {
    //Read in winning boards
//    sprintf(jname,"patterns.txt");
    sprintf(jname,"%s%spatterns%dMove%d%dto%d%dcrossover%d.bin",
      checkerdir,problemtype,fmoves+bmoves,startx,starty,fix,fiy,fmoves);

    fp2=fopen(jname,"rb");
    if (!fp2) {
      printf("Crossover file not found: %s\n",jname);
      return 0;
    }
    printf("Reading crossover patterns from file: %s\n",jname);
    test=2;

    min_pegs=100;
    max_pegs=0;

    test=pat->Readf(fp2);
    if (test!=MAXCODES) {
      printf("Data error, end of file encountered? %d %d\n",i,boards);
    }

    //Input format now can take board code plus any number of other fields
    //No blank lines allowed however
    while (test>=2) {
//    while (test>=2 && boardcount[fmoves]<10) {

      //Now we must convert this to forward file start
      FillBoard(board,size,pat);

#ifndef SPECIAL_FRENCH_REPLACE
      if (MOVETYPE==4 && GetClass(board,size)!=cl) {
        PrintBoard(board,size);
        printf("Board %d %d is not the same class? %d %d\n",
          pat->d[0],pat->d[1],GetClass(board,size),cl);
        scanf("%d",&test);
      }
#endif

      TransformBoardReverse(board,size,REFLECTCODE0,ROTATECODE0);
      GetPattern(board,size,pat);
//      printf("Pattern %d:%d %d\n",boardcount[fmoves],pat->d[0],pat->d[1]);
      pegs=pat->GetPegs();
      if (pegs<min_pegs) min_pegs=pegs;
      if (pegs>max_pegs) max_pegs=pegs;

#ifdef USESYMMETRY
      //Store all symmetric versions of this board
      GetSymmetryPatterns(pat,sympat,symf,scf);
      for (j=0;j<scf;j++) {
        k=StorePattern(sympat[j],&root[0],1,0);
        if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
      }
#else
      k=StorePattern(pat,&root[0],1,0);
      if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
#endif
      test=pat->Readf(fp2);
    }

    fclose(fp2);
    printf("Crossover jump %d: total of %d boards in %s\n",at_jump,boardcount[fmoves],jname);
    printf("Number of pegs is between %d and %d\n",min_pegs,max_pegs);
    fprintf(fp,"Crossover jump %d: total of %d boards in %d\n",at_jump,boardcount[fmoves],jname);
    fprintf(fp,"Number of pegs is between %d and %d\n",min_pegs,max_pegs);
//    scanf("%d",&test); //to pause

    gtotboards=boardcount[fmoves]+2; //Add one for the boards at each end, so +2
  }

  sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
  fp1=fopen(jname,"wb");
  fwrite(&boardcount[fmoves],sizeof(int),1,fp1);
  test=ClearTree(&root[0],fp1,&min_pegs,&max_pegs);
  if (test!=boardcount[fmoves]) printf("Data file length 01 error %d %d??\n",test,boardcount[fmoves]);
  fclose(fp1);
  root[0]=0;

  //******************************************
  //Iterate BACKWARDS from fmoves to 1
  //******************************************

//  at_jump=0; //Skips this first while(for testing)
  while (at_jump>1) {
    at_jump--;
    
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump+1);
    fp1=fopen(jname,"rb");
    if (!fp1) printf("File error 1 %s\n",jname);
    fread(&boards,sizeof(int),1,fp1);
    newboards=0;

    for (i=0;i<boards;i++) {
      pat->Readf(fp1);
      //IMPORTANT!  Complement the pattern
      pat->SubtractFrom(full_board);

      FillBoard(board,size,pat);
//      fPrintBoard(fp,board,size);

      j=0;
      mvd[j]=-1;
      fx=-999;
      fy=-999;

      do { //Core workhorse loop
        do {
          if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
//          if (j>=MAXMOVES || mvd[0]>10) printf("Uh oh j=%d mvd=%d\n",j,mvd[0]);
//          printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
          GetNextMoveR(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
          fx=-999;
          if (mvd[j]>=0) {
//          if (mvd[j]>=0 && j==0) {
            ExecuteMoveR(board,mvx[j],mvy[j],mvd[j],1);
            j++;
            mvd[j]=-1;
            GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
//            printf("GetEndPoint %d %d\n",fx,fy);
          }
        } while (mvd[j]>=0 || fx>-999);

        if (j>0 && mvd[j-1]>=0) {
          GetPattern(board,size,pat);
          pat->SubtractFrom(full_board);

          test=StorePattern(pat,&root[0],1,0);
          if (test==1) {
            newboards++;
          }
#ifdef SPECIAL_FRENCH_REPLACE
          if (board[OFFSETX][OFFSETY]==1) {
            board[OFFSETX][OFFSETY]=0;
            GetPattern(board,size,pat);
            pat->SubtractFrom(full_board);

            test=StorePattern(pat,&root[0],1,0);
            if (test==1) {
              newboards++;
            }
            board[OFFSETX][OFFSETY]=1;
            GetPattern(board,size,pat);
          }
#endif
          j--;
          ExecuteMoveR(board,mvx[j],mvy[j],mvd[j],-1);
        }

//      if (j<4) printf("%d %d %d: %d    \r",mvx[0],mvy[0],mvd[0],newboards);
      } while (mvd[0]>=0);
    } //End i loop

    if (fp1) fclose(fp1);
    printf("Jump %d, total unreduced boards is %d\n",at_jump,newboards);
    fprintf(fp,"Jump %d, total unreduced boards is %d\n",at_jump,newboards);
    totboards=0;

    //Now keep only patterns in corresponding jump file
    for (s1=0;s1<split[at_jump];s1++) { //File split loop
      //Open board data file
      sprintf(jname,"%s/jump%.2d_%.3d.bin",jumpdir,at_jump,s1);

      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 3 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&split[at_jump],sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
//      printf("Reading in %s, contains %d boards\n",jname, boards);

//      printf("JR: F%d/%d %d         \r",s1,split[at_jump],totboards);

      for (i=0;i<boards;i++) {
        k=pat->Readf(fp1);
        if (k<0) {
          printf("Read error %d %d jump %d board %d\n",pat->d[0],pat->d[1],at_jump,i);
        }

#ifdef USESYMMETRY
        //Only check one board (others generated later)
        test=StorePattern(pat,&root[0],-1,1); //Set Flag
        
#else
        if (symf>0) {
          GetSymmetryPatterns(pat,sympat,symf,scf);
          test=0;
          for (j=0;j<scf;j++) {
            if(StorePattern(sympat[j],&root[0],-1,1)==1) test++;
          }
          //test>1 possible here, there may be symmetric
          //copies of the same board present (OK)
        }
        else { //Normal, no symmetry
          test=StorePattern(pat,&root[0],-1,1); //Set Flag
        }
#endif

        if (test>0) totboards += test;
      }
      fclose(fp1);
    }

    //Write out current tree to empty memory
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
    fp1=fopen(jname,"wb");
    if (!fp1) {
      printf("Can't write to file %s\n",jname);
      printf("ABORTING, file may be read only\n");
      return 0;
    }
    fwrite(&totboards,sizeof(int),1,fp1);
    test=ClearTreeExtra(board,size,&root[0],fp1,0,0,0,symb);
    if (test!=totboards) printf("Data file length 02 error %d %d??\n",test,totboards);
    fclose(fp1);
    root[0]=0;

#ifdef USESYMMETRY
    fp1=fopen(jname,"rb");
    if (!fp1) printf("File error 1 %s\n",jname);
    fread(&boards,sizeof(int),1,fp1);
    totboards=0;

    for (i=0;i<boards;i++) {
      pat->Readf(fp1);

      //Store all symmetric versions of this board
      GetSymmetryPatterns(pat,sympat,symf,scf);
      for (j=0;j<scf;j++) {
        k=StorePattern(sympat[j],&root[0],1,0);
        if (k>0) totboards++;
      }
    }
    fclose(fp1);

    fp1=fopen(jname,"wb");
    fwrite(&totboards,sizeof(int),1,fp1);
    test=ClearTree(&root[0],fp1,&min_pegs,&max_pegs);
    if (test!=totboards) printf("Data file length 03 error %d %d??\n",test,totboards);
    fclose(fp1);
    root[0]=0;
#endif

    printf("Jump %d, total reduced boards is %d\n",at_jump,totboards);
    fprintf(fp,"Jump %2d, total solution boards %d\n",at_jump,totboards);
    gtotboards+=totboards;

    if (totboards==0) {
      printf("Big time problem, no boards found at step %d\n",at_jump);
      fprintf(fp,"Big time problem, no boards found at step %d\n",at_jump);
      break;
    }

  } //End main calculation loop (backwards)

//  fclose(fp);
//  return 0; //early exit

  printf("\n-----------------------------------\n");
  printf("End of backwards phase, going forward now\n");
  fprintf(fp,"\n-----------------------------------\n");
  fprintf(fp,"End of backwards phase, going forward now\n");

  InitBoard(board,size,startx,starty,1);
  GetPattern(board,size,pat);

  mvx[0]=0;
  mvy[0]=0;
  mvd[0]=-1;

  at_jump=fmoves;

  if (fmoves==0) { //Then we don't use patterns file
    InitBoard(board,size,startx,starty,1);

//    ComplementBoard(board,size);
    GetPattern(board,size,pat);

// Special lines for a different start
//    pat->d[1] = 1052770303;
//    FillBoard(board,size,pat);

//    printf("Pattern: ");
//    pat->my_printf();
//    printf("\n");

    k=StorePattern(pat,&root[0],1,0);
    if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
    printf("jump %d: total of %d boards\n",at_jump,boardcount[fmoves]);
    fprintf(fp,"jump %d: total of %d boards\n",at_jump,boardcount[fmoves]);
  }
  else if (fmoves==solution_length) { //Don't do anything
  }
  else {
    //Read in winning boards

//    sprintf(jname,"patterns.txt");
    sprintf(jname,"%s%spatterns%dMove%d%dto%d%dcrossover%d.bin",
      checkerdir,problemtype,fmoves+bmoves,startx,starty,fix,fiy,fmoves);
    fp2=fopen(jname,"r");
    test=2;
    boardcount[fmoves]=0;

    test=pat->Readf(fp2);
    if (test!=MAXCODES) {
      printf("Data error, end of file encountered? %d %d\n",i,boards);
    }

    //Input format now can take board code plus any number of other fields
    //No blank lines allowed however
    while (test>=2) {
//    while (test>=2 && boardcount[fmoves]<10) {
      FillBoard(board,size,pat);

      GetPattern(board,size,pat);

      //No conversion (normally) necessary to finishing location

#ifdef USESYMMETRY
      //Store all symmetric versions of this board
      GetSymmetryPatterns(pat,sympat,symb,scb);
      for (j=0;j<scb;j++) {
        k=StorePattern(sympat[j],&root[0],1,0);
        if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
      }
#ifdef SPECIAL_FRENCH_REPLACE
      if (board[OFFSETX][OFFSETY]==0) {
        board[OFFSETX][OFFSETY]=1;
        GetPattern(board,size,pat);
        //Store all symmetric versions of this board
        GetSymmetryPatterns(pat,sympat,symb,scb);
        for (j=0;j<scb;j++) {
          k=StorePattern(sympat[j],&root[0],1,0);
          if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
        }
      }
#endif
#else
      k=StorePattern(pat,&root[0],1,0);
      if (k>0) boardcount[fmoves]=boardcount[fmoves]+1;
#endif
      test=pat->Readf(fp2);
    }
    fclose(fp2);
    printf("Total of %d boards in %s\n",boardcount[fmoves],jname);
  }

  if (fmoves!=solution_length) {
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
    fp1=fopen(jname,"wb");
    fwrite(&boardcount[fmoves],sizeof(int),1,fp1);
    test=ClearTree(&root[0],fp1,&min_pegs,&max_pegs);
    if (test!=boardcount[fmoves]) printf("Data file length 04 error %d %d??\n",test,boardcount[fmoves]);
    fclose(fp1);
  }
  root[0]=0;

  //******************************************
  //Iterate FORWARDS from fmoves+1 to solution_length
  //******************************************

//  at_jump=solution_length; //To skip this next part
  while (at_jump<solution_length) { //Search until we reach sol_best
    at_jump++;
    
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump-1);
    fp1=fopen(jname,"rb");
    if (!fp1) printf("File error 1 %s\n",jname);
    fread(&boards,sizeof(int),1,fp1);
    newboards=0;

    for (i=0;i<boards;i++) {
      pat->Readf(fp1);

      FillBoard(board,size,pat);
//      PrintBoard(board,size);

      j=0;
      mvd[j]=-1;
      fx=-999;
      fy=-999;

      do { //Core workhorse loop
        do {
          if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
          if (j>=MAXMOVES || mvd[0]>10) printf("Uh oh j=%d mvd=%d\n",j,mvd[0]);
  //        printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
          GetNextMove(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
          fx=-999;
          if (mvd[j]>=0) {
            ExecuteMove(board,mvx[j],mvy[j],mvd[j],1);
            j++;
            mvd[j]=-1;
            GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //          printf("GetEndPoint %d %d\n",fx,fy);
          }
        } while (mvd[j]>=0 || fx>-999);

        if (j>0 && mvd[j-1]>=0) {
          GetPattern(board,size,pat);

          test=StorePattern(pat,&root[0],1,0);
          if (test==1) {
            newboards++;
          }

          j--;
          ExecuteMove(board,mvx[j],mvy[j],mvd[j],-1);
        }

//      if (j<4) printf("%d %d %d: %d    \r",mvx[0],mvy[0],mvd[0],newboards);
      } while (mvd[0]>=0);
    } //End i loop

    if (fp1) fclose(fp1);
    printf("Jump %d, total unreduced boards is %d\n",at_jump,newboards);
    totboards=0;

    //Now keep only patterns in corresponding jump file
    for (s1=0;s1<split[at_jump];s1++) { //File split loop
      //Open board data file
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",jumpdir,solution_length-at_jump,s1);

      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 3 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&split[at_jump],sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);

      printf("JR: F%d/%d %d         \r",s1,split[at_jump],totboards);

      for (i=0;i<boards;i++) {
        k=pat->Readf(fp1);
        if (k<0) {
          printf("Read error %d %d jump %d board %d\n",pat->d[0],pat->d[1],at_jump,i);
        }
#ifdef USESYMMETRY
        //Only test one (rest added later)
        test=StorePattern(pat,&root[0],-1,1); //Set Flag
              
#else
        if (symb>0) {
          GetSymmetryPatterns(pat,sympat,symb,scb);
          test=0;
          for (j=0;j<scb;j++) {
            if(StorePattern(sympat[j],&root[0],-1,1)==1) test++;
          }
          //test>1 possible here, there may be symmetric
          //copies of the same board present (OK)
        }
        else {
          test=StorePattern(pat,&root[0],-1,1); //Set Flag
        }
#endif

        if (test>0) totboards += test;
      }
      fclose(fp1);
    }

    //Write out current tree to empty memory
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
    fp1=fopen(jname,"wb");
    if (!fp1) {
      printf("Can't write to file %s\n",jname);
      printf("ABORTING, file may be read only\n");
      return 0;
    }
    fwrite(&totboards,sizeof(int),1,fp1);
    test=ClearTreeExtra(board,size,&root[0],fp1,0,0,0,symb);
    if (test!=totboards) printf("Data file length 05 error %d %d??\n",test,totboards);
    fclose(fp1);
    root[0]=0;

#ifdef USESYMMETRY
    fp1=fopen(jname,"rb");
    if (!fp1) printf("File error 1 %s\n",jname);
    fread(&boards,sizeof(int),1,fp1);
    totboards=0;

    for (i=0;i<boards;i++) {
      pat->Readf(fp1);

      //Store all symmetric versions of this board
      GetSymmetryPatterns(pat,sympat,symb,scb);
      for (j=0;j<scb;j++) {
        k=StorePattern(sympat[j],&root[0],1,0);
        if (k>0) totboards++;
      }
#ifdef SPECIAL_FRENCH_REPLACE
/*      if (board[OFFSETX][OFFSETY]==0) {
        board[OFFSETX][OFFSETY]=1;
        GetPattern(board,size,pat);
        //Store all symmetric versions of this board
        GetSymmetryPatterns(pat,sympat,symb,scb);
        for (j=0;j<scb;j++) {
          k=StorePattern(sympat[j],&root[0],1,0);
          if (k>0) totboards++;
        }
      }*/
#endif
    }
    fclose(fp1);

    fp1=fopen(jname,"wb");
    fwrite(&totboards,sizeof(int),1,fp1);
    test=ClearTree(&root[0],fp1,&min_pegs,&max_pegs);
    if (test!=totboards) printf("Data file length 06 error %d %d??\n",test,totboards);
    fclose(fp1);
    root[0]=0;

#endif

    printf("Jump %d, total reduced boards is %d\n",at_jump,totboards);
    fprintf(fp,"Jump %2d, total solution boards %d\n",at_jump,totboards);
    gtotboards+=totboards;

    if (totboards==0) {
      printf("Big time problem, no boards found at step %d\n",at_jump);
      fprintf(fp,"Big time problem, no boards found at step %d\n",at_jump);
      break;
    }
  }

  printf("\nGrand total over all boards: %d\n",gtotboards);
  fprintf(fp,"\nGrand total over all boards: %d\n",gtotboards);

  //Now print out the solutions in two files

  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMoves.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  printf("Filename: %s\n",fname);
  fp2=fopen(fname,"w");

  for (at_jump=0;at_jump<=solution_length;at_jump++) {
    sprintf(jname,"%s/tmp%d.bin",datadir,at_jump);
    fp1=fopen(jname,"rb");
    if (!fp1) {
      printf("File error 1 %s\n",jname);
      continue;
    }
    fread(&boards,sizeof(int),1,fp1);

    if (at_jump==fmoves) {
      fprintf(fp,"\n\n*** CROSSOVER Jump %d: total of %d solution boards\n",at_jump,boards);
    }
    else {
      fprintf(fp,"\n\n*** Jump %d: total of %d solution boards\n",at_jump,boards);
    }

    nprpat=0;
    for (i=0;i<boards;i++) {
      pat->Readf(fp1);

      //If starting file, convert to proper location
      if (at_jump>0 && at_jump<fmoves) {
        FillBoard(board,size,pat);
        TransformBoard(board,size,REFLECTCODE0,ROTATECODE0);
        GetPattern(board,size,pat);
      }
      pegs=pat->GetPegs();

#ifdef TRIANG_SPECIAL
      if (old_pegs!=pegs && out_codes>0) {
        //Sort them
#ifdef USESYMMETRY1
        for (j=0;j<out_codes;j++) {
          for (k=j+1;k<out_codes;k++) {
            if (out_code[j]>out_code[k]) {
              test=out_code[j];
              out_code[j]=out_code[k];
              out_code[k]=test;
            }
          }
        }
#else
//        int valj, valk;
        for (j=0;j<out_codes;j++) {
          pat1->d[0]=out_code[j];
          pat1->d[1]=0;
          full_code[j]=GetSmallestSymmetryPattern(pat1,-1);
        }
        for (j=0;j<out_codes;j++) {
          for (k=j+1;k<out_codes;k++) {
            if (full_code[j]>full_code[k] ||
              (full_code[j]==full_code[k] && out_code[j]>out_code[k])) {
              test=out_code[j];
              out_code[j]=out_code[k];
              out_code[k]=test;
              test=full_code[j];
              full_code[j]=full_code[k];
              full_code[k]=test;
            }
          }
        }
#endif

//        fprintf(fp2,"%d Peg positions: total of %d boards reduced from %d\n",old_pegs,out_codes,boards);
        if (old_pegs>(NUMBEROFHOLES/2)) {
          for (j=0;j<out_codes;j++) {
//            if (j>0) fprintf(fp2,",");
//            fprintf(fp2,"%d",out_code[j]);
            pat1->d[0]=out_code[j];
            pat1->d[1]=0;
    //        fprintf(fp2,"%1d%1d %1d%1d %d %d %d\n",startx,-starty,fix,-fiy,old_pegs,GetSmallestSymmetryPattern(pat1,-1),out_code[j]);
            fprintf(fp2,"%d %d %d\n",NUMBEROFHOLES-old_pegs,GetSmallestSymmetryPattern(pat1,-1),out_code[j]);

            //Differences, after the first one
//            if (j==0) fprintf(fp2,"%d",out_code[j]);
//            else fprintf(fp2,",%d",out_code[j]-out_code[j-1]);
          }
//        fprintf(fp2,"\n");
        }
        printf("Done with %d peg positions (%d)\n",old_pegs,out_codes);
        out_codes=0;
      }
      old_pegs=pegs;

      test=-1;
      if (pegs>(NUMBEROFHOLES/2)) test=+1;
#ifdef USESYMMETRY1
      goon = GetSmallestSymmetryPattern(pat,test);
#else
      goon = pat->d[0]; //For non-symmetric
#endif
//      printf("%d (%d --> %d)\n",test,pat->d[0],goon);
//      scanf("%d",&test);
      test=-1;
      for (j=0;j<out_codes;j++) {
        if (pegs<=(NUMBEROFHOLES/2) && goon==out_code[j]) test=j;
        if (pegs>(NUMBEROFHOLES/2) && full_board->d[0]-goon==out_code[j]) test=j;
      }
      if (test==-1) {
        if (pegs<=(NUMBEROFHOLES/2)) out_code[out_codes] = goon;
        else out_code[out_codes] = full_board->d[0] - goon;
        out_codes++;
        if (out_codes>=MAXPATTERNS) printf("ERROR, out_code[] array too small %d %d\n",
          out_codes,MAXPATTERNS);
      }

#endif
//      fprintf(fp2,"%2d %10d %5d %2d\n",at_jump,pat->d[0],pat->d[1],pegs);
//      fprintf(fp2,"%2d %10d %10d %10d %2d\n",at_jump,pat->d[0],pat->d[1],pat->d[2],pegs);
      fprintf(fp2,"%2d ",at_jump);
      pat->my_fprintf(fp2);
      fprintf(fp2,"%2d\n",pegs);

      prpat[nprpat]->Set(pat);
      nprpat++;

      if (nprpat==BOARDSPERROW) {
        fprintf(fp,"Boards %d to %d\n",i+2-nprpat,i+1);
        fPrintBoards(fp,board,size,prpat,nprpat,sympat,symb,scb);
        nprpat=0;
      }
    }
    if (nprpat>0) {
      fprintf(fp,"Boards %d to %d\n",i+1-nprpat,i);
      fPrintBoards(fp,board,size,prpat,nprpat,sympat,symb,scb);
      nprpat=0;
    }
    fclose(fp1);
  }

  fclose(fp2);

#else //CHECKSWEEPS
  //Read in main solution file
  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMoves.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp2=fopen(fname,"r");
  if (!fp2) {
    printf("Can't find file: %s\n",fname);
    fclose(fp);
    return 0;
  }

  test=3;
  totboards=0;
  boards=1; //Boards per jump, count starts at 1

//  Create a node in the binary tree for each pattern in the solution
//  Move sequences will be stored on each node

  while (test>=3) {
    last_jump=at_jump;
//    test=fscanf(fp2,"%d %d %d %d",&at_jump,&p0,&p1,&pegs);
/*    test=fscanf(fp2,"%d %d %d %d %d",&at_jump,&p0,&p1,&p2,&pegs);
    if (test<3) continue;
    pat->d[0]=p0;
    pat->d[1]=p1;
    pat->d[2]=p2; */

    test=fscanf(fp2,"%d",&at_jump);
    if (test<1) continue;
//    printf("reading ... %d\n",at_jump);
    test += pat->my_fscanf(fp2);
//    printf("reading ... %d %d %d\n",pat->d[0],pat->d[1],pat->d[2]);
    test+=fscanf(fp2,"%d",&pegs);
//    printf("end reading ... %d %d\n",pegs,test);

//    Verify that board has the correct number of pegs
    FillBoard(board,size,pat);
    if (GetPegs(board,size)!=pegs) {
      printf("Error, board has %d pegs when file says %d???\n",GetPegs(board,size),pegs);
    }

    k=StorePattern(pat,&root[at_jump],1,0);
    boardcount[at_jump]=boardcount[at_jump]+1;

    pnd=GetNode(pat,&root[at_jump]);
    if (!pnd) printf("Huh?\n");
    else {
      if (last_jump!=at_jump) boards=1;
      pnd->code=boards; //Set code equal to index

      if (at_jump==solution_length) final_nd=pnd;

      //Initialize number of ways to traverse tree
      if (at_jump==0) pnd->nways=1;
      else pnd->nways=0;

      if (boards>99 && over99==0) over99=1; //Flag for 3 digit printout
      if (boards>999) over99=2; //Flag for 4 digit printout
      totboards++;
      boards++;
      if (totboards>=MAXPATTERNS) {
        printf("Parameter MAXPATTERNS is not big enough (set at %d)\n",MAXPATTERNS);
        fclose(fp);
        fclose(fp2);
        return 0;
      }
    }
  }
  fclose(fp2);
  printf("Have now read in %d boards\n",totboards);

  at_jump=0;
  longest_sweep=0;
  nprpat=0;

  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMoves.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp2=fopen(fname,"r");

  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMovesMap.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp3=fopen(fname,"w");

  sprintf(fname,"%sMoveSequencesFrom%d%dTo%d%din%d.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp4=fopen(fname,"w");

  sprintf(fname,"%sSolutionsFrom%d%dTo%d%din%d.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp5=fopen(fname,"w");

  //******************************************
  //Iterate FORWARDS from 1 to solution_length
  //******************************************

  while (at_jump<solution_length) { //Search until we reach sol_best
    test2=at_jump;
//    test=fscanf(fp2,"%d %d %d %d",&at_jump,&p0,&p1,&pegs);
//    test=fscanf(fp2,"%d %d %d %d %d",&at_jump,&p0,&p1,&p2,&pegs);
//    printf("Read in: %d %d %d %d %d\n",at_jump,p0,p1,p2,pegs);
//    pat1->d[0]=p0;
//    pat1->d[1]=p1;
//    pat1->d[2]=p2;

    test=fscanf(fp2,"%d",&at_jump);
    if (test<1) continue;
    test += pat1->my_fscanf(fp2);
    test+=fscanf(fp2,"%d",&pegs);
    if (test<1) continue;

    errs=0;
    if (test2!=at_jump) printf("J: %d \r",at_jump);

    pnd=GetNode(pat1,&root[at_jump]);
    if (!pnd) printf("Huh %d %d?\n",pat1->d[0],pat1->d[1]);
    else {
      if (at_jump>1 && pnd->code>0) {
        printf("Weird: Pattern#%d.%d cannot be reached: %d %d\n",
          at_jump-1,pnd->code,pnd->d[0],pnd->d[1]);
#ifndef SPECIAL_FRENCH_REPLACE
        printf("Paused, enter number ...\n");
        scanf("%d",&test);
#endif
        errs=1;
      }
      index_fr=abs(pnd->code);

      if (at_jump==0) {
        //Set the initial sequence
        newlist=new movelist();
        pnd->mlist=newlist;
      }
    }
    if (test<3 || at_jump==solution_length) continue;

    for (k=0;k<MAXPATTERNS;k++) can_reach[k]=0;

    FillBoard(board,size,pat1);
//    PrintBoard(board,size);
//    printf("i=%d boards=%d---------------\n",i,boards);

    j=0;
    mvd[j]=-1;
    fx=-999;
    fy=-999;

    do { //Core workhorse loop
      do {
        if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
        if (j>=MAXMOVES || mvd[0]>10) printf("Uh oh j=%d mvd=%d\n",j,mvd[0]);
  //      printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
        GetNextMove(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
        fx=-999;
        if (mvd[j]>=0) {
          ExecuteMove(board,mvx[j],mvy[j],mvd[j],1);
          j++;
          mvd[j]=-1;
          GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //        printf("GetEndPoint %d %d\n",fx,fy);
        }
      } while (mvd[j]>=0 || fx>-999);

      if (j>0 && mvd[j-1]>=0) {
        GetPattern(board,size,pat);

        goon=StorePattern(pat,&root[at_jump+1],0,0);

        if (goon==1) {
          nd=GetNode(pat,&root[at_jump+1]);
          if (!nd) printf("Huh?\n");
          else {
            //Increment ways to get to the next node
            //Note that it is possible that this gets incrememnted
            //more than once between the same boards.  This is fine
            //and means there is more than 1 move between these boards.
            nd->nways=nd->nways+pnd->nways;

            index_to=abs(nd->code);
            can_reach[index_to]=1;
            if (nd->code>0) nd->code=-nd->code;

            amove=new move(mvx,mvy,mvd,j);
            test=0;
            if (amove->len==0) { //Bad move, don't save
              test=1;
            }
            else {
//              printf("Entering loop ...%d\n",nmoves);
              for (mid=0;mid<nmoves;mid++) {
                  if (amove->IsSameAs(movearray[mid])) {
                  test=1;
                  break;
                }
              }
            }
//            printf("Exiting loop ...%d\n",nmoves);

            if (test==0) {
              movearray[nmoves]=amove;
              mid=nmoves;
              nmoves++;
              if (nmoves>=(MASIZE-1)*MAXMOVES) {
                printf("NOT ENOUGH SPACE in movearray\n");
                return 0;
              }
//              if (nmoves>50) scanf("%d",&test);

//              printf("New move: ");
//              amove->PrintMoveRULD(0,1);
//              printf(" j was %d\n",j);
            }
            else {
              delete amove;
            }

            //Compute new sequences (tricky!)

            prevlist=pnd->mlist;
            while (prevlist) {
              found=0;
              curlist=nd->mlist;
              alist=NULL;
              while (curlist) {
                if (curlist->IsSameAs(prevlist,mid)) {
                  found=1;

                  //On the last move, choose the longest finish
                  if (at_jump==solution_length-1) {
                    test=curlist->GetLastMoveID(); //Current last move
                    if (movearray[mid]->len > movearray[test]->len) {
                      printf("Second Criterion met (replacing %d with %d)\n",test,mid);
//                      scanf("%d",&test);
                      //We must delete the current (shorter finish) list so that it gets replaced

                      printf("Before: ");
                      for (k=0;k<curlist->len;k++) printf("%d ",curlist->moveid[k]);
                      printf("\n");
                      
                      //The move mid is a longer finish
                      //If this move is already in the solution, delete it and add it,
                      //which will replace it at the end.
                      //If this move is not in the move list, delete test and add mid
                      if (curlist->IncludesMove(mid)) {
                        curlist->DeleteMove(mid);
                        curlist->AddMove(mid);
                      }
                      else {
                        curlist->DeleteMove(test); //Delete shorter finishing move
                        curlist->AddMove(mid); //Add better finishing move
                      }

                      printf("After: ");
                      for (k=0;k<curlist->len;k++) printf("%d ",curlist->moveid[k]);
                      printf("\n");
//                      scanf("%d",&test);
                    }
                  }
                }
                alist=curlist;
                curlist=curlist->next;
              }

              if (!found) {
                curlist=nd->mlist;
                while (curlist && curlist->next) {
                  if (curlist->next) curlist=curlist->next;
                }

                newlist=new movelist(prevlist);
                if (!newlist) printf("Huh?\n");
                newlist->AddMove(mid);

                if (curlist) {
                  curlist->next=newlist;
                }
                else {
                  nd->mlist=newlist;
                }
                curlist=newlist;
              }

              prevlist=prevlist->next;
            }
          }

          if (j>longest_sweep) {
            longest_sweep=j;
            nprpat=0;
            prpat[nprpat]->Set(pat1);
            nprpat++;
          }
          else if (j==longest_sweep && nprpat<BOARDSPERROW) {
            found=0;
            for (k=0;k<nprpat;k++) {
              if (prpat[k]->d[0]==pat1->d[0] && prpat[k]->d[1]==pat1->d[1]) found=1;
            }

            if (!found) {
              prpat[nprpat]->Set(pat1);
              nprpat++;
            }
          }

          if (at_jump+1==solution_length && j>longest_final_sweep) {
              longest_final_sweep=j;
          }
        }

        j--;
        ExecuteMove(board,mvx[j],mvy[j],mvd[j],-1);
      }

//    if (j<4) printf("%d %d %d: %d    \r",mvx[0],mvy[0],mvd[0],newboards);
    } while (mvd[0]>=0);

    test=0;
    for (k=0;k<totboards;k++) {
      if (can_reach[k]>0) test++;
    }

    if (test==0) {
      printf("Weird: Pattern#%d.%d doesn't go anywhere: %d %d\n",
        at_jump,abs(nd->code),nd->d[0],nd->d[1]);
      printf("Paused, enter number ...\n");
//      scanf("%d",&test);
      errs=1;
    }

    //Output to map files
    if (errs==0) {
      if (over99==1)    fprintf(fp3,"%2d.%3d",at_jump,index_fr);
      else if (over99==2)  fprintf(fp3,"%2d.%4d",at_jump,index_fr);
      else        fprintf(fp3,"%2d.%2d",at_jump,index_fr);
    }
    else {
      if (over99==1)    fprintf(fp3,"%2d?%3d",at_jump,index_fr);
      else if (over99==2)  fprintf(fp3,"%2d?%4d",at_jump,index_fr);
      else        fprintf(fp3,"%2d?%2d",at_jump,index_fr);
    }

    fprintf(fp3," %10d %5d %2d %10d -> %2d.(",
      p0,p1,pegs,pnd->nways,at_jump+1);

    for (k=0;k<totboards;k++) {
      if (can_reach[k]>0) {
        if (over99==1)    fprintf(fp3," %3d",k);
        else if (over99==2)  fprintf(fp3," %4d",k);
        else        fprintf(fp3," %2d",k);
        test++;
      }
    }
    fprintf(fp3," )\n");

  }
  fclose(fp2);

  printf("Done analyzing moves\n");

  //Finish off map file with final position (end of line)
  if (over99==1)    fprintf(fp3,"%2d.%3d",at_jump,index_fr);
  else if (over99==2)  fprintf(fp3,"%2d.%4d",at_jump,index_fr);
  else        fprintf(fp3,"%2d.%2d",at_jump,index_fr);
  fprintf(fp3," %10d %5d %2d %10d\n",p0,p1,pegs,final_nd->nways);
  fclose(fp3);

  fprintf(fp4,"Exhaustive move list found in all solutions:\n");
  printf("Exhaustive move list found in all solutions:\n");
  for (k=0;k<nmoves;k++) {
    fprintf(fp4,"Move %3d: ",k);
//    movearray[k]->PrintMoveRULD(fp4,1);
    movearray[k]->PrintMovea1d9(fp4);
    fprintf(fp4,"\n");
  }

  //Now go back through the file and delete all the lists except for the last one
  sprintf(fname,"%sPatternsFrom%d%dTo%d%din%dMoves.txt",
    problemtype,startx,starty,fix,fiy,solution_length);
  fp2=fopen(fname,"r");

  at_jump=0;

  while (at_jump<solution_length) { //Search until we reach sol_best
//    test=fscanf(fp2,"%d %d %d %d",&at_jump,&p0,&p1,&pegs);
/*    test=fscanf(fp2,"%d %d %d %d %d",&at_jump,&p0,&p1,&p2,&pegs);
    pat1->d[0]=p0;
    pat1->d[1]=p1;
    pat1->d[2]=p2; */
//    printf("Read in: %d %d %d %d %d\n",at_jump,p0,p1,p2,pegs);

    test=fscanf(fp2,"%d",&at_jump);
    if (test<1) continue;
    test += pat1->my_fscanf(fp2);
    test+=fscanf(fp2,"%d",&pegs);
    if (test<1) continue;

    errs=0;

    pnd=GetNode(pat1,&root[at_jump]);
    if (!pnd) printf("Huh3 %d %d?\n",pat1->d[0],pat1->d[1]);
    else if (at_jump<solution_length) {
      pnd->DeleteMoveLists();
    }
  }
  fclose(fp2);

  //If using symmetry, find symmetry partners
#ifdef COMPSYMMETRYPARTNERS
  curlist=final_nd->mlist;
  while (curlist) {
    newlist=new movelist();

    for (i=0;i<curlist->len;i++) {
      amove=movearray[curlist->moveid[i]];
      j=amove->len;

      amove->ExpandInto(mvx,mvy,mvd);

#if MOVETYPE==4
      mvy[0]=-mvy[0];
      for (k=0;k<j;k++) {
        if (mvd[k]==1) mvd[k]=3;
        else if (mvd[k]==3) mvd[k]=1;
      }
#elif MOVETYPE==6
      mvx[0]=-mvy[0]-mvx[0];
      for (k=0;k<j;k++) {
        if (mvd[k]==0) mvd[k]=2;
        else if (mvd[k]==1) mvd[k]=4;
        else if (mvd[k]==2) mvd[k]=0;
        else if (mvd[k]==3) mvd[k]=5;
        else if (mvd[k]==4) mvd[k]=1;
        else if (mvd[k]==5) mvd[k]=3;
      }
#endif

      smove=new move(mvx,mvy,mvd,j);

      test=0;
      for (mid=0;mid<nmoves;mid++) {
        if (smove->IsSameAs(movearray[mid])) {
          test=1;
          break;
        }
      }

      if (!test) {
        printf("Somethings wrong, can't find move: ");
        smove->PrintMoveRULD(0,1);
        printf("\n");
        scanf("%d",&test);
      }
      else {
        newlist->AddMove(mid);
      }
      delete smove;
    }

    found=0;
    alist=final_nd->mlist;
    while (alist) {
      if (alist->IsSameAs(newlist,-1)) {
        found=1;
        break;
      }

      alist=alist->next;
    }

    if (found==1) {
      curlist->partner=alist;
      alist->partner=curlist;
      if (curlist==alist) {
        printf("Bizarre, symmetry partner is itself!\n");
      }
    }
    else {
      printf("Failed to find symmetry partner!!\n");
    }

    delete newlist;

    while (curlist && curlist->partner) curlist=curlist->next;
  }

  printf("Found all symmetry partners!\n");
#endif

  //Now find longest sweep and final sweep fill out members in list

  curlist=final_nd->mlist;
  noseqs=0;
  while (curlist) {
    test=0;
    test2=0;
    for (k=0;k<curlist->len;k++) {
      if (movearray[curlist->orig[k]]->len>test) {
        if (test>test2) test2=test;
        test=movearray[curlist->orig[k]]->len;
      }
      else if (movearray[curlist->orig[k]]->len>test2) {
        test2=movearray[curlist->orig[k]]->len;
      }
    }
    curlist->longest=test;
    curlist->longest2=test2;
    curlist->final=movearray[curlist->GetLastMoveID()]->len;

    curlist=curlist->next;
    noseqs++;
  }

  //Now sort the list by longest sweep, longest final sweep
  sortlist=final_nd->mlist;
  prevlist=NULL; //prevlist is the item before sortlist
  i=0;

  while (sortlist) {
    //Find the best solution between sortlist and the end
    curlist=sortlist;
    bestlist=sortlist;
    while (curlist) {
      if (curlist->IsBetterThan(bestlist)) {
        bestlist=curlist;
      }
      curlist=curlist->next;
    }
//    printf("Bestlist: %d %d\n",bestlist->longest,bestlist->final);

    if (bestlist!=sortlist) {
      //Find the item going to bestlist and connect it to bestlist->next
      alist=sortlist;
      found=0;
      while (!found) {
        if (alist->next==bestlist) {
          alist->next=bestlist->next;
          found=1;
        }
        alist=alist->next;
      }
      if (found==0) printf("Error??\n");

      //Put bestlist in front of sortlist
      if (prevlist==NULL) {
        //bestlist is the new head
        final_nd->mlist=bestlist;
        bestlist->next=sortlist;
        prevlist=bestlist;
      }
      else {
        prevlist->next=bestlist;
        bestlist->next=sortlist;
        prevlist=bestlist;
      }
    }
    else {
      prevlist=sortlist;
      sortlist=sortlist->next;
    }

  }

#ifdef COMPSYMMETRYPARTNERS
  //Now put the symmetry partners together and renumber
  curlist=final_nd->mlist;
  while (curlist) {
    prevlist=curlist;
    found=0;

    if (curlist->partner) {
      while(!found && prevlist) {
        if (curlist->partner==prevlist->next) found=1;
        else prevlist=prevlist->next;
      }
    }

    if (found) {
      prevlist->next=curlist->partner->next;
      curlist->partner->next=curlist->next;
      curlist->next=curlist->partner;

      curlist=curlist->next; //Skip the partner
    }

    curlist=curlist->next;
  }
#endif

  fprintf(fp4,"\n\nThe following %d move sequences are possible:\n",noseqs);

  curlist=final_nd->mlist;
  j=0;
  while (curlist) {
    fprintf(fp4,"%4d:",j+1);
    for (k=0;k<curlist->len;k++) {
      fprintf(fp4," %3d",curlist->moveid[k]);
    }
    fprintf(fp4,"\n");

    curlist=curlist->next;
    j++;
  }
  fclose(fp4);

  for (k=0;k<MAXMOVES;k++) OKMove[k]=0;

  curlist=final_nd->mlist;
  prevlist=NULL;
  nosols=0;

  while(curlist) {

#ifdef COMPSYMMETRYPARTNERS
    if (!prevlist || curlist->partner!=prevlist) nosols++;
#else
    nosols++;
#endif

#ifdef SIXBYSIX
    //See if the last 4 moves start from corners
    found=0;
    for (i=0;i<4;i++) {
      mid=curlist->orig[curlist->len-i-1];
      mx=movearray[mid]->x;
      my=movearray[mid]->y;
      if (mx==3 && my==3) found++;
      if (mx==-2 && my==3) found++;
      if (mx==-2 && my==-2) found++;
      if (mx==3 && my==-2) found++;
    }

    if (found==4) {
      curlist->id=-nosols; //Flag it
      ncs++;
    }
    else curlist->id=nosols;
#else
    curlist->id=nosols;
#endif
    prevlist=curlist;
    curlist=curlist->next;
  }

  curlist=final_nd->mlist;
  prevlist=NULL;
  nosols=0;

  ct=0;
  sct=0;
  npr=0;
  final_moves=0;
  fprintf(fp,"Solution catalog in #:(longest sweep, second longest sweep, final sweep) format:\n");

  while (curlist) {
    goon=1;

#ifdef USESYMMETRY
    for (k=0;k<MOVEDEPTH && goon;k++) {
      amove=movearray[curlist->orig[k]];
      test=OKMove[curlist->orig[k]];
      if (test==0) {
        printf("At jump %d, this move was found: ",k+1);
//        amove->PrintMoveRULD(0,1);
        amove->PrintMovea1d9(0);
        printf("\nKeep these (1) or leave out (0)?\n");
        scanf("%d",&test);
        if (test==1) OKMove[curlist->orig[k]]=1;
        else {
          OKMove[curlist->orig[k]]=-1;
          test=-1;
        }
      }

      if (test==-1) goon=0; //This move already has a symmetrical counterpart
    }
#endif

    if (goon) {

      //Mark final moves in movearray
      movearray[curlist->GetLastMoveID()]->MakeFinal();

      if (prevlist && prevlist->IsBetterThan(curlist)) {
        fprintf(fp,"%d(%d,%d,%d",ct,prevlist->longest,prevlist->longest2,
          movearray[prevlist->orig[prevlist->len-1]]->len);
        //Print directionals only by using code 0
//        movearray[prevlist->orig[prevlist->len-1]]->PrintMoveRULD(fp,0);
        npr++;
        if (npr>=BOARDSPERROW) {
          fprintf(fp,"),\n");
          npr=0;
        }
        else fprintf(fp,"), ");
        sct+=ct;
        ct=0;
      }

      ct++;
//      if (prevlist) {printf("%d %d: %d %d\n",nosols,ct,prevlist->IsBetterThan(curlist),curlist->IsBetterThan(prevlist));
//        movearray[prevlist->orig[prevlist->len-1]]->PrintMoveRULD(0,0); printf("\n");
//        movearray[curlist->orig[curlist->len-1]]->PrintMoveRULD(0,0); printf("\n");
//        scanf("%d",&test);
//      }

#ifdef DIFFERENTSOLUTIONS
      if (!prevlist || prevlist->IsBetterThan(curlist)) {
#else
      if (1==1) {
#endif

#ifdef COMPSYMMETRYPARTNERS
        if (curlist->partner==prevlist) {
          fprintf(fp5,"; Solution #%d_B; (%d,%d,%d) ",
            abs(curlist->id),curlist->longest,curlist->longest2,
            movearray[curlist->GetLastMoveID()]->len);
        }
        else {
          fprintf(fp5,"; Solution #%d_A; (%d,%d,%d) ",
            abs(curlist->id),curlist->longest,curlist->longest2,
            movearray[curlist->GetLastMoveID()]->len);
        }
#else
        curlist->id=nosols+1;
        fprintf(fp5,"; Solution #%d; (%d,%d,%d) ",
          curlist->id,curlist->longest,curlist->longest2,
          movearray[curlist->GetLastMoveID()]->len);
#endif
//        movearray[curlist->GetLastMoveID()]->PrintMoveRULD(fp5,1);
#ifdef SIXBYSIX
        if ((curlist->id)<0) fprintf(fp5," [4 CORNER SOLUTION]");
#endif
        fprintf(fp5,"\n");
//        fprintf(fp5,";File: %d%dto%d%din%d_%d_%d_%d_%.3d\n",
//          startx,starty,fix,fiy,solution_length,
//          curlist->longest,curlist->longest2,
//          movearray[curlist->GetLastMoveID()]->len,ct);

//        if (curlist->id<0) { //Only corner solutions!
          for (k=0;k<curlist->len;k++) {
            movearray[curlist->orig[k]]->PrintMovea1d9(fp5);
            if (k<curlist->len-1) fprintf(fp5,",");
          }
          fprintf(fp5,"\n");
//        }
      }

      if (curlist->longest<shortest_longest_sweep) shortest_longest_sweep=curlist->longest;
      nosols++;

      prevlist=curlist;
    }
    curlist=curlist->next;
  }

  if (prevlist) {
    fprintf(fp,"%d(%d,%d,%d",ct,prevlist->longest,prevlist->longest2,
          movearray[prevlist->orig[prevlist->len-1]]->len);
    //Print directionals only by using code 0
//    movearray[prevlist->orig[prevlist->len-1]]->PrintMoveRULD(fp,0);
    npr++;
    if (npr>=BOARDSPERROW) {
      fprintf(fp,"),\n");
      npr=0;
    }
    else fprintf(fp,"), ");
    sct+=ct;
    ct=0;
  }
  fclose(fp5);

  if (nosols!=sct) {
    printf("??Possible problem:: counted solutions is %d (nosols) or %d (sct)??\n",nosols,sct);
  }

  fprintf(fp,"\n\n");

  final_moves=0;
  for (k=0;k<nmoves;k++) {
    if (movearray[k]->isfinal) final_moves++;
  }


  printf("\nThe longest sweep possible for a %d move solution is %d.\n",
    solution_length,longest_sweep);
  fprintf(fp,"\nThe longest sweep possible for a %d move solution is %d.\n",
    solution_length,longest_sweep);
  fprintf(fp,"Boards with this %d-sweep:\n",longest_sweep);
  fPrintBoards(fp,board,size,prpat,nprpat,sympat,symb,scb);

  printf("\nThe longest finishing sweep possible for a %d move solution is %d.\n",
    solution_length,longest_final_sweep);
  fprintf(fp,"\nThe longest finishing sweep possible for a %d move solution is %d.\n",
    solution_length,longest_final_sweep);

  printf("\nNumber of possible solution moves (including symmetry clones): %d\n",nmoves);
  fprintf(fp,"\nNumber of possible solution moves (including symmetry clones): %d\n",nmoves);
  printf("Number of solution sequences (including symmetry clones): %d\n",noseqs);
  fprintf(fp,"Number of solution sequences (including symmetry clones): %d\n",noseqs);
#ifdef DIFFERENTSOLUTIONS
  printf("Number of solutions with unique longest sweep and final sweep lengths: %d\n",nosols);
  fprintf(fp,"Number of solutions with unique longest sweep and final sweep lengths: %d\n",nosols);
#else
  printf("Number of distict solution sequences: %d\n",nosols);
  fprintf(fp,"Number of distict solution sequences: %d\n",nosols);
#endif

  printf("\nThe shortest longest sweep was found to be %d\n",shortest_longest_sweep);
  fprintf(fp,"\nThe shortest longest sweep was found to be %d\n",shortest_longest_sweep);

  printf("\nThe number of possible final moves is %d\n",final_moves);
  fprintf(fp,"\nThe number of possible final moves is %d\n",final_moves);

#ifdef SIXBYSIX
  printf("\nThe number of solutions with last 4 moves from corners is %d\n",ncs);
  fprintf(fp,"\nThe number of solutions with last 4 moves from corners is %d\n",ncs);
#endif

  test=ClearTree(&root[0],0,&min_pegs,&max_pegs);
  root[0]=0;

//  fclose(fp);
//  return 0; //early exit, for debug

#endif //#def CHECKSWEEPS

  time(&finish);

  printf("\n\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
  fprintf(fp,"\n\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);

  fclose(fp);

  return 0;
}

void ExecuteMove(int** board, int frx, int fry, int dir, int forward)
{
  int jx,jy;
  int lx,ly;
  int peg,nopeg;

  if (forward==1) {
    peg=1;
    nopeg=0;
  }
  else {
    peg=0;
    nopeg=1;
  }

  GetEndpoint(frx,fry,dir,&jx,&jy,&lx,&ly);

#ifdef DEBUG
  if (dir<0) {
    printf("Illegal direction.\n");
    return;
  }

  if (board[frx+OFFSETX][fry+OFFSETY]!=peg) {
    printf("Illegal move, no peg to start jump at %d %d\n",frx,fry);
    return;
  }

  if (board[jx+OFFSETX][jy+OFFSETY]!=peg) {
    printf("Illegal move, no peg to jump over at %d %d\n",jx,jy);
    return;
  }

  if (board[lx+OFFSETX][ly+OFFSETY]!=nopeg) {
    printf("Illegal move, can't jump to %d %d\n",lx,ly);
    return;
  }
#endif

  //Legal move!
  board[frx+OFFSETX][fry+OFFSETY]=nopeg;
  board[jx+OFFSETX][jy+OFFSETY]=nopeg;
  board[lx+OFFSETX][ly+OFFSETY]=peg;

  return;
}

void ExecuteMoveR(int** board, int frx, int fry, int dir, int forward)
{
  int jx,jy;
  int lx,ly;
  int peg,nopeg;

  if (forward==1) {
    peg=1;
    nopeg=0;
  }
  else {
    peg=0;
    nopeg=1;
  }

  GetEndpoint(frx,fry,dir,&jx,&jy,&lx,&ly);

#ifdef DEBUG
  if (dir<0) {
    printf("Illegal direction.\n");
    return;
  }

  if (board[frx+OFFSETX][fry+OFFSETY]!=nopeg) {
    printf("Illegal move, no peg to start jump at %d %d\n",frx,fry);
    return;
  }

  if (board[jx+OFFSETX][jy+OFFSETY]!=peg) {
    printf("Illegal move, no peg to jump over at %d %d\n",jx,jy);
    return;
  }

  if (board[lx+OFFSETX][ly+OFFSETY]!=peg) {
    printf("Illegal move, can't jump to %d %d\n",lx,ly);
    return;
  }
#endif

  //Legal move!
  board[frx+OFFSETX][fry+OFFSETY]=peg;
  board[jx+OFFSETX][jy+OFFSETY]=nopeg;
  board[lx+OFFSETX][ly+OFFSETY]=nopeg;

  return;
}
  
int InitBoard(int** board, int* size, int startx, int starty, int val)
{
  int i,j;

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }

  //Center section
  for (i=-1;i<2;i++) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Right arm
  for (i=2;i<2+size[0];i++) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Top arm
  for (i=-1;i<2;i++) {
    for (j=2;j<2+size[1];j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Left arm
  for (i=-2;i>-2-size[2];i--) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Bottom arm
  for (i=-1;i<2;i++) {
    for (j=-2;j>-2-size[3];j--) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

#if DIAMONDBOARD>1
  for (i=-1;i<2;i+=2) {
    board[DIAMONDBOARD+OFFSETX][i+OFFSETY]=-1;
    board[-DIAMONDBOARD+OFFSETX][i+OFFSETY]=-1;
    board[i+OFFSETX][DIAMONDBOARD+OFFSETY]=-1;
    board[i+OFFSETX][-DIAMONDBOARD+OFFSETY]=-1;
  }
#endif

#if defined(FRENCHBOARD) || DIAMONDBOARD==4
  board[2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][-2+OFFSETY]=val;
  board[2+OFFSETX][-2+OFFSETY]=val;
#endif

#if defined(HUBERSBOARD)
  for (i=-1;i<2;i+=2) {
    board[i+OFFSETX][4+OFFSETY]=-1;
    board[i+OFFSETX][-4+OFFSETY]=-1;
    board[4+OFFSETX][i+OFFSETY]=-1;
    board[-4+OFFSETX][i+OFFSETY]=-1;
  }
#endif

#if defined(HERMARYSBOARD)
  board[2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][2+OFFSETY]=val;
  board[2+OFFSETX][-2+OFFSETY]=val;
  board[-2+OFFSETX][-2+OFFSETY]=val;
  board[1+OFFSETX][4+OFFSETY]=-1;
  board[-1+OFFSETX][4+OFFSETY]=-1;
  board[1+OFFSETX][-4+OFFSETY]=-1;
  board[-1+OFFSETX][-4+OFFSETY]=-1;
#endif

#ifdef SIXBYSIX
  for (i=-2;i<4;i++) {
    for (j=3;j>-3;j--) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
    board[i+OFFSETX][-3+OFFSETY]=-1;
    board[-3+OFFSETX][i+OFFSETY]=-1;
  }
#endif

#if defined(EIGHTBYSIX) || defined(EIGHTBYEIGHT) || defined(TENBYEIGHT) || defined(TENBYTEN)
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  int offset=1;
  for (i=-size[0]-1+offset;i<=size[0]+1;i++) {
    for (j=-size[1]-1+offset;j<=size[1]+1;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }
#endif

#if HEXBOARD>2
  for (i=0;i<size[0]+2;i++) {
    for (j=0;j<size[1]+2;j++) {
      board[-i+OFFSETX][j+OFFSETY]=val;
      board[i+OFFSETX][-j+OFFSETY]=val;
      if (i+j>HEXBOARD-1) {
        board[i+OFFSETX][j+OFFSETY]=-1;
        board[-i+OFFSETX][-j+OFFSETY]=-1;
      }
      else {
        board[i+OFFSETX][j+OFFSETY]=val;
        board[-i+OFFSETX][-j+OFFSETY]=val;
      }
    }
  }
#endif

#if TRIANGLEBOARD>3
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  for (j=0;j>-size[3]-1;j--) { //Normal
//  for (j=-size[3]+2;j>-size[3]-1;j--) { //Truncated Triangle (trapeziod)
    for (i=0;i<1-j;i++) board[i+OFFSETX][j+OFFSETY]=val;
//    for (i=0;i<4;i++) board[i+OFFSETX][j+OFFSETY]=val; //Special for jumping triangular5 -> Hex5
  }

  //Special weird board on T6
//  board[0+OFFSETX][0+OFFSETY]=-1;
//  board[0+OFFSETX][-1+OFFSETY]=-1;
//  board[1+OFFSETX][-1+OFFSETY]=-1;
//  board[3+OFFSETX][-3+OFFSETY]=-1;
//  board[4+OFFSETX][-4+OFFSETY]=-1;
//  board[5+OFFSETX][-5+OFFSETY]=-1;
#endif

#ifdef DRAUGHTSBOARD32
  for (i=-1;i<2;i+=2) {
    board[i+OFFSETX][4+OFFSETY]=-1;
    board[2*i+OFFSETX][2+OFFSETY]=val;
    board[4*i+OFFSETX][1+OFFSETY]=-1;
    board[4*i+OFFSETX][0+OFFSETY]=-1;
    board[4*i+OFFSETX][-1+OFFSETY]=-1;
    board[3*i+OFFSETX][-1+OFFSETY]=-1;
    board[i+OFFSETX][-3+OFFSETY]=-1;
    board[i+OFFSETX][-4+OFFSETY]=-1;
    board[0+OFFSETX][-4+OFFSETY]=-1;
  }
#endif

  if (startx<50) {
    board[startx+OFFSETX][starty+OFFSETY]=0; // starting peg absent
  }
  
  return GetPegs(board,size);
}

int ComplementBoard(int** board, int* size)
{
  int i,j,newval;
  int pegs=0;

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) {
      newval=board[i][j];
      if (board[i][j]==0) {
        newval=1;
        pegs++;
      }
      if (board[i][j]==1) newval=0;
      board[i][j]=newval;
    }
  }

  return pegs;
}

void PrintBoard(int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //found solvable all 4 arms
        printf(".");
        break;
      case 1: //found unsolvable
        printf("x");
        break;
      case 2: //found solvable but not all 4 arms
        printf("s");
        break;
      case -1: //No peg can go here
        printf(" ");
        break;
      case -2: //Not investigated
        printf("-");
        break;
      }
    }
    printf("\n");
  }
}

void fPrintBoard(FILE* fp, int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
#if MOVETYPE==6 && HEXBOARD>1
    for (i=0;i<j+3;i++) fprintf(fp," ");
#endif
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //found solvable all 4 arms
        fprintf(fp,".");
        break;
      case 1: //found unsolvable
        fprintf(fp,"x");
        break;
      case 2: //found solvable but not all 4 arms
        fprintf(fp,"s");
        break;
      case -1: //No peg can go here
        fprintf(fp," ");
        break;
      case -2: //Not investigated
        fprintf(fp,"-");
        break;
      }
#if MOVETYPE==6
      fprintf(fp," ");
#endif
    }
    fprintf(fp,"\n");
  }
}

void fPrintBoardString(FILE* fp, int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //no peg
        fprintf(fp,"0");
        break;
      case 1: //peg
        fprintf(fp,"2");
        break;
      }
    }
  }
}

void fPrintBoards(FILE* fp,int** board, int* size, pattern** pats, int n, pattern** sympat, int symmetry, int scount)
{
  int i,j,ib,pegs,syminv=0;
  int width=size[0]+size[2]+3+3; //printing width

//  printf("number of boards %d\n",n);
//  for (ib=0;ib<n;ib++) {
//    printf("%d: %d %d\n",ib,pats[ib][0],pats[ib][1]);
//  }

  for (j=1+size[1];j>-2-size[3];j--) {
    fprintf(fp,"      "); //6 spaces
    for (ib=0;ib<n;ib++) {
      FillBoard(board,size,pats[ib]);
      for (i=-1-size[2];i<2+size[0];i++) {
        switch (board[i+OFFSETX][j+OFFSETY]) {
        case 0:
          fprintf(fp,".");
          break;
        case 1:
          fprintf(fp,"x");
          break;
        case -1: //No peg can go here
          fprintf(fp," ");
          break;
        default:
          fprintf(fp,"-");
          break;
        }
      }
      if (ib+1<n) fprintf(fp," | ");
    }
    fprintf(fp,"\n");
  }

  for (int k=0;k<MAXCODES;k++) {
    fprintf(fp,"->d%d: ",k);
    for (ib=0;ib<n;ib++) {
      fprintf(fp,"%10d",pats[ib]->d[k]);
      for (i=0;i<width-10;i++) fprintf(fp," ");
    }
    fprintf(fp,"\n");
  }

  fprintf(fp,"Pegs: ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    pegs=NumberOfPegs(board,size,&i,&j);
//    fprintf(fp,"        %2d",pegs);
    fprintf(fp,"     peg%2d",pegs);
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"RC:   ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"        %2d",WeiglebOK(board,size));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

#ifdef USESYMMETRY
  fprintf(fp,"RemCd:");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    GetSymmetryPatterns(pats[ib],sympat,symmetry,scount);
    syminv=1;
    for (i=1;i<scount;i++) {
      if (sympat[0]->d0!=sympat[i]->d0) syminv=0;
      if (sympat[0]->d1!=sympat[i]->d1) syminv=0;
    }

    fprintf(fp,"%10d",GetCode(board,size,symmetry,pats[ib]));
    if (syminv) fprintf(fp,"(S)");
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");
#endif
}

void PrintPattern(pattern* pat, int code)
{
  for(int j=0;j<MAXCODES;j++) printf(" %d",pat->d[j]);
  if (code) printf("\n");
}

void fPrintPattern(FILE* fp, pattern* pat, int code)
{
  for(int j=0;j<MAXCODES;j++) fprintf(fp," %10d",pat->d[j]);
  if (code) fprintf(fp,"\n");
}

//Find the next move after the given one from the current board
//Note that if dir==-1 it searches for the first move
void GetNextMove(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy)
{
  int i,j,d;
  int first;
  int jx,jy;
  int lx,ly;
  int jst,jend,ist,iend;

  const int dirlast=MOVETYPE;

  if (reqx<-OFFSETX || reqy<-OFFSETY) {
    ist=-1-size[2];
    iend=2+size[0];
    jst=1+size[1];
    jend=-2-size[3];
  }
  else {
    ist=reqx;
    iend=reqx+1;
    jst=reqy;
    jend=reqy-1;
//    printf("start-end: %d %d %d %d\n",ist,iend,jst,jend);
  }

  if (*dir>=0) first=1;
  else first=0;

  for (j=jst;j>jend;j--) {
    for (i=ist;i<iend;i++) {
//      if (reqx>-99) printf("%d,%d,%d,%d\n",reqx,reqy,i,j);

// Original had this if, but this seems incorrect as dir is a pointer location? 2014
//      if (first==1 && dir>=0 && reqx<-OFFSETX) {
      if (first==1 && reqx<-OFFSETX) {
        i=*frx;
        j=*fry;
      }

      if (board[i+OFFSETX][j+OFFSETY]!=1) continue;

      for (d=0;d<dirlast;d++) {
// Original had this if, but this seems incorrect as dir is a pointer location? 2014
//        if (first==1 && dir>=0) {
        if (first==1) {
          d=*dir+1;
          first=0;
        }

        if (d>=dirlast) continue;

        GetEndpoint(i,j,d,&jx,&jy,&lx,&ly);

        if (board[jx+OFFSETX][jy+OFFSETY]==1 &&
          board[lx+OFFSETX][ly+OFFSETY]==0) {
          *frx=i;
          *fry=j;
          *dir=d;
          return;
        }
      }
    }
  }

  //No move found
  *frx=0;
  *fry=0;
  *dir=-1;
}

//Find the next move after the given one from the current board
//Note that if dir==-1 it searches for the first move
//This routine searches for jumps backwards, for working from final state
void GetNextMoveR(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy)
{
  int i,j,d;
  int first;
  int jx,jy;
  int lx,ly;
  int jst,jend,ist,iend;

  const int dirlast=MOVETYPE;

  if (reqx<-OFFSETX || reqy<-OFFSETY) {
    ist=-1-size[2];
    iend=2+size[0];
    jst=1+size[1];
    jend=-2-size[3];
  }
  else {
    ist=reqx;
    iend=reqx+1;
    jst=reqy;
    jend=reqy-1;
//    printf("start-end: %d %d %d %d\n",ist,iend,jst,jend);
  }

  if (*dir>=0) first=1;
  else first=0;

  for (j=jst;j>jend;j--) {
    for (i=ist;i<iend;i++) {
//      if (reqx>-99) printf("%d,%d,%d,%d\n",reqx,reqy,i,j);

      if (first==1 && reqx<-OFFSETX) {
        i=*frx;
        j=*fry;
      }

      if (board[i+OFFSETX][j+OFFSETY]!=0) continue;

      for (d=0;d<dirlast;d++) {
        if (first==1) {
          d=*dir+1;
          first=0;
        }

        if (d>=dirlast) continue;

        GetEndpoint(i,j,d,&jx,&jy,&lx,&ly);

        if (board[jx+OFFSETX][jy+OFFSETY]==1 &&
          board[lx+OFFSETX][ly+OFFSETY]==1) {
          *frx=i;
          *fry=j;
          *dir=d;
          return;
        }
      }
    }
  }

  //No move found
  *frx=0;
  *fry=0;
  *dir=-1;
}

void GetEndpoint(int sx, int sy, int d,int* mx, int* my, int* fx, int* fy)
{
  switch (d) {
  case 0:
    *mx=sx+1;
    *my=sy;
    *fx=sx+2;
    *fy=sy;
    break;
  case 1:
    *mx=sx;
    *my=sy+1;
    *fx=sx;
    *fy=sy+2;
    break;
  case 2:
    *mx=sx-1;
    *my=sy;
    *fx=sx-2;
    *fy=sy;
    break;
  case 3:
    *mx=sx;
    *my=sy-1;
    *fx=sx;
    *fy=sy-2;
    break;
  //diagonal jumps
  case 4: //move up left
    *mx=sx-1;
    *my=sy+1;
    *fx=sx-2;
    *fy=sy+2;
    break;
  case 5: //move down right
    *mx=sx+1;
    *my=sy-1;
    *fx=sx+2;
    *fy=sy-2;
    break;
  case 6: //move up right
    *mx=sx+1;
    *my=sy+1;
    *fx=sx+2;
    *fy=sy+2;
    break;
  case 7: //move down left
    *mx=sx-1;
    *my=sy-1;
    *fx=sx-2;
    *fy=sy-2;
    break;
  }
}

void GetPattern(int** board, int* size, pattern* pat)
{
  int i,j,k,test,ctr=1;
  int count=0;
  int jend=-2-size[3];
  int iend=2+size[0];

  int d[MAXCODES];
  for (j=0;j<MAXCODES;j++) d[j]=0;

  k=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      test=board[i+OFFSETX][j+OFFSETY];
      if (test==0 || test==1) {
        if (test==1) {
          d[k] = d[k] + ctr;
        }

        if (ctr<=0) printf("Error\n");

        ctr=2*ctr;
        count++;
        if (count==MAXBITS) {
          ctr=1;
          k++;
          count=0;
          if (k>=MAXCODES) {
            printf("Board is too large, you need to increase MAXCODES\n");
          }
        }
      }
    }
  }

  pat->Set(d);
}


int NumberOfPegs(int** board, int* size, int* mx, int* my)
{
  int i,j;
  int count=0;
  int jend=-2-size[3];
  int iend=2+size[0];

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        count++;
        if (count==1) {
          *mx=i;
          *my=j;
        }
      }
    }
  }

  return count;
}

int FillBoard(int** board, int* size, pattern* pat)
{
  int i,j,ctr=1;
  int jend=-2-size[3];
  int iend=2+size[0];
  int count=0;
  int k=0;

  for (j=0;j<MAXCODES;j++) {
    if (pat->d[j]<0) {
      printf("Error in FillBoard pattern");
      PrintPattern(pat,1);
      return 0;
    }
  }

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]<0) continue;

      if ((pat->d[k]) & ctr) board[i+OFFSETX][j+OFFSETY]=1;
      else board[i+OFFSETX][j+OFFSETY]=0;
      count++;
      ctr=2*ctr;
      if (count==MAXBITS) {
        k++;
        ctr=1;
        count=0;
      }
    }
  }

  return 1;
}

int CheckBoard(int** board, int* size, int pegs_left)
{
  int score=0;

  //OOOO count

/*  int i,j;
  int jend=-2-size[3];
  int iend=2+size[0];

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;

      if ((i+20)%2==1 && (j+20)%2==1) score += 1;
      if (i==1+size[0] && size[0]>0 && (j==1 || j==-1)) score -= 1;
      if (i==-1-size[2] && size[2]>0 && (j==1 || j==-1)) score -= 1;
      if (j==1+size[1] && size[1]>0 && (i==1 || i==-1)) score -= 1;
      if (j==-1-size[3] && size[3]>0 && (i==1 || i==-1)) score -= 1;
    }
  } */

  //Special spine count for 3232 and 3222 boards

  if (pegs_left==1 && board[4+OFFSETX][OFFSETY]==1) return 3;

  //top values
  if (board[-1+OFFSETX][3+OFFSETY]==1) score += -1;
  if (board[1+OFFSETX][3+OFFSETY]==1) score += -1;
  if (board[-1+OFFSETX][2+OFFSETY]==1) score += 1;
  if (board[1+OFFSETX][2+OFFSETY]==1) score += 1;

  //center values
  if (board[-3+OFFSETX][OFFSETY]==1) score += 1;
  if (board[-1+OFFSETX][OFFSETY]==1) score += 1;
  if (board[1+OFFSETX][OFFSETY]==1) score += 1;
  if (board[2+OFFSETX][OFFSETY]==1) score += 1;
  if (board[3+OFFSETX][OFFSETY]==1) score += 2;
//  if (board[4+OFFSETX][OFFSETY]==1) score += 3;

  //bottom values
  if (board[-1+OFFSETX][-2+OFFSETY]==1) score += 1;
  if (board[1+OFFSETX][-2+OFFSETY]==1) score += 1;
  if (board[-1+OFFSETX][-3+OFFSETY]==1) score += -1;
  if (board[1+OFFSETX][-3+OFFSETY]==1) score += -1;

  return score;
}

int GetPegs(int** board, int* size)
{
  int i,j;
  int jend=-2-size[3];
  int iend=2+size[0];
  int tpegs=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) tpegs++;
    }
  }

  return tpegs;
}

//This function only for HEXBOARD==3 !!
int GetEdgePegs(int** board, int* size)
{
  int i,j;
  int tpegs=0;

  for (i=-3;i<1;i++) if (board[i+OFFSETX][3+OFFSETY]==1) tpegs++;
  for (i=0;i<4;i++) if (board[i+OFFSETX][-3+OFFSETY]==1) tpegs++;

  for (j=0;j<3;j++) if (board[-3+OFFSETX][j+OFFSETY]==1) tpegs++;
  for (j=-2;j<1;j++) if (board[3+OFFSETX][j+OFFSETY]==1) tpegs++;

  if (board[1+OFFSETX][2+OFFSETY]==1) tpegs++;
  if (board[2+OFFSETX][1+OFFSETY]==1) tpegs++;

  if (board[-1+OFFSETX][-2+OFFSETY]==1) tpegs++;
  if (board[-2+OFFSETX][-1+OFFSETY]==1) tpegs++;

  return tpegs;
}

//This function only for HEXBOARD==3 !!
int GetCenterPegs(int** board, int* size)
{
  int i;
  int tpegs=0;

  for (i=-1;i<2;i++) if (board[i+OFFSETX][OFFSETY]==1) tpegs++;

  if (board[-1+OFFSETX][1+OFFSETY]==1) tpegs++;
  if (board[0+OFFSETX][1+OFFSETY]==1) tpegs++;

  if (board[0+OFFSETX][-1+OFFSETY]==1) tpegs++;
  if (board[1+OFFSETX][-1+OFFSETY]==1) tpegs++;

  return tpegs;
}

int IsRotationallySymmetric(int** board, int* size)
{
  int i,j,test;
  for (i=1;i<2+size[0];i++) {
    for (j=0;j<2+size[1];j++) {
      test=board[i+OFFSETX][j+OFFSETY];
      if (test<0) continue;
      if (board[-j+OFFSETX][i+OFFSETY]!=test) return 0;
      if (board[-i+OFFSETX][-j+OFFSETY]!=test) return 0;
      if (board[j+OFFSETX][-i+OFFSETY]!=test) return 0;
    }
  }
  
  return 1;
}

//Look for a board pattern in binary tree with root given.
//If the board is not found, and storeit==1, it will add the pattern
//Returns 1 is the board was found, 0 if not
//Returns -1 if out of memory
int CheckPattern(int** board, int* size, node** root, int storeit)
{
  pattern pat;
  GetPattern(board,size,&pat);
  return StorePattern(&pat,root,storeit,0);
}

//storeit>0 stores pattern (returns 1), if it doesn't exist
//storeit=0 just returns 1 if pattern is present, 0 otherwise
//storeit<0 deletes stored pattern (returns 1), if it exists
int StorePattern(pattern* pat, node** root, int storeit, int flagit)
{
  node* curr=*root;
  node* prev=0;
  node* ndnew;

  int test;

  if (!curr) { //root is empty
    if (storeit<=0) return 0;
    *root=new node(pat);
    if (flagit==1) {
      (*root)->SetFlag(1);
      return 1;
    }
    return 1;
  }

  //search binary tree
  while (curr != prev) {
    prev=curr;
    test=curr->Compare(pat);
    if (test==0) { //found
      if (storeit>0) return 0; //Already here, not stored
      if (storeit==0) return 1; //Found

      //storeit<0 here
      //flag it so it doesn't get stored in ClearTree()
      if (flagit==1 && curr->FlagSet()==0) {
        curr->SetFlag(1);
        return 1;
      }
      if (flagit==0 && curr->FlagSet()==1) {
        curr->SetFlag(0);
        return 1;
      }
      return 0;
    }
    if (test==1 && curr->l) curr=curr->l;
    if (test==-1 && curr->r) curr=curr->r;
  }

//  if (curr->Compare(pat)==0) return 1;

  //The pattern was not found
  if (storeit<=0) return 0;

  //Create a new node storing the pattern
  ndnew=new node(pat);
  if (!ndnew) return -1;
  if (test==1) curr->l=ndnew;
  else curr->r=ndnew;

  if (flagit==1) ndnew->SetFlag(1);

  return 1;
}

node* GetNode(pattern* pat, node** root)
{
  node* curr=*root;
  node* prev=0;

  int test;

  if (!curr) { //root is empty
    return 0;
  }

  //search binary tree
  while (curr != prev) {
    prev=curr;
    test=curr->Compare(pat);
    if (test==0) { //found
      return curr;
    }
    if (test==1 && curr->l) curr=curr->l;
    if (test==-1 && curr->r) curr=curr->r;
  }

  //The pattern was not found
  return 0;
}

//Makes sure there are pegs left of same class as final hole
//(if not the board cannot be solved)
int BoardOK(int** board, int* size, int fx, int fy)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      if ((i-fx)%2==0 && (j-fy)%2==0 && board[i+OFFSETX][j+OFFSETY]==1) return 1;
    }
  }

  return 0;
}

int GetCorners(int** board, int* size)
{
  int i,count=0;

  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count++;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count++;
    if (board[4+OFFSETX][i+OFFSETY]==1) count++;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count++;
  }

  return count;
}

//Returns Fundamental class of this board (integer 0-63)
int GetClass(int** board, int* size)
{
  int i,j,phase;
  int diag[6];
  int pegs=GetPegs(board,size);
  int count=0;

  for (i=0;i<6;i++) diag[i]=0;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        phase=(30+i-j)%3;
        diag[phase]=diag[phase]+1;
        phase=(30+i+j)%3;
        diag[phase+3]=diag[phase+3]+1;
      }
    }
  }

  j=1;
  for (i=0;i<6;i++) {
    if ((diag[i]+pegs)%2==0) {
      count += j;
    }
    j=j*2;
  }

  return count;
}

/* Returns this resource count applied to the given board

           -1  0 -1
            1  0  1
            0  0  0
  -1  1  0  1  0  1  0  1 -1
   0  0  0  0  0  0  0  0  0
  -1  1  0  1  0  1  0  1 -1
            0  0  0
            1  0  1
           -1  0 -1
*/
int WeiglebOK(int** board, int* size)
{
  int i,j,count=0;

//  return ContinentalOK(board,size); //When Continental board is used

  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  //Add number of edge men
  for (j=3;j>-4;j-=2) {
    for (i=-3;i<4;i+=2) {
//      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count--;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count--;
    if (board[4+OFFSETX][i+OFFSETY]==1) count--;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count--;
  }

  return count;
}

/* Returns this resource count applied to the given board

              -1
           -1  1 -1
        -1  1  0  1 -1
     -1  1  0  1  0  1 -1
  -1  1  0  1  0  1  0  1 -1
     -1  1  0  1  0  1 -1
        -1  1  0  1 -1
           -1  1 -1
              -1
*/

int ContinentalOK(int** board, int* size)
{
  int i,j,ifr,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  ifr=0;
  for (j=4;j>=-4;j--) {
    for (i=-ifr;i<=ifr;i++) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;

      if (i==-ifr || i==ifr) {
        count--;
      }
      else {
        if ((abs(i)+abs(j))%2==1) count++;
      }
    }

    if (j>0) ifr++;
    else ifr--;
  }

  return count;
}


//Good recource count for (3,1) and (2,1) finishing locations
/* Returns this resource count applied to the given board

           -1  0 -1
            1  0  1
            0  0  0
  -1  1  0  1  0  1  2  3 -1
   0  0  0  0  0  0  0  0  0
  -1  1  0  1  0  1  2  3 -1
            0  0  0
            1  0  1
           -1  0 -1
*/
int WeiglebRC1(int** board, int* size)
{
  int i,j,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  //Add number of edge men
  for (j=3;j>-4;j-=2) {
    for (i=-3;i<4;i+=2) {
//      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  for (j=-1;j<2;j+=2) {
    if (board[2+OFFSETX][j+OFFSETY]==1) count+=2;
    if (board[3+OFFSETX][j+OFFSETY]==1) count+=2;
  }


  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count--;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count--;
    if (board[4+OFFSETX][i+OFFSETY]==1) count--;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count--;
  }

  return count;
}


//Good recource count for (3,0) and (4,0) finishing locations??
/* Returns this resource count applied to the given board

           -1  0 -1
            1  0  1
            0  0  0
  -1  1  0  1  0  1  0  1 -1
   0  1  0  1  0  1  1  2  3
  -1  1  0  1  0  1  0  1 -1
            0  0  0
            1  0  1
           -1  0 -1
*/
int WeiglebRC2(int** board, int* size)
{
  int i,j,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  //Add number of edge men
  for (j=3;j>-4;j-=2) {
    for (i=-3;i<4;i+=2) {
//      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  for (i=-3;i<2;i+=2) {
    if (board[i+OFFSETX][OFFSETY]==1) count++;
  }

  if (board[2+OFFSETX][OFFSETY]==1) count++;
  if (board[3+OFFSETX][OFFSETY]==1) count+=2;
  if (board[4+OFFSETX][OFFSETY]==1) count+=3;


  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count--;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count--;
    if (board[4+OFFSETX][i+OFFSETY]==1) count--;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count--;
  }

  return count;
}

int WeiglebCount(int** board, int* size)
{
  int i,j,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  for (j=3;j>-4;j-=2) {
    for (i=-2;i<3;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  for (j=2;j>-3;j-=2) {
    for (i=-3;i<4;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  return count;
}

//Remember to fill board first if called with USESYMMETRY on
/*  When USESYMMETRY is turned on, returns
  a board function invariant under all rotations and refelections

              256 128 256
               64  32  64
         (128) 16   8  16 (128)
  256  64  16   4   2   4  16 64 256
  128  32   8   2   1   2   8 32 128
  256  64  16   4   2   4  16 64 256
         (128) 16   8  16 (128)
               64  32  64
              256 128 256

  Full code=1+4*(2+4+8+32+128)+8*(16+64+256)
           =1+696+2688 = 3385

  English full=1+4*(2+4+8+32)+8*(16+64) = 825
  French Full = 825 + 4*128 = 1337

  Function only symmetric about X axis:

                1    2    4
                    8   16   32
                   64  128  256
  512  2^10 2^11 2^12 2^13 2^14 2^15 2^16 2^17
  2^18 2^19 2^20 2^21 2^22 2^23 2^24 2^25 2^26
  512  2^10 2^11 2^12 2^13 2^14 2^15 2^16 2^17
                 64  128  256
                    8   16   32
            1    2    4

    Full code=2^27-1 + 2^18-1 = 134217727 + 262143 = 134479870

  Function diagonally symmetric:

                1    2    4
                    8   16   32
                   64  128  256
  512  2^10 2^11 2^12 2^13 2^14 256  32   4
  2^15 2^16 2^17 2^18 2^19 2^13 128  16   2
  2^20 2^21 2^22 2^23 2^18 2_12  64   8   1
               2^22 2^17 2^11
                 2^21 2^16 2^10
           2^20 2^15 2^9

    Full code=2^24-1 + 2^23-1 - 2^14 - 2^19 = 
        16777215 + 8388607 - 16384 - 524288 = 24625150

  Hexagonal board (Hex 4)

    3   5   5   3
    5   2   4   2   5
    5   4   1   1   4   5
    3   2   1   0   1   2   3     // 0's:1  1's:6
        5   4   1   1   4   5     // 2's:6  3's:6
            5   2   4   2   5     // 4's:6  5's:12
                3   5   5   3

 
*/
int GetCode(int** board, int* size, int symmetry, pattern* pat)
{
#ifndef USESYMMETRY
  return pat->d[0]; //Old method
#else

  int i,j,count=0,ctr=1;
  int imax=size[0]+2; //Must be 5 for Wiegleb

  if (symmetry==0) return pat->d[0]; //Old method

  //IDEA: This is a board function invariant under all rotations and reflections

  if (symmetry==4) { //Square

    if (board[OFFSETX][OFFSETY]==1) count=1; //Center =2^0

    //Along axis
    ctr=2;
    for (i=1;i<imax;i++) { //4 here orig for central Wiegleb game (mistake)
      if (board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    ctr=4;
    //Along diagonals
    if (board[1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;

#ifdef FRENCHBOARD
    ctr=128;
    //Along diagonals
    if (board[2+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][-2+OFFSETY]==1) count+=ctr;
#endif

    //Along outer arms
    ctr=16;
    for (i=2;i<imax;i++) { //4 here for central game (mistake)
      for (j=-1;j<2;j+=2) {
        if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
        if (board[j+OFFSETX][i+OFFSETY]==1) count+=ctr;
        if (board[-i+OFFSETX][j+OFFSETY]==1) count+=ctr;
        if (board[j+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      }
      ctr=ctr*4;
    }

//    return count; //Old method

/*    The function to here works, but may have the problem
    that the sets become very different in size.  It may
    be impossible to make them small enough even by
    making a gigantic split size.  This is because it is
    possible that many millions of boards have the exact
    same remainder, so cannot be differentiated by splitting
    into more sets.

    In order to solve this, I have added functions satisfied
    by pairs of pegs, but still invarient under
    they symmetry of the board.

    Arm pairs:

           c2 .  c2
           b2 .  b2
           a2 .  a2
  c3 b3 a3 .  .  .  a1 b1 c1
  .  .  .  .  .  .  .  .  .
  c3 b3 a3 .  .  .  a1 b1 c1
           a4 .  a4
           b4 .  b4
           c4 .  c4

    Diagonal opposite pairs on arms:

           c3 .  c4
           b3 .  b4
           a3 .  a4
  c2 b2 a2 .  .  .  a1 b1 c1
  .  .  .  .  .  .  .  .  .
  c1 b1 a1 .  .  .  a2 b2 c2
           a4 .  a3
           b4 .  b3
           c4 .  c3

    Axis pairs and diagonal pairs:

           .  d2 .
           .  c2 .
           .  b2 .
  .  .  .  e2 a2 e1 .  .  .
  d1 c1 b1 a1 .  a1 b1 c1 d1
  .  .  .  e1 a2 e2 .  .  .
           .  b2 .
           .  c2 .
           .  d2 .
*/

    if (imax<5) ctr=256;
    else ctr=512;

    //Arm pairs
    for (i=2;i<imax;i++) {
      if (board[i+OFFSETX][1+OFFSETY]==1 &&
        board[i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][1+OFFSETY]==1 &&
        board[-i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][i+OFFSETY]==1 &&
        board[1+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][-i+OFFSETY]==1 &&
        board[1+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Diagonal opposite pairs on arms
    for (i=2;i<imax;i++) {
      if (board[i+OFFSETX][1+OFFSETY]==1 &&
        board[-i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][1+OFFSETY]==1 &&
        board[i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][i+OFFSETY]==1 &&
        board[1+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][-i+OFFSETY]==1 &&
        board[1+OFFSETX][i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Axis pairs
    for (i=1;i<imax;i++) {
      if (board[i+OFFSETX][OFFSETY]==1 &&
        board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][i+OFFSETY]==1 &&
        board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Diagonal pairs
    if (board[1+OFFSETX][1+OFFSETY]==1 &&
        board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-1+OFFSETY]==1 &&
        board[-1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    ctr=ctr*2;

    return count;
  }

  if (symmetry==5) { //Hexagonal symmetry

    if (board[OFFSETX][OFFSETY]==1) count=1; //Center =2^0

    ctr=2;
    for (i=1;i<imax;i++) {
      if (board[OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    ctr=ctr*4;
    if (board[1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][-1+OFFSETY]==1) count+=ctr;

    ctr=ctr*4;
    for (i=1;i<imax-1;i++) {
      if (board[-i+OFFSETX][3+OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][-3+OFFSETY]==1) count+=ctr;
      if (board[-3+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[3+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[3-i+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[i-3+OFFSETX][-i+OFFSETY]==1) count+=ctr;
    }

    ctr=ctr*4;
    //Diagonal opposites
    for (i=1;i<imax;i++) {
      if (board[OFFSETX][i+OFFSETY]==1 &&
          board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][i+OFFSETY]==1 &&
          board[i+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1 &&
          board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    //Outer pairs
    if (board[-1+OFFSETX][3+OFFSETY]==1 &&
        board[-2+OFFSETX][3+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-3+OFFSETY]==1 &&
        board[2+OFFSETX][-3+OFFSETY]==1) count+=ctr;
    if (board[-3+OFFSETX][1+OFFSETY]==1 &&
        board[-3+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[3+OFFSETX][-1+OFFSETY]==1 &&
        board[3+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][1+OFFSETY]==1 &&
        board[1+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][-1+OFFSETY]==1 &&
        board[-1+OFFSETX][-2+OFFSETY]==1) count+=ctr;

    return count;
  }

  //Code symmetric about X-axis
  int test;
  int iend=2+size[0];
  int jend=-2-size[3];

  if (symmetry==1) {

#if TRIANGLEBOARD>3 //Y-axis symmetry for triangular boards
    for (j=0;j>-TRIANGLEBOARD;j--) { //j is always <=0 !
      iend=-j/2+1; //Half-way across
      for (i=0;i<iend;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          int inew=-j-i;
          if (inew!=i && board[inew+OFFSETX][j+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }
#else
    for (j=1+size[1];j>=0;j--) {
      for (i=-1-size[2];i<iend;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          if (j>0 && board[i+OFFSETX][-j+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }
#endif

    return count;
  }

  //Diagonal symmetry
  if (symmetry==2) {
    for (j=1+size[1];j>jend;j--) {
      for (i=-1-size[2];i<iend && i<=j;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          if (i<j && board[j+OFFSETY][i+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }

    return count;
  }

  return count;
#endif
}

//Determine symmetry type based on geometry and starting/ending location
//0 -> None
//1 -> X-axis (lateral) OR Y-axis
//2 -> Diagonal about the line x=y OR x=-y
//3 -> Rectangular
//4 -> Square  
//5 -> Hexagonal
//Note that symmetry=3 or 4 is only possible for lx=ly=0
int DetermineSymmetryType(int* size, int lx, int ly, int* sc)
{
  int bsym,lsym,sym;

  //First determine board symmetry
  bsym=0; //Default
  if (size[1]==size[3]) bsym=1;
  if (size[0]==size[1] && size[2]==size[3]) bsym=2;
  if (size[0]==size[2] && size[1]==size[3]) bsym=3;
  if (size[0]==size[1] && bsym==3) bsym=4;


  //Now combine this with starting/ending location
  lsym=0; //Default
  if (lx==0 || ly==0) lsym=1;
  if (lx==ly || lx==-ly) lsym=2;
  if (lx==0 && ly==0) lsym=4;

#if HEXBOARD==4 && MOVETYPE>4
  if (bsym==4) bsym=5;
  if (lsym==4) lsym=5;
#endif

  //Combine to determine overall symmetry
  sym=bsym;
  if (lsym<bsym) sym=lsym;
  switch (sym) {
  case 5: //Hexagonal
    *sc=12;
    break;
  case 4: //Square
    *sc=8;
    break;
  case 3: //Rectangular
    *sc=4;
    break;
  case 2:
  case 1:
    *sc=2;
    break;
  default:
    *sc=1;
    break;
  }

#ifdef FIVEBYFIVE //No symmetry implemented
  *sc=1;
  return 0;
#endif

#if defined(SIXBYSIX) || defined(EIGHTBYEIGHT) || defined(TENBYEIGHT) || defined(TENBYTEN)
#if MOVETYPE>4
  *sc=1;
  return 0;
#endif
  if (lx==ly) {
    *sc=2;
    return 2;
  }
  else {
    *sc=1;
    return 0;
  }
#endif

#ifdef EIGHTBYSIX //No symmetry implemented
  *sc=1;
  return 0;
#endif

#if TRIANGLEBOARD>3
  if (2*lx==-ly) {
    *sc=2;
    return 1;
  }
  *sc=1;
  return 0;
#endif

#if defined(STELLAR2BOARD) || defined(DRAUGHTSBOARD32) || HEXBOARD==3
  *sc=1;
  return 0;
#endif

  return sym;
}

int SymmetryReduce(int** board, int* size, node** root, char* fname, pattern** sympat, int symmetry, int scount)
{
  int i,j,test,boards,keep,count=0;
  int newboards=0;
  pattern pat;
  FILE* fp;

  root[0]=0;

  fp=fopen(fname,"rb");
  if (!fp) printf("File error SR %s\n",fname);
  fread(&test,sizeof(int),1,fp);
  fread(&test,sizeof(int),1,fp);
  fread(&boards,sizeof(int),1,fp);

  if (symmetry==0) {
    fclose(fp);
    return boards;
  }

  for (i=0;i<boards;i++) {
    pat.Readf(fp);
//    fread(&pat,sizeof(int),2,fp);
//    FillBoard(board,size,pat);
//    GetSymmetryBoards(board,size,sympat,symmetry);

    //Now faster
    GetSymmetryPatterns(&pat,sympat,symmetry,scount);

    keep=1;
    for (j=1;j<scount;j++) {
      if(StorePattern(sympat[j],&root[0],0,0)==1) keep=0;
    }

//    printf("Patterns:\n");
//    for (j=0;j<scount;j++) printf("%d: %d %d\n",j,sympat[j][0],sympat[j][1]);

    if (keep==1) {
      StorePattern(sympat[0],&root[0],1,0);
      newboards++;
//      printf("Keeping %d %d\n",sympat[0][0],sympat[0][1]);
//      PrintBoard(board,size);
    }

    if (i%100000==0) printf("SR: %d %d   \r",(boards-i)/100000,newboards/100000);
  }

  fclose(fp);

  return newboards;
}

//This is no longer used (slower than GetSymmetryPatterns)
void GetSymmetryBoards(int** board, int* size, pattern** sympat, int symmetry)
{
  int i,j,ctr=0;
  pattern pat;

  switch (symmetry) {
  case 3: //Rectangular
    for (j=0;j<4;j++) {
      GetPattern(board,size,&pat);
      sympat[ctr]->Set(&pat);
      ctr++;
      if (j%2==0) ReflectBoard(board,size,0);
      else ReflectBoard(board,size,1);
    }
    return;
  case 4: //Square
    for (j=0;j<2;j++) {
      for (i=0;i<4;i++) {
        GetPattern(board,size,&pat);
        sympat[ctr]->Set(&pat);
        ctr++;
        RotateBoard(board,size,1);
        if (i==3) ReflectBoard(board,size,0);
      }
    }
    return;
  default:
    printf("Error in GetSymmetryBoards, symmetry=%d\n",symmetry);
  }

  return;
}

//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR WEIGLEB's BOARD!!
#ifdef WEIGLEBSBOARD
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][45]={
    42,43,44,39,40,41,36,37,38,27,28,29,30,31,32,33,34,35,18,19,20,21,22,23,24,25,26, 9,10,11,12,13,14,15,16,17, 6, 7, 8, 3, 4, 5, 0, 1, 2,
    35,26,17,34,25,16,33,24,15,44,41,38,32,23,14, 8, 5, 2,43,40,37,31,22,13, 7, 4, 1,42,39,36,30,21,12, 6, 3, 0,29,20,11,28,19,10,27,18, 9,
     2, 1, 0, 5, 4, 3, 8, 7, 6,17,16,15,14,13,12,11,10, 9,26,25,24,23,22,21,20,19,18,35,34,33,32,31,30,29,28,27,38,37,36,41,40,39,44,43,42,
     9,18,27,10,19,28,11,20,29, 0, 3, 6,12,21,30,36,39,42, 1, 4, 7,13,22,31,37,40,43, 2, 5, 8,14,23,32,38,41,44,15,24,33,16,25,34,17,26,35,
    27,18, 9,28,19,10,29,20,11,42,39,36,30,21,12, 6, 3, 0,43,40,37,31,22,13, 7, 4, 1,44,41,38,32,23,14, 8, 5, 2,33,24,15,34,25,16,35,26,17,
    44,43,42,41,40,39,38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    17,26,35,16,25,34,15,24,33, 2, 5, 8,14,23,32,38,41,44, 1, 4, 7,13,22,31,37,40,43, 0, 3, 6,12,21,30,36,39,42,11,20,29,10,19,28, 9,18,27};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without square, lateral, or diagonal symmetry: %d\n",symmetry);
    return;
  }

  if (pat->d1<0 || pat->d1>32768) {
    printf("Error in GetSymmetryPatterns %d %d??\n",pat->d[0],pat->d[1]);
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#ifdef FRENCHBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 37 HOLE FRENCH BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][37]={
    34,35,36,29,30,31,32,33,22,23,24,25,26,27,28,15,16,17,18,19,20,21, 8, 9,10,11,12,13,14, 3, 4, 5, 6, 7, 0, 1, 2,
    28,21,14,33,27,20,13, 7,36,32,26,19,12, 6, 2,35,31,25,18,11, 5, 1,34,30,24,17,10, 4, 0,29,23,16, 9, 3,22,15, 8,
     2, 1, 0, 7, 6, 5, 4, 3,14,13,12,11,10, 9, 8,21,20,19,18,17,16,15,28,27,26,25,24,23,22,33,32,31,30,29,36,35,34,
     8,15,22, 3, 9,16,23,29, 0, 4,10,17,24,30,34, 1, 5,11,18,25,31,35, 2, 6,12,19,26,32,36, 7,13,20,27,33,14,21,28,
    22,15, 8,29,23,16, 9, 3,34,30,24,17,10, 4, 0,35,31,25,18,11, 5, 1,36,32,26,19,12, 6, 2,33,27,20,13, 7,28,21,14,
    36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    14,21,28, 7,13,20,27,33, 2, 6,12,19,26,32,36, 1, 5,11,18,25,31,35, 0, 4,10,17,24,30,34, 3, 9,16,23,29, 8,15,22};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without square or lateral symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry

        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#ifdef ENGLISHBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 33 HOLE ENGLISH BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][33]={
    30,31,32,27,28,29,20,21,22,23,24,25,26,13,14,15,16,17,18,19, 6, 7, 8, 9,10,11,12, 3, 4, 5, 0, 1, 2,
    26,19,12,25,18,11,32,29,24,17,10, 5, 2,31,28,23,16, 9, 4, 1,30,27,22,15, 8, 3, 0,21,14, 7,20,13, 6,
     2, 1, 0, 5, 4, 3,12,11,10, 9, 8, 7, 6,19,18,17,16,15,14,13,26,25,24,23,22,21,20,29,28,27,32,31,30,
     6,13,20, 7,14,21, 0, 3, 8,15,22,27,30, 1, 4, 9,16,23,28,31, 2, 5,10,17,24,29,32,11,18,25,12,19,26,
    20,13, 6,21,14, 7,30,27,22,15, 8, 3, 0,31,28,23,16, 9, 4, 1,32,29,24,17,10, 5, 2,25,18,11,26,19,12,
    32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    12,19,26,11,18,25, 2, 5,10,17,24,29,32, 1, 4, 9,16,23,28,31, 0, 3, 8,15,22,27,30, 7,14,21, 6,13,20};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#ifdef HUBERSBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR HUBER'S 37-HOLE BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][37]={
    36,33,34,35,30,31,32,23,24,25,26,27,28,29,14,15,16,17,18,19,20,21,22, 7, 8, 9,10,11,12,13, 4, 5, 6, 1, 2, 3, 0,
    22,29,21,13,28,20,12,35,32,27,19,11, 6, 3,36,34,31,26,18,10, 5, 2, 0,33,30,25,17, 9, 4, 1,24,16, 8,23,15, 7,14,
     0, 3, 2, 1, 6, 5, 4,13,12,11,10, 9, 8, 7,22,21,20,19,18,17,16,15,14,29,28,27,26,25,24,23,32,31,30,35,34,33,36,
    14, 7,15,23, 8,16,24, 1, 4, 9,17,25,30,33, 0, 2, 5,10,18,26,31,34,36, 3, 6,11,19,27,32,35,12,20,28,13,21,29,22,
    14,23,15, 7,24,16, 8,33,30,25,17, 9, 4, 1,36,34,31,26,18,10, 5, 2, 0,35,32,27,19,11, 6, 3,28,20,12,29,21,13,22,
    36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    22,13,21,29,12,20,28, 3, 6,11,19,27,32,35, 0, 2, 5,10,18,26,31,34,36, 1, 4, 9,17,25,30,33, 8,16,24, 7,15,23,14};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#ifdef HERMARYSBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR HERMARY'S 39-HOLE BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about Y-axis
  //row2=reflection about X-axis then Y-axis
  const int rotate[3][39]={
    38,35,36,37,30,31,32,33,34,23,24,25,26,27,28,29,16,17,18,19,20,21,22, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
     0, 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,22,21,20,19,18,17,16,29,28,27,26,25,24,23,34,33,32,31,30,37,36,35,38,
    38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0};

  //Rectangular symmetry uses rows 0-2
  //X-Axis symetry uses row 0

  int i,j,test,p;

  if (symmetry!=3 && symmetry!=1) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#if DIAMONDBOARD>1
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 41 HOLE CONTINENTAL BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
#if DIAMONDBOARD==4
  const int rotate[7][41]={
    40,37,38,39,32,33,34,35,36,25,26,27,28,29,30,31,16,17,18,19,20,21,22,23,24, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
    24,31,23,15,36,30,22,14, 8,39,35,29,21,13, 7, 3,40,38,34,28,20,12, 6, 2, 0,37,33,27,19,11, 5, 1,32,26,18,10, 4,25,17, 9,16,
    0 , 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,24,23,22,21,20,19,18,17,16,31,30,29,28,27,26,25,36,35,34,33,32,39,38,37,40,
    16, 9,17,25, 4,10,18,26,32, 1, 5,11,19,27,33,37, 0, 2, 6,12,20,28,34,38,40, 3, 7,13,21,29,35,39, 8,14,22,30,36,15,23,31,24,
    16,25,17, 9,32,26,18,10, 4,37,33,27,19,11, 5, 1,40,38,34,28,20,12, 6, 2, 0,39,35,29,21,13, 7, 3,36,30,22,14, 8,31,23,15,24,
    40,39,38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    24,15,23,31, 8,14,22,30,36, 3, 7,13,21,29,35,39, 0, 2, 6,12,20,28,34,38,40, 1, 5,11,19,27,33,37, 4,10,18,26,32, 9,17,25,16};
#elif DIAMONDBOARD==3
  const int rotate[7][25]={
    24,21,22,23,16,17,18,19,20, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
    15,20,14, 8,23,19,13, 7, 3,24,22,18,12, 6, 2, 0,21,17,11, 5, 1,16,10, 4, 9,
    0 , 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,20,19,18,17,16,23,22,21,24,
    9 , 4,10,16, 1, 5,11,17,21, 0, 2, 6,12,18,22,24, 3, 7,13,19,23, 8,14,20,15,
    9 ,16,10, 4,21,17,11, 5, 1,24,22,18,12, 6, 2, 0,23,19,13, 7, 3,20,14, 8,15,
    24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    15, 8,14,20, 3, 7,13,19,23, 0, 2, 6,12,18,22,24, 1, 5,11,17,21, 4,10,16, 9};
#elif DIAMONDBOARD==2
    const int rotate[7][13]={
    12, 9,10,11, 4, 5, 6, 7, 8, 1, 2, 3, 0,
     8,11, 7, 3,12,10, 6, 2, 0, 9, 5, 1, 4,
     0, 3, 2, 1, 8, 7, 6, 5, 4,11,10, 9,12,
     4, 1, 5, 9, 0, 2, 6,10,12, 3, 7,11, 8,
     4, 9, 5, 1,12,10, 6, 2, 0,11, 7, 3, 8,
    12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
     8, 3, 7,11, 0, 2, 6,10,12, 1, 5, 9, 4};
#endif

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#if HEXBOARD==4
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 37 HOLE HEXBOARD 4
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //All other rows (symmetry group has order 12)
  const int rotate[11][37]={
    33,34,35,36, 28,29,30,31,32, 22,23,24,25,26,27, 15,16,17,18,19,20,21,  9,10,11,12,13,14,  4, 5, 6, 7, 8,  0, 1, 2, 3,
    36,35,34,33, 32,31,30,29,28, 27,26,25,24,23,22, 21,20,19,18,17,16,15, 14,13,12,11,10, 9,  8, 7, 6, 5, 4,  3, 2, 1, 0,
     3, 2, 1, 0,  8, 7, 6, 5, 4, 14,13,12,11,10, 9, 21,20,19,18,17,16,15, 27,26,25,24,23,22, 32,31,30,29,28, 36,35,34,33, 
     3, 8,14,21,  2, 7,13,20,27,  1, 6,12,19,26,32,  0, 5,11,18,25,31,36,  4,10,17,24,30,35,  9,16,23,29,34, 15,22,28,33,
    15,22,28,33,  9,16,23,29,34,  4,10,17,24,30,35,  0, 5,11,18,25,31,36,  1, 6,12,19,26,32,  2, 7,13,20,27,  3, 8,14,21,
    21,14, 8, 3, 27,20,13, 7, 2, 32,26,19,12, 6, 1, 36,31,25,18,11, 5, 0, 35,30,24,17,10, 4, 34,29,23,16, 9, 33,28,22,15,
    33,28,22,15, 34,29,23,16, 9, 35,30,24,17,10, 4, 36,31,25,18,11, 5, 0, 32,26,19,12, 6, 1, 27,20,13, 7, 2, 21,14, 8, 3,
     0, 4, 9,15,  1, 5,10,16,22,  2, 6,11,17,23,28,  3, 7,12,18,24,29,33,  8,13,19,25,30,34, 14,20,26,31,35, 21,27,32,36,
    21,27,32,36, 14,20,26,31,35,  8,13,19,25,30,34,  3, 7,12,18,24,29,33,  2, 6,11,17,23,28,  1, 5,10,16,22,  0, 4, 9,15,
    15, 9, 4, 0, 22,16,10, 5, 1, 28,23,17,11, 6, 2, 33,29,24,18,12, 7, 3, 34,30,25,19,13, 8, 35,31,26,20,14, 36,32,27,21,
    36,32,27,21, 35,31,26,20,14, 34,30,25,19,13, 8, 33,29,24,18,12, 7, 3, 28,23,17,11, 6, 2, 22,16,10, 5, 1, 15, 9, 4, 0};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  // For testing for errors in the above table
/*  for (i=0;i<11;i++) {
    int k;
    for (j=0;j<37;j++) {
      test=0;
      for (k=0;k<37;k++) {
        if (rotate[i][k]==j) test++;
      }
      if (test!=1) printf("ERROR: %d not found %d\n",i,j);
    }
    printf("%d: %d\n",i,test);
  }
  scanf("%d",&test);*/

  if (symmetry!=5) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (rotate[p][i]<30) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-30];
        }
      }
    }
  }
}
#endif

#if defined(SIXBYSIX)
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 36 hole 6x6 board
//And we can only use diagonal symmetry on this board!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  const int rotate[36]={
    35,29,23,17,11,5,34,28,22,16,10,4,33,27,21,15,9,3,32,26,20,14,8,2,31,25,19,13,7,1,30,24,18,12,6,0};
  //Diagonal symmetry uses row 1

  int i,j,test;

  if (symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without diagonal symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Zero();
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<30) test=pat->d[0] & pow2[i];
    else test=pat->d[1] & pow2[i-30];

    if (test) {
      for (j=0;j<scount-1;j++) {
        if (rotate[i]<30) {
          sympat[j+1]->d[0]=sympat[j+1]->d[0]+pow2[rotate[i]];
        }
        else {
          sympat[j+1]->d[1]=sympat[j+1]->d[1]+pow2[rotate[i]-30];
        }
      }
    }
  }
}
#endif

#if TRIANGLEBOARD>3
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  int i,j,row,ist,test,target;

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  if (symmetry!=1) {
    printf("GetSymmetryPatterns cannot be called without lateral symmetry\n");
    return;
  }

  for (row=0;row<TRIANGLEBOARD;row++) {
    ist=(row*(row+1))/2;
    for (i=ist;i<ist+row+1;i++) {
      if (i<30) test=pat->d0 & pow2[i];
      else test=pat->d1 & pow2[i-30];

      if (test) {
        target=2*ist+row-i;
        if (target<30) {
          sympat[1]->d0=sympat[1]->d0+pow2[target];
        }
        else {
          sympat[1]->d1=sympat[1]->d1+pow2[target-30];
        }
      }
    }
  }

  return;
}
#endif

#if defined(DRAUGHTSBOARD32) || HEXBOARD==3 || defined(EIGHTBYSIX) || defined(EIGHTBYEIGHT) || defined(TENBYEIGHT) || defined(TENBYTEN)
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  return;
}
#endif

//test==-1 for smallst, test=+1 for largest
int GetSmallestSymmetryPattern(pattern* pat, int test)
{
  int i,j;
  int extreme,current;

  //Powers of 2, 2^^0=1 to 2^^30
  const int pow2[30]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29};

  //Hard wired rotation matrices
#if TRIANGLEBOARD==4
  const int rotate[5][15]={
     0,    2, 1,    5, 4, 3,    9, 8, 7, 6,   14,13,12,11,10,
    10,   11, 6,   12, 7, 3,   13, 8, 4, 1,   14, 9, 5, 2, 0,
    10,    6,11,    3, 7,12,    1, 4, 8,13,    0, 2, 5, 9,14,
    14,    9,13,    5, 8,12,    2, 4, 7,11,    0, 1, 3, 6,10,
    14,   13, 9,   12, 8, 5,   11, 7, 4, 2,   10, 6, 3, 1, 0};
#elif TRIANGLEBOARD==5
  const int rotate[5][15]={
     0,    2, 1,    5, 4, 3,    9, 8, 7, 6,   14,13,12,11,10,
    10,   11, 6,   12, 7, 3,   13, 8, 4, 1,   14, 9, 5, 2, 0,
    10,    6,11,    3, 7,12,    1, 4, 8,13,    0, 2, 5, 9,14,
    14,    9,13,    5, 8,12,    2, 4, 7,11,    0, 1, 3, 6,10,
    14,   13, 9,   12, 8, 5,   11, 7, 4, 2,   10, 6, 3, 1, 0};
#elif TRIANGLEBOARD==6
  const int rotate[5][21]={
     0,    2, 1,    5, 4, 3,    9, 8, 7, 6,   14,13,12,11,10,  20,19,18,17,16,15,
    15,   16,10,   17,11, 6,   18,12, 7, 3,   19,13, 8, 4, 1,  20,14, 9, 5, 2, 0,
    15,   10,16,    6,11,17,    3, 7,12,18,    1, 4, 8,13,19,   0, 2, 5, 9,14,20,
    20,   14,19,    9,13,18,    5, 8,12,17,    2, 4, 7,11,16,   0, 1, 3, 6,10,15,
    20,   19,14,   18,13, 9,   17,12, 8, 5,   16,11, 7, 4, 2,  15,10, 6, 3, 1, 0};
#endif

  extreme = pat->d[0];
//  return extreme; //This disables this function
//  printf("%d ",pat->d0);

  for (j=0;j<5;j++) {
    current=0;
    for (i=0;i<NUMBEROFHOLES;i++) {
//      if (pat->d0 & pow2[i]) current=current+pow2[rotate[j][i]];
    }
//    printf("%d ",current);

    if (test==-1 && current<extreme) extreme=current;
    if (test==+1 && current>extreme) extreme=current;
  }
//  printf("\n");
  return extreme;
}

//Reflect about x-axis (code=0) or y-axis (code=1)
//or about the line x=y (code=2)
int ReflectBoard(int** board, int* size, int code)
{
  int i,j,tmpval;
#if TRIANGLEBOARD<3
  if (code==0 && size[0]!=size[2]) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
  if (code==1 && size[1]!=size[3]) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
  if (code==2 && (size[0]!=size[1] || size[2]!=size[3])) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
#endif
  if (code==0) {//x-axis reflection
#if defined(SIXBYSIX) //Even-even board
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[i+OFFSETX][-j+1+OFFSETY];
        board[i+OFFSETX][-j+1+OFFSETY]=tmpval;
      }
    }
#else //Normal (odd-odd board)
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[i+OFFSETX][-j+OFFSETY];
        board[i+OFFSETX][-j+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

  if (code==1) {//y-axis reflection
#if defined(SIXBYSIX) //Even-even board
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[-i+1+OFFSETX][j+OFFSETY];
        board[-i+1+OFFSETX][j+OFFSETY]=tmpval;
      }
    }
#elif TRIANGLEBOARD>3
    for (j=0;j>-TRIANGLEBOARD;j--) { //j is always <=0 !
      int iend=-j/2+1; //Half-way across
      for (i=0;i<iend;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        int inew=-j-i;
        if (inew!=i) {
          board[i+OFFSETX][j+OFFSETY]=board[inew+OFFSETX][j+OFFSETY];
          board[inew+OFFSETX][j+OFFSETY]=tmpval;
        }

      }

    }
#else //Normal (odd-odd board)
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[-i+OFFSETX][j+OFFSETY];
        board[-i+OFFSETX][j+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

  if (code==2) {//x=y line reflection
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<2+size[0] && i<j;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][i+OFFSETY];
        board[j+OFFSETX][i+OFFSETY]=tmpval;
      }
    }
    return 1;
  }

  return 1;
}

//code=1 counterclockwise, code=-1 clockwise
//Board must be square!
int RotateBoard(int** board, int* size, int code)
{
  int i,j,tmpval;
  if (size[0]!=size[1] || size[0]!=size[2] || size[0]!=size[3]) {
    printf("RotateBoard error code=%d??\n",code);
    return 0;
  }

  if (code==1) {//counterclockwise
#if defined(SIXBYSIX) //Even-even boards
    for (j=1;j<2+size[1];j++) {
      for (i=1;i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
//        printf("i=%d j=%d value=%d\n",i,j,tmpval);
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][-i+1+OFFSETY];
        board[j+OFFSETX][-i+1+OFFSETY]=board[-i+1+OFFSETX][-j+1+OFFSETY];
        board[-i+1+OFFSETX][-j+1+OFFSETY]=board[-j+1+OFFSETX][i+OFFSETY];
        board[-j+1+OFFSETX][i+OFFSETY]=tmpval;
      }
    }

#else //Normal (Odd-odd)
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<=0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
//        printf("i=%d j=%d value=%d\n",i,j,tmpval);
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][-i+OFFSETY];
        board[j+OFFSETX][-i+OFFSETY]=board[-i+OFFSETX][-j+OFFSETY];
        board[-i+OFFSETX][-j+OFFSETY]=board[-j+OFFSETX][i+OFFSETY];
        board[-j+OFFSETX][i+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

#if defined(SIXBYSIX) //Even-even boards
  for (j=1;j<2+size[1];j++) {
    for (i=1;i<2+size[0];i++) {
      tmpval=board[i+OFFSETX][j+OFFSETY];
      if (tmpval==-1) continue;
      board[i+OFFSETX][j+OFFSETY]=board[-j+1+OFFSETX][i+OFFSETY];
      board[-j+1+OFFSETX][i+OFFSETY]=board[-i+1+OFFSETX][-j+1+OFFSETY];
      board[-i+1+OFFSETX][-j+1+OFFSETY]=board[j+OFFSETX][-i+1+OFFSETY];
      board[j+OFFSETX][-i+1+OFFSETY]=tmpval;
    }
  }
#else //Normal (Odd-odd)
  for (j=1+size[1];j>0;j--) {
    for (i=-1-size[2];i<=0;i++) {
      tmpval=board[i+OFFSETX][j+OFFSETY];
      if (tmpval==-1) continue;
      board[i+OFFSETX][j+OFFSETY]=board[-j+OFFSETX][i+OFFSETY];
      board[-j+OFFSETX][i+OFFSETY]=board[-i+OFFSETX][-j+OFFSETY];
      board[-i+OFFSETX][-j+OFFSETY]=board[j+OFFSETX][-i+OFFSETY];
      board[j+OFFSETX][-i+OFFSETY]=tmpval;
    }
  }
#endif
  return 1;
}

int TransformBoard(int** board, int* size, int reflectcode, int rotatecode)
{
  int i,nrot,dir,test;
  if (reflectcode>=0 && reflectcode<3)
    test=ReflectBoard(board,size,reflectcode);
  if (rotatecode!=0) {
    if (rotatecode>0) {
      dir=1;
      nrot=rotatecode;
    }
    else {
      dir=-1;
      nrot=-rotatecode;
    }

    for (i=0;i<nrot;i++) {
      test=RotateBoard(board,size,dir);
    }
  }

  return test;
}

//Reverses previous transformation (do opposite rotation first)
int TransformBoardReverse(int** board, int* size, int reflectcode, int rotatecode)
{
  int i,nrot,dir,test;

  if (rotatecode!=0) {
    if (rotatecode>0) {
      dir=-1;
      nrot=rotatecode;
    }
    else {
      dir=1;
      nrot=-rotatecode;
    }

    for (i=0;i<nrot;i++) {
      test=RotateBoard(board,size,dir);
    }
  }

  if (reflectcode>=0 && reflectcode<3)
    test=ReflectBoard(board,size,reflectcode);

  return test;
}

void GetTransformName(int reflectcode, int rotatecode, char* name)
{
  switch (reflectcode) {
  case 0: 
    sprintf(name,"Reflection about X-axis");
    break;
  case 1: 
    sprintf(name,"Reflection about Y-axis");
    break;
  case 2: 
    sprintf(name,"Reflection about the line X=Y");
    break;
  default:
    sprintf(name,"");
    break;
  }

  switch (rotatecode) {
  case -3: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 270 degrees",name);
    break;
  case -2: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 180 degrees",name);
    break;
  case -1: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 90 degrees",name);
    break;
  case 1: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 90 degrees",name);
    break;
  case 2: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 180 degrees",name);
    break;
  case 3: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 270 degrees",name);
    break;
  default:
    break;
  }

  if (reflectcode==-1 && rotatecode==0) sprintf(name,"Unchanged"); //Nothing was done

  return;
}

//sub_from can be used to fill a board with it's complement
int FillTree(int at_jump, node** root, pattern* sub_from, int s)
{
  int i,total,treesize=0;
  char rname[50];
  FILE* fp;
  pattern pat;
  int test;

  node* curr;
  node* prev;
  node* ndnew;

  if (at_jump>0) {
    sprintf(rname,"data/jump%.2d_%.3d.bin",at_jump,s);
  }
  else {
    sprintf(rname,"data/keep%.2d.bin",-at_jump);
  }
  fp=fopen(rname,"rb");
  if (!fp) {
    printf("File not found: %s\n",rname);
    return 0;
  }

  *root=0;

  if (at_jump>0) {
    fread(&test,sizeof(int),1,fp);
    fread(&test,sizeof(int),1,fp);
    fread(&total,sizeof(int),1,fp);
  }
  else {
    total=1<<25;
  }
//  printf("File %s; Total was %d\n",rname,total);

  for (i=0;i<total;i++) {
    pat.Readf(fp);

    if (pat.d[0]==0) {
      myfclose(&fp);
      return treesize; //Flag to exit
    }

    if ((sub_from->d[0])>0) {
      pat.SubtractFrom(sub_from);
    }
//    printf("%u ",pat);

    curr=*root;
    prev=0;

    if (!curr) {
      *root=new node(&pat);
      treesize=1;
      continue;
    }

    while (curr != prev) {
      prev=curr;
      test=curr->Compare(&pat);
      if (test==0) break;
      if (test==1 && curr->l) curr=curr->l;
      if (test==-1 && curr->r) curr=curr->r;
    }

    if (test==0) continue;

    ndnew=new node(&pat);
    if (!ndnew) return -1;
    if (test==1) curr->l=ndnew;
    else curr->r=ndnew;
    treesize++;

  }
//  printf("\n");

  myfclose(&fp);

  return treesize;
}

//Deletes tree, printing it out if fp is not NULL
//Simple version
int ClearTree(node** root, FILE* fp, int* min_pegs, int* max_pegs)
{
  node* curr;
  node* prev;
  int pegs,nout=0;
  pattern mypat;

  while (*root) {
    curr=*root;
    prev=0;

    while (curr->l || curr->r) {
      prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
      else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    if (fp && curr->FlagSet()==0) {
      curr->GetData(&mypat);
      mypat.Writef(fp);
      nout++;

      pegs=mypat.GetPegs();
      if (pegs<*min_pegs) *min_pegs=pegs;
      if (pegs>*max_pegs) *max_pegs=pegs;
    }

    if (prev) {
      if (prev->l==curr) prev->l=0;
      if (prev->r==curr) prev->r=0;
    }
    if (curr==*root) {
      delete(*root);
      *root=0;
    }
    else {
      delete(curr);
    }
  }

  return nout;
//  printf("%d number outputted\n",nout);
}

//Deletes tree, printing it out if fp is not NULL
//if comp is 1 it will complement all the positions when storing
//if store_code is 1 it adds another short of the board code
int ClearTreeExtra(int** board, int* size, node** root, FILE* fp, int comp, pattern* full, int store_code, int symmetry)
{
  node* curr;
  node* prev;
  int nout=0;
  pattern mypat;
  int board_code;

  while (*root) {
    curr=*root;
    prev=0;

    while (curr->l || curr->r) {
      prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
      else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    if (fp && curr->FlagSet()==1) { //Note change here!
      curr->GetData(&mypat);
      if (comp==1) {
        mypat.SubtractFrom(full); //Complement it
      }
      mypat.Writef(fp);
      nout++;

      if (store_code==1) {
        FillBoard(board,size,&mypat);
        board_code=GetCode(board,size,symmetry,&mypat);
        fwrite(&board_code,sizeof(int),1,fp);
      }
    }
//    else if (fp && curr->FlagSet()!=val) {
//      printf("Flag not set\n");
//    }

    if (prev) {
      if (prev->l==curr) prev->l=0;
      if (prev->r==curr) prev->r=0;
    }
    if (curr==*root) {
      delete(*root);
      *root=0;
    }
    else {
      delete(curr);
    }
  }

  return nout;
//  printf("%d number outputted\n",nout);
}

node::node(int* val)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=val[j];
  }
  l=0;
  r=0;
}

node::node(pattern* pat)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=pat->d[j];
  }
  l=0;
  r=0;
}

node::~node()
{
}

//Return value of data without the flag
void node::GetData(pattern* pat)
{
  if (FlagSet()) {
    int j;
    for (j=0;j<MAXCODES;j++) {
      if (d[j]<0) d[j]=-d[j];
    }
    pat->Set(d);
  }
  else {
    pat->Set(d);
  }
}

//Flag is set if d0 is negative
//HOWEVER, it is possible that d0=0 in which
//case we must use d1 as the flag!
void node::SetFlag(int val)
{
  int j;
  if (val==1) {
    for (j=0;j<MAXCODES;j++) {
      if (d[j]>0) {
        d[j]=-d[j];
        return;
      }
    }
    return;
  }
  else {
    for (j=0;j<MAXCODES;j++) {
      if (d[j]<0) {
        d[j]=-d[j];
        return;
      }
    }
    return;
  }
}

int node::FlagSet()
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    if (d[j]<0) return 1;
  }
  return 0;
}

// When flag==-1, simply gets a terminal node
// When flag==0 (or ==1), gets next node with flag not set (or set)
//If both branches are available, be sure to use random tie breaker
//or the binary tree may degenarate into a linked list, with great
//loss of speed and efficiency (sorted number input for example).
node* node::GetNext(node** prev, int flag)
{
  node* curr;
  curr=this;
  *prev=0;
  
  if (flag==-1) {
    while (curr->l || curr->r) {
      *prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
        else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    return curr;
  }

  int goon;
  int testl,testr;

  if (flag==1) {
    do {
      testl=(curr->l && curr->l->FlagSet());
      testr=(curr->r && curr->r->FlagSet());

      goon=1;
      if (!testl && !testr) goon=0;
      else if (testl && !testr) curr=curr->l;
      else if (!testl && testr) curr=curr->r;
      else {
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    } while (goon);

    return curr;
  }

  //flag==0

  do {
    testl=(curr->l && !(curr->l->FlagSet()));
    testr=(curr->r && !(curr->r->FlagSet()));

    goon=1;
    if (!testl && !testr) goon=0;
    else if (testl && !testr) curr=curr->l;
    else if (!testl && testr) curr=curr->r;
    else {
      if (rand()%2==0) curr=curr->l;
      else curr=curr->r;
    }
  } while (goon);

  return curr;
}

void node::DeleteNode(node* del, node* prev)
{
  if (!del) return;

  if (prev) {
    if (prev->l==del) prev->l=0;
    else if (prev->r==del) prev->r=0;
  }

  if (del!=this) delete(del);
  //Note: cannot delete root node here
}

//Returns 0 if pattern stored equals pat
//returns 1 if pattern stored is greater than pat
//returns -1 if pattern stored is less than pat
int node::Compare(pattern* pat)
{
  int j;
  for (j=MAXCODES-1;j>=0;j--) {
    if (ABS(d[j])>ABS(pat->d[j])) return 1;
    if (ABS(d[j])<ABS(pat->d[j])) return -1;
  }
  return 0; //Must be equal
}

void node::DeleteMoveLists()
{
  movelist* cur;
  movelist* prev;

  prev=NULL;
  cur=mlist;
  while (cur) {
    while (cur->next) {
      prev=cur;
      cur=cur->next;
    }

    if (cur) delete cur;

    if (prev) {
      prev->next=NULL;
    }
    else {
      mlist=NULL;
    }

    prev=NULL;
    cur=mlist;
  }
}

//Read a pattern from a binary file
//Normal return value is MAXCODES
int pattern::Readf(FILE* fp)
{
  int j,test=0;
  for (j=0;j<MAXCODES;j++) {
    test+=fread(&(d[j]),sizeof(int),1,fp);
  }
  for (j=0;j<MAXCODES;j++) {
    if(d[j]<0) return -1;
  }
  return test;
}

//Write a pattern from a binary file
//Normal return value is 1
int pattern::Writef(FILE* fp)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    fwrite(&(d[j]),sizeof(int),1,fp);
  }
  for (j=0;j<MAXCODES;j++) {
    if(d[j]<0) return -1;
  }
  return 1;
}

//Read a pattern from a text file
//Normal return value is MAXCODES
int pattern::my_fscanf(FILE* fp)
{
  int j,test=0;
  for (j=0;j<MAXCODES;j++) {
    test += fscanf(fp,"%d",&(d[j]));
  }
  return test;
}

//Write a pattern to a text file
//Normal return value is 1
int pattern::my_fprintf(FILE* fp)
{
  for (int j=0;j<MAXCODES;j++) {
    fprintf(fp,"%10d ",d[j]);
  }
  return 1;
}

//Write a pattern to a the terminal
//Normal return value is 1
int pattern::my_printf()
{
  for (int j=0;j<MAXCODES;j++) {
    printf("%10d ",d[j]);
  }
  return 1;
}

void pattern::Zero()
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=0;
  }
}

void pattern::Set(int* nd)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=nd[j];
  }
}

void pattern::Set(pattern* pat)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=pat->d[j];
  }
}

//Subtracts pattern from otherpat
//Will compute complement if otherpat is full
//Normal return value is 1
int pattern::SubtractFrom(pattern *otherpat)
{
  int j;
  int flag=0;

  for (j=0;j<MAXCODES;j++) {
    if (otherpat->d[j] - d[j]>=0) d[j] = otherpat->d[j] - d[j];
    else flag=-1;
  }

  if (flag==0) return 1;

  return -1;
}

//Counts the number of pegs in this pattern
//We just have to count the number of bits set
int pattern::GetPegs()
{
  int i,j,ctr=1,count=0;

  for (i=0;i<MAXBITS;i++) {
    for (j=0;j<MAXCODES;j++) {
      if(d[j] & ctr) count++;
    }
    ctr=ctr*2;
  }

  return count;
}

//Sequence of n primes (NOT INCLUDING 2)
void GeneratePrimes(int n,int *prime)
{
  int i,atn=3,total=0,isprime;

  while (total<n) {
    isprime=1;

    if (atn%2==0) isprime=0;
    for (i=0;i<total;i++) {
      if (atn%prime[i]==0) isprime=0;
      if (prime[i]*prime[i]>atn) break; //No need to go on
    }

    if (isprime) {
      prime[total]=atn;
      total++;
    }

    atn++;
  }
}

void GetSymmetryName(int n, char* name)
{
  switch (n) {
  case 0: 
    sprintf(name,"None");
    break;
  case 1: 
    sprintf(name,"Lateral (X-axis)");
    break;
  case 2: 
    sprintf(name,"Diagonal");
    break;
  case 3: 
    sprintf(name,"Rectangular");
    break;
  case 4: 
    sprintf(name,"Square");
    break;
  case 5: 
    sprintf(name,"Hexagonal");
    break;
  default:
    sprintf(name,"Unknown");
    break;
  }

  return;
}

//Use d<0 for backwards, d>0 for forwards (just sets file name)
// abs(d)>1 indicates to start with this file
int RecoverSplits(int n, char* dir, int* split, int d)
{
  int i,istart,test;
  char fname[70];
  FILE* fp1;

  split[0]=1; //Always
  istart=d;
  if (d<0) istart=-d;
  for (i=istart;i<=n;i++) {
    if (d<0) {
      sprintf(fname,"%s/bjump%.2d_%.3d.bin",dir,i,0);
    }
    else {
      sprintf(fname,"%s/jump%.2d_%.3d.bin",dir,i,0);
    }
    fp1=fopen(fname,"rb");
    if (fp1) {
      fread(&test,sizeof(int),1,fp1);
      fread(&split[i],sizeof(int),1,fp1);
      myfclose(&fp1);
    }
    else { //File doesn't exist
      if (istart!=n) printf("RecoverSplits error, file %s is corrupted or doesn't exist?\n",fname);
      return -1;
    }
  }

  return n;
}

//Returns -1 if termination requested, 1 otherwise
int CheckForPause(FILE* fp,time_t start)
{
  int test;
  char fname[70];
  FILE* fp1;
  time_t finish;

  sprintf(fname,"data/continue.txt");
  fp1=fopen(fname,"r");
  if (!fp1) {
    printf("Continue file not found.\n");
    printf("Solver paused (-1=exit, 0 or 1=continue)\n");
    scanf("%d",&test);
    if (test==-1) { //Close down
      time(&finish);
      printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
      fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
      myfclose(&fp);
      return -1;
    }
  }
  else myfclose(&fp1);

  return 1;
}


//Fibonacci numbers [ F(1)=F(2)=1, F(n)=F(n-1)+F(n-2) ]
int Fibonacci(int n)
{
  int i,v1,v2,v3;
  if (n==0) return 0;
  if (n<3) return 1;
  if (n==3) return 2;
  if (n==4) return 3;
  if (n==5) return 5;
  if (n==6) return 8;

  v1=5;
  v2=8;

  for (i=0;i<n-6;i++) {
    v3=v1+v2;
    v1=v2;
    v2=v3;
  }
  return v2;
}

//Close file and set associated file pointer to zero
int myfclose(FILE** fp)
{
  if (!(*fp)) {
    printf("Error in myfclose, file is not open???\n");
    return 0;
  }
  fclose(*fp);
  *fp = 0;
}

move::move(int* frx, int* fry, int* dir, int length)
{
  int i,pow2=1;

  x=frx[0];
  y=fry[0];
  len=length;

//  if (length>=8) printf("Coding %d moves\n",length);

  if (MOVETYPE>4 && length>10) {
    printf("Problem, move of length %d cannot be coded\n",length);
    len=0; //This will prevent this weird move from being added
    return;
  }
  if (MOVETYPE==4 && length>16) {
    printf("Problem, move of length %d cannot be coded\n",length);
    len=0; //This will prevent this weird move from being added
    return;
  }

  dircode=0;
#if MOVETYPE>4
//  dircode1=0;
#endif
  isfinal=0;
  for (i=0;i<length;i++) {
    if (MOVETYPE>4) {
      dircode += dir[i]*pow2;
      pow2=pow2*8;
      if (i==10) { //This will cause a crash, no room
        len=10;
        break;
      }
    }
    else {
      dircode += dir[i]*pow2;
      pow2=pow2*4;
    }
    if (pow2<0) printf("Error, jump is too long\n");
//    if (length>=8) printf("Pow2 %d dircode %d\n",pow2,dircode);
  }
//  printf("MV: %d %d %d %d\n",x,y,len,dircode);
//  scanf("%d",&i);
}

move::~move()
{
}

//If code==1 entire move is printed
//If code==0 only the directional part
//if fp==NULL it will used printf()
void move::PrintMoveRULD(FILE* fp, int code)
{
  int i,d;
  int pow2=1;

  if (code>0) {
    if (fp==NULL) {
      printf("(%2d,%2d)",x,y);
    }
    else {
      fprintf(fp,"(%2d,%2d)",x,y);
    }
  }

  for (i=0;i<len;i++) {
    d=0;
    if (dircode & pow2) d+=1;
    pow2=pow2*2;
    if (dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (dircode & pow2) d+=4;
      pow2=pow2*2;
    }

    if (fp==NULL) {
      if (d==0) printf("R");
      if (d==1) printf("U");
      if (d==2) printf("L");
      if (d==3) printf("D");
      if (d==4) printf("4");
      if (d==5) printf("5");
      if (d==6) printf("6");
      if (d==7) printf("7");
    }
    else {
      if (d==0) fprintf(fp,"R");
      if (d==1) fprintf(fp,"U");
      if (d==2) fprintf(fp,"L");
      if (d==3) fprintf(fp,"D");
      if (d==4) fprintf(fp,"4");
      if (d==5) fprintf(fp,"5");
      if (d==6) fprintf(fp,"6");
      if (d==7) fprintf(fp,"7");
    }

    if (pow2<0) printf("Error, jump is too long\n");
  }
}

void move::PrintMovea1d9(FILE* fp)
{
  int i,d,cx,cy;
  int pow2=1;

  int highesty=4; //Weiglebs
  int lowestx=-4;
#if defined(ENGLISHBOARD) || defined(FRENCHBOARD)
  highesty=3;
  lowestx=-3;
#endif
#if defined(SIXBYSIX)
  highesty=3;
  lowestx=-2;
#endif
#if defined(EIGHTBYEIGHT)
  highesty=4;
  lowestx=-3;
#endif
#if defined(TENBYTEN)
  highesty=5;
  lowestx=-4;
#endif
#if defined(TENBYEIGHT)
  highesty=4;
  lowestx=-4;
#endif
#ifdef DRAUGHTSBOARD32
  highesty=4;
  lowestx=-3;
#endif
#if DIAMONDBOARD>1
  highesty=DIAMONDBOARD;
  lowestx=-DIAMONDBOARD;
#endif
#if TRIANGLEBOARD>3
  highesty=0;
  lowestx=0;
#endif
#if HEXBOARD>2
  highesty=HEXBOARD-1;
  lowestx=-highesty;
#endif


  char alphabet[26];
  sprintf(alphabet,"abcdefghijklmnopqrstuvwxyz");

  cx=x;
  cy=y;

  for (i=0;i<len;i++) {
    if (fp) {
      fprintf(fp,"%c",alphabet[cx-lowestx]);
      fprintf(fp,"%1d-",highesty+1-cy);
    }
    else {
      printf("%c",alphabet[cx-lowestx]);
      printf("%1d-",highesty+1-cy);
    }
    d=0;
    if (dircode & pow2) d+=1;
    pow2=pow2*2;
    if (dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (dircode & pow2) d+=4;
      pow2=pow2*2;
    }

    if (d==0) cx+=2;
    if (d==1) cy+=2;
    if (d==2) cx+=-2;
    if (d==3) cy+=-2;
    if (d==4) {cx+=-2;cy+=2;}
    if (d==5) {cx+=2;cy+=-2;}
    if (d==6) {cx+=2;cy+=2;}
    if (d==7) {cx+=-2;cy+=-2;}
  }
  if (fp) {
    fprintf(fp,"%c",alphabet[cx-lowestx]);
    fprintf(fp,"%1d",highesty+1-cy);
  }
  else {
    printf("%c",alphabet[cx-lowestx]);
    printf("%1d",highesty+1-cy);
  }
}

//Returns 1 if moves are the same
//Great care must be taken to detect loops, such moves are the same
//even if loops are exectued in the opposite direction
int move::IsSameAs(move *another)
{
#if MOVETYPE==4 //Normal
  const int shortest_loop=4;
#else
  const int shortest_loop=3;
#endif

  if (!another) printf("Huh?\n");
//  printf("%d %d %d %d\n",x,another->x,y,another->y);
//  printf("%d %d %d %d\n",len,another->len,dircode,another->dircode);
  //Easy stuff, if different starting location or length they are not equal
  if (x!=another->x) return 0;
  if (y!=another->y) return 0;
  if (len!=another->len) return 0;

  //Now if dircode are the same they are equal
  if (dircode==another->dircode) return 1;

  //Final easy case, if length is < shortest loop and dircodes aren't identical they aren't equal
  if (len<shortest_loop) return 0;

  //The remaining difficult case, check for loops
  int i,j,d,pow2=1;
  int x0,y0,xf,yf;
  int xm,ym,x1,y1;
  int visited[MAXBOARD][MAXBOARD];

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) visited[i][j]=0;
  }

  //See if these two moves have visited the same board locations
  pow2=1;
  x0=x;
  y0=y;
  visited[x0+OFFSETX][y0+OFFSETY]=1;
  for (i=0;i<len;i++) {
    d=0;
    if (dircode & pow2) d+=1;
    pow2=pow2*2;
    if (dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (dircode & pow2) d+=4;
      pow2=pow2*2;
    }

    GetEndpoint(x0,y0,d,&xm,&ym,&x1,&y1);
    visited[xm+OFFSETX][ym+OFFSETY]=1;
    x0=x1;
    y0=y1;
    visited[x0+OFFSETX][y0+OFFSETY]=1;
  }
  xf=x0; //Final location of the move
  yf=y0;

  pow2=1;
  x0=x;
  y0=y;

  if (visited[x0+OFFSETX][y0+OFFSETY]==1) visited[x0+OFFSETX][y0+OFFSETY]=3;
  if (visited[x0+OFFSETX][y0+OFFSETY]==0) visited[x0+OFFSETX][y0+OFFSETY]=2;

  for (i=0;i<len;i++) {
    d=0;
    if (another->dircode & pow2) d+=1;
    pow2=pow2*2;
    if (another->dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (another->dircode & pow2) d+=4;
      pow2=pow2*2;
    }


    GetEndpoint(x0,y0,d,&xm,&ym,&x1,&y1);
    if (visited[xm+OFFSETX][ym+OFFSETY]==1) visited[xm+OFFSETX][ym+OFFSETY]=3;
    if (visited[xm+OFFSETX][ym+OFFSETY]==0) visited[xm+OFFSETX][ym+OFFSETY]=2;
    x0=x1;
    y0=y1;
    if (visited[x0+OFFSETX][y0+OFFSETY]==1) visited[x0+OFFSETX][y0+OFFSETY]=3;
    if (visited[x0+OFFSETX][y0+OFFSETY]==0) visited[x0+OFFSETX][y0+OFFSETY]=2;
  }

  //Return false if the moves don't end at the same place
  if (x0!=xf || y0!=yf) return 0;

  //Now visited should have the values:
  //visited = 0 if this location not visited by either move
  //        = 1 if this location only visited (at least once) by this move
  //        = 2 if this location only visited (at least once) by another move
  //        = 3 if this location was visited (at least once) by both moves
  //Array must consist entirely of 0 and 3 to return 1

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) {
      if(visited[i][j]==1) return 0;
      if(visited[i][j]==2) return 0;
    }
  }

  //If we get to here, the moves must be equal!
  return 1;
}

void move::ExpandInto(int* frx, int* fry, int* dir)
{
  int i,d,pow2;

  frx[0]=x;
  fry[0]=y;

  pow2=1;
  for (i=0;i<len;i++) {
    d=0;
    if (dircode & pow2) d+=1;
    pow2=pow2*2;
    if (dircode & pow2) d+=2;
    pow2=pow2*2;
    if (MOVETYPE>4) {
      if (dircode & pow2) d+=4;
      pow2=pow2*2;
    }

    frx[i+1]=frx[i];
    fry[i+1]=fry[i];

    if (d==0) frx[i+1]=frx[i]+2;
    if (d==1) fry[i+1]=fry[i]+2;
    if (d==2) frx[i+1]=frx[i]-2;
    if (d==3) fry[i+1]=fry[i]-2;
    if (d==4) {frx[i+1]=frx[i]-2; fry[i+1]=fry[i]+2;}
    if (d==5) {frx[i+1]=frx[i]+2; fry[i+1]=fry[i]-2;}
    if (d==6) {frx[i+1]=frx[i]+2; fry[i+1]=fry[i]+2;}
    if (d==7) {frx[i+1]=frx[i]-2; fry[i+1]=fry[i]-2;}

    dir[i]=d;
  }

  dir[len]=-1;
}

void move::MakeFinal()
{
  this->isfinal=1;
}

movelist::movelist()
{
  int i;
  for (i=0;i<MAXMOVES;i++) {
    moveid[i]=0;
    orig[i]=0;
  }

  len=0;
  next=NULL;
  partner=NULL;
}

movelist::movelist(movelist* start)
{
  int i;
  for (i=0;i<MAXMOVES;i++) {
    moveid[i]=0;
    orig[i]=0;
  }

  len=0;
  next=NULL;
  partner=NULL;

  if (!start) return;

  for (i=0;i<start->len;i++) {
    moveid[i]=start->moveid[i];
    orig[i]=start->orig[i];
  }
  len=start->len;
}

movelist::~movelist()
{
}

int movelist::AddMove(short addid)
{
  int i,j;

  //Add to the end of the original order
  orig[len]=addid;

  //Find insertion point i, assuming sorted increasing
  for (i=0;i<len;i++) {
//    if (addid==moveid[i]) return 0; //Move was already here?
    if (addid<=moveid[i]) break;
  }
  //Move rest of the list over
  for (j=len-1;j>=i;j--) {
    moveid[j+1]=moveid[j];
  }

  //Add the new moveid and make 1 longer
  moveid[i]=addid;
  len++;

//  printf("After:");
//  for (i=0;i<len;i++) printf(" %d",moveid[i]);
//  printf("\n");

  return 1;
}

int movelist::DeleteMove(short delid)
{
  int i,flag;

  if (!IncludesMove(delid)) return 0;

  flag=0;
  for (i=0;i<len;i++) {
    if (orig[i]==delid) flag=1;
    if (flag==1 && i+1<len) orig[i]=orig[i+1];
  }

  flag=0;
  for (i=0;i<len;i++) {
    if (moveid[i]==delid) flag=1;
    if (flag==1 && i+1<len) moveid[i]=moveid[i+1];
  }

  len--;

  return 1;
}

int movelist::IncludesMove(short mvid)
{
  int i;
  for (i=0;i<len;i++) {
    if (moveid[i]==mvid) return 1;
  }

  return 0;
}

int movelist::IsSameAs(movelist* another, short extramove)
{
  int i,j=0;
  int nomatch=0;

  //Must match identically if no extra move
  if (extramove<0) {
    if (len!=another->len) return 0;

    for (i=0;i<len;i++) {
      if (moveid[i]!=another->moveid[i]) return 0;
    }

    return 1;
  }

  //Must match with the extra move

  if (len!=another->len+1) return 0;
  for (i=0;i<len;i++) {
    if (moveid[i]!=another->moveid[j] &&
      moveid[i]!=extramove) return 0;
    if (moveid[i]==another->moveid[j]) j++;
  }

  return 1;

}

int movelist::IsBetterThan(movelist* another)
{
  //Better than if longest sweep is longer
  if (longest>another->longest) return 1;
  if (longest<another->longest) return 0;

  //At this point longest sweeps have equal length
  //Better than if second longest sweep is longer
  if (longest2>another->longest2) return 1;
  if (longest2<another->longest2) return 0;

  //At this point longest and second longest sweeps have equal length
  //Better than if final sweep is longer
  if (final>another->final) return 1;
  if (final<another->final) return 0;

  //At this point longest and final sweeps are equal in length
  //Look at differences in the final move
//  if (orig[len-1]>another->orig[len-1]) return 1;
//  if (orig[len-1]<another->orig[len-1]) return 0;

//  if (moveid[len-2]>another->moveid[len-2]) return 1;
//  if (moveid[len-2]<another->moveid[len-2]) return 0;

//  if (moveid[len-3]>another->moveid[len-3]) return 1;
//  if (moveid[len-3]<another->moveid[len-3]) return 0;

  //Longest sweeps and final sweeps are equal, return 0
  return 0;
}

void movelist::CopyFrom(movelist* another)
{
  int i;
  for (i=0;i<MAXMOVES;i++) {
    moveid[i]=0;
    orig[i]=0;
  }

  for (i=0;i<another->len;i++) {
    moveid[i]=another->moveid[i];
    orig[i]=another->orig[i];
  }
  len=another->len;
}

short movelist::GetLastMoveID()
{
  if (len<=0) return 0; //Should never happen fails
  return this->orig[this->len-1];
}

//mode=0 normal (forward)
//mode=1 reversed moves
//My movement codes:
//    6  1  4
//     \ | /
//    2<-.->0
//     / | \
//    5  3  7

//JC's movement codes:
//    4  0  7
//     \ | /
//    3<-.->1
//     / | \
//    5  2  6
int ConvertToJavascriptCode(int x, int y, int dir, int mode)
{
  int code=0;
#if MOVETYPE>4
  if (mode==0) {
    code=8*(40-y*9+x);
    if (dir==0) return code+1;
    if (dir==1) return code+0;
    if (dir==2) return code+3;
    if (dir==3) return code+2;
    if (dir==4) return code+7;
    if (dir==5) return code+5;
    if (dir==6) return code+4;
    if (dir==7) return code+6;
  }
  if (mode==1) {
    int mx,my,fx,fy;
    GetEndpoint(x,y,dir,&mx,&my,&fx,&fy);

    code=8*(40-fy*9+fx);
    if (dir==0) return code+3;
    if (dir==1) return code+2;
    if (dir==2) return code+1;
    if (dir==3) return code+0;
    if (dir==4) return code+5;
    if (dir==5) return code+7;
    if (dir==6) return code+6;
    if (dir==7) return code+4;
  }
#else
  if (mode==0) {
    code=4*(40-y*9+x);
    if (dir==0) return code+1;
    if (dir==1) return code+0;
    if (dir==2) return code+3;
    if (dir==3) return code+2;
  }
  if (mode==1) {
    int mx,my,fx,fy;
    GetEndpoint(x,y,dir,&mx,&my,&fx,&fy);

    code=4*(40-fy*9+fx);
    if (dir==0) return code+3;
    if (dir==1) return code+2;
    if (dir==2) return code+1;
    if (dir==3) return code+0;
  }
#endif

  //Should not get here
  printf("ConvertToJavascriptCode error ... mode=%d; dir=%d; code=%d\n",mode,dir,code);
  return code;
}

void fPrintSolution(FILE* fp, int* jcode, int l)
{
  int i,x,y,d,xycode;
  int mult;

#ifdef DIAGOK
  mult=8;
#else
  mult=4;
#endif

  for (i=0;i<l;i++) {
    xycode=jcode[i]/mult;

    if (xycode<45) y=(44-xycode)/9;
    else y=-(int)((xycode-36)/9);

    x=9*y+xycode-40;
    d=jcode[i]-mult*xycode;

    if (x<5 && x>-5 && y<5 && y>-5 && d<mult) fprintf(fp,"(%2d,%2d)",x,y);
    else fprintf(fp,"?(%2d,%2d)",x,y);

    if (d==0) fprintf(fp,"U");
    if (d==1) fprintf(fp,"R");
    if (d==2) fprintf(fp,"D");
    if (d==3) fprintf(fp,"L");

    if (d==4) fprintf(fp,"UL");
    if (d==5) fprintf(fp,"DL");
    if (d==6) fprintf(fp,"DR");
    if (d==7) fprintf(fp,"UR");

    if (i+1<l) fprintf(fp,", ");
    if (i%8==7) fprintf(fp,"\n");
  }
  fprintf(fp,"\n");
  return;
}

float Choose(int a, int b)
{
  if (a<b || a<0 || b<0) return 0.;
  if (a==b) return 1.;
  if (b==1) return (float)a;
  if (b==0) return 1.;

  int i,j;
  float x=1.;

  if (a-b>b) b=a-b; //Make sure b is larger than a/2

  j=b-1;
  for (i=a;i>b;i--) {
    x=x*(float)i;
    if (j>1) x=x/(float)j;
    j--;
  }

  return x;
}


==> anc/old_pegs/Analyzer2_Large/Analyzer2_Large.h <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#define MAXMOVES 60
#define MAXCODES 3 // Largest board is MAXBITS*MAXCODES

//Data structure for encoding any board position
class pattern
{
public:
  int d[MAXCODES];
public:
  int Readf(FILE* fp);
  int Writef(FILE* fp);
  int my_fscanf(FILE* fp);
  int my_fprintf(FILE* fp);
  int my_printf();
  void Set(int* nd);
  void Set(pattern* pat);
  void Zero();
  int SubtractFrom(pattern* otherpat);
  int GetPegs();
};

//Encodes a single move in an economical fashion for storage/comparison
//Note: cannot handle diagonal jumps (not enough space in 2 bits)
class move
{
public:
  short x,y; //Starting coordinates for move
  short len; //Number of jumps (>=1)
  short isfinal; //1 if this can be a final move
  int dircode; //Coded single int of as many as 16 directionals
#if MOVETYPE>4
//  int dircode1;
#endif

  int IsSameAs(move* another);
  void PrintMoveRULD(FILE* fp, int code);
  void PrintMovea1d9(FILE* fp);
  void ExpandInto(int* frx, int* fry, int* dir);
  void MakeFinal();

  move(int* frx, int* fry, int* dir, int length);
  ~move();
};

//Just an array of moveid's in a linked list
//Note that id's are always sorted in increasing order
class movelist
{
public:
  short moveid[MAXMOVES];
  short orig[MAXMOVES];
  short len;
  short longest,longest2,final,id;
  movelist* next;
  movelist* partner; //Symmetry partner

  int IsSameAs(movelist* another, short extramove);
  int IsBetterThan(movelist* another); //Defines sorting
  int AddMove(short addid);
  int DeleteMove(short delid);
  void CopyFrom(movelist* another);
  short GetLastMoveID();
  int IncludesMove(short mvid);

  movelist();
  movelist(movelist* start);
  ~movelist();
};

//Main binary tree data structure
//This thing needs to take up as little memory as possible!
class node
{
public:
  int d[MAXCODES];

  int code; //FOR THIS VERSION, special code
  int nways; //Special code counting the number of ways to traverse
             // the tree to this node

  movelist* mlist; //List of moves, for counting number of solutions

  node* l;
  node* r;

  node* GetNext(node** prev, int flag);
  void SetFlag(int val);
  int FlagSet();
  void GetData(pattern* pat);
  void DeleteNode(node* del, node* prev);
  int Compare(pattern* pat);
  void DeleteMoveLists();

  node(int* val);
  node(pattern* pat);
  ~node();
};

int InitBoard(int** board, int* size, int startx, int starty, int val);
int ComplementBoard(int** board, int* size);
void PrintBoard(int** board, int* size);
void fPrintBoard(FILE* fp,int** board, int* size);
void fPrintBoards(FILE* fp,int** board, int* size, pattern** pats, int n, pattern** sympat, int symmetry, int scount);
void ExecuteMove(int** board, int frx, int fry, int dir, int forward);
void ExecuteMoveR(int** board, int frx, int fry, int dir, int forward);
void GetNextMove(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy);
void GetNextMoveR(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy);
void GetEndpoint(int sx, int sy, int d,int* mx, int* my, int* fx, int* fy);
void GetPattern(int** board, int* size, pattern* pat);
int GetCode(int** board, int* size, int symmetry, pattern* pat);
int DetermineSymmetryType(int* size, int lx, int ly, int *sc);
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount);
int ReflectBoard(int** board, int* size, int code);
int RotateBoard(int** board, int* size, int code);
int TransformBoard(int** board, int* size, int reflectcode, int rotatecode);
int TransformBoardReverse(int** board, int* size, int reflectcode, int rotatecode);
void GetTransformName(int reflectcode, int rotatecode, char* name);
int FillBoard(int** board, int* size, pattern* pat);
int CheckPattern(int** board, int* size, node** root, int doit);
int StorePattern(pattern* pat, node** root, int doit, int flagit);
node* GetNode(pattern* pat, node** root);
int GetCorners(int** board, int* size);
int GetClass(int** board, int* size);
int WeiglebOK(int** board, int* size);
int ContinentalOK(int** board, int* size);
int GetEdgeCount(int** board, int* size, int sx, int sy, int dx, int dy, int len);
int GetHexCount(int** board, int* size, int cx, int cy);
int GetSquareCount(int** board, int* size, int cx, int cy);
int GetCrossCount(int** board, int* size, int cx, int cy);
int GetDiamondCount(int** board, int* size, int cx, int cy);
int IsInteriorBoardLocation(int bx, int by);
int IsCornerBoardLocation(int bx, int by);
int InteriorJumpOK(int bx, int by);
int EdgeJumpOK(int bx, int by);
int MinMovesRemaining(int** board, int* size);
int MinMovesRemaining1(int** board, int* size);
int MinEdgeandCornerMovesRemaining(int** board, int* size);
int BoardOK(int** board, int* size);
int Continental1(int** board, int* size);
int Continental2(int** board, int* size);
int Continental3(int** board, int* size);
int IsPenultimateMove(int** board, int* size);
int FibCount(int** board, int* size);
int GetPegs(int** board, int* size);
void GetAPeg(int** board, int* size, int* x, int* y);
int FillTree(int at_jump, node** root, pattern* sub_from, int s);
int ClearTree(node** root, FILE* fp, int* min_pegs, int* max_pegs);
int ClearTreeExtra(int** board, int* size, node** root, FILE* fp, int comp, pattern* full, int store_code, int symmetry);
int NumberOfPegs(int** board, int* size, int* mx, int* my);
void GeneratePrimes(int n, int *prime);
void GetSymmetryName(int n, char* name);
int RecoverSplits(int n, char* dir, int* split, int d);
int CheckForPause(FILE* fp,time_t start);
void PrintPattern(pattern* pat, int code);
void fPrintPattern(FILE* fp, pattern* pat, int code);
int Fibonacci(int n);
int RowsFilled(int** board, int* size);
int Row3Filled(int** board, int* size);
int RowsFilledHighRes(int** board, int* size);
int GetScore(int** board, int* size);
int myfclose(FILE** fp);


==> anc/old_pegs/Checker1700/Checker1700.cpp <==
#include "Checker1700.h"
#include <math.h>
#include <time.h>

#define ABS(x) (((x)<0)?-x:x)
#define MAX(x,y) ((x>y)?x:y)

// The board is defined on a MAXBOARD x MAXBOARD grid
// We don't want this too large to speed up computations
// However no part of the board can extend off the grid!
#define MAXBOARD 15
#define MAXMOVES 40
#define MAXBITS 30 // Should be set to 30 (max of 31)
//Normally, set OFFSETX=OFFSETY=MAXBOARD/2 or so
//For triangular boards, set OFFSETX=1 and OFFSETY=MAXBOARD-2
//Normal: MAXBOARD=11; OFFSETX=OFFSETY=5
#define OFFSETX 2
#define OFFSETY 13
#define PRIMES 100
#define CATCHES 5
#define BOARDSPERROW 7 //Controls printing
#define MAXSPLITS 501
#define DUMPMAX 450 //Will dump multiple times after this (max files to dump to)
#define TMPMAX 30 //Will split tmp files after this (in case of power outage)
#define SPECIAL_MAXMOVES 99 //Special search for only solutions of this length or shorter
//#define CORNER_FINISH // Special flag to only look for a corner finish

//These apply to the last step calculated and reduce the number of boards in this step
//However one cannot continue past this step once calculated with a truncation
#define BACKWARD_TRUNCATION_STEP 99 //99 indicates inactivated
#define BACKWARD_PEG_MINIMUM 27
#define FORWARD_TRUNCATION_STEP 99 //99 indicates inactivated
#define FORWARD_PEG_MAXIMUM 27
#define PRINT_ALL_JUMP 6 //Prints all solutions for this jump or less
#define PRINT_ALL_BJUMP 2 //Prints all solutions for this jump or less
#define PRINT_ALL_IF_LE 10 //Automatically prints all boards if there are less than or equal to this number
#define BACKTRACK_DEPTH 0 //Goes through previous files to remove duplicates this far
// If BACK_TRACK depth is reduced, then then the level files will be larger but
// the time spent filtering out old boards decreases, may be important if
// the problem size starts to decrease.  Normally set to 99, goes through all previous.

//Compiler options
//#define DEBUG //Turn this off to speed up
//Use MOVETYPE 4 for normal solitaire
//Use MOVETYPE 6 for triangular solitaire (one diagonal only)
//Use MOVETYPE 8 for solitaire with full diagonal moves
#define MOVETYPE 6

#define SINGLEJUMP //A special mode where multiple jumps are not allowed
// This should normally be turned off, and affects only FORWARD jumps even when on

//Will try to use symmetry to reduce the problem size
//In solution matching runs, USESYMMETRY should be matched
//to the symmetry of the BACKWARD run.
//#define USESYMMETRY

//#define TESTRUN //Calculates and prints out totals, to calculate splits

//One of the following MUST be turned on, when symmetry is on
//#define WIEGLEBSBOARD //45 holes, "hardest"
//#define ENGLISHBOARD //33 holes, "easy"
//#define FRENCHBOARD //37 holes, "medium"
//#define SPECIAL_FRENCH_REPLACE // A special flag that adding a peg in the center is allowed
//#define SIXBYFOUR //24 holes, "easy"
//#define DRAUGHTSBOARD32 //32 hole odd-even baord, "medium"
//#define HUBERSBOARD // 37 holes, central game solvable, square symmetry
//#define HERMARYSBOARD // 39 holes, central game solvable, rectangular symmetry

//For a square board, set SQUAREBOARD > 0
#define SQUAREBOARD 0

//For a diamond shaped board, set DIAMONDBOARD to 2, 3, or 4
//Diamond2: 13 hole board (null class, "Hoppers" board)
//Diamond3: 25 hole board (null class)
//Diamond4: 41 hole board (not null class)
#define DIAMONDBOARD 0

//For a triangular board, set TRIANGLEBOARD to a number between 4 and 8 (inclusive)
//and set MOVETYPE to 6.  For any other board, set TRIANGLEBOARD to 0 and
//(normally) MOVETYPE to 4.
//Triangle of side 4: 10 hole board (not null class)
//Triangle of side 5: 15 hole board (null class)
//Triangle of side 6: 21 hole board (null class)
//Triangle of side 7: 28 hole board (not null class)
//Triangle of side 8: 36 hole board (null class)
//Triangle of side 9: 45 hole board (null class)
#define TRIANGLEBOARD 5
//Define this only if you want the corners of your triangle chopped off!
//#define TRUNCATEDTRIANGLE

//Stellar board of side 2: 13 hole board (MOVETYPE 6)
//#define STELLAR2BOARD

//For a hexagonal board, set HEXBOARD to a number between 3 and 4 (inclusive)
//and set MOVETYPE to 6.  For any other board, set HEXBOARD to 0 and
//(normally) MOVETYPE to 4.
//Hexagonal board of side 3: 19 hole board (not null class)
//Hexagonal board of side 4: 37 hole board (not null class)
#define HEXBOARD 0

//#define CHECKFORSOLUTION //Doesn't compute any boards, just checks for solution
//CRITIAL WHEN CHECKFORSOLUTION is set:
//Set up codes to map forward run to starting board position
//Note that we always reflect and then rotate.
//Only one code is needed EXCEPT when forward run uses symmetry but backward does not.
//#define PRINTSOLUTIONBOARDS //Prints out each board found (disable if there are a lot of them)

//In the special case that the forward and backward runs
//have the same remainder AND the forward file needs no transformation
//we don't need to remap the forward jump file when searching for a solution.
// (example is (2,0) to (2,0), forward 14 and backward 8 both run with split 317).
#define NOREMAP

//REFLECTCODE Values:
// -1 None (board is unchanged)
//  0 X-Axis
//  1 Y-Axis
//  2 The line X=Y (diagonal)
//ROTATECODE Values:
//  0       None (board is unchanged)
//  1 to  3 Counterclockwise (CCW) by 90,180,270
// -1 to -3 Clockwise (CW) by 90, 180, 270
#define REFLECTCODE0 -1 //-1 is OFF
#define ROTATECODE0   0 //0 is OFF

//Second code only used for symmetric start to nonsymmetric finish

//This code assumes REFLECTCODE0 & ROTATECODE0 have ALREADY been applied
#define REFLECTCODE1 -1 //-1 is OFF
#define ROTATECODE1   0 //0 is OFF
//For (-1,1) to (2,1) use 2 & 2 above


/* *************************************************
   Searches general cross boards for minimal length solutions.

   Handles large boards, and splits the problem up when it
   doesn't fit in memory.  Note: /data directory REQUIRED for run.

   This version is designed to be run (at least) twice.  First you run, say,
   4 moves backwards and then 10 moves forward.  This takes the bulk of the
   time and produces the level set files bjump*_*.bin and jump*_*.bin in
   the data directory.  The program tries to be smart by splitting the problem
   so it doesn't run out of RAM.  Second, one turns on the CHECKFORSOLUTION
   option, and the program will remap the highest forward set to match
   the splitsize with the highest backward file, and check for solutions.
   It should never modify the level files when run in this mode (it has
   never done so).

   If, for example, the search comes up empty, this "proves" (by computer)
   that there is no solution of length 4+10=14.  In this case one must
   run either forward or backward one more level to find solutions of
   length 15, if they exist.

   Solutions are not actually calculated by this program, which simply
   prints the "bridging patterns" in a text file.  These are the board positions
   that occur in the intersecting level sets.  The solutions themselves are
   found and counted by the separate program "Solution Analyzer.cpp".

   The program is able to handle symmetry to reduce the problem size, this
   is probably the trickiest aspect of the computation.  One needs always
   remember that one is working with equivalence classes of boards, and
   when checking set intersections you must check for all rotations/reflections
   of a given pattern (board position).  Also we must have that equivalent
   boards end up in the same level sets when the problem is split.
   This is done by switching to a code which is invariant under the
   symmetry transformations.  This can, however, lead to level set
   sizes that become widely different, and some special tricks were used
   to solve this problem (basically making the code more complex, but
   still invariant).

   This version handles a wide variety of boards, and can do triangular boards
   and even full diagonal jumps using the MOVETYPE directive.
   THIS PROGRAM CANNOT HANDLE A BOARD WITH MORE THAN 32+16=48 HOLES!
   This is because it stores boards by a code of 32 bit + 16 bit integers.
   Larger boards require "Game Checker 170 Large.cpp".

   Output File Format (12 bytes):
   Header:
   (int) problem ID
   (int) split size (number of subfiles)
   (int) number of records

   each record (6 bytes):
   (int) pattern->d0
   (short) pattern->d1
   SYMMETRY code used to be in here but was removed to save space
   *************************************************/

main()
{
  int i,j,k,at_jump,total_pegs,pegs_left;
  int s1,s2,s1p,goon,rem,treesize=0;
  int caught[CATCHES];
  int startx,starty,mx,my,fx,fy,fix,fiy;
  int boards,newboards,totboards,lastboards,oom,test,maxboards,lastmax;
  int half_way,min_pegs=17,max_pegs=17,pegs,mid_pegs,split_jump,dump_boards=1;
  int max_splits,pid,s1start=0,s2start=0;
  int boards_dumped,dump_sta,dump_end,notmp,early_exit=0;
  //if dump_boards is set to 1, possible boards are not recalculated every
  //split jump but dumped to a file.  This is faster but the tmp files can get large.
  //Set DUMPMAX to limit the number of tmp files (dump_max need not be prime).
  int nprpat,bmoves,fmoves,symf,symb,scf,scb,errs=0;
  int w_sta,w_end,w_full,bytesperrecord,nomovepossible=0,themax=0;
//#ifdef USESYMMETRY
  int board_code,full_code; //For when symmetry is used
//#endif
#ifdef CHECKFORSOLUTION
  int itmp,split_orig,board_stop,solutions,found;
#endif
  int size[5];
  int** board;
  int* mvx;
  int* mvy;
  int* mvd;

  int split[MAXMOVES];
  int bsplit[MAXMOVES];
#ifdef DEBUG
  int ii;
  int bcount[MAXMOVES];
#endif

  //If set, forcedpat sets a special starting pattern
  int forcedpatd0=-1; //Normal
  int forcedpatd1=-1;

//  forcedpatd0=29591296; //English board, C9
//  forcedpatd1=0;
//  forcedpatd0=29525760; //English board, C9-center
//  forcedpatd1=0;
//  forcedpatd0=344375892; //English board, P12
//  forcedpatd1=1;
//  forcedpatd0=1073741823-((1<<13)+(1<<16)); //English board, d1 + d4 empty (impossible to 1 peg)
//  forcedpatd0=1073741823-((1<<4)+(1<<9)+(1<<14)+(1<<15)+(1<<16)); //English board (impossible to 1 peg)
//  forcedpatd1=7;
//  forcedpatd0=118365184; //French board, C9
//  forcedpatd1=0;
//  forcedpatd0=955376639; //French board, C9 complement
//  forcedpatd1=127;
//  forcedpatd0=617455368; //French board, C9 complement + 7 more jumps
//  forcedpatd1=127;
//  forcedpatd0=130533375; //Diamond4, C9 complement
//  forcedpatd1=2047;
//  forcedpatd0=742682616; //Diamond4, test C9 Complement
//  forcedpatd1=255;
//  forcedpatd0=776431608; //Diamond4 test
//  forcedpatd1=255;
//  forcedpatd0=268435455-((1<<4)+(1<<12)+(1<<16)+(1<<19));
//  forcedpatd1=0;
//  forcedpatd0=85525632; //French board, two moves before the end (central game)
//  forcedpatd1=34;
//  forcedpatd0=87102496; //French board, le tricolet
//  forcedpatd1=2;
//  forcedpatd0 = 16777215 - 1 - (1<<5); //6x4 double vacancy complement
//  forcedpatd1 = 0;

//English board, first dead end for (0,3)=d3-complement (a3=(-3,1) or g3=(3,1) can still be reached)
//  forcedpatd0 = 1073741823-(1<<1)-(1<<9)-(1<<23)-(1<<28);
//  forcedpatd1 = 7;
//English board, first dead end for (0,2)=d2-complement (a5=(-3,-1), d5=(0,-1) or g5=(-1,3) can be reached)
//  forcedpatd0 = 1073741823-(1<<9)-(1<<14)-(1<<16)-(1<<17);
//  forcedpatd1 = 7;
//English board, first dead end for (0,1)=d1-complement (a4=(-3,0), d4=(0,0), g4=(3,0) can still be reached)
//  forcedpatd0 = 1073741823-(1<<4)-(1<<7)-(1<<9)-(1<<10);
//  forcedpatd1 = 7;
//English board, first dead end for (-1,1)=c3-complement (no single peg finish possible)
//  forcedpatd0 = 1073741823-(1<<3)-(1<<5)-(1<<8)-(1<<10)-(1<<11)-(1<<14)-(1<<15);
//  forcedpatd1 = 7;
//English board, another dead end for (-1,1)=c3-complement (no single peg finish possible)
//  forcedpatd0 = 1073741823-(1<<9)-(1<<10)-(1<<11)-(1<<17)-(1<<23)-(1<<25)-(1<<28);
//  forcedpatd1 = 7;
//English board, first dead end for (-1,2)=c2-complement (c5=(-1,-1), f5=(2,-1) can still be reached)
//  forcedpatd0 = 1073741823-(1<<8)-(1<<13)-(1<<15)-(1<<17)-(1<<18);
//  forcedpatd1 = 7;
//English board, first dead end for (-1,3)=c1-complement (c7=(-1,-3) can still be reached)
//  forcedpatd0 = 1073741823-(1<<3)-(1<<4)-(1<<8)-(1<<9)-(1<<14)-(1<<15);
//  forcedpatd1 = 7;
//English board, dead board position starting from c1,c4 or f4
//  forcedpatd0 = 1073741823-(1<<5)-(1<<9)-(1<<10)-(1<<16)-(1<<17)-(1<<18)-(1<<23);
//  forcedpatd1 = 7;

  //Note: leave out 2 as it leads to imbalances.
  //First n primes in groups of 10:
  //  3   5   7  11  13  17  19  23  29  31 (10)
  // 37  41  43  47  53  59  61  67  71  73 (20)
  // 79  83  89  97 101 103 107 109 113 127 (30)
  //131 137 139 149 151 157 163 167 173 179 (40)
  //181 191 193 197 199 211 223 227 229 233 (50)
  //239 241 251 257 263 269 271 277 281 283 (60)
  //293 307 311 313 317 331 337 347 349 353 (70)
  //359 367 373 379 383 389 397 401 409 419 (80)
  //421 431 433 439 443 449 457 461 463 467 (90)
  //479 487 491 499 503 509 521 523 541 547 (100)
  //557 563 569 571 577 587 593 599 601 607 (110)
  //613 617 619 631 641 643 647 653 659 661 (120)
  //673 677 683 691 701 709 719 727 733 739 (130)
  //743 751 757 761 769 773 787 797 809 811 (140)
  //821 823 827 829 839 853 857 859 863 877 (150)
  //881 883 887 907 911 919 929 937 941 947 (160)
  //953 967 971 977 983 991 997 


  int* prime;
  pattern* full_board;
  pattern* pat;
  pattern* pat1;
  pattern* pat_final;
  pattern* pat_dead;

  pattern** prpat;
  pattern** sympat;

  time_t start,finish;

  float diff,maxb,v0,v1;

  node** root;

  char fname[70];
  char jname[70];
  char data[70];
  char datadir[40];
  char tmpdir[40];
  char problemtype[20];
  FILE* fp;  //Output text file
  FILE* fp1; //Main I/O (binary)
  FILE* fp2; //Secondary text output (file that is opened but then immediately closed)
  FILE* ftmp[MAXSPLITS]; //Temp files (can be many)
  int boardcount[MAXSPLITS];

  srand((unsigned)time(NULL));

  size[0]=3; //Default

#ifdef WIEGLEBSBOARD
  size[0]=3; //Weigleb's board
  sprintf(problemtype,"Wiegleb");
#define NUMBEROFHOLES 45
#endif
#ifdef ENGLISHBOARD
  size[0]=2; //English board
  sprintf(problemtype,"English");
#define NUMBEROFHOLES 33
#endif
#ifdef FRENCHBOARD
  size[0]=2; //English board
  sprintf(problemtype,"French");
#define NUMBEROFHOLES 37
#endif

#if SQUAREBOARD>0
  size[0]=(SQUAREBOARD-2)/2;
  sprintf(problemtype,"Square%d",SQUAREBOARD);
#define NUMBEROFHOLES SQUAREBOARD*SQUAREBOARD
#endif

#ifdef DRAUGHTSBOARD32
  size[0]=3; //32 hole odd-even board (no symmetry)
  sprintf(problemtype,"Draughts32");
#define NUMBEROFHOLES 32
#endif

#ifdef HUBERSBOARD
  size[0]=3; //37 hole square-symmetric
  sprintf(problemtype,"Hubers37");
#define NUMBEROFHOLES 37
#endif

#if DIAMONDBOARD>1
  size[0]=DIAMONDBOARD-1; //Length of side
#define NUMBEROFHOLES ((DIAMONDBOARD*2+1)*(DIAMONDBOARD*2+1)+1)/2
  sprintf(problemtype,"Diamond%d",NUMBEROFHOLES);
#endif

#if HEXBOARD>2
  size[0]=HEXBOARD-2; //Length of side
#define NUMBEROFHOLES 3*HEXBOARD*(HEXBOARD-1)+1
  sprintf(problemtype,"Hexagonal%d",NUMBEROFHOLES);
#endif
  size[1]=size[0];
  size[2]=size[0];
  size[3]=size[0];

//Semi-Wiegleb!
//  size[1]=2;
//  size[3]=2;

#ifdef SIXBYFOUR
  size[0]=2;
  size[1]=1;
  size[2]=2;
  size[3]=1;
  sprintf(problemtype,"Sixbyfour24");
#define NUMBEROFHOLES 24
#endif

#ifdef HERMARYSBOARD
  size[0]=2; //39 hole rectangular-symmetric
  size[1]=3;
  size[2]=2;
  size[3]=3;
  sprintf(problemtype,"Hermarys39");
#define NUMBEROFHOLES 39
#endif

#if TRIANGLEBOARD>3
  size[0]=TRIANGLEBOARD-1; //Length of side
  size[1]=0;
  size[2]=0;
  size[3]=size[0];
#ifndef TRUNCATEDTRIANGLE
#define NUMBEROFHOLES (TRIANGLEBOARD*(TRIANGLEBOARD+1))/2
  sprintf(problemtype,"Triangular%d",NUMBEROFHOLES);
#else
#define NUMBEROFHOLES (TRIANGLEBOARD*(TRIANGLEBOARD+1))/2-3
  sprintf(problemtype,"TruncTriang%d",NUMBEROFHOLES);
#endif
#endif

#ifdef STELLAR2BOARD
  size[0]=4; //Stellar board of side 2
  size[1]=0;
  size[2]=0;
  size[3]=size[0];
  sprintf(problemtype,"Stellar2");
#define NUMBEROFHOLES 13
#endif

  if (2+size[0]+OFFSETX>MAXBOARD || 2+size[1]+OFFSETY>MAXBOARD || 
    -2-size[2]+OFFSETX<0 || -2-size[3]+OFFSETY<0) {
    printf("Grid is too small for this board: %d %d %d %d\n",size[0],size[1],size[2],size[3]);
    printf("You may need to increase MAXBOARD\n");
    printf("%d %d %d %d\n",2+size[0]+OFFSETX,2+size[1]+OFFSETY,-2-size[2]+OFFSETX,-2-size[3]+OFFSETY);
    return 0;
  }

  size[4]=size[0]+size[1]+size[2]+size[3];

  if (size[1]<0 || size[2]<0 || size[3]<0) {
    printf("Index cannot be negative %d %d %d %d\n",size[0],size[1],size[2],size[3]);
    return 0;
  }

  if (DUMPMAX>512) {
//    _setmaxstdio(DUMPMAX); //Allows for more output files for really big runs
  }

/*  unsigned int test1;
  test=1;
  test1=1;
  for (i=1;i<35;i++) {
    test1=test1*2;
    test=test*2;
    printf("%d %d %u    ",i,test,test1);
  }
  printf("\n");*/

  printf("Starting coordinates\n");
  scanf("%d %d",&startx,&starty);

  printf("Finishing coordinates\n");
  scanf("%d %d",&fix,&fiy);

  //Only check for null class boards
#if defined(ENGLISHBOARD) || defined(WIEGLEBSBOARD) || SQUAREBOARD==6 || defined(DRAUGHTSBOARD32)
  if ((startx-fix+60)%3!=0 || (starty-fiy+60)%3!=0) {
    printf("De Bruijn's criterion specifies that vacate (%d,%d), finish (%d,%d) is impossible.\n",
      startx,starty,fix,fiy);
    return 0;
  }
#endif

#ifdef SINGLEJUMP
  bmoves=0;
#else
  printf("Number of moves backwards to calculate?\n");
  scanf("%d",&bmoves);
#endif

  i=1;
  do { //Find next available file with this name
    //Don't write over old files!
    sprintf(fname,"Sol%d%d%d%dFrom%d%dTo%d%d_Vers%d.txt",size[0],size[1],size[2],size[3],startx,starty,fix,fiy,i);
    fp=fopen(fname,"r");
    test=-1;
    if (fp) {
      test=fscanf(fp,"%s",data);
      myfclose(&fp);
    }
    i++;
  } while (test>0);

  fp=fopen(fname,"w");
  fprintf(fp,"Board is %d %d %d %d\n\n",size[0],size[1],size[2],size[3]);

  if (MOVETYPE==4) {
    fprintf(fp,"NORMAL Solitaire problem (no diagonal moves)\n");
  }
  else if (MOVETYPE==6) {
    fprintf(fp,"6-Move Solitaire problem (triangular)\n");
  }
  else if (MOVETYPE==8) {
    fprintf(fp,"8-Move Solitaire problem (both diagonals)\n");
  }
  else {
    printf("FATAL ERROR!  Can't run for MOVETYPE=%d\n",MOVETYPE);
    return 0;
  }

#if SPECIAL_MAXMOVES<99
  printf("SPECIAL_MAXMOVES was set to %d\n",SPECIAL_MAXMOVES);
  fprintf(fp,"SPECIAL_MAXMOVES was set to %d\n",SPECIAL_MAXMOVES);
  printf("BACKTRACK_DEPTH was set to %d\n",BACKTRACK_DEPTH);
  fprintf(fp,"BACKTRACK_DEPTH was set to %d\n",BACKTRACK_DEPTH);
#endif
#ifdef CORNER_FINISH
  printf("CORNER_FINISH flag was ON.\n");
  fprintf(fp,"CORNER_FINISH flag was ON.\n");
#endif

  board=(int **)malloc((unsigned) (MAXBOARD)*sizeof(int*));
  if (!board) printf("allocation failure 1");
    
  for(i=0;i<MAXBOARD;i++) {
    board[i]=(int *)malloc((unsigned) (MAXBOARD)*sizeof(int));
    if (!board[i]) printf("allocation failure 2");
  }

  mvx=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvx) printf("allocation failure 2");

  mvy=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvy) printf("allocation failure 2");

  mvd=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvd) printf("allocation failure 2");

  root=(node **)malloc((unsigned) (MAXMOVES)*sizeof(node*));
  if (!root) printf("allocation failure 1");

  full_board=(pattern *)malloc((unsigned)sizeof(pattern));
  if (!full_board) printf("allocation failure 1");

  pat=(pattern *)malloc((unsigned)sizeof(pattern));
  if (!pat) printf("allocation failure 1");

  pat1=(pattern *)malloc((unsigned)sizeof(pattern));
  if (!pat1) printf("allocation failure 1");

  pat_final=(pattern *)malloc((unsigned)sizeof(pattern));
  if (!pat_final) printf("allocation failure 1");

  pat_dead=(pattern *)malloc((unsigned)sizeof(pattern));
  if (!pat_dead) printf("allocation failure 1");

  prpat=(pattern **)malloc((unsigned) (BOARDSPERROW)*sizeof(pattern*));
  if (!prpat) printf("allocation failure 1");
    
  for(i=0;i<BOARDSPERROW;i++) {
    prpat[i]=(pattern *)malloc((unsigned) sizeof(pattern));
    if (!prpat[i]) printf("allocation failure 2");
  }

  sympat=(pattern **)malloc((unsigned) (12)*sizeof(pattern*));
  if (!sympat) printf("allocation failure 1");

  for(i=0;i<12;i++) {
    sympat[i]=(pattern *)malloc((unsigned) sizeof(pattern));
    if (!sympat[i]) printf("allocation failure 2");
  }

  prime=(int *)malloc((unsigned) (PRIMES)*sizeof(int));
  if (!prime) printf("allocation failure 2");

  GeneratePrimes(PRIMES,prime);  //Sequence of primes (not including 2)
//  printf("The last prime is %d\n",prime[PRIMES-1]);

  //Initialize board information

  total_pegs=InitBoard(board,size,startx,starty,1); //starting position
  half_way=(total_pegs-1)/2;
  if (total_pegs%2==0) split_jump=half_way;  //Depends on even/odd number of pegs
  else split_jump=half_way; //changed
  mid_pegs=total_pegs-split_jump;
  printf("total_pegs %d; split jump %d; mid_pegs %d\n",total_pegs,split_jump,mid_pegs);
  fprintf(fp,"total_pegs %d; split jump %d; mid_pegs %d\n",total_pegs,split_jump,mid_pegs);

  //Special board initialization
  if(forcedpatd0>=0) {
    pat->d0=forcedpatd0;
    pat->d1=forcedpatd1;
    FillBoard(board,size,pat);
//    ComplementBoard(board,size);
  }

  PrintBoard(board,size);
  w_sta=BoardOK(board,size); //For going backwards
//  w_sta=11; //Temp line - overrride

  InitBoard(board,size,fix,fiy,1); //final position
  //Special board initialization
  if(forcedpatd0>=0) {
    pat->d0=forcedpatd0;
    pat->d1=forcedpatd1;
    FillBoard(board,size,pat);
  }
  else {
    ComplementBoard(board,size);
  }

//  PrintBoard(board,size);
  w_end=BoardOK(board,size);
//  w_end=1; //Override, should be commented out except for special cases like central game on the Continental board
#if DIAMONDBOARD==4
  //Special case: Entire solution must be at RC=0 after move 1 and before
  //the last move.  No need to compute RC=-1 boards.
  w_sta=0;
  w_end=0;
#endif

  GetPattern(board,size,pat_final);
  fprintf(fp,"Resource counts (rc_sta %d; rc_end %d):\n",w_sta,w_end);
  printf("Resource counts (rc_sta %d; rc_end %d):\n",w_sta,w_end);

  //Determine symmetry type (FORWARD and BACKWARD)
  //0 -> None
  //1 -> X-axis (lateral)
  //2 -> Diagonal about the line x=y
  //3 -> Rectangular
  //4 -> Square  
  //Note that symmetry=3 or 4 is only possible for startx=starty=fix=fiy=0

  symb = DetermineSymmetryType(size,fix,fiy,&scb);
  symf = DetermineSymmetryType(size,startx,starty,&scf);
//  symb=0;scb=1;symf=0;scf=1; //Forced no symmetry
//  symb=1;scb=2;symf=1;scf=2; //Forced symmetry

  GetSymmetryName(symb,data);
  printf("Backward symmetry: %s; reduction=%d\n",data,scb);
  fprintf(fp,"Backward symmetry: %s; reduction=%d\n",data,scb);
  GetSymmetryName(symf,data);
  printf("Forward symmetry: %s; reduction=%d\n",data,scf);
  fprintf(fp,"Forward symmetry: %s; reduction=%d\n",data,scf);

  InitBoard(board,size,99,99,1); //Full board
  w_full=BoardOK(board,size);
  GetPattern(board,size,full_board);
#ifdef USESYMMETRY
  full_code=GetCode(board,size,symb,full_board);
  printf("USESYMMETRY TRUE; Full Code is %d\n",full_code);
  fprintf(fp,"USESYMMETRY TRUE; Full Code is %d\n",full_code);
#else
  full_code=GetCode(board,size,symb,full_board);
  printf("USESYMMETRY FALSE\n");
  fprintf(fp,"USESYMMETRY FALSE\n");
#endif
  printf("Full board is %d %d\n",full_board->d0,full_board->d1);
  printf("Finishing pattern is %d %d\n",pat_final->d0,pat_final->d1);
  fprintf(fp,"Full board is %d %d\n",full_board->d0,full_board->d1);
  fprintf(fp,"Finishing pattern is %d %d\n",pat_final->d0,pat_final->d1);

  InitBoard(board,size,startx,starty,1);
  printf("\nStarting location %d %d\n",startx,starty);
  printf("Finishing location %d %d\n",fix,fiy);
  printf("Best case solution %d jumps; worst case %d jumps\n",half_way,(half_way*20)/15);
  fprintf(fp,"\n----------------------------------------------\n");
  fprintf(fp,"Starting location %d %d\n",startx,starty);
  fprintf(fp,"Finishing location %d %d\n",fix,fiy);

  //Print out initial resource count values

  InitBoard(board,size,startx,starty,1);
  //Special board initialization
  if(forcedpatd0>=0) {
    pat->d0=forcedpatd0;
    pat->d1=forcedpatd1;
    FillBoard(board,size,pat);
  }

  PrintBoard(board,size);
  fPrintBoard(fp,board,size);

#ifdef CHECKFORSOLUTION
  printf("\n** Check for solution run **\n\n");
  maxb=0.;
#ifndef SINGLEJUMP
  printf("Maximum boards to read in before splitting (in millions)?\n");
  scanf("%f",&maxb);
#endif
#else
  printf("\n** Normal board calculation run **\n\n");
  printf("Maximum boards before splitting (in millions)?\n");
  scanf("%f",&maxb);
  fprintf(fp,"Splitting problem to stay under %.1f million binary tree size\n",maxb);
#endif

//  printf("Maximum split size, forward only (must use 0 to get minimum)?\n");
//  scanf("%d",&max_splits);
  max_splits=0;

#ifdef CHECKFORSOLUTION
  printf("Crossover jump number (largest forward move calculated)?\n");
  scanf("%d",&fmoves);
#else
  printf("Number of forward moves to calculate?\n");
  scanf("%d",&fmoves);
  //Algorithm will stop at this solution length if it gets there
#endif

  //Determine if symmetry is being used incorrectly
  //Symmetry should be set to match BACKWARD symmetry type,
  //i.e. (1,4) to (1,1) should USESYMMETRY, (1,1) to (1,4) should not
#ifdef USESYMMETRY
  if (symb==0 && bmoves>0) {
    printf("Backwards symmetry being used incorrectly (Symmetry ON yet symb=%d)?\n",symb);
    printf("0=Cancel and exit, 1=Continue?\n");
    scanf("%d",&test);
    if (test==0) {
      myfclose(&fp);
      return 0;
    }
  }
  if (symf==0 && fmoves>0) {
    printf("Warning: (Symmetry ON yet symf=%d)?\n",symf);
  }
#else
  if (symb!=0 && bmoves>0) {
    printf("Backwards symmetry being used incorrectly (Symmetry OFF yet symb=%d)?\n",symb);
    printf("0=Cancel and exit, 1=Continue?\n");
    scanf("%d",&test);
    if (test==0) {
      myfclose(&fp);
      return 0;
    }
  }
  if (symf!=0 && fmoves>0) {
    printf("Warning: (Symmetry OFF yet symf=%d)?\n",symf);
  }
#endif

  //Unique problem ID for backward run
#ifdef USESYMMETRY
  pid=-(100*(fix+5)+10*(fiy+5)+(4-w_sta)); //Negative pid signals symmetry was used
#else
  pid=100*(fix+5)+10*(fiy+5)+(4-w_sta);
#endif
  printf("Problem ID is %d\n",pid);

  //Initialize variables

  for (i=0;i<MAXMOVES;i++) {
    root[i]=0;
    bsplit[i]=1;
    split[i]=1;
  }

  oom=0;
  at_jump=0;
#ifdef SINGLEJUMP
//  at_jump=bmoves; //Prevents calculating backward solution
#endif
  GetPattern(board,size,pat);
  root[0]=0;

  sprintf(datadir,"data"); //Contains all jump files, input and output results
  //CHECKFORSOLUTION runs might have datadir D:/tmp also
//  sprintf(datadir,"D:/tmp");
  sprintf(tmpdir,"data"); //temporary storage directory with huge capacity (>20 GB!)

  //Create a "continue.txt" file, if deleted or renamed, solver will pause
  sprintf(jname,"%s/continue.txt",datadir);
  fp2=fopen(jname,"w");
  if (!fp2) {
    printf("You must create a subdirectory '%s' in order to run this program\n",datadir);
    exit(1);
  }
  fprintf(fp2,"go!\n");
  myfclose(&fp2);

  //First data file (contains ending position)

  sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,bmoves,0);
  fp1=fopen(jname,"rb");

  if (bmoves>0 && fp1) {
    fread(&test,sizeof(int),1,fp1);
    if (test!=pid) {
#ifndef CHECKFORSOLUTION
      printf("Bjump files exist with different pid (%d != %d)\n",test,pid);
      printf("0=Cancel and exit, 1=Continue and overwrite, 2=Continue and Use)?\n");
      scanf("%d",&test);
      if (test==0) {
        myfclose(&fp1);
        myfclose(&fp);
        return 0;
      }
      if (test==2) test=pid;
#else //No overwrite if checking phase
      printf("Bjump files exist with different pid (%d != %d)\n",test,pid);
      printf("0=Cancel and exit, 1=Continue and Use)?\n");
      scanf("%d",&test);
      if (test==0) {
        myfclose(&fp1);
        myfclose(&fp);
        return 0;
      }
      else test=pid;
#endif
    }

// Attempt to skip backwards phase if it looks like it has already been completed.
#ifdef CHECKFORSOLUTION
    if (test==pid) {
      fread(&bsplit[bmoves],sizeof(int),1,fp1);
      at_jump=bmoves;  //Will skip next big while

      printf("Skipping backwards phase (split jump was %d)\n",bsplit[bmoves]);
      fprintf(fp,"Skipping backwards phase (split jump was %d)\n",bsplit[bmoves]);

      myfclose(&fp1);

      RecoverSplits(bmoves-1,datadir,bsplit,-1);
    }
#endif
  }
  if (fp1) myfclose(&fp1);

  totboards=1;
#ifdef USESYMMETRY
    board_code=0;
#endif

  if (at_jump==0 && bmoves>0) {
    sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,0,0);
    fp1=fopen(jname,"wb");
    if (!fp1) {
      printf("Can't write to file %s\n",jname);
      printf("ABORTING, file may be read only\n");
      return 0;
    }
    fwrite(&pid,sizeof(int),1,fp1);
    fwrite(&totboards,sizeof(int),1,fp1);
    fwrite(&bsplit[0],sizeof(int),1,fp1); //1 split
    pat_final->Writef(fp1);
    myfclose(&fp1);
  }

  for (i=0;i<MAXMOVES;i++) {
    mvx[i]=0;
    mvy[i]=0;
    mvd[i]=-1;
  }

  pegs_left=total_pegs-at_jump; //This identity is always used

  lastboards=1;
  totboards=1;
  maxboards=1;
  lastmax=1;
  nprpat=0;
  s1start=0;
  s2start=0;

#ifndef CHECKFORSOLUTION
  //Ignore this when looking for a solution
//  Restart lines (normally disabled!)
//  at_jump=7;
//  bsplit[at_jump+1]=149;
//  bsplit[2]=11;
//  bsplit[3]=3;
//  bsplit[4]=11;
//  bsplit[5]=89;
//  bsplit[6]=307;
//  RecoverSplits(at_jump,datadir,bsplit,-1);
#else
  //Do not proceed if at_jump<bmoves (CHECKFORSOLUTION phase)
  //This could hose critical output files
  if (at_jump<bmoves) {
    printf("Something is wrong, can't find Bjump %d files??\n",bmoves);
    return 0;
  }
#endif

  time(&start);

  //******************************************
  //Start of main calculation loop (BACKWARD)
  //******************************************

  while (at_jump<bmoves) {
    at_jump++;
    pegs_left=total_pegs-at_jump;

    //Figure out how to split this jump by estimating the number of boards
    if (bsplit[at_jump]<=1) { //Hasn't been set
      diff=(float)totboards*(float)totboards/(float)lastboards*(float)1.E-6;
      if (diff>maxb) { //We have to split this
        for (i=0;i<PRIMES-1;i++) {
//          if (max_splits>0 && i+1<PRIMES && prime[i+1]>max_splits) break;
          if (diff/(float)prime[i]<maxb) break;
        }
        bsplit[at_jump]=prime[i];
      }

      diff=(float)maxboards*(float)maxboards/(float)lastmax*(float)1.E-6;
//      printf("diff1 %f (maxboards %d lastmax %d)\n",diff,maxboards,lastmax);
      if (diff>maxb) { //We have to split this
        for (i=0;i<PRIMES-1;i++) {
//          if (max_splits>0 && i+1<PRIMES && prime[i+1]>max_splits) break;
          if (diff/(float)prime[i]<maxb) break;
        }
        bsplit[at_jump]=prime[i];
      }
    }

    if (bsplit[at_jump]>1) {
      printf("Splitting bjump %d into %d files\n",at_jump,bsplit[at_jump]);
      fprintf(fp,"Splitting bjump %d into %d files\n",at_jump,bsplit[at_jump]);
    }

    if (at_jump==BACKWARD_TRUNCATION_STEP) {
      printf("This is a backward truncation step, total pegs greater than or equal to %d\n",BACKWARD_PEG_MINIMUM);
      fprintf(fp,"This is a backward truncation step, total pegs greater than or equal to %d\n",BACKWARD_PEG_MINIMUM);
    }
    
    lastboards=totboards;
    lastmax=maxboards;
    totboards=0;
    maxboards=0;
    for (i=0;i<CATCHES;i++) caught[i]=0;
    min_pegs=total_pegs;
    max_pegs=0;

    notmp=0;
    boards_dumped=0;
    dump_sta=0; //Normal for bsplit=1
    dump_end=1; //Normal for bsplit=1

    //temp restart lines
//    dump_sta=0;
//    dump_end=351;
//    boards_dumped=1;
//    s1start=351; //Begins extraction here (don't go on to next step)
//    notmp=0; //Number of tmp files produced (0,1, ... including)

    for (s1=s1start;s1<bsplit[at_jump];s1++) { //First split loop

      newboards=0;
      for (i=0;i<split[at_jump];i++) boardcount[i]=0;

#ifdef DEBUG
      for (ii=0;ii<=total_pegs;ii++) bcount[ii]=0;
#endif

      //If we are splitting, set up temporary files for output
      if (bsplit[at_jump]>1 && dump_boards==1 && (s1==dump_end || s1==0)) {
        //Open temp files to dump boards in (one for each remainder)
//        return 0; //Prevents overwrite, normally commented out
        dump_sta=s1;
        dump_end=s1+DUMPMAX;
        notmp=0;
//        notmp=1; //Manual override, normally commented out

        if (dump_end>bsplit[at_jump]) dump_end=bsplit[at_jump];
        boards_dumped=0;
        printf("dump_sta=%d; dump_end=%d\n",dump_sta,dump_end);

        for (i=0;i<dump_end-dump_sta;i++) {
          sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
          ftmp[i]=fopen(jname,"wb");
          if(!ftmp[i]) printf("Tmp file error 1, file %s\n",jname);
        }
      }

      if(CheckForPause(fp,start)==-1) return 0; //Early exit

//      s2start=0; //Manual override
      for (s2=0;s2<bsplit[at_jump-1] && boards_dumped==0;s2++) { //File split loop

        if(CheckForPause(fp,start)==-1) return 0; //Early exit

        //Open the data file with the starting boards
        sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,at_jump-1,s2);
        fp1=fopen(jname,"rb");
        if (!fp1) printf("File error 1 %s\n",jname);
        fread(&test,sizeof(int),1,fp1);
        fread(&test,sizeof(int),1,fp1);
        fread(&boards,sizeof(int),1,fp1);

        for (i=0;i<boards;i++) {
          test=pat->Readf(fp1);
          if (test!=2) {
            printf("Data error, end of file encountered? %d %d\n",i,boards);
            continue;
          }

          //IMPORTANT!  Complement the pattern
          pat->SubtractFrom(full_board);

          FillBoard(board,size,pat);
          if (BoardOK(board,size)<w_full-w_sta) continue;
//          fPrintBoard(fp,board,size);

          //To test for one peg states
          pegs=GetPegs(board,size);
          if (pegs==1) {
            GetAPeg(board,size,&fx,&fy);
            printf("Can reach (%d,%d) in %d moves (board code %d %d)\n",
              fx,fy,at_jump-1,pat->d0,pat->d1);
            fprintf(fp,"Can reach (%d,%d) in %d moves (board code %d %d)\n",
              fx,fy,at_jump-1,pat->d0,pat->d1);
          }

          j=0;
          mvd[j]=-1;
          fx=-999;
          fy=-999;

          do { //Core workhorse loop
            do {
              if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
              if (j>=MAXMOVES || mvd[0]>10) printf("Uh oh j=%d mvd=%d\n",j,mvd[0]);
  //            printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
              GetNextMoveR(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
              fx=-999;
#ifdef SINGLEJUMP
              if (mvd[j]>=0 && j==0) { // && j==0 FOR SINGLE JUMPS ONLY
#else //Normal
              if (mvd[j]>=0) {
#endif
                ExecuteMoveR(board,mvx[j],mvy[j],mvd[j],1);
                j++;
                mvd[j]=-1;
                GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //              printf("GetEndPoint %d %d\n",fx,fy);
              }
            } while (mvd[j]>=0 || fx>-999);
//            } while (mvd[j]>=0 || fx>-999 && ((mvx[0]>-2 && mvx[0]<2) && (mvy[0]>-2 && mvy[0]<2) || j<2));

            if (j>0 && mvd[j-1]>=0) {          
              GetPattern(board,size,pat);
              pegs=NumberOfPegs(board,size,&mx,&my);

              goon=1;

              //These lines for central 9 finish ONLY
/*              if (mvx[0]>1 || mvx[0]<-1) {
                goon=0;
                caught[1]=caught[1]+1;
              }
              if (mvy[0]>1 || mvy[0]<-1) {
                goon=0;
                caught[1]=caught[1]+1;
              }*/

              //Continental board, require finishing Corsair
//              if (at_jump==2 && (pat->d0!=1073741823-685058112 || pat->d1!=2047-16)) goon=0;

              //General, require finishing 7+ sweep
//              if (at_jump==2 && j<7) goon=0;
/*              if (at_jump==1 && j>themax) {
                themax=j;
                GetPattern(board,size,pat);
                pat_dead->Set(pat);
              }*/


              if (goon) {
                test=BoardOK(board,size);
                if (test<w_full-w_sta) { //Normal
//                if (at_jump>0 && test!=0) { //Fixed amount
                  caught[2]=caught[2]+1;
                  goon=0;
                }
              }

// Use Merson regions even on a backwards step
              if (goon && SPECIAL_MAXMOVES<99) {
                ComplementBoard(board,size);
#ifdef CORNER_FINISH
                if (at_jump<5 && GetCorners(board,size)<at_jump) {
                  caught[1]=caught[1]+1;
                  goon = 0;
                }
#endif
                if (goon && MinMovesRemaining(board,size)<at_jump) {
                  caught[1]=caught[1]+1;
                  goon = 0;
                }
                ComplementBoard(board,size);
              }


              //Special limiting line based on forward jump solvability
              //at least BACKWARD_PEG_MINIMUM pegs at jump BACKWARD_TRUNCATION_STEP
              if (goon &&
                at_jump==BACKWARD_TRUNCATION_STEP &&
                total_pegs+1-pegs<BACKWARD_PEG_MINIMUM) goon=0;


              if (goon || pegs==1) {
                if (pegs<min_pegs) min_pegs=pegs;
                if (pegs>max_pegs) max_pegs=pegs;

                //Calculate remainder for complement here, because
                //board will be complemented when stored
#ifdef USESYMMETRY
                //THIS NEXT LINE IS INVALID UNLESS
                //Code(b) + Code(Complement(b)) = full_code
//                rem=(full_code-GetCode(board,size,symb,pat))%bsplit[at_jump];

                //When Code was improved, we now have to calculate directly
                ComplementBoard(board,size);
                rem=(GetCode(board,size,symb,pat))%bsplit[at_jump];
                ComplementBoard(board,size);
#else
                rem=((full_board->d0)-GetCode(board,size,symb,pat))%bsplit[at_jump];
#endif
                if (bsplit[at_jump]==1 || dump_boards==0) {
                  test=StorePattern(pat,&root[0],1,0);
//                  printf("Stored no flag\n");
                  if (test==1) {
                    newboards++;
//                    if (newboards%100==0) printf("%d \r",newboards);
#ifdef DEBUG
                    bcount[pegs]=bcount[pegs]+1;
#endif
                  }
                  if (test<0) oom=1;
                } //end if (pat->d0%bsplit[at_jump]==s1)

                else { //All output results go to temp files
                  if (rem>=dump_sta && rem<dump_end) {
                    k=rem-dump_sta;
                    boardcount[k]=boardcount[k]+1;
                    pat->Writef(ftmp[k]);
                  }
                }
#ifdef SPECIAL_FRENCH_REPLACE
//                printf("Class %d Center %d\n",GetBoardClass(board,size),board[OFFSETX][OFFSETY]);
                if (GetBoardClass(board,size)==0 && board[OFFSETX][OFFSETY]==0) {
                //replace the middle
                  board[OFFSETX][OFFSETY]=1;
                  GetPattern(board,size,pat);
                  ComplementBoard(board,size);
                  rem=(GetCode(board,size,symb,pat))%bsplit[at_jump];
                  ComplementBoard(board,size);
                  if (bsplit[at_jump]==1 || dump_boards==0) {
                    test=StorePattern(pat,&root[0],1,0);
//                    printf("Stored no flag\n");
                    if (test==1) {
                      newboards++;
//                      if (newboards%100==0) printf("%d \r",newboards);
#ifdef DEBUG
                      bcount[pegs]=bcount[pegs]+1;
#endif
                    }
                    if (test<0) oom=1;
                  } //end if (pat->d0%bsplit[at_jump]==s1)

                  else { //All output results go to temp files
                    if (rem>=dump_sta && rem<dump_end) {
                      k=rem-dump_sta;
                      boardcount[k]=boardcount[k]+1;
                      pat->Writef(ftmp[k]);
                    }
                  }
                  board[OFFSETX][OFFSETY]=0;
                  GetPattern(board,size,pat);
                }
#endif
              }

              j--;
              ExecuteMoveR(board,mvx[j],mvy[j],mvd[j],-1);
            } // end if(j>0 && mvd[j-1]>=0)

//            if (j<4 && at_jump==1) printf("%d %d %d: %d MaxSw %d    \r",mvd[0],mvd[1],mvd[2],newboards,themax);
//            if (at_jump==1 && newboards>5) break;
//            if (j==22) printf("%d %d %d %d\r",mvd[0],mvd[1],mvd[2],newboards);
          } while (mvd[0]>=0);


          if (i%100000==0) {
            printf("S%d F%d: %d",s1,s2,i/100000);
            if (newboards>0) printf(" %d",newboards/100000); //Tally of boards in memory
            else {
//              diff=((float)s2*boards+i)/(float)1.E5;
//              if (diff>0.1) diff=(float)boardcount[0]*boards*split[at_jump-1]/(float)1.E10/diff;
//              test=(int)diff;
//              printf(" %d (est %d)",boardcount[0]/100000,test); //Tally of boards outputted
              printf(" %d*",boardcount[0]/100000);
            }
            printf("      \r"); //Spaces will clear out old stuff
          }
        } //End i loop

        if (fp1) myfclose(&fp1);

        //Temp print lines for estimating problem size
#ifdef TESTRUN
        printf("Done with file %d of %d\n",s2,bsplit[at_jump-1]);
        test=0;
        for (i=dump_sta;i<dump_end;i++) {
          printf("tmp file %d total %d patterns\n",i,boardcount[i]);
          test+=boardcount[i];
        }
        printf("Total boards outputted to tmp is %d\n",test);
        diff=1.E-6*(float)test*(float)bsplit[at_jump-1]/(float)(s2+1);;
        printf("Total estimated boards (with duplicates) %7.1f million\n",diff);
        //assume 30 million per split, with duplicates this
        //usually compacts to about 7.5 million (factor of 4 or so)
        diff=diff/30.f;
        printf("Estimated split size needed is %7.1f\n",diff);
        diff=diff*30.f*(float)1.E-3*5.4f;
        printf("Estimated tmp file storage needed %5.1f GB\n",diff);
        printf("Paused (enter # to continue) ...\n");
        scanf("%d",&test);
#endif

        //Determine if we want to close out this set of tmp files and create
        //another.  This way we can restart if the power goes out.
        //Don't do this if we are within 2 of the end
        if ((s2+1)%TMPMAX==0 && s2+2<bsplit[at_jump-1] &&
          dump_boards==1 && boards_dumped==0 && bsplit[at_jump]>1) {
          for (i=dump_sta;i<dump_end;i++) myfclose(&ftmp[i-dump_sta]);
          printf("Dumping to tmp%d_xx.bin files completed; %d-%d pegs; s2=%d\n",
            notmp,total_pegs+1-max_pegs,total_pegs+1-min_pegs,s2);
          fprintf(fp,"Dumping to tmp%d_xx.bin files completed; %d-%d pegs; s2=%d\n",
            notmp,total_pegs+1-max_pegs,total_pegs+1-min_pegs,s2);
          notmp++;
          //Open up next set of tmp files
          for (i=0;i<dump_end-dump_sta;i++) {
            sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
            ftmp[i]=fopen(jname,"wb");
            if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
          }
        }
      } //End s2 loop

      if (dump_boards==1 && boards_dumped==0 && bsplit[at_jump]>1) {
//        return 0; //To disable
        boards_dumped=1;
        for (i=dump_sta;i<dump_end;i++) myfclose(&ftmp[i-dump_sta]);
        printf("Dumping from %d to %d completed; %d-%d PEGS\n",
          dump_sta,dump_end,total_pegs+1-max_pegs,total_pegs+1-min_pegs);
        fprintf(fp,"Dumping from %d to %d completed; %d-%d PEGS\n",
          dump_sta,dump_end,total_pegs+1-max_pegs,total_pegs+1-min_pegs);
      }

      //Create files with proper remainder to eliminate patterns
      //that have already appeared in previous jumps
      //THIS ELIMINATES THE NEED TO STORE THE SYMMETRY CODE IN THE FILE
      if (s1==dump_sta) {
        //create files
        for (i=0;i<dump_end-dump_sta;i++) {
          sprintf(jname,"%s/tmpjr%.3d.bin",tmpdir,i);
          ftmp[i]=fopen(jname,"wb");
          if(!ftmp[i]) printf("Tmp file error 1, file %s\n",jname);
        }
//        printf("Creating jr files %d to %d\n",0,dump_end-dump_sta-1);
//        printf("dump_sta=%d; dump_end=%d; s1=%d\n",dump_sta,dump_end,s1);

        for (s1p=1;s1p<at_jump;s1p++) { //Go over all previous files!
          if (s1p<at_jump-BACKTRACK_DEPTH) s1p=at_jump-BACKTRACK_DEPTH; //Go over only some previous
          if (s1p>=at_jump) continue; // Skip this is there are no files to look at
          for (s2=0;s2<bsplit[s1p];s2++) { //File split loop

            //Open board data file
            sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,s1p,s2);

            fp1=fopen(jname,"rb");
            if (!fp1) {
              printf("File error 3 %s\n",jname);
              continue;
            }
            fread(&test,sizeof(int),1,fp1);
            fread(&test,sizeof(int),1,fp1);
            fread(&boards,sizeof(int),1,fp1);

            printf("JR(init): J%d S%d         \r",s1p,s2);

            for (i=0;i<boards;i++) {
              pat->Readf(fp1);

              //Don't forget to complement it!
              pat->SubtractFrom(full_board);

              //Tricky here, note that when this file is used the
              //board to be compared are in a complemented state
              //However the remainder is for the uncomplemented state
#ifdef USESYMMETRY
              //Symmetry is used but not stored in the file
              FillBoard(board,size,pat);
//              rem=(full_code-GetCode(board,size,symb,pat))%bsplit[at_jump];
              //When Code was improved, we now have to calculate directly
              ComplementBoard(board,size);
              rem=(GetCode(board,size,symb,pat))%bsplit[at_jump];
#else //Symmetry is not used
              rem=((full_board->d0)-GetCode(board,size,symb,pat))%bsplit[at_jump];
              //Note: remainder is correct here since board being complemented
              //is included in the result.
#endif
              if (rem>=dump_sta && rem<dump_end) {
                k=rem-dump_sta;
                pat->Writef(ftmp[k]);
              }
            }
            myfclose(&fp1);
          } //End s2 loop
        } //End s1p loop

        //Eliminate boards in alternate file source
        //This can be used with (0,0) start to filter 1 jump finish
        //from 2 jump finishes (but this is normally commented out)

/*        goon=1;
        for (s1p=1;s1p<at_jump;s1p++) { //Go over all previous files!
          for (s2=0;s2<goon;s2++) { //File split loop

            //Open board data file
            sprintf(jname,"%s/alt/bjump%.2d_%.3d.bin",datadir,s1p,s2);

            fp1=fopen(jname,"rb");
            if (!fp1) {
              printf("File error 3 %s\n",jname);
              continue;
            }
            fread(&test,sizeof(int),1,fp1);
            fread(&goon,sizeof(int),1,fp1);
            fread(&boards,sizeof(int),1,fp1);

            printf("JR(alt): J%d S%d         \r",s1p,s2);

            for (i=0;i<boards;i++) {
              pat->Readf(fp1);

              //Don't forget to complement it!
              pat->SubtractFrom(full_board);
#ifdef USESYMMETRY
              //Must test symmetry boards here too
              fread(&board_code,sizeof(int),1,fp1);
              rem=board_code%bsplit[at_jump];          
#else
              rem=((full_board->d0)-GetCode(board,size,symb,pat))%bsplit[at_jump];
              //Note: remainder is correct here since board being complemented
              //is included in the result.
#endif
              if (rem>=dump_sta && rem<dump_end) {
                k=rem-dump_sta;
                pat->Writef(ftmp[k]);
              }
            }
            myfclose(&fp1);
          } //End s2 loop
        } //End s1p loop*/

        //Close the newly minted previous jump files
        for (i=0;i<dump_end-dump_sta;i++) myfclose(&ftmp[i]);

      } //End if(s1==dump_sta), creation of previous jump filtering files


      //Fill tree from tmp file, this is used when bsplit>1
      if (boards_dumped==1) {
        for (j=0;j<=notmp;j++) {
          sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,j,s1-dump_sta);
          fp1=fopen(jname,"rb");
          if (!fp1) {
            printf("File error 2 %s\n",jname);
            continue;
          }

          i=0;
          while (pat->Readf(fp1)==2) {
            i++;

#ifdef DEBUG
            FillBoard(board,size,pat);
            pegs=NumberOfPegs(board,size,&mx,&my);
#endif
            test=StorePattern(pat,&root[0],1,0);
            if (test==1) {
              newboards++;
#ifdef DEBUG
              bcount[pegs]=bcount[pegs]+1;
#endif
            }
            if (test<0) oom=1;

            if (i%100000==0) {
              printf("S%d %d: %d %d          \r",s1,j,i/100000,newboards/100000);
            }
          }
          myfclose(&fp1);
        }
      } //end if (boards_dumped==1)

      if (maxboards<newboards) maxboards=newboards;

      if (bsplit[at_jump]>1) {
        printf("BJump %2d, remainder %d boards %8d ->\n",at_jump,s1,newboards);
        fprintf(fp,"BJump %2d, remainder %d boards %8d -> ",at_jump,s1,newboards);
      }

      //Eliminate boards that have appeared in the previous jump
      //Check previous jump boards using the proper (already created) file
      if (at_jump>1) {
        sprintf(jname,"%s/tmpjr%.3d.bin",tmpdir,s1-dump_sta);
        fp1=fopen(jname,"rb");
        k=0;
        i=0;
        if (!fp1) printf("File error 3 %s\n",jname);
        else k=2;

        pat->d0=0;
        pat->d1=0;

        while (k==2) {
          k=pat->Readf(fp1);
          test=0;

#ifdef USESYMMETRY
          GetSymmetryPatterns(pat,sympat,symb,scb);
          for (j=0;j<scb;j++) {
            if(StorePattern(sympat[j],&root[0],-1,1)==1) test++;
          }              
#else
          test=StorePattern(pat,&root[0],-1,1); //Set Flag
#endif
          newboards=newboards-test;
          caught[0]=caught[0]+test;
          i++;
          if (i%100000==0) printf("JR%d: %d      \r",s1-dump_sta,i/100000);  
        }
//        printf("Checked %d patterns \n",i);
        if (fp1) myfclose(&fp1);
      }


#ifdef DEBUG
//      printf("\nBoard count BJump %d:\n",at_jump);
      fprintf(fp,"\nBoard count BJump %d:\n",at_jump);
      for (ii=0;ii<=total_pegs;ii++) {
        if (bcount[ii]>0) {
          diff=(float)100.*(float)bcount[ii]/(float)newboards;
          fprintf(fp,"   %d pegs; %d boards = %5.1f Percent\n",ii,bcount[ii],diff);
//          printf("   %d pegs; %d boards = %5.1f Percent\n",ii,bcount[ii],diff);
        }
      }
#endif

      //Write out current tree to empty memory
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"wb");
      if (!fp1) {
        printf("Can't write to file %s\n",jname);
        printf("ABORTING, file may be read only\n");
        return 0;
      }
      fwrite(&pid,sizeof(int),1,fp1);
      fwrite(&bsplit[at_jump],sizeof(int),1,fp1);
      fwrite(&newboards,sizeof(int),1,fp1);

      if (s1==dump_sta) {//reset counters
        min_pegs=total_pegs;
        max_pegs=0;
      }
#ifndef USESYMMETRY
      //Could use simple ClearTree here except for complement
      test=ClearTreeExtra(board,size,&root[0],fp1,1,full_board,symb,scb,sympat,&min_pegs,&max_pegs);
      if (test!=newboards) printf("Data file length error %d %d??\n",test,newboards);
      myfclose(&fp1);
      root[0]=0;
#else
      newboards=ClearTreeExtra(board,size,&root[0],fp1,1,full_board,symb,scb,sympat,&min_pegs,&max_pegs);
      myfclose(&fp1);

      //Now, update header by opening in r+w mode
      fp1=fopen(jname,"r+b");
      fwrite(&pid,sizeof(int),1,fp1);
      fwrite(&bsplit[at_jump],sizeof(int),1,fp1);
      fwrite(&newboards,sizeof(int),1,fp1);
      myfclose(&fp1);
      root[0]=0;
#endif

      totboards+=newboards;
      if (bsplit[at_jump]>1) {
        printf("%8d                      \n",newboards);
        fprintf(fp,"%8d\n",newboards);
      }

//      if (s1+1==dump_end) break; //For long runs, will exit after each set of dumps
    } //End s1 loop

    maxboards=maxboards*bsplit[at_jump];

    diff=(float)totboards/(float)lastboards;
    if (min_pegs==total_pegs) {
      printf("BJump %2d, total boards %8d (%.1f); min pegs N/A",at_jump,totboards,diff);
      fprintf(fp,"BJump %2d, total boards %8d (%.1f); min pegs N/A",at_jump,totboards,diff);
    }
    else {
      printf("BJump %2d, total boards %8d (%.1f); %d-%d PEGS",
        at_jump,totboards,diff,total_pegs+1-max_pegs,total_pegs+1-min_pegs);
      fprintf(fp,"BJump %2d, total boards %8d (%.1f); %d-%d PEGS",
        at_jump,totboards,diff,total_pegs+1-max_pegs,total_pegs+1-min_pegs);
    }
    for (i=0;i<CATCHES;i++) printf(" C%d",caught[i]);
    printf("\n");
    for (i=0;i<CATCHES;i++) fprintf(fp," C%d",caught[i]);
    fprintf(fp,"\n");

    //Create summary file for this jump
    sprintf(jname,"%s/bjump%.2d#summary.txt",datadir,at_jump);
    fp2=fopen(jname,"w");
    if (!fp2) printf("File error 0 %s\n",jname);
    fprintf(fp2,"%s BACKWARD FILES * BJUMP %d * SPLIT %d * PID %d\n",
      problemtype,at_jump,bsplit[at_jump],pid);
    fprintf(fp2,"-----------------------------------------------------------------------\n");
    fprintf(fp2,"Finishing location (%d,%d)\n",fix,fiy);
    fprintf(fp2,"Resource Count must always be <= %d [starting location (%d,%d)]\n",w_sta,startx,starty);
    bytesperrecord=6; //d0 (int=4) + d1 (short=2)
#ifdef USESYMMETRY
    GetSymmetryName(symb,data);
    fprintf(fp2,"Symmetry used: YES (%s); Bytes per record: %d\n",data,bytesperrecord);
#else
    fprintf(fp2,"Symmetry used: NO; Bytes per record: %d\n",bytesperrecord);
#endif
    if (at_jump==BACKWARD_TRUNCATION_STEP) {
      fprintf(fp2,"BACKWARDS TRUNCATION STEP\n");
      fprintf(fp2,"Minimum of %d pegs accepted\n",BACKWARD_PEG_MINIMUM);
    }
    else {
      fprintf(fp2,"This step is unconstrained as to number of pegs (normal)\n");
    }
    fprintf(fp2,"\n");
    fprintf(fp2,"Remainder   Boards             Filesize\n");
    fprintf(fp2,"(Subfile)                Bytes             KB\n");
    totboards=0;
    v0=0.;
    v1=0.;

    for (s1=0;s1<bsplit[at_jump];s1++) {
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 1 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
      totboards += boards;

      diff=(float)boards/(float)1.e6;
      v0+=diff;
      v1+=diff*diff;

      test=(boards*bytesperrecord+6+1023)/1024;
      fprintf(fp2,"  %3d   %10d    %10d     %8d\n",s1,boards,boards*bytesperrecord,test);
      myfclose(&fp1);
    }

    //Finish off summary file
    diff=((float)totboards*(float)bytesperrecord+(float)6.)/(float)1024./(float)1024.;
    fprintf(fp2,"  TOTAL %10d   %8.2f MB  %8.2f GB\n",totboards,diff,diff/(float)1024.);

    if (bsplit[at_jump]>1) {
      diff=(float)v1-v0*v0/(float)bsplit[at_jump];
      diff=(float)sqrt((float)diff/(float)bsplit[at_jump]);
    }
    fprintf(fp2,"  Mean boards per file: %8.6f million; standard deviation %8.6f million\n",
      v0/(float)bsplit[at_jump],diff);

    if (min_pegs!=total_pegs) {
      fprintf(fp2,"\nMinimum pegs %d; Maximum pegs %d\n",total_pegs+1-max_pegs,total_pegs+1-min_pegs);
    }

    fprintf(fp2,"\n\n");
    for (s1=0;s1<bsplit[at_jump];s1++) {
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 1 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
      newboards=0;
      goon=1;
      fprintf(fp2,"File #%d boards:\n",s1);
      while (goon) {
        nprpat=BOARDSPERROW;  //1 full row printed out
        if (newboards+nprpat>boards) nprpat=boards-newboards;
        for (i=0;i<nprpat;i++) {
          test=prpat[i]->Readf(fp1);
        }
        fPrintBoards(fp2,board,size,prpat,nprpat,symb);
        newboards+=nprpat;
        if (at_jump>PRINT_ALL_BJUMP) goon=0;
        if (newboards>=boards) goon=0;
      }
      fprintf(fp2,"\n");
      myfclose(&fp1);
    }
    myfclose(&fp2);

    if (oom) printf("Out of memory\n");
    if (totboards==0) break; //Problem unsolvable

//    if (at_jump>4) totboards=0; //early exit
  } //End main calculation loop (backwards)

//  myfclose(&fp);
//  return 0; //early exit

/*  if (themax>0) {
    FillBoard(board,size,pat_dead);
//    ComplementBoard(board,size);
    fprintf(fp,"This is a board with the longest sweep:\n");
    fPrintBoard(fp,board,size);
    fprintf(fp,"%d %d\n",pat_dead->d0,pat_dead->d1);
    fprintf(fp,"%d pegs\n",GetPegs(board,size));
    printf("This is the board with the most pegs for which no move is possible:\n");
    PrintBoard(board,size);
    printf("%d pegs\n",GetPegs(board,size));
  }*/

  if (totboards==0) {
    time(&finish);
    printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
    fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
    printf("Problem unsolvable\n");
    fprintf(fp,"\nProblem unsolvable\n");
    myfclose(&fp);
    return 0;
  }

  printf("\n-----------------------------------\n");
  printf("End of backwards phase, going forward from start now\n");
  fprintf(fp,"\n-----------------------------------\n");
  fprintf(fp,"End of backwards phase, going forward from start now\n");

  InitBoard(board,size,startx,starty,1);
  //Special board initialization
  if(forcedpatd0>=0) {
    pat->d0=forcedpatd0;
    pat->d1=forcedpatd1;
    FillBoard(board,size,pat);
  }
  GetPattern(board,size,pat);

  //Unique problem ID for forward run
#ifdef USESYMMETRY
  pid=-(100*(startx+5)+10*(starty+5)+(w_end+1)); //Negative pid signals symmetry was used
#else
  pid=100*(startx+5)+10*(starty+5)+(w_end+1);
#endif
  printf("Problem ID is %d\n",pid);

  for (i=0;i<MAXMOVES;i++) {
    mvx[i]=0;
    mvy[i]=0;
    mvd[i]=-1;
  }

  pegs_left=total_pegs-at_jump; //This identity is always used

  at_jump=0;

  lastboards=1;
  totboards=1;
  maxboards=1;
  lastmax=1;

  s1start=0;
  s2start=0;

#ifndef CHECKFORSOLUTION
  //Manual intervention continuation lines
//  at_jump=8; //Last forward step run all the way
//  RecoverSplits(at_jump,datadir,split,1); //Pulls all previous splits up to at_jump
//  split[at_jump+1]=149; //Split for next calculated jump
//  split[at_jump+2]=3; //Split for next calculated jump
//  split[9]=5;
//  split[10]=5;

  //Seed (first) data file (just contains starting position)
  if (fmoves>0 && at_jump==0) { //Don't do unless we need to start from scratch
    sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,0,0);
    fp1=fopen(jname,"wb");
    totboards=1;
    fwrite(&pid,sizeof(int),1,fp1);
    fwrite(&split[0],sizeof(int),1,fp1);
    fwrite(&totboards,sizeof(int),1,fp1);
    pat->Writef(fp1);
    myfclose(&fp1);

    // Special lines for extra start
/*    printf("How many total starting locations\n");
    scanf("%d",&totboards);
    fprintf(fp,"\nTOTAL OF %d STARTING LOCATIONS\n",totboards);
    fp1=fopen(jname,"wb");
    fwrite(&pid,sizeof(int),1,fp1);
    fwrite(&split[0],sizeof(int),1,fp1);
    fwrite(&totboards,sizeof(int),1,fp1);
    pat->Writef(fp1);
    for (i=1;i<totboards;i++) {
      printf("Next starting location?\n");
      scanf("%d %d",&mx,&my);
      fprintf(fp,"Added another starting location %d %d\n",mx,my);
      InitBoard(board,size,mx,my,1);
      GetPattern(board,size,pat);
      pat->Writef(fp1);
    }
    myfclose(&fp1);*/
  }
  rem=0;

  //******************************************
  //Start of main calculation loop (FORWARD)
  //******************************************
  //Note: This section will no longer search for a solution
  //This is now done via a separate (final) step using CHECKFORSOLUTION

  while (at_jump<fmoves) { //Search until we reach sol_best
    at_jump++;
    pegs_left=total_pegs-at_jump;

    if (split[at_jump]==1) { //If not fixed, set it
//      split[at_jump]=split[at_jump-1]; //Prevents splits from decreasing

      //Figure out how to split this jump by estimating the number of boards
      diff=(float)totboards*(float)totboards/(float)lastboards*(float)1.E-6;
//      printf("diff=%f\n",diff);
      if (diff>maxb) { //We have to split this
        for (i=0;i<PRIMES-1;i++) {
          if (max_splits>0 && i+1<PRIMES && prime[i+1]>max_splits) break;
          if (diff/(float)prime[i]<maxb) break;
        }
        if (prime[i]>split[at_jump-1]) split[at_jump]=prime[i];
      }

      diff=(float)maxboards*(float)maxboards/(float)lastmax*(float)1.E-6;
//      printf("diff=%f\n",diff);
//      printf("diff1 %f (maxboards %d lastmax %d)\n",diff,maxboards,lastmax);
      if (diff/maxb>prime[PRIMES-1]) {
        printf("Maximum split size exceeded, scramming.");
        fprintf(fp,"Maximum split size exceeded, scramming.");

        time(&finish);

        printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
        fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
        myfclose(&fp);

        return 0;
      }
      if (diff>maxb) { //We have to split this
        for (i=0;i<PRIMES-1;i++) {
          if (max_splits>0 && i+1<PRIMES && prime[i+1]>max_splits) break;
          if (diff/(float)prime[i]<maxb) break;
        }
        split[at_jump]=prime[i];
      }
    }

    if (split[at_jump]>1) {
      printf("Splitting jump %d into %d files\n",at_jump,split[at_jump]);
      fprintf(fp,"Splitting jump %d into %d files\n",at_jump,split[at_jump]);
    }

    if (at_jump==FORWARD_TRUNCATION_STEP) {
      printf("This is a forward truncation step, total pegs less than or equal to %d\n",FORWARD_PEG_MAXIMUM);
      fprintf(fp,"This is a forward truncation step, total pegs less than or equal to %d\n",FORWARD_PEG_MAXIMUM);
    }
    
    lastboards=totboards;
    lastmax=maxboards;
    totboards=0;
    maxboards=0;
    for (i=0;i<CATCHES;i++) caught[i]=0;
    min_pegs=total_pegs;
    max_pegs=0;

    notmp=0;
    boards_dumped=0;
    dump_sta=0;
    dump_end=1;

    //temp restart lines
//    dump_sta=0;
//    dump_end=271; //Assumes all output jumps have been produced
//    boards_dumped=1; //Setting this should prevent any overwrite of tmp files
//    s1start=91; //Begin extraction here (FOR THIS JUMP ONLY)
//    notmp=2; //Number of tmp files produced (0,1, ... including)

    for (s1=s1start;s1<split[at_jump];s1++) { //First split loop (normal)

//      printf("s1=%d\n",s1);
//      scanf("%d",&test);

      newboards=0;

      for (i=0;i<split[at_jump];i++) boardcount[i]=0;

      //If we are splitting, set up temporary files for output
      if (split[at_jump]>1 && dump_boards==1 && (s1==dump_end || s1==0)) {
        //Open temp files to dump boards in (one for each remainder)
//        return 0; //Prevents overwrite, normally commented out
        dump_sta=s1;
        dump_end=s1+DUMPMAX;
        notmp=0;
//        notmp=8; //Override

        if (dump_end>split[at_jump]) dump_end=split[at_jump];
        boards_dumped=0;
        printf("dump_sta=%d; dump_end=%d\n",dump_sta,dump_end);

        for (i=0;i<dump_end-dump_sta;i++) {
          sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
          ftmp[i]=fopen(jname,"wb");
          if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
        }
      }

      if(CheckForPause(fp,start)==-1) return 0; //Early exit

      //Create all possible board positions for the next jump
      //Note: This entire loop is skipped when boards_dumped==1
//      s2start=400; //Manual Override
      for (s2=s2start;s2<split[at_jump-1] && boards_dumped==0;s2++) { //File split loop
        if(CheckForPause(fp,start)==-1) return 0; //Early exit

        //Open the data file with the starting boards
        sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump-1,s2);
//        if (at_jump==13) printf("File: %s %d\n",jname,boardcount[0]); //Temp line
        fp1=fopen(jname,"rb");
        if (!fp1) {
          printf("File error 4 %s\n",jname);
          continue;
        }
        fread(&test,sizeof(int),1,fp1);
        fread(&test,sizeof(int),1,fp1);
        fread(&boards,sizeof(int),1,fp1);

        for (i=0;i<boards;i++) {
          test=pat->Readf(fp1);
          if (test!=2) {
            printf("Data error, end of file encountered? %d %d\n",i,boards);
            continue;
          }
          goon=FillBoard(board,size,pat);

//          printf("\nMinimum moves remaining: %d\n",MinMovesRemaining(board,size));
//          PrintBoard(board,size);
//          scanf("%d",&test);

          if (goon==0) {
            fprintf(fp,"FillBoard Error %d %d %d %d\n",s1,s2,pat->d0,pat->d0);
            continue;
          }

          pat1->Set(pat);
          int thepegcount=GetPegs(board,size);
            
//          if (BoardOK(board,size)<w_end) continue; //Should not ever be true
//          if (GetCorners(board,size)>2) continue;
//          if (thepegcount>15) continue; //Truncation (temp)

          //To test for one peg states
          pegs=GetPegs(board,size);
          if (pegs==1) {
            GetAPeg(board,size,&fx,&fy);
            printf("Can reach (%d,%d) in %d moves (board code %d %d)\n",
              fx,fy,at_jump-1,pat->d0,pat->d1);
            fprintf(fp,"Can reach (%d,%d) in %d moves (board code %d %d)\n",
              fx,fy,at_jump-1,pat->d0,pat->d1);
//            fPrintBoard(fp,board,size);
//            PrintBoard(board,size);
          }
//          printf("Now analyzing board %d %d:\n",pat->d0,pat->d1);
//          fprintf(fp,"Now analyzing board %d %d:\n",pat->d0,pat->d1);
//          fPrintBoard(fp,board,size);
//          PrintBoard(board,size);

          j=0;
          mvd[j]=-1;
          fx=-999;
          fy=-999;
          nomovepossible=1;

          do { //Core workhorse loop
            do {
              if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //            printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
              GetNextMove(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
              fx=-999;
#ifdef SINGLEJUMP
              if (mvd[j]>=0 && j==0) { // && j==0 FOR SINGLE JUMPS ONLY
#else //Normal
              if (mvd[j]>=0) {
#endif
                ExecuteMove(board,mvx[j],mvy[j],mvd[j],1);
                j++;
                mvd[j]=-1;
                GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //              printf("GetEndPoint %d %d\n",fx,fy);
              }
            } while (mvd[j]>=0 || fx>-999);

            if (j>0 && mvd[j-1]>=0) {
  //          printf("j is %d\n",j);
  //          PrintBoard(board,size);
  //          scanf("%d",&test);
            GetPattern(board,size,pat);
            pegs=NumberOfPegs(board,size,&mx,&my);

            // Moved lower for increased speed
//            rem=GetCode(board,size,symf,pat)%split[at_jump];

//            This makes file dependant on final location and doesn't help anyway
//            Useful only for (0,0) and (3.0) finishing locations
//            goon=BoardOK(board,size,fix,fiy);
//            if (goon==0) caught[1]=caught[1]+1;

            nomovepossible=0;
            goon=1;

            //Shut it down at one peg
/*            if (pegs==1) {
              printf("Can reach %d %d in %d moves %d %d!!\n",mx,my,at_jump,pat1->d0,pat1->d1);
              fprintf(fp,"Can reach %d %d in %d moves %d %d!!\n",mx,my,at_jump,pat1->d0,pat1->d1);
            }
            else goon=0;*/

            if (pegs==1) {
//              fprintf(fp,"Pattern %d %d Can finish at (%d,%d)\n",pat1->d0,pat1->d1,mx,my);
//              printf("Pattern %d %d Can finish at (%d,%d)\n",pat1->d0,pat1->d1,mx,my);
/*              if (mx==2 && my==-2 && at_jump<3) {
                fprintf(fp,"Pattern %d %d Can finish at (%d,%d)\n",pat1->d0,pat1->d1,mx,my);
                printf("Pattern %d %d Can finish at (%d,%d)\n",pat1->d0,pat1->d1,mx,my);
                FillBoard(board,size,pat1);
                fPrintBoard(fp,board,size);
                PrintBoard(board,size);
                FillBoard(board,size,pat);
              }*/
//              if (thepegcount>themax) {
//                themax=thepegcount;
//                pat_dead->Set(pat1);
//                printf("Max now at %d\n",themax);
//              }
            }

/*            if (pegs<themax) {
              themax=pegs;
              pat_dead->Set(pat);
//              printf("Min now at %d\n",themax);
            }*/

//            if (pegs>total_pegs+3-2*at_jump) {
//              goon=0;
//              caught[4]=caught[4]+1;
//            }

            //*******************************
            //Use resource count to rule out boards
            //*******************************

            if (goon) {
              test=BoardOK(board,size);
              if (test<w_end && pegs>1) {
//              if (test<2) { //Fixed amount
                caught[2]=caught[2]+1;
                goon=0;
//                PrintBoard(board,size);
//                scanf("%d",&test);
              }
            }

#ifdef CORNER_FINISH
            if (goon && at_jump>1 && SPECIAL_MAXMOVES<99) {
              if (at_jump<=SPECIAL_MAXMOVES-4 && GetCorners(board,size)<4) {
                caught[2]=caught[2]+1;
                goon = 0;
              }
            }
#endif

            //Special limitation due to Merson regions
            if (goon && SPECIAL_MAXMOVES<99) {
              if (MinMovesRemaining(board,size)+at_jump>SPECIAL_MAXMOVES) {
                caught[1]=caught[1]+1;
                goon = 0;
              }
            }

/*            if (goon && at_jump==SPECIAL_MAXMOVES-1) {
              if (IsPenultimateMove(board,size)==0) {
                caught[3]=caught[3]+1;
                goon = 0;
              }
            }*/

            //Special limiting line based on backward jump solvability
            //at least FORWARD_PEG_MAXIMUM pegs at jump FORWARD_TRUNCATION_STEP
            if (goon &&
              at_jump==FORWARD_TRUNCATION_STEP &&
              pegs>FORWARD_PEG_MAXIMUM) goon=0;

            //Must finish with a 9-sweep!
//            if (pegs==1 && j<9) goon=0;

            //Forced start
//            if (at_jump==1 && pat->d0!=2096891) goon=0;

            //Not allowed first jump
//            if (at_jump==1 && mvd[0]!=2) goon=0; //Temp line
//            if (at_jump==2 && mvd[0]!=1) goon=0; //Temp line, required downward jump
//            if (at_jump==3 && mvd[0]!=1) goon=0; //Temp line, required downward jump

            //For continental board
//            if (at_jump<3 && (mvd[0]!=0 && mvd[0]!=2)) goon=0;
//            if (at_jump==2 && mvd[0]!=4) goon=0;
//            if (at_jump==3 && (mvd[0]!=7 || mvd[1]!=5)) goon=0;
//            if (at_jump==4 && (j!=2 || mvd[0]!=7 || mvd[1]!=4)) goon=0;
//            if (at_jump==5 && mvd[0]!=4) goon=0; //More than one jump possible
//            if (at_jump<11) { //Diagonal moves only!
//              for (k=0;k<j;k++) if (mvd[k]<4) goon=0;
//            }

            if (goon) {
              rem=GetCode(board,size,symf,pat)%split[at_jump];
              if (pegs<min_pegs) min_pegs=pegs;    
              if (pegs>max_pegs) max_pegs=pegs;
              if (split[at_jump]==1 || dump_boards==0) {
                boardcount[s1]=boardcount[s1]+1;

                test=StorePattern(pat,&root[0],1,0);
//                printf("Stored no flag\n");
                if (test==1) {
                  newboards++;
//                  bcount[pegs]=bcount[pegs]+1;
                }
                if (test<0) oom=1;
              } //end if (pat->d0%split[at_jump]==s1)

              else { //All output results go to temp files
                if (rem>=dump_sta && rem<dump_end) {
                  k=rem-dump_sta;
                  boardcount[k]=boardcount[k]+1;
                  pat->Writef(ftmp[k]);
                }
              }
#ifdef SPECIAL_FRENCH_REPLACE
              if (GetBoardClass(board,size)==0 && board[OFFSETX][OFFSETY]==0) {
                //replace the middle
                board[OFFSETX][OFFSETY]=1;
                GetPattern(board,size,pat);
                rem=GetCode(board,size,symf,pat)%split[at_jump];
                if (split[at_jump]==1 || dump_boards==0) {
                  boardcount[s1]=boardcount[s1]+1;

                  test=StorePattern(pat,&root[0],1,0);
//                  printf("Stored no flag\n");
                  if (test==1) {
                    newboards++;
//                    bcount[pegs]=bcount[pegs]+1;
                  }
                  if (test<0) oom=1;
                } //end if (pat->d0%split[at_jump]==s1)

                else { //All output results go to temp files
                  if (rem>=dump_sta && rem<dump_end) {
                    k=rem-dump_sta;
                    boardcount[k]=boardcount[k]+1;
                    pat->Writef(ftmp[k]);
                  }
                }
                board[OFFSETX][OFFSETY]=0;
                GetPattern(board,size,pat);
              }
#endif
            }

            j--;
            ExecuteMove(board,mvx[j],mvy[j],mvd[j],-1);
            }
          } while (mvd[0]>=0);


          if (i%100000==0) {
            test=100000;
//            test=1;
            printf("S%d F%d: %d",s1,s2,i/test);
//            test=1;
            if (newboards>0) printf(" %d",newboards/test); //Tally of boards in memory
            else {
              printf(" %d*",boardcount[0]/test);
            }
            printf("                      \r"); //Spaces will clear out old stuff
          }

          if (nomovepossible) {
            goon=FillBoard(board,size,pat);
            if (pat->GetPegs()>themax) {
              themax=pat->GetPegs();
              pat_dead->Set(pat1);
//              pat1->d0=pat->d0;
//              pat1->d1=pat->d1;
            }
//            if (pat->GetPegs()==12) fPrintBoard(fp,board,size);
          }
        } //End i loop

        if (fp1) myfclose(&fp1);

        //Temp print lines for estimating problem size
#ifdef TESTRUN
        printf("Done with file %d of %d\n",s2,split[at_jump-1]);
        test=0;
        for (i=dump_sta;i<dump_end;i++) {
          printf("tmp file %d total %d patterns\n",i,boardcount[i]);
          test+=boardcount[i];
        }
        printf("Total boards outputted to tmp is %d\n",test);
        diff=1.E-6*(float)test*(float)split[at_jump-1]/(float)(s2+1);
        printf("Total estimated boards (with duplicates) %7.1f million\n",diff);
        //assume 30 million per split, with duplicates this
        //usually compacts to about 7.5 million (factor of 4 or so)
        diff=diff/30.f;
        printf("Estimated split size needed is %7.1f\n",diff);
        diff=diff*30.f*(float)1.E-3*5.4f;
        printf("Estimated tmp file storage needed %5.1f GB\n",diff);
        printf("Paused (enter # to continue) ...\n");
        scanf("%d",&test);
#endif

        //Determine if we want to close out this set of tmp files and create
        //another.  This way we can restart if the power goes out.
        //Don't do this if we are within 2 of the end
        if ((s2+1)%TMPMAX==0 && s2+2<split[at_jump-1] &&
          dump_boards==1 && boards_dumped==0 && split[at_jump]>1) {
          for (i=dump_sta;i<dump_end;i++) myfclose(&ftmp[i-dump_sta]);
          printf("Dumping to tmp%d_xx.bin files completed; %d-%d pegs; s2=%d\n",
            notmp,min_pegs,max_pegs,s2);
          fprintf(fp,"Dumping to tmp%d_xx.bin files completed; %d-%d pegs; s2=%d\n",
            notmp,min_pegs,max_pegs,s2);
          notmp++;
          //Open up next set of tmp files
          for (i=0;i<dump_end-dump_sta;i++) {
            sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
            ftmp[i]=fopen(jname,"wb");
            if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
          }
        }

      } //End s2 loop

      if (dump_boards==1 && boards_dumped==0 && split[at_jump]>1) {
        boards_dumped=1;
        for (i=dump_sta;i<dump_end;i++) myfclose(&ftmp[i-dump_sta]);
        printf("Dumping from %d to %d completed; %d-%d pegs\n",
          dump_sta,dump_end,min_pegs,max_pegs);
        fprintf(fp,"Dumping from %d to %d completed; %d-%d pegs\n",
          dump_sta,dump_end,min_pegs,max_pegs);

        //Early exit (normally turned off)
//        time(&finish);
//        printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
//        fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
//        myfclose(&fp);
//        return -1;
      }

      //Create files with proper remainder to eliminate patterns
      //that have already appeared in previous jumps
      //THIS ELIMINATES THE NEED TO STORE THE SYMMETRY CODE IN THE FILE
#ifndef SINGLEJUMP
      if (s1==dump_sta) {
        //create files
        for (i=0;i<dump_end-dump_sta;i++) {
          sprintf(jname,"%s/tmpjr%.3d.bin",tmpdir,i);
          ftmp[i]=fopen(jname,"wb");
          if(!ftmp[i]) printf("Tmp file error 1, file %s\n",jname);
        }
//        printf("Creating jr files %d to %d\n",0,dump_end-dump_sta-1);
//        printf("dump_sta=%d; dump_end=%d; s1=%d\n",dump_sta,dump_end,s1);

//        root[1]=0;  //debugging line

        for (s1p=1;s1p<at_jump;s1p++) { //Go over all previous files!
          if (s1p<at_jump-BACKTRACK_DEPTH) s1p=at_jump-BACKTRACK_DEPTH; //Go over only some previous
          if (s1p>=at_jump) continue;
          for (s2=0;s2<split[s1p];s2++) { //File split loop

            //Open board data file
            sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,s1p,s2);

            fp1=fopen(jname,"rb");
            if (!fp1) printf("File error 3 %s\n",jname);
            fread(&test,sizeof(int),1,fp1);
            fread(&test,sizeof(int),1,fp1);
            fread(&boards,sizeof(int),1,fp1);

            printf("JR(init): J%d S%d         \r",s1p,s2);

            for (i=0;i<boards;i++) {
              pat->Readf(fp1);
#ifdef USESYMMETRY
              //Symmetry is used but not stored in the file
              FillBoard(board,size,pat);
              rem=GetCode(board,size,symf,pat)%split[at_jump];
#else //Symmetry is not used
              rem=GetCode(board,size,symf,pat)%split[at_jump];
#endif
              if (rem>=dump_sta && rem<dump_end) {
                k=rem-dump_sta;
                pat->Writef(ftmp[k]);
              }
            }
            myfclose(&fp1);
          } //End s2 loop
        } //End s1p loop

        //Close the newly minted previous jump files
        for (i=0;i<dump_end-dump_sta;i++) myfclose(&ftmp[i]);

      } //End if(s1==dump_sta), creation of previous jump filtering files
#endif  //SINGLEJUMP

      //Fill tree from tmp file, this is used when split>1
      if (boards_dumped==1) {
        goon=(int)(1.E6*maxb);
        goon=(int)(2.E6*maxb); //Ceiling is twice as high as limit
        if (goon<0) printf("Error, goon<0\n");
        early_exit=0;
        for (j=0;j<=notmp;j++) {
          sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,j,s1-dump_sta);
          fp1=fopen(jname,"rb");
          if (!fp1) {
            printf("File error 5 %s\n",jname);
            continue;
          }

          else {
            i=0;
            while (pat->Readf(fp1)==2 && newboards<goon) {
              i++;

//              FillBoard(board,size,pat);
//              rem=GetCode(board,size,symf,pat)%3;
//              test=0;
//              if (rem==1) test=StorePattern(pat,&root[0],1,0);

              test=StorePattern(pat,&root[0],1,0);

              if (test==1) {
                newboards++;
//                bcount[pegs]=bcount[pegs]+1;
              }
              if (test<0) oom=1;

              if (i%100000==0) {
                printf("S%d %d: %d %d          \r",s1,j,i/100000,newboards/100000);
              }
            } //End reading from file
            myfclose(&fp1);

            if (newboards>=goon && early_exit==0) {
              fprintf(fp,"EARLY EXIT at remainder %d, MEMORY WAS FILLED at i=%d, j=%d\n",s1,i,j);
              printf("EARLY EXIT at remainder %d, MEMORY WAS FILLED at i=%d, j=%d\n",s1,i,j);
              early_exit=i;
            }
          }
        } //end j loop
      } //end if (boards_dumped==1)

      if (maxboards<newboards) maxboards=newboards;

      if (split[at_jump]>1) {
        printf("Jump %2d, remainder %d boards %8d ->\n",at_jump,s1,newboards);
        fprintf(fp,"Jump %2d, remainder %d boards %8d -> ",at_jump,s1,newboards);
      }

      //Eliminate boards that have appeared in the previous jump
      //Check previous jump boards using the proper (already created) file
#ifndef SINGLEJUMP
      if (at_jump>1) {
        sprintf(jname,"%s/tmpjr%.3d.bin",tmpdir,s1-dump_sta);
        fp1=fopen(jname,"rb");
        k=0;
        i=0;
        if (!fp1) printf("File error 3 %s\n",jname);
        else k=2;

        pat->d0=0;
        pat->d1=0;

        while (k==2) {
          k=pat->Readf(fp1);
          test=0;

#ifdef USESYMMETRY
          GetSymmetryPatterns(pat,sympat,symf,scf);
          for (j=0;j<scf;j++) {
            if(StorePattern(sympat[j],&root[0],-1,1)==1) test++;
          }              
#else
          test=StorePattern(pat,&root[0],-1,1); //Set Flag
#endif
          newboards=newboards-test;
          caught[0]=caught[0]+test;
          i++;
          if (i%100000==0) printf("JR%d: %d      \r",s1-dump_sta,i/100000);  
        }
        if (fp1) myfclose(&fp1);
//        printf("Checked %d patterns - %d boards removed\n",i,caught[0]);
      }
#endif //SINGLEJUMP

      //Write out current tree to empty memory (if desired)
      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"wb");
      fwrite(&pid,sizeof(int),1,fp1);
      fwrite(&split[at_jump],sizeof(int),1,fp1);
      fwrite(&newboards,sizeof(int),1,fp1);
      if (s1==dump_sta) {//reset counters
        min_pegs=total_pegs;
        max_pegs=0;
      }
#ifndef USESYMMETRY
      test=ClearTree(&root[0],fp1,&min_pegs,&max_pegs);
      if (test!=newboards) printf("Data file length error %d %d??\n",test,newboards);
      myfclose(&fp1);
      root[0]=0;
#else
      newboards=ClearTreeExtra(board,size,&root[0],fp1,0,full_board,symf,scf,sympat,&min_pegs,&max_pegs);
      myfclose(&fp1);

      //Now, update header by opening in r+w mode
      fp1=fopen(jname,"r+b");
      fwrite(&pid,sizeof(int),1,fp1);
      fwrite(&split[at_jump],sizeof(int),1,fp1);
      fwrite(&newboards,sizeof(int),1,fp1);
      myfclose(&fp1);
      root[0]=0;
#endif

      totboards+=newboards;

      if (split[at_jump]>1) {
        printf("%8d                      \n",newboards);
        fprintf(fp,"%8d\n",newboards);
      }

//      if (s1+1==dump_end) break; //For long runs, will exit after each set of dumps
    } //End s1 loop

    maxboards=maxboards*split[at_jump];

    diff=(float)totboards/(float)lastboards;
    if (min_pegs==total_pegs) {
      printf("Jump %2d, total boards %8d (%.1f); min pegs N/A",at_jump,totboards,diff);
      fprintf(fp,"Jump %2d, total boards %8d (%.1f); min pegs N/A",at_jump,totboards,diff);
    }
    else {
      printf("Jump %2d, total boards %8d (%.1f); %d-%d pegs",at_jump,totboards,diff,min_pegs,max_pegs);
      fprintf(fp,"Jump %2d, total boards %8d (%.1f); %d-%d pegs",at_jump,totboards,diff,min_pegs,max_pegs);
    }
    for (i=0;i<CATCHES;i++) printf(" C%d",caught[i]);
    printf("\n");
    for (i=0;i<CATCHES;i++) fprintf(fp," C%d",caught[i]);
    fprintf(fp,"\n");
    treesize += totboards;

    //Create summary file for this jump (skip for continue runs)
    sprintf(jname,"%s/jump%.2d#summary.txt",datadir,at_jump);
    fp2=fopen(jname,"w");
    if (!fp2) printf("File error 0 %s\n",jname);
    fprintf(fp2,"%s FORWARD FILES * JUMP %d * SPLIT %d * PID %d\n",
      problemtype,at_jump,split[at_jump],pid);
    fprintf(fp2,"-----------------------------------------------------------------------\n");
    fprintf(fp2,"Starting location (%d,%d)\n",startx,starty);
    fprintf(fp2,"Resource Count must always be >= %d [finishing location (%d,%d)]\n",w_end,fix,fiy);
    bytesperrecord=6; //d0 (int=4) + d1 (short=2)
#ifdef USESYMMETRY
    GetSymmetryName(symf,data);
    fprintf(fp2,"Symmetry used: YES (%s); Bytes per record: %d\n",data,bytesperrecord);
#else
    fprintf(fp2,"Symmetry used: NO; Bytes per record: %d\n",bytesperrecord);
#endif
    if (at_jump==FORWARD_TRUNCATION_STEP) {
      fprintf(fp2,"FORWARD TRUNCATION STEP\n");
      fprintf(fp2,"Maximum of %d pegs accepted\n",FORWARD_PEG_MAXIMUM);
    }
    else {
      fprintf(fp2,"This step is unconstrained as to number of pegs (normal)\n");
    }
    fprintf(fp2,"\n");
    fprintf(fp2,"Remainder   Boards             Filesize\n");
    fprintf(fp2,"(Subfile)                Bytes             KB\n");
    totboards=0;
    v0=0.;
    v1=0.;

    for (s1=0;s1<split[at_jump];s1++) {
      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 1 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
      totboards += boards;

      diff=(float)boards/(float)1.e6;
      v0+=diff;
      v1+=diff*diff;

      test=(boards*bytesperrecord+6+1023)/1024;
      fprintf(fp2,"  %3d   %10d    %10d     %8d\n",s1,boards,boards*bytesperrecord,test);
      myfclose(&fp1);
    }

    //Finish off jump info file
    diff=((float)totboards*(float)bytesperrecord+(float)6.)/(float)1024./(float)1024.;
    fprintf(fp2,"  TOTAL %10d   %8.2f MB  %8.2f GB\n",totboards,diff,diff/(float)1024.);

    if (split[at_jump]>1) {
      diff=(float)v1-v0*v0/(float)split[at_jump];
      diff=(float)sqrt((float)diff/(float)split[at_jump]);
    }
    fprintf(fp2,"  Mean boards per file: %8.6f million; standard deviation %8.6f million\n",
      v0/(float)split[at_jump],diff);

    if (min_pegs!=total_pegs) {
      fprintf(fp2,"\nMinimum pegs %d; Maximum pegs %d\n",min_pegs,max_pegs);
    }

    fprintf(fp2,"\n\n");
    for (s1=0;s1<split[at_jump];s1++) {
      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 1 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
      newboards=0;
      goon=1;
      fprintf(fp2,"File #%d boards:\n",s1);
      while (goon) {
        nprpat=BOARDSPERROW;  //1 full row printed out
        if (newboards+nprpat>boards) nprpat=boards-newboards;
        for (i=0;i<nprpat;i++) {
          test=prpat[i]->Readf(fp1);
        }
        fPrintBoards(fp2,board,size,prpat,nprpat,symf);
        newboards+=nprpat;
        if (boards>PRINT_ALL_IF_LE && at_jump>PRINT_ALL_JUMP) goon=0;
        if (newboards>=boards) goon=0;
      }
      fprintf(fp2,"\n");
      myfclose(&fp1);
    }
    myfclose(&fp2);

    if (oom) printf("Out of memory\n");

    if (totboards==0) break; //End of the line, no solution possible
//    if (themax>0) break; //Stop when first dead end found
//    if (themax==-1) break;
  } //End main calculation loop (forward)

  if (themax>0) {
    FillBoard(board,size,pat_dead);
//    ComplementBoard(board,size);
    fprintf(fp,"This is the board with the most pegs for which no move is possible:\n");
//    fprintf(fp,"Board with the least number of pegs:\n");
//    fprintf(fp,"One move before the end:\n");
    fPrintBoard(fp,board,size);
    fprintf(fp,"%d %d\n",pat_dead->d0,pat_dead->d1);
    fprintf(fp,"%d pegs\n",GetPegs(board,size));
//    printf("This is the board with the most pegs for which no move is possible:\n");
//    printf("Board with the least number of pegs:\n");
    PrintBoard(board,size);
    printf("%d pegs\n",GetPegs(board,size));
  }

#else //CHECKFORSOLUTION is defined

  printf("Backward Symmetry Symb=%d; Forward Symmetry Symf=%d\n",symb,symf);

#if defined(SINGLEJUMP) && !defined(NOREMAP)
  printf("Fatal Error, singlejump CHECKFORSOLUTION but without NOREMAP???\n");
  myfclose(&fp);
  return 0;
#endif

//  Board conversion for solution seeking runs, otherwise commented out.
//  Note that in this case only the final forward step need be in /data.

//  Note that ALL GetCode() calls should use symb since all files are calculated
//  from backward symmetry codes, and USESYMMETRY is set as the backward symmetry.
//  This is critical in the case where forward and backward symmetries are different.

//  Find the largest jump forward file (only need this set of jumps)
  
  test=-1;
  while (test<0) {
    test=RecoverSplits(fmoves,datadir,split,fmoves);
    if (test<0) fmoves--;
  }
  at_jump=fmoves; //Only consider this jump (no at_jump loop)
#ifdef SINGLEJUMP
  test=RecoverSplits(fmoves,datadir,split,1);
  total_pegs = 20; //Forced number for C9 Complelement, French board
  if (total_pegs%2==0) {
    fmoves--;
    at_jump=fmoves;
    bmoves=fmoves+1;
    bsplit[bmoves]=split[fmoves];
//    if (bmoves+fmoves!=total_pegs-1) {
//      printf("Error, solution length is only %d??\n",bmoves+fmoves);
//      myfclose(&fp);
//      return 0;
//    }
  }
  else { // SCRAM for now
    printf("TBD\n");
    myfclose(&fp);
    return 0;
    at_jump=split_jump;
  }
  //backward splits are the same as forward
//  test=RecoverSplits(bmoves,datadir,split,bmoves);
//  bsplit[bmoves]=split[bmoves];
#endif

//CRITIAL: Codes must now be set up to map forward run to starting board position
//Note that we always reflect and then rotate.
//Only one code is needed EXCEPT when forward run uses symmetry but backward does not.

//Important check!  Take starting forward position and transform it,
//see if you get the desired starting position.

  sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,fmoves,0);
  fp1=fopen(jname,"rb");
  if (!fp1) {
    printf("File not found %s (needed for check)\n",jname);
    return 0;
  }

  fread(&test,sizeof(int),1,fp1); //PID
  if (test<0 && symf==0) {
    printf("Possible symmetry error, forward file run with symmetry??\n");
  }
  if (test>0 && symf>0) {
    printf("Possible symmetry error, forward file run without symmetry??\n");
  }
  myfclose(&fp1); //Don't forget to close it

  test=abs(test);  //Want positive to extract starting coordinate
  mx=test/100;
  my=(test-mx*100)/10;
  mx-=5;
  my-=5;

#if TRIANGLEBOARD<4 && HEXBOARD<3 && DIAMONDBOARD<2
  printf("Starting vacancy, forward file, extracted as (%d,%d), |pid|=%d\n",mx,my,test);
  InitBoard(board,size,mx,my,1);
  TransformBoard(board,size,REFLECTCODE0,ROTATECODE0);

  if (board[startx+OFFSETX][starty+OFFSETY]!=0) {
    //Transformation is incorrect
    printf("Fatal error, board transform does not appear correct\n");
    printf("Initial board [vacancy at (%d,%d)] transforms to this?\n",mx,my);
    PrintBoard(board,size);
    GetTransformName(REFLECTCODE0,ROTATECODE0,data);
    printf("Transform name '%s'\n",data);
    return 0;
  }

  if (symf>0 && symb==0) {
    //Note: initial state is after first transform
    TransformBoard(board,size,REFLECTCODE1,ROTATECODE1);
    if (board[startx+OFFSETX][starty+OFFSETY]!=0) {
      //Transformation is incorrect
      printf("Fatal error, second board transform does not appear correct\n");
      printf("Initial board transforms to this?\n");
      PrintBoard(board,size);
      GetTransformName(REFLECTCODE1,ROTATECODE1,data);
      printf("Transform name '%s'\n",data);
      return 0;
    }
  }
#endif

  split_orig=split[at_jump]; //If the same
  dump_sta=0;
  dump_end=split_orig;
  notmp=0;
  board_stop=(int)(maxb*1.E6);
  totboards=0;
  solutions=0; //Number of solutions found!

//  solutions=13405727; //Manual override for starting in the middle

//  dump_sta=0;
//  dump_end=8; //For testing or truncation
//  notmp=9;

  printf("Looking for a solution of length %d using %d forward and %d backward jumps\n",
    fmoves+bmoves,fmoves,bmoves);
  fprintf(fp,"Looking for a solution of length %d using %d forward and %d backward jumps\n",
    fmoves+bmoves,fmoves,bmoves);

#ifdef NOREMAP
  //Check to make sure noremap makes sense, otherwise SCRAM
  if (split[fmoves]!=bsplit[bmoves]) {
    printf("Compiled with NOREMAP, yet backward and forward splits aren't the same??\n");
    fprintf(fp,"Compiled with NOREMAP, yet backward and forward splits aren't the same??\n");
    printf("%d %d %d %d\n",fmoves,bmoves,split[fmoves],bsplit[bmoves]);
    myfclose(&fp);
    return 0;
  }
  if (REFLECTCODE0!=-1 || ROTATECODE0!=0) {
    printf("Compiled with NOREMAP, yet null transform not selected??\n");
    fprintf(fp,"Compiled with NOREMAP, yet null transform not selected??\n");
    myfclose(&fp);
    return 0;
  }
  //The test was passed, continue without remapping (unless SINGLEJUMP)
#ifdef SINGLEJUMP
  // We exit
//  myfclose(&fp);
//  return 0;

#endif

#else //Normal
  split[fmoves]=bsplit[bmoves]; //For max speed, remap to this (hard wired now)

  printf("Forward split size being mapped from %d to %d\n",split_orig,split[at_jump]);
  fprintf(fp,"Forward split size being mapped from %d to %d\n",split_orig,split[at_jump]);

  for (i=0;i<split[at_jump];i++) {
    sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
    ftmp[i]=fopen(jname,"wb");
    if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
  }

  newboards=0;
  nprpat=0;

  for (s2=dump_sta;s2<dump_end;s2++) { //File split loop

    if(CheckForPause(fp,start)==-1) return 0; //Early exit

    sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump,s2);
    fp1=fopen(jname,"rb");
    if (!fp1) {
      printf("File error 4 %s\n",jname);
      continue;
    }

    errs=0;
    fread(&test,sizeof(int),1,fp1); //PID
    if (test<0 && symf==0 && s2==dump_sta) {
      printf("Possible symmetry error, forward file run with symmetry??\n");
    }
    if (test>0 && symf>0 && s2==dump_sta) {
      printf("Possible symmetry error, forward file run without symmetry??\n");
    }
    fread(&test,sizeof(int),1,fp1);
    fread(&boards,sizeof(int),1,fp1);

    for (i=0;i<boards;i++) {
      test=pat->Readf(fp1);
      if (test!=2) {
        printf("Data error, end of file encountered? %d %d %d\n",i,boards,test);
        scanf("%d",&test);
        continue;
      }

      // Extensive error checking in here (using goon)
      // to make sure data has not been corrupted

      goon=FillBoard(board,size,pat);

#ifndef USESYMMETRY
      //Verify the remainder is correct (if possible)
      //The one exception to backward symmetry because this is an error check
      if (symf==0) {
        k=GetCode(board,size,symf,pat);
        rem=k%split_orig;
        //This will fail if forward run with symmetry and backward not
//        if (rem!=s2) {
//          printf("Code mismatch error rem %d in file %d (symf %d)\n",rem,s2,symf);
//          goon=0;
//          scanf("%d",&test);
//        }
      }

//      For symmetric forward runs, read this code (and ignore)
#else
      //Verify the remainder is correct
      //The one exception to backward symmetry because this is an error check
      k=GetCode(board,size,symf,pat);
      rem=k%split_orig;
      if (rem!=s2) {
        printf("Code mismatch error rem %d in file %d (symf %d)\n",rem,s2,symf);
        goon=0;
        scanf("%d",&test);
      }

      //Use this code if forward and backward runs are symmetric
      //If forward run is not symmetric, this is skipped
#endif

      if (goon==1) {
        pegs=pat->GetPegs();
        k=BoardOK(board,size);
        //Careful with hard wired peg count below
        if (pegs<=99 && k>=w_end) { //Filter by pegs & RC
          if (pegs<min_pegs) min_pegs=pegs;    
          if (pegs>max_pegs) max_pegs=pegs;

          if (nprpat==0) { //First board through record to print out
            prpat[nprpat]->d0=pat->d0;
            prpat[nprpat]->d1=pat->d1;
            nprpat++;
          }

          TransformBoard(board,size,REFLECTCODE0,ROTATECODE0);

          GetPattern(board,size,pat); //Don't forget this!
          rem=GetCode(board,size,symb,pat)%split[at_jump];
          pat->Writef(ftmp[rem]);
          if (rem==0) newboards++;

          if (nprpat==1) { //First board through record to print out
            prpat[nprpat]->d0=pat->d0;
            prpat[nprpat]->d1=pat->d1;
            nprpat++;
          }

#ifndef USESYMMETRY
          //extra (symmetric start to nonsymmetric finish)
          //This code applies if forward run is symmetric but backward not
          if (symf>0) {
            TransformBoard(board,size,REFLECTCODE1,ROTATECODE1);

            GetPattern(board,size,pat); //Don't forget this!
            rem=GetCode(board,size,symb,pat)%split[at_jump];
            pat->Writef(ftmp[rem]);
            if (rem==0) newboards++;

            if (nprpat==2) { //First board through record to print out
              prpat[nprpat]->d0=pat->d0;
              prpat[nprpat]->d1=pat->d1;
              nprpat++;
            }
          }
#endif
        }
      }
      else {
        errs++;
        if (errs<10) {
          fprintf(fp,"Pattern error %d %d file %d board %d\n",pat->d0,pat->d1,j,s2);
        }
      }

      if (i%100000==0) printf("Remap: F%d %d %d  \r",s2,i/100000,newboards/100000);

    } //End i loop over boards

    myfclose(&fp1);

    //If too big, open a new set of tmp files
    if (newboards>board_stop && s2+1<dump_end) {
      for (i=0;i<split[at_jump];i++) myfclose(&ftmp[i]);
      printf("Dumping to tmp%d_xx.bin files completed at s2=%d\n",notmp,s2);
      fprintf(fp,"Dumping to tmp%d_xx.bin files completed at s2=%d\n",notmp,s2);
      notmp++;
      newboards=0;
      //Open up next set of tmp files
      for (i=0;i<split[at_jump];i++) {
        sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
        ftmp[i]=fopen(jname,"wb");
        if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
      }
    }
  } //End s2 loop

  for (i=0;i<split[at_jump];i++) {
    myfclose(&ftmp[i]);
  }

  GetTransformName(REFLECTCODE0,ROTATECODE0,data);
  printf("\nRemapping consists of:\n");
  fprintf(fp,"\nRemapping consists of:\n");
  printf("     (1) %s\n",data);
  fprintf(fp,"     (1) %s\n",data);
  if (symf>0 && symb==0) { //Second transform (if any)
    GetTransformName(REFLECTCODE1,ROTATECODE1,data);
    printf("     (2) 1, then %s\n",data);
    fprintf(fp,"     (2) 1, then %s\n",data);
  }

  printf("Remapping completed from (%d,%d) split %d start to (%d,%d) split %d start\n",
    mx,my,split_orig,startx,starty,split[at_jump]);
  fprintf(fp,"Remapping completed from (%d,%d) split %d start to (%d,%d) split %d start\n",
    mx,my,split_orig,startx,starty,split[at_jump]);
  printf("Remapped boards have %d-%d pegs\n",min_pegs,max_pegs);
  fprintf(fp,"Remapped boards have %d-%d pegs\n",min_pegs,max_pegs);
  printf("%d errors were detected during the remapping.\n\n",errs);
  fprintf(fp,"%d errors were detected during the remapping.\n\n",errs);
  //It is critical that the remapping be correct.
  //Print out the first one to make sure everything is OK.
  fprintf(fp,"The first board remapping was [original, remapped(1)");
  if (symf>0 && symb==0) { //Second transform (if any)
      fprintf(fp,", remapped(2)]:\n");
  }
  else {
    fprintf(fp,"]:\n");
  }
  fPrintBoards(fp,board,size,prpat,nprpat,symb);
  fprintf(fp,"\n");

#endif //end #ifndef NOREMAP

  fp2=0; //Solution output file not opened until first solution found!
  s1start=0;

//  s1start=297; //override
  //Just look for a solution (single jump)
  for (s1=s1start;s1<split[at_jump];s1++) { //First split loop

    if(CheckForPause(fp,start)==-1) return 0; //Early exit

    found=0; //Number of solutions this remainder

#ifdef SINGLEJUMP //Lots of solutions, store each set in a binary file
    sprintf(jname,"%s/wjump%.2d_%.3d.bin",datadir,at_jump,s1);
    fp2=fopen(jname,"wb");
    fwrite(&pid,sizeof(int),1,fp2);
    fwrite(&split[at_jump],sizeof(int),1,fp2);
    fwrite(&newboards,sizeof(int),1,fp2);
#endif

    for (itmp=0;itmp<=notmp;itmp++) { //Loop over files
#ifdef NOREMAP //Just use the jump file
      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,fmoves,s1);
#else //Normal
      sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,itmp,s1);
#endif
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 5 %s\n",jname);
        continue;
      }

#ifdef NOREMAP //Need to read these
      fread(&test,sizeof(int),1,fp1); //PID
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
#endif

      boards=0;

      i=0;
      newboards=0;
      while (pat->Readf(fp1)==2) {
        i++;

        test=StorePattern(pat,&root[0],1,0);
        if (test==1) {
          newboards++;
        }
        if (test<0) oom=1;

        if (i%100000==0) {
          printf("F%d: %d %d      \r",s1,i/100000,newboards/100000);

          FillBoard(board,size,pat);
          rem=GetCode(board,size,symb,pat)%split[at_jump];
          if (rem!=s1) {
            printf("Coding conversion error board %d %d: remainder %d in file %d?\n",
              pat->d0,pat->d1,rem,s1);
            fprintf(fp,"Coding conversion error board %d %d: remainder %d in file %d?\n",
              pat->d0,pat->d1,rem,s1);
          }
        }
      } //End while loop
      myfclose(&fp1);

#ifdef NOREMAP
      printf("Jump File%d: %d boards read in\n",s1,newboards);
      fprintf(fp,"Jump File%d: %d boards read in\n",s1,newboards);
#else
      printf("TmpFile%d split %d: %d boards read in\n",s1,itmp,newboards);
      fprintf(fp,"TmpFile%d split %d: %d boards read in\n",s1,itmp,newboards);
#endif

      boards=newboards;
      totboards+=boards;

      //Look for solution!
      //Because of careful file set up, we need to check only the
      //corresponding file

      printf("Solution? F%d       \r",s1);

      //Open board data file
#ifndef SINGLEJUMP
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,bmoves,s1);
#else
//In singlejump case, backward file is the complement of the forward file
      s2=(full_code-s1)%split[at_jump];
      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,bmoves,s2);
//      sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,bmoves,s1);
      printf("Opening remapped backward file: %s\n",jname);
#endif

      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 6 %s\n",jname);
        continue;
      }
#ifdef SINGLEJUMP
//      boards=boardcount[s1];
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
      printf("%d boards\n",boards);
#else
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
//      printf("%d boards\n",boards);
#endif

      errs=0;
      for (i=0;i<boards;i++) {
        pat->Readf(fp1);
        if (pat->d0<0 || pat->d1<0) {
          errs++;
          if (errs<100) {
            printf("Error in code %d %d??\n",pat->d0,pat->d1);
            fprintf(fp,"Error in code %d %d??\n",pat->d0,pat->d1);
            fprintf(fp,"From file %s\n",jname);
          }
        }

#ifdef SINGLEJUMP
        pat->SubtractFrom(full_board);
#endif

#ifndef USESYMMETRY
        test=StorePattern(pat,&root[0],0,0); //Is it here?
#else
        test=0;
        GetSymmetryPatterns(pat,sympat,symb,scb);
        for (j=0;j<scb;j++) {
          if(StorePattern(sympat[j],&root[0],0,0)==1) {
            test++;
//            if (test>1) printf("Dupe Found %d %d!!\n",pat->d0,pat->d1);
//            break;
          }
        }
#endif

        if (test>0) { //A solution was just found!
#ifdef PRINTSOLUTIONBOARDS
          printf("\nEureka, a minimal solution of length %d was found (s1=%d)!\n",at_jump+bmoves,s1);
          fprintf(fp,"\nEureka, a minimal solution of length %d was found (s1=%d)!\n",at_jump+bmoves,s1);
#endif

#ifndef SINGLEJUMP
          if (solutions==0) { //Open the output file
            sprintf(fname,"%spatterns%dMove%d%dto%d%dcrossover%d.txt",
              problemtype,fmoves+bmoves,startx,starty,fix,fiy,fmoves);
            fp2=fopen(fname,"w");
            if (!fp2) printf("Unable to open output file: %s\n",fname);
            fprintf(fp,"Writing crossover codes to file: %s\n",fname);
          }
#endif

          if (symf>0) { //Only one counts
            solutions+=1;
            found+=1;
          }
          else {
            solutions+=test;
            found+=test;
          }

#ifndef USESYMMETRY
          fprintf(fp2,"%10d %6d %3d %d\n",pat->d0,pat->d1,s1,pat->GetPegs());
//          pat->Writef(fp2); // Binary output ...
//          test=StorePattern(pat,&root[1],1,0);
  #ifndef SINGLEJUMP
          printf("Bridging pattern %d %d\n",pat->d0,pat->d1);
          fprintf(fp,"Bridging pattern %d %d\n",pat->d0,pat->d1);
  #endif
  #ifdef PRINTSOLUTIONBOARDS
          FillBoard(board,size,pat);
          PrintBoard(board,size);

          prpat[0]->d0=pat->d0;
          prpat[0]->d1=pat->d1;
          fPrintBoards(fp,board,size,prpat,1,symf);
  #endif
#else //def USESYMMETRY
          if (symf>0) { //All are solutions
  #ifndef SINGLEJUMP
            fprintf(fp2,"%10d %6d %3d %d %d\n",sympat[0]->d0,sympat[0]->d1,s1,j,pat->GetPegs());
  #else
//            pat->SubtractFrom(full_board);
            pat->Writef(fp2);
  #endif
          }
          else { //Only j is really a solution
            for (j=0;j<scb;j++) {
              if(StorePattern(sympat[j],&root[0],0,0)==1)
                fprintf(fp2,"%10d %6d %3d %d %d\n",sympat[j]->d0,sympat[j]->d1,s1,j,pat->GetPegs());
            }
          }
  #ifndef SINGLEJUMP
          printf("Bridging pattern %d %d\n",pat->d0,pat->d1);
          for (k=0;k<scb;k++) {
//            test=StorePattern(sympat[k],&root[1],1,0);
            fprintf(fp,"Bridging pattern %d: %d %d",k,sympat[k]->d0,sympat[k]->d1);
//            if (k==j) {
//              printf(" <- Matching pattern (shown below) \n");
//              fprintf(fp," <- Matching pattern\n");
//              FillBoard(board,size,sympat[k]);
//            }
//            else {
//              printf("\n");
              fprintf(fp,"\n");
//            }
          }
  #endif
  #ifdef PRINTSOLUTIONBOARDS
          PrintBoard(board,size);
          goon=0;
          for (k=0;k<scb;k++) {
            prpat[goon]->d0=sympat[k]->d0;
            prpat[goon]->d1=sympat[k]->d1;
            goon++;
            if (goon==BOARDSPERROW) {
              fPrintBoards(fp,board,size,prpat,goon,symb);
              goon=0;
            }
          }
          if (goon>0) fPrintBoards(fp,board,size,prpat,goon,symb);
  #endif
#endif

//          myfclose(&fp2);
//          newboards++; //This is not correct (will double count solutions)
        }

      } //End i loop

      if (fp1) myfclose(&fp1);

      if (solutions==0) printf("No solution has been found\n");
      else printf("Hooray! %d solutions of length %d found!\n",solutions,fmoves+bmoves);

      test=ClearTree(&root[0],0,&min_pegs,&max_pegs); //Clear tree without writing a file

    } //End itmp loop

#ifdef SINGLEJUMP //New file for each s1, close it, then update the header
    myfclose(&fp2);
    sprintf(jname,"%s/wjump%.2d_%.3d.bin",datadir,at_jump,s1);
    fp2=fopen(jname,"r+b");
    fwrite(&pid,sizeof(int),1,fp2);
    fwrite(&split[at_jump],sizeof(int),1,fp2);
    fwrite(&found,sizeof(int),1,fp2);
    myfclose(&fp2);
#endif

    fprintf(fp,"%d solutions of length %d found with remainder %d\n",found,fmoves+bmoves,s1);
    fprintf(fp,"Total of %d solutions of length %d have been found!\n",solutions,fmoves+bmoves);
  } //End s1 loop

  printf("Jump %2d, total boards %9d; %d-%d pegs\n",at_jump,totboards,min_pegs,max_pegs);
  fprintf(fp,"Jump %2d, total boards %9d; %d-%d pegs\n",at_jump,totboards,min_pegs,max_pegs);

  if (solutions==0) {
    printf("\nNo solution was found of length %d or less.\n",fmoves+bmoves);
    fprintf(fp,"\nNo solution was found of length %d or less.\n",fmoves+bmoves);
  }
  else {
    printf("\nFound %d solution(s) with %d moves\n",solutions,fmoves+bmoves);
    fprintf(fp,"\nFound %d solution(s) with %d moves\n",solutions,fmoves+bmoves);
  }

  if (fp2) myfclose(&fp2);

#endif //CHECKFORSOLUTION

  printf("End of forward and backward calculation loops reached!\n");
  fprintf(fp,"End of forward and backward calculation loops reached!\n");
  printf("Total tree size was %d\n",treesize);
  fprintf(fp,"Total tree size was %d\n",treesize);

  time(&finish);

  printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
  fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);

  myfclose(&fp);

  return 0;
}

void ExecuteMove(int** board, int frx, int fry, int dir, int forward)
{
  int jx,jy;
  int lx,ly;
  int peg,nopeg;

  if (forward==1) {
    peg=1;
    nopeg=0;
  }
  else {
    peg=0;
    nopeg=1;
  }

  GetEndpoint(frx,fry,dir,&jx,&jy,&lx,&ly);

#ifdef DEBUG
  if (dir<0) {
    printf("Illegal direction.\n");
    return;
  }

  if (board[frx+OFFSETX][fry+OFFSETY]!=peg) {
    printf("Illegal move, no peg to start jump at %d %d\n",frx,fry);
    return;
  }

  if (board[jx+OFFSETX][jy+OFFSETY]!=peg) {
    printf("Illegal move, no peg to jump over at %d %d\n",jx,jy);
    return;
  }

  if (board[lx+OFFSETX][ly+OFFSETY]!=nopeg) {
    printf("Illegal move, can't jump to %d %d\n",lx,ly);
    return;
  }
#endif

  //Legal move!
  board[frx+OFFSETX][fry+OFFSETY]=nopeg;
  board[jx+OFFSETX][jy+OFFSETY]=nopeg;
  board[lx+OFFSETX][ly+OFFSETY]=peg;

  return;
}

void ExecuteMoveR(int** board, int frx, int fry, int dir, int forward)
{
  int jx,jy;
  int lx,ly;
  int peg,nopeg;

  if (forward==1) {
    peg=1;
    nopeg=0;
  }
  else {
    peg=0;
    nopeg=1;
  }

  GetEndpoint(frx,fry,dir,&jx,&jy,&lx,&ly);

#ifdef DEBUG
  if (dir<0) {
    printf("Illegal direction.\n");
    return;
  }

  if (board[frx+OFFSETX][fry+OFFSETY]!=nopeg) {
    printf("Illegal move, no peg to start jump at %d %d\n",frx,fry);
    return;
  }

  if (board[jx+OFFSETX][jy+OFFSETY]!=peg) {
    printf("Illegal move, no peg to jump over at %d %d\n",jx,jy);
    return;
  }

  if (board[lx+OFFSETX][ly+OFFSETY]!=peg) {
    printf("Illegal move, can't jump to %d %d\n",lx,ly);
    return;
  }
#endif

  //Legal move!
  board[frx+OFFSETX][fry+OFFSETY]=peg;
  board[jx+OFFSETX][jy+OFFSETY]=nopeg;
  board[lx+OFFSETX][ly+OFFSETY]=nopeg;

  return;
}
  
int InitBoard(int** board, int* size, int startx, int starty, int val)
{
  int i,j;

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }

  //Center section
  for (i=-1;i<2;i++) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Right arm
  for (i=2;i<2+size[0];i++) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Top arm
  for (i=-1;i<2;i++) {
    for (j=2;j<2+size[1];j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Left arm
  for (i=-2;i>-2-size[2];i--) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Bottom arm
  for (i=-1;i<2;i++) {
    for (j=-2;j>-2-size[3];j--) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

#if DIAMONDBOARD>1
  for (i=-1;i<2;i+=2) {
    board[DIAMONDBOARD+OFFSETX][i+OFFSETY]=-1;
    board[-DIAMONDBOARD+OFFSETX][i+OFFSETY]=-1;
    board[i+OFFSETX][DIAMONDBOARD+OFFSETY]=-1;
    board[i+OFFSETX][-DIAMONDBOARD+OFFSETY]=-1;
  }
#endif

  //French board
#if defined(FRENCHBOARD) || DIAMONDBOARD==4
  board[2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][-2+OFFSETY]=val;
  board[2+OFFSETX][-2+OFFSETY]=val;

  //Special lines for 25 hole gapped board
/*  if (startx<50) {
    for (i=-3;i<4;i+=2) {
      for (j=-3;j<4;j+=2) {
        if (board[i+OFFSETX][j+OFFSETY]>0)
          board[i+OFFSETX][j+OFFSETY]=1-val;
      }
    }
  }*/

#endif

#if defined(HUBERSBOARD)
  for (i=-1;i<2;i+=2) {
    board[i+OFFSETX][4+OFFSETY]=-1;
    board[i+OFFSETX][-4+OFFSETY]=-1;
    board[4+OFFSETX][i+OFFSETY]=-1;
    board[-4+OFFSETX][i+OFFSETY]=-1;
  }
#endif

#if defined(HERMARYSBOARD)
  board[2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][2+OFFSETY]=val;
  board[2+OFFSETX][-2+OFFSETY]=val;
  board[-2+OFFSETX][-2+OFFSETY]=val;
  board[1+OFFSETX][4+OFFSETY]=-1;
  board[-1+OFFSETX][4+OFFSETY]=-1;
  board[1+OFFSETX][-4+OFFSETY]=-1;
  board[-1+OFFSETX][-4+OFFSETY]=-1;
#endif

#if SQUAREBOARD>0
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  int offset=1-SQUAREBOARD%2;
  for (i=-size[0]-1+offset;i<=size[0]+1;i++) {
    for (j=-size[0]-1+offset;j<=size[0]+1;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }
#endif

#ifdef SIXBYFOUR
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  int offset=1;
  for (i=-size[0]-1+offset;i<=size[0]+1;i++) {
    for (j=-size[1]-1+offset;j<=size[1]+1;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }
#endif

#if HEXBOARD>2
  for (i=0;i<size[0]+2;i++) {
    for (j=0;j<size[1]+2;j++) {
      board[-i+OFFSETX][j+OFFSETY]=val;
      board[i+OFFSETX][-j+OFFSETY]=val;
      if (i+j>HEXBOARD-1) {
        board[i+OFFSETX][j+OFFSETY]=-1;
        board[-i+OFFSETX][-j+OFFSETY]=-1;
      }
      else {
        board[i+OFFSETX][j+OFFSETY]=val;
        board[-i+OFFSETX][-j+OFFSETY]=val;
      }
    }
  }
#endif

#if TRIANGLEBOARD>3
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
#ifndef TRUNCATEDTRIANGLE
  for (j=0;j>-size[3]-1;j--) { //Normal
    for (i=0;i<1-j;i++) board[i+OFFSETX][j+OFFSETY]=val;
  }
#else
  for (j=-1;j>-size[3];j--) {
    for (i=0;i<1-j;i++) board[i+OFFSETX][j+OFFSETY]=val;
  }
  j = -size[3];
  for (i=1;i<-j;i++) board[i+OFFSETX][j+OFFSETY]=val;
#endif


  //Special weird board on T6
//  board[0+OFFSETX][0+OFFSETY]=-1;
//  board[0+OFFSETX][-1+OFFSETY]=-1;
//  board[1+OFFSETX][-1+OFFSETY]=-1;
//  board[3+OFFSETX][-3+OFFSETY]=-1;
//  board[4+OFFSETX][-4+OFFSETY]=-1;
//  board[5+OFFSETX][-5+OFFSETY]=-1;

//  board[2+OFFSETX][-2+OFFSETY]=0;

/*  for (j=0;j>-size[3]-1;j--) { //Special, T_5 board on T_8
    for (i=0;i<1-j;i++) {
      board[i+OFFSETX][j+OFFSETY]=val;
      if (i==0 || i==-j || j==-7) board[i+OFFSETX][j+OFFSETY]=0;
    }
  }*/
#endif

#ifdef STELLAR2BOARD
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  for (j=-1;j>-4;j--) {
    for (i=1;i<4;i++) board[i+OFFSETX][j+OFFSETY]=val;
  }
  board[1+OFFSETX][0+OFFSETY]=val;
  board[0+OFFSETX][-1+OFFSETY]=val;
  board[4+OFFSETX][-3+OFFSETY]=val;
  board[3+OFFSETX][-4+OFFSETY]=val;
#endif

#ifdef DRAUGHTSBOARD32
  for (i=-1;i<2;i+=2) {
    board[i+OFFSETX][4+OFFSETY]=-1;
    board[2*i+OFFSETX][2+OFFSETY]=val;
    board[4*i+OFFSETX][1+OFFSETY]=-1;
    board[4*i+OFFSETX][0+OFFSETY]=-1;
    board[4*i+OFFSETX][-1+OFFSETY]=-1;
    board[3*i+OFFSETX][-1+OFFSETY]=-1;
    board[i+OFFSETX][-3+OFFSETY]=-1;
    board[i+OFFSETX][-4+OFFSETY]=-1;
    board[0+OFFSETX][-4+OFFSETY]=-1;
  }
#endif

  if (startx<50) {
    board[startx+OFFSETX][starty+OFFSETY]=0; // starting peg absent
    return GetPegs(board,size);
  }

  return GetPegs(board,size);
}

int ComplementBoard(int** board, int* size)
{
  int i,j,newval;
  int pegs=0;

  int jend=-2-size[3];
  int iend=2+size[0];

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if(board[i+OFFSETX][j+OFFSETY]<0) continue;

      if (board[i+OFFSETX][j+OFFSETY]==0) {
        newval=1;
        pegs++;
      }
      if (board[i+OFFSETX][j+OFFSETY]==1) newval=0;

      board[i+OFFSETX][j+OFFSETY]=newval;
    }
  }

  return pegs;
}

void PrintBoard(int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //found solvable all 4 arms
        printf(".");
        break;
      case 1: //found unsolvable
        printf("x");
        break;
      case 2: //found solvable but not all 4 arms
        printf("s");
        break;
      case -1: //No peg can go here
        printf(" ");
        break;
      case -2: //Not investigated
        printf("-");
        break;
      }
    }
    printf("\n");
  }
}

void fPrintBoard(FILE* fp, int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //found solvable all 4 arms
        fprintf(fp,".");
        break;
      case 1: //found unsolvable
        fprintf(fp,"x");
        break;
      case 2: //found solvable but not all 4 arms
        fprintf(fp,"s");
        break;
      case -1: //No peg can go here
        fprintf(fp," ");
        break;
      case -2: //Not investigated
        fprintf(fp,"-");
        break;
      }
    }
    fprintf(fp,"\n");
  }
}

void fPrintBoards(FILE* fp,int** board, int* size, pattern** pats, int n, int symmetry)
{
  int i,j,ib,pegs;
  int width=size[0]+size[2]+3+3; //printing width
  if (width<=10) width=11;

//  printf("number of boards %d\n",n);
//  for (ib=0;ib<n;ib++) {
//    printf("%d: %d %d\n",ib,pats[ib][0],pats[ib][1]);
//  }

  for (j=1+size[1];j>-2-size[3];j--) {
    fprintf(fp,"      "); //6 spaces
    for (ib=0;ib<n;ib++) {
      FillBoard(board,size,pats[ib]);
      for (i=-1-size[2];i<2+size[0];i++) {
        switch (board[i+OFFSETX][j+OFFSETY]) {
        case 0:
          fprintf(fp,".");
          break;
        case 1:
          fprintf(fp,"x");
          break;
        case -1: //No peg can go here
          fprintf(fp," ");
          break;
        default:
          fprintf(fp,"-");
          break;
        }
      }
      if (ib+1<n) fprintf(fp," | ");
    }
    fprintf(fp,"\n");
  }

  fprintf(fp,"->d0: ");
  for (ib=0;ib<n;ib++) {
    fprintf(fp,"%10d",pats[ib]->d0);
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"->d1: ");
  for (ib=0;ib<n;ib++) {
    fprintf(fp,"%10d",pats[ib]->d1);
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"Pegs: ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    pegs=NumberOfPegs(board,size,&i,&j);
    fprintf(fp,"        %2d",pegs);
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"RC:   ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"        %2d",BoardOK(board,size));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"MMR:  ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"        %2d",MinMovesRemaining(board,size));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"Class:");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"        %2d",GetBoardClass(board,size));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

#ifdef USESYMMETRY
  fprintf(fp,"RemCd:");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"%10d",GetCode(board,size,symmetry,pats[ib]));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");
#endif
}


//Find the next move after the given one from the current board
//Note that if dir==-1 it searches for the first move
void GetNextMove(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy)
{
  int i,j,d;
  int first;
  int jx,jy;
  int lx,ly;
  int jst,jend,ist,iend;

  const int dirlast=MOVETYPE;

  if (reqx<-OFFSETX || reqy<-OFFSETY) {
    ist=-1-size[2];
    iend=2+size[0];
    jst=1+size[1];
    jend=-2-size[3];
  }
  else {
    ist=reqx;
    iend=reqx+1;
    jst=reqy;
    jend=reqy-1;
//    printf("start-end: %d %d %d %d\n",ist,iend,jst,jend);
  }

  if (*dir>=0) first=1;
  else first=0;

  for (j=jst;j>jend;j--) {
    for (i=ist;i<iend;i++) {
//      if (reqx>-99) printf("%d,%d,%d,%d\n",reqx,reqy,i,j);

// Original had this if, but this seems incorrect as dir is a pointer location? 2014
//    if (first==1 && dir>=0 && reqx<-OFFSETX) {
      if (first==1 && reqx<-OFFSETX) {
        i=*frx;
        j=*fry;
      }

      if (board[i+OFFSETX][j+OFFSETY]!=1) continue;

      //Start the following loop at 4 to require diagonal moves
//      for (d=4;d<dirlast;d++) {
      for (d=0;d<dirlast;d++) {
// Original had this if, but this seems incorrect as dir is a pointer location? 2014
//    if (first==1 && dir>=0) {
        if (first==1) {
          d=*dir+1;
          first=0;
        }

        if (d>=dirlast) continue;

        GetEndpoint(i,j,d,&jx,&jy,&lx,&ly);

        if (board[jx+OFFSETX][jy+OFFSETY]==1 &&
          board[lx+OFFSETX][ly+OFFSETY]==0) {
          *frx=i;
          *fry=j;
          *dir=d;
          return;
        }
      }
    }
  }

  //No move found
  *frx=0;
  *fry=0;
  *dir=-1;
}

//Find the next move after the given one from the current board
//Note that if dir==-1 it searches for the first move
//This routine searches for jumps backwards, for working from final state
void GetNextMoveR(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy)
{
  int i,j,d;
  int first;
  int jx,jy;
  int lx,ly;
  int jst,jend,ist,iend;

  const int dirlast=MOVETYPE;

  if (reqx<-OFFSETX || reqy<-OFFSETY) {
    ist=-1-size[2];
    iend=2+size[0];
    jst=1+size[1];
    jend=-2-size[3];
  }
  else {
    ist=reqx;
    iend=reqx+1;
    jst=reqy;
    jend=reqy-1;
//    printf("start-end: %d %d %d %d\n",ist,iend,jst,jend);
  }

  if (*dir>=0) first=1;
  else first=0;

  for (j=jst;j>jend;j--) {
    for (i=ist;i<iend;i++) {
//      if (reqx>-99) printf("%d,%d,%d,%d\n",reqx,reqy,i,j);

      if (first==1 && reqx<-OFFSETX) {
        i=*frx;
        j=*fry;
      }

      if (board[i+OFFSETX][j+OFFSETY]!=0) continue;

      for (d=0;d<dirlast;d++) {
        if (first==1) {
          d=*dir+1;
          first=0;
        }

        if (d>=dirlast) continue;

        GetEndpoint(i,j,d,&jx,&jy,&lx,&ly);

        if (board[jx+OFFSETX][jy+OFFSETY]==1 &&
          board[lx+OFFSETX][ly+OFFSETY]==1) {
          *frx=i;
          *fry=j;
          *dir=d;
          return;
        }
      }
    }
  }

  //No move found
  *frx=0;
  *fry=0;
  *dir=-1;
}

//Movement codes:
//    4  1  6
//     \ | /
//    2<-.->0
//     / | \
//    7  3  5

void GetEndpoint(int sx, int sy, int d,int* mx, int* my, int* fx, int* fy)
{
  switch (d) {
  case 0: //Move right
    *mx=sx+1;
    *my=sy;
    *fx=sx+2;
    *fy=sy;
    break;
  case 1: //Move up
    *mx=sx;
    *my=sy+1;
    *fx=sx;
    *fy=sy+2;
    break;
  case 2: //Move left
    *mx=sx-1;
    *my=sy;
    *fx=sx-2;
    *fy=sy;
    break;
  case 3: //Move down
    *mx=sx;
    *my=sy-1;
    *fx=sx;
    *fy=sy-2;
    break;
  //diagonal jumps
  case 4: //move up left
    *mx=sx-1;
    *my=sy+1;
    *fx=sx-2;
    *fy=sy+2;
    break;
  case 5: //move down right
    *mx=sx+1;
    *my=sy-1;
    *fx=sx+2;
    *fy=sy-2;
    break;
  case 6: //move up right
    *mx=sx+1;
    *my=sy+1;
    *fx=sx+2;
    *fy=sy+2;
    break;
  case 7: //move down left
    *mx=sx-1;
    *my=sy-1;
    *fx=sx-2;
    *fy=sy-2;
    break;
  }
}

void GetPattern(int** board, int* size, pattern* pat)
{
  int i,j,k,test,ctr=1;
  int count=0;
  int jend=-2-size[3];
  int iend=2+size[0];

  int d0=0;
  short d1=0;

  k=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      test=board[i+OFFSETX][j+OFFSETY];
      if (test==0 || test==1) {
        if (test==1) {
          if (k==0) d0 += ctr;
          if (k==1) d1 += ctr;
        }

        if (ctr<=0) printf("Error\n");

        ctr=2*ctr;
        count++;
        if (count==MAXBITS) {
          ctr=1;
          k=1;
        }
      }
    }
  }

  pat->Set(d0,d1);
}

int NumberOfPegs(int** board, int* size, int* mx, int* my)
{
  int i,j;
  int count=0;
  int jend=-2-size[3];
  int iend=2+size[0];

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        count++;
        if (count==1) {
          *mx=i;
          *my=j;
        }
      }
    }
  }

  return count;
}

int FillBoard(int** board, int* size, pattern* pat)
{
  int i,j,ctr=1;
  int jend=-2-size[3];
  int iend=2+size[0];
  int count=0;
  int k=0;
  int d[2];

  int maxcode=1;
  for (i=0;i<NUMBEROFHOLES-MAXBITS;i++) maxcode*=2;
  maxcode--;

  d[0]=pat->d0;
  d[1]=pat->d1;

  if (d[0]<0 || d[1]<0 || d[1]>maxcode) {
    printf("Error in FillBoard pattern %d %d??\n",pat->d0,pat->d1);
    return 0;
  }

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]<0) continue;

      if (d[k] & ctr) board[i+OFFSETX][j+OFFSETY]=1;
      else board[i+OFFSETX][j+OFFSETY]=0;
      count++;
      ctr=2*ctr;
      if (count==MAXBITS) {
        k=1;
        ctr=1;
      }
    }
  }

  return 1;
}

int GetPegs(int** board, int* size)
{
  int i,j;
  int jend=-2-size[3];
  int iend=2+size[0];
  int tpegs=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) tpegs++;
    }
  }

  return tpegs;
}

/* Get the fundamental class of this board position
   This number is preserved by game play
   Board positions in each class (English board notation):

   class  pegs at
   ------------------
     0    no pegs
   1    d4 & c5 = (0,0) & (-1,-1)
   2    c5 & e3 = (-1,-1) & (1,1)
   3    e3 & d4 = (1,1) & (0,0)
   4    d4 & c3 = (0,0) & (-1,1)
   5    c4 = (-1,0)
   6    e5 = (1,-1)
   7    d3 = (0,1)
   8    c3 & e5 = (-1,1) & (1,-1)
   9    e3 = (1,1)
  10    d4 = (0,0)
  11    c5 = (-1,-1)
  12    e5 & d4 = (1,-1) & (0,0)
  13    d5 = (0,-1)
  14    c3 = (-1,1)
  15    e4 = (1,0)
   */
int GetBoardClass(int** board, int* size)
{
  int i,j;
  int jend=-2-size[3];
  int iend=2+size[0];
  int tpegs=0;
  int d1,d2;
  int clcount[6];
  for (i=0;i<6;i++) clcount[i]=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        tpegs++;
        d1 = (i-j+1+30)%3;
        d2 = (i+j+1+30)%3 + 3;
        clcount[d1] = clcount[d1]+1;
        clcount[d2] = clcount[d2]+1;
      }
    }
  }

  //The phase of each diagonal is 0 if the parity clcount[]
  //Is the same as tpegs mod 2, 1 if not.

  for (i=0;i<6;i++) {
    if ((tpegs-clcount[i])%2==0) clcount[i]=0;
    else clcount[i]=1;
  }

  // Ignore diagonals C and F, as they provide redundant information
  // Return value is chosen to correspond to the rows in Table 4.1
  // Of John Beasley's book

  return 8*clcount[0]+4*clcount[1]+2*clcount[3]+clcount[4];
}

void GetAPeg(int** board, int* size, int* x, int* y)
{
  int i,j;
  int jend=-2-size[3];
  int iend=2+size[0];

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        *x=i;
        *y=j;
        return;
      }
    }
  }
}

//Look for a board pattern in binary tree with root given.
//If the board is not found, and storeit==1, it will add the pattern
//Returns 1 is the board was found, 0 if not
//Returns -1 if out of memory
int CheckPattern(int** board, int* size, node** root, int storeit)
{
  pattern pat;
  GetPattern(board,size,&pat);
  return StorePattern(&pat,root,storeit,0);
}

//storeit>0 stores pattern (returns 1), if it doesn't exist
//storeit=0 just returns 1 if pattern is present, 0 otherwise
//storeit<0 deletes stored pattern (returns 1), if it exists
int StorePattern(pattern* pat, node** root, int storeit, int flagit)
{
  node* curr=*root;
  node* prev=0;
  node* ndnew;

  int test;

  if (!curr) { //root is empty
    if (storeit<=0) return 0;
    *root=new node(pat);
    if (flagit==1) {
      (*root)->SetFlag(1);
      return 1;
    }
    return 1;
  }

  //search binary tree
  while (curr != prev) {
    prev=curr;
    test=curr->Compare(pat);
    if (test==0) { //found
      if (storeit>0) return 0; //Already here, not stored
      if (storeit==0) return 1; //Found

      //storeit<0 here
      //flag it so it doesn't get stored in ClearTree()
      if (flagit==1 && curr->FlagSet()==0) {
        curr->SetFlag(1);
        return 1;
      }
      if (flagit==0 && curr->FlagSet()==1) {
        curr->SetFlag(0);
        return 1;
      }
      return 0;
    }
    if (test==1 && curr->l) curr=curr->l;
    if (test==-1 && curr->r) curr=curr->r;
  }

//  if (curr->Compare(pat)==0) return 1;

  //The pattern was not found
  if (storeit<=0) return 0;

  //Create a new node storing the pattern
  ndnew=new node(pat);
  if (!ndnew) return -1;
  if (test==1) curr->l=ndnew;
  else curr->r=ndnew;

  if (flagit==1) ndnew->SetFlag(1);

  return 1;
}

int GetCorners(int** board, int* size)
{
  int i=0,count=0;

#ifdef SIXBYFOUR
  if (board[-2+OFFSETX][2+OFFSETY]==1) count++;
  if (board[3+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][-1+OFFSETY]==1) count++;
  if (board[3+OFFSETX][-1+OFFSETY]==1) count++;
#endif

#if SQUAREBOARD==5
  if (board[-2+OFFSETX][2+OFFSETY]==1) count++;
  if (board[2+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[2+OFFSETX][-2+OFFSETY]==1) count++;
#endif

#if SQUAREBOARD==6
  if (board[-2+OFFSETX][3+OFFSETY]==1) count++;
  if (board[3+OFFSETX][3+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[3+OFFSETX][-2+OFFSETY]==1) count++;
#endif

#if defined(WIEGLEBSBOARD)
  //Corner men (Wieglebs Board)
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count++;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count++;
    if (board[4+OFFSETX][i+OFFSETY]==1) count++;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count++;
  }
#endif

#if MOVETYPE>4 && DIAMONDBOARD>1
  if (board[OFFSETX][DIAMONDBOARD+OFFSETY]==1) count++;
  if (board[OFFSETX][-DIAMONDBOARD+OFFSETY]==1) count++;
  if (board[DIAMONDBOARD+OFFSETX][OFFSETY]==1) count++;
  if (board[-DIAMONDBOARD+OFFSETX][OFFSETY]==1) count++;
  return count;
#endif

#if defined(FRENCHBOARD) || defined(ENGLISHBOARD) || defined(HUBERSBOARD) || defined(HERMARYSBOARD)
  //Corner men (standard boards)
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][3+OFFSETY]==1) count++;
    if (board[i+OFFSETX][-3+OFFSETY]==1) count++;
    if (board[3+OFFSETX][i+OFFSETY]==1) count++;
    if (board[-3+OFFSETX][i+OFFSETY]==1) count++;
  }
#if defined(FRENCHBOARD) && MOVETYPE==4
  if (board[2+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][2+OFFSETY]==1) count++;
  if (board[2+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][-2+OFFSETY]==1) count++;
#endif
#endif

#if defined(HUBERSBOARD)
  if (board[4+OFFSETX][OFFSETY]==1) count++;
  if (board[-4+OFFSETX][OFFSETY]==1) count++;
  if (board[OFFSETX][4+OFFSETY]==1) count++;
  if (board[OFFSETX][-4+OFFSETY]==1) count++;
#endif

#if defined(HERMARYSBOARD)
  if (board[OFFSETX][4+OFFSETY]==1) count++;
  if (board[OFFSETX][-4+OFFSETY]==1) count++;
  if (board[2+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][2+OFFSETY]==1) count++;
  if (board[2+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][-2+OFFSETY]==1) count++;
#endif

#if HEXBOARD==4
  if (board[OFFSETX][3+OFFSETY]==1) count++;
  if (board[OFFSETX][-3+OFFSETY]==1) count++;
  if (board[3+OFFSETX][OFFSETY]==1) count++;
  if (board[-3+OFFSETX][OFFSETY]==1) count++;
  if (board[3+OFFSETX][-3+OFFSETY]==1) count++;
  if (board[-3+OFFSETX][3+OFFSETY]==1) count++;
#endif

#if TRIANGLEBOARD>3
  //Only 3 corners
  if (board[OFFSETX][OFFSETY]==1) count++;
  if (board[OFFSETX][-TRIANGLEBOARD+1+OFFSETY]==1) count++;
  if (board[TRIANGLEBOARD-1+OFFSETX][-TRIANGLEBOARD+1+OFFSETY]==1) count++;
#endif

  return count;
}

//Counts consecutive occupied pairs along the edge of the board
int GetEdgeCount(int** board, int* size, int sx, int sy, int dx, int dy, int len)
{
  int i,pct=0,count=0;
  for (i=0;i<len;i++) {
    if (board[sx+OFFSETX][sy+OFFSETY]==1) pct++;
    if (board[sx+OFFSETX][sy+OFFSETY]==0) pct=0;
    if (pct==2) {
      count++;
      pct=0;
    }
    sx=sx+dx;
    sy=sy+dy;
  }

  return count;
}

//For 6-move ONLY, sees if a hexagonal region with given center is full or not
int GetHexCount(int** board, int* size, int cx, int cy)
{
  int i,j;
  for (i=-1;i<2;i++) {
    for (j=-1;j<2;j++) {
      if (i==-1 && j==-1) continue; //Skip the corners (UR and LL)
      if (i==1 && j==1) continue;
      if (board[cx+i+OFFSETX][cy+j+OFFSETY]==0) return 0;
    }
  }

  return 1;
}

//For 4-move ONLY, sees if a square region with given lower left corner is full
int GetSquareCount(int** board, int* size, int cx, int cy)
{

  if (board[cx+OFFSETX][cy+OFFSETY]==0) return 0;
  if (board[cx+1+OFFSETX][cy+OFFSETY]==0) return 0;
  if (board[cx+OFFSETX][cy+1+OFFSETY]==0) return 0;
  if (board[cx+1+OFFSETX][cy+1+OFFSETY]==0) return 0;
  return 1;
}

// Returns the minimum moves remaining, only for English or French Boards or variants
int MinMovesRemaining(int** board, int* size)
{
#if MOVETYPE==4 && defined(FRENCHBOARD)
  int c1;
  c1=GetSquareCount(board,size,-1,1)+GetSquareCount(board,size,-2,-1)+GetSquareCount(board,size,0,-1);
  c1=MAX(c1,GetSquareCount(board,size,-1,1)+GetSquareCount(board,size,-2,-1)+GetSquareCount(board,size,0,-2));
  c1=MAX(c1,GetSquareCount(board,size,0,1)+GetSquareCount(board,size,-2,0)+GetSquareCount(board,size,0,-2));
  return c1+GetCorners(board,size);
#endif
#if defined(ENGLISHBOARD) || defined(HUBERSBOARD) || defined(HERMARYSBOARD) || (MOVETYPE==8 && defined(FRENCHBOARD))
  int c1,c2,val;
  int ending_hole=0; //Set to 1 for any finish, 0 for non-corner peg finish

  int p=GetPegs(board,size);
  if (p==1) return 0; //Otherwise a corner finish may get ignored

  //Special lines for center 9 complement
/*  int i,j;
  c1=0;
  if (board[OFFSETX][1+OFFSETY]==0) c1++;
  if (board[-1+OFFSETX][OFFSETY]==0) c1++;
  if (board[OFFSETX][OFFSETY]==0) c1++;
  if (board[1+OFFSETX][OFFSETY]==0) c1++;
  if (board[OFFSETX][-1+OFFSETY]==0) c1++;
  return c1+GetCorners(board,size);*/
  //End special lines for center 9 complement

  c1=Continental3(board,size);
  c1-=ending_hole;

  c2=GetCorners(board,size);

//  printf("c1 = %d; c2 = %d\n",c1,c2);

  val = c1/4;
  if (val*4<c1) val++;

  if (c2+val<=0) {
    if (p>2) return 1;
    return 0;
  }

  return c2+val;
#endif

#if MOVETYPE==4 && defined(WIEGLEBSBOARD)
  int i;
  int c1=0,count=0;

  if (GetPegs(board,size)==1) return 0;

  if (board[OFFSETX][OFFSETY]==1) {
    count=GetSquareCount(board,size,-1,0);
    if (count==0) count=GetSquareCount(board,size,0,0);
    if (count==0) count=GetSquareCount(board,size,-1,-1);
    if (count==0) count=GetSquareCount(board,size,0,-1);
  }

  for (i=-1;i<2;i+=2) {
    if (board[2+OFFSETX][i+OFFSETY]==1 && board[3+OFFSETX][i+OFFSETY]==1) count++;
    if (board[-2+OFFSETX][i+OFFSETY]==1 && board[-3+OFFSETX][i+OFFSETY]==1) count++;
    if (board[i+OFFSETX][2+OFFSETY]==1 && board[i+OFFSETX][3+OFFSETY]==1) count++;
    if (board[i+OFFSETX][-2+OFFSETY]==1 && board[i+OFFSETX][-3+OFFSETY]==1) count++;
  }

  return count+GetCorners(board,size);

#endif

#if DIAMONDBOARD==3
  int count=GetCorners(board,size);

  if (board[2+OFFSETX][1+OFFSETY]==1 && board[1+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][1+OFFSETY]==1 && board[-1+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][-1+OFFSETY]==1 && board[-1+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[2+OFFSETX][-1+OFFSETY]==1 && board[1+OFFSETX][-2+OFFSETY]==1) count++;

  if (count>0) return count;
  if (GetPegs(board,size)>1) return 1;
  return 0;
#endif

#if DIAMONDBOARD==4

  //Use Merson regions
  int cor,count=0;

  int p=GetPegs(board,size);

//Special lines for center 9 complement
  int i,j,c1=0;
  for (i=-1;i<2;i++) {
    for (j=-1;j<2;j++) {
      if (i==0 && j==0) continue;
      if (board[i+OFFSETX][j+OFFSETY]==0) c1++;
    }
  }
  return c1+GetCorners(board,size);
//  if (p<c1+9) return 99;

  //Corners
  cor=GetCorners(board,size);
  count=cor;

  //Edges
  if (board[2+OFFSETX][2+OFFSETY]==1 &&
    (board[3+OFFSETX][1+OFFSETY]==1 || board[1+OFFSETX][3+OFFSETY]==1)) count++;
  if (board[-2+OFFSETX][2+OFFSETY]==1 &&
    (board[-3+OFFSETX][1+OFFSETY]==1 || board[-1+OFFSETX][3+OFFSETY]==1)) count++;
  if (board[-2+OFFSETX][-2+OFFSETY]==1 &&
    (board[-3+OFFSETX][-1+OFFSETY]==1 || board[-1+OFFSETX][-3+OFFSETY]==1)) count++;
  if (board[2+OFFSETX][-2+OFFSETY]==1 &&
    (board[3+OFFSETX][-1+OFFSETY]==1 || board[1+OFFSETX][-3+OFFSETY]==1)) count++;

//  if (c1+cor>count) count=c1+cor;

  if (p==1) return 0;
  if (c1+cor>count) return c1+cor;
  if (count>0) return count;
  if (p>1) return 1;
  return 0;
#endif

#if HEXBOARD==4
  int count=GetCorners(board,size);

  if (board[2+OFFSETX][1+OFFSETY]==1 && board[1+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][-1+OFFSETY]==1 && board[-1+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[3+OFFSETX][-1+OFFSETY]==1 && board[3+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[-3+OFFSETX][1+OFFSETY]==1 && board[-3+OFFSETX][2+OFFSETY]==1) count++;
  if (board[1+OFFSETX][-3+OFFSETY]==1 && board[2+OFFSETX][-3+OFFSETY]==1) count++;
  if (board[-1+OFFSETX][3+OFFSETY]==1 && board[-2+OFFSETX][3+OFFSETY]==1) count++;

  if (count>0) return count;
  if (GetPegs(board,size)>1) return 1;
  return 0;
#endif

#if SQUAREBOARD==5
  int count=GetCorners(board,size);

  count += GetEdgeCount(board,size,2,1,0,-1,3);
  count += GetEdgeCount(board,size,1,2,-1,0,3);
  count += GetEdgeCount(board,size,-2,-1,0,1,3);
  count += GetEdgeCount(board,size,-1,-2,1,0,3);

  if (count>0) return count;
//  if (GetPegs(board,size)>1) return 1;
  return 0;

#endif

#if SQUAREBOARD==6
  int pegs = GetPegs(board,size);
  if (pegs==1) return 0;
  int count=GetCorners(board,size);

  count += GetEdgeCount(board,size,3,2,0,-1,4);
  count += GetEdgeCount(board,size,2,3,-1,0,4);
  count += GetEdgeCount(board,size,-2,-1,0,1,4);
  count += GetEdgeCount(board,size,-1,-2,1,0,4);

  count += GetSquareCount(board,size,-1,-1);
  count += GetSquareCount(board,size,-1,1);
  count += GetSquareCount(board,size,1,-1);
  count += GetSquareCount(board,size,1,1);

  if (count>0) return count;
//  if (pegs>1) return 1;
  return 0;

#endif

#if TRIANGLEBOARD>3
  int h1;
  int p=GetPegs(board,size);
  if (p==1) return 0;

  int count=GetCorners(board,size);

  count += GetEdgeCount(board,size,0,-1,0,-1,TRIANGLEBOARD-2);
  count += GetEdgeCount(board,size,1,-1,1,-1,TRIANGLEBOARD-2);
  count += GetEdgeCount(board,size,1,-TRIANGLEBOARD+1,1,0,TRIANGLEBOARD-2);

  h1 = GetHexCount(board,size,2,-4);
  if (h1==0) h1 = GetHexCount(board,size,2,-TRIANGLEBOARD+3);
  if (h1==0) h1 = GetHexCount(board,size,TRIANGLEBOARD-5,-TRIANGLEBOARD+3);

  count += h1;

  if (count>0) return count;
  if (p>1) return 1;
  return 0;
#endif

  return 0; //No code for this board
}

// Returns the minimum moves remaining, only for English Board
int MinMovesRemaining1(int** board, int* size)
{

#if defined(ENGLISHBOARD) && MOVETYPE==4
  int retct, count=0;

  if (board[1+OFFSETX][1+OFFSETY]==1 &&
    board[2+OFFSETX][1+OFFSETY]==1 &&
    board[1+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-1+OFFSETX][1+OFFSETY]==1 &&
    board[-2+OFFSETX][1+OFFSETY]==1 &&
    board[-1+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-1+OFFSETX][-1+OFFSETY]==1 &&
    board[-2+OFFSETX][-1+OFFSETY]==1 &&
    board[-1+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[1+OFFSETX][-1+OFFSETY]==1 &&
    board[2+OFFSETX][-1+OFFSETY]==1 &&
    board[1+OFFSETX][-2+OFFSETY]==1) count++;

  retct=count+GetCorners(board,size);
  if (retct>0) return retct;

  if (GetPegs(board,size)>1) return 1;
  return 0;
#endif

  return 0; //No code for this board
}


//This is the main resource count that is checked during
//solution, both backwards and forwards
int BoardOK(int** board, int* size)
{
#if TRIANGLEBOARD>3 || HEXBOARD>2
// No useful resource count for the these boards, just take all
  return 0;
#endif

#if defined(ENGLISHBOARD) || defined(STELLAR2BOARD) || defined(DRAUGHTSBOARD32)
// No useful resource count for the these boards, just take all
  return 0;
#endif

#if defined(HUBERSBOARD) || defined(HERMARYSBOARD)
// Use Continental1
  return Continental1(board,size);
#endif

#if DIAMONDBOARD>1 && DIAMONDBOARD<4
// No useful resource count for the these boards, just take all
  return 0;
#endif

#if SQUAREBOARD>0
  return 0;
#endif

#if MOVETYPE>4 && defined(WIEGLEBSBOARD)
  return 0;
#endif

#if MOVETYPE>4 && DIAMONDBOARD==4
  // No useful resource count for the these boards, just take all
//  return 0;
//  return IsPenultimateMove(board,size);
//  return Continental2(board,size);
//  return Continental3(board,size);
  return Continental4(board,size);
#endif

#if MOVETYPE>4 && (defined(FRENCHBOARD) || defined(ENGLISHBOARD))
/* Returns this resource count applied to the French or English boards

        -1  0 -1
      0  1  1  1  0
  -1  1  0  1  0  1 -1
   0  1  1  0  1  1  0
  -1  1  0  1  0  1 -1
      0  1  1  1  0
        -1  0 -1

  This Resource count works even for 8-Move Solitaire (fully diagonal)

*/
  return 0;

  int i,count=0;

//  return 0; //To disable
  //Off center
  for (i=-1;i<2;i+=2) { //i=-1, 1
    if (board[-1+OFFSETX][3*i+OFFSETY]>0) count--;
    if (board[1+OFFSETX][3*i+OFFSETY]>0) count--;

    if (board[-1+OFFSETX][2*i+OFFSETY]>0) count++;
    if (board[0+OFFSETX][2*i+OFFSETY]>0) count++;
    if (board[1+OFFSETX][2*i+OFFSETY]>0) count++;

    if (board[-3+OFFSETX][i+OFFSETY]>0) count--;
    if (board[-2+OFFSETX][i+OFFSETY]>0) count++;
    if (board[0+OFFSETX][i+OFFSETY]>0) count++;
    if (board[2+OFFSETX][i+OFFSETY]>0) count++;
    if (board[3+OFFSETX][i+OFFSETY]>0) count--;
  }

  //Central line y=0
  if (board[-2+OFFSETX][OFFSETY]>0) count++;
  if (board[-1+OFFSETX][OFFSETY]>0) count++;
  if (board[1+OFFSETX][OFFSETY]>0) count++;
  if (board[2+OFFSETX][OFFSETY]>0) count++;

  return count;
#endif

#if MOVETYPE==4 && defined(WIEGLEBSBOARD)
//  return 0; //disabled
/* Returns this resource count applied to the given board

           -1  0 -1
            1  0  1
            0  0  0
  -1  1  0  1  0  1  0  1 -1
   0  0  0  0  0  0  0  0  0
  -1  1  0  1  0  1  0  1 -1
            0  0  0
            1  0  1
           -1  0 -1
*/
  int i,j,count=0;
  //Add number of edge men
  for (j=3;j>-4;j-=2) {
    for (i=-3;i<4;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count--;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count--;
    if (board[4+OFFSETX][i+OFFSETY]==1) count--;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count--;
  }

  return count;
#endif

#if MOVETYPE==4 && (defined(FRENCHBOARD) || DIAMONDBOARD==4)
//  return 0; //To disable
  return Continental1(board,size);

#endif
}

/* Returns this resource count applied to the given board

              -1
           -1  1 -1
        -1  1  0  1 -1
     -1  1  0  1  0  1 -1
  -1  1  0  1  0  1  0  1 -1
     -1  1  0  1  0  1 -1
        -1  1  0  1 -1
           -1  1 -1
              -1
*/

int Continental1(int** board, int* size)
{
  int i,j,ifr,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  ifr=0;
  for (j=4;j>=-4;j--) {
    for (i=-ifr;i<=ifr;i++) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;

      if (i==-ifr || i==ifr) {
        count--;
      }
      else {
        if ((abs(i)+abs(j))%2==1) count++;
      }
    }

    if (j>0) ifr++;
    else ifr--;
  }

  return count;
}

/* Returns this resource count applied to the given board

               1
            0  0  0
         1  0  1  0  1
      0  0  0  0  0  0  0
   1  0  1  0  1  0  1  0  1
      0  0  0  0  0  0  0
         1  0  1  0  1
            0  0  0
               1
*/

int Continental2(int** board, int* size)
{
  int i,j,ifr,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  for (j=4;j>=-4;j-=2) {
    ifr=4-abs(j);
    for (i=-ifr;i<=ifr;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;

      if (abs(i)%2==0 && abs(j)%2==0) count++;
    }
  }

  return count;
}

/* Returns this resource count applied to the given board

               0
            1  0  1
         0  0  0  0  0
      1  0  1  0  1  0  1
   0  0  0  0  0  0  0  0  0
      1  0  1  0  1  0  1
         0  0  0  0  0
            1  0  1
               0
*/

int Continental3(int** board, int* size)
{
  int i,j,ifr,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  for (j=3;j>=-3;j-=2) {
    ifr=4-abs(j);
    for (i=-ifr;i<=ifr;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      count++;
    }
  }

  return count;
}

/* Returns this resource count applied to the given board

              -1
            1  1  1
         0  a  0  a  0
      1  b  1  1  1  b  1
  -1  1  0  1  1  1  0  1 -1
      1  b  1  1  1  b  1
         0  a  0  a  0
            1  1  1
              -1

  Where one of a of b is equal to 1
*/

int Continental4(int** board, int* size)
{
  int i,count,as=0,bs=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  count=-GetCorners(board,size);

  for (i=-1;i<=1;i++) {
    if (board[i+OFFSETX][3+OFFSETY]==1) count++;
    if (board[i+OFFSETX][1+OFFSETY]==1) count++;
    if (board[i+OFFSETX][OFFSETY]==1) count++;
    if (board[i+OFFSETX][-1+OFFSETY]==1) count++;
    if (board[i+OFFSETX][-3+OFFSETY]==1) count++;

    if (board[3+OFFSETX][i+OFFSETY]==1) count++;
    if (board[-3+OFFSETX][i+OFFSETY]==1) count++;
  }

  for (i=-1;i<=1;i+=2) {
    if (board[i+OFFSETX][2+OFFSETY]==1) as++;
    if (board[i+OFFSETX][-2+OFFSETY]==1) as++;
    if (board[2+OFFSETX][i+OFFSETY]==1) bs++;
    if (board[-2+OFFSETX][i+OFFSETY]==1) bs++;
  }

  if (as<bs) return count+as;
  else return count+bs;
}

/*  Maybe should be named "IsPenultimateBoard".  This function gives "1"
  only if the position can possibly go to one peg on the FOLLOWING
  move.  It tests to see that there is exactly one peg in one
  one of the four peg categories.  Also there cannot be two
  corner pegs filled, and if there is one it must make the last move.

  Returns 0 if criterion not met.
*/

int IsPenultimateMove(int** board, int* size)
{
  int i,j,cat,c1,c2;
  int cat_ct[4];
  int cornercat=-1;

  int jend=-2-size[3];
  int iend=2+size[0];

  //More than 2 corners occupied, no way can
  //we get to one peg the next move
  if (GetCorners(board,size)>1) return 0;

  //Identify the corners
#if SQUAREBOARD==6
  if (board[-2+OFFSETX][3+OFFSETY]==1) cornercat=2;
  if (board[3+OFFSETX][3+OFFSETY]==1) cornercat=3;
  if (board[-2+OFFSETX][-2+OFFSETY]==1) cornercat=0;
  if (board[3+OFFSETX][-2+OFFSETY]==1) cornercat=1;
#endif

  for (cat=0;cat<4;cat++) cat_ct[cat]=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        //There is a peg here, figure out which category
        c1=(i+100)%2;
        c2=(j+100)%2;
        cat=c1+2*c2;
        cat_ct[cat]=cat_ct[cat]+1;
      }
    }
  }

  for (cat=0;cat<4;cat++) {
    if (cat_ct[cat]==1) {
      if (cornercat>=0 && cornercat!=cat) return 0;
      return 1;
    }
  }

  return 0;
}

//Remember to fill board first if called with USESYMMETRY on
/*  When USESYMMETRY is turned on, returns
  a board function invariant under all rotations and refelections

              256 128 256
               64  32  64
         (128) 16   8  16 (128)
  256  64  16   4   2   4  16 64 256
  128  32   8   2   1   2   8 32 128
  256  64  16   4   2   4  16 64 256
         (128) 16   8  16 (128)
               64  32  64
              256 128 256

  Full code=1+4*(2+4+8+32+128)+8*(16+64+256)
           =1+696+2688 = 3385

  English full=1+4*(2+4+8+32)+8*(16+64) = 825
  French Full = 825 + 4*128 = 1337

  Function only symmetric about X axis:

                1    2    4
                    8   16   32
                   64  128  256
  512  2^10 2^11 2^12 2^13 2^14 2^15 2^16 2^17
  2^18 2^19 2^20 2^21 2^22 2^23 2^24 2^25 2^26
  512  2^10 2^11 2^12 2^13 2^14 2^15 2^16 2^17
                 64  128  256
                    8   16   32
            1    2    4

    Full code=2^27-1 + 2^18-1 = 134217727 + 262143 = 134479870

  Function diagonally symmetric:

                1    2    4
                    8   16   32
                   64  128  256
  512  2^10 2^11 2^12 2^13 2^14 256  32   4
  2^15 2^16 2^17 2^18 2^19 2^13 128  16   2
  2^20 2^21 2^22 2^23 2^18 2_12  64   8   1
               2^22 2^17 2^11
                 2^21 2^16 2^10
           2^20 2^15 2^9

    Full code=2^24-1 + 2^23-1 - 2^14 - 2^19 = 
        16777215 + 8388607 - 16384 - 524288 = 24625150

  Hexagonal board (Hex 4)

    3   5   5   3
    5   2   4   2   5
    5   4   1   1   4   5
    3   2   1   0   1   2   3     // 0's:1  1's:6
        5   4   1   1   4   5     // 2's:6  3's:6
            5   2   4   2   5     // 4's:6  5's:12
                3   5   5   3

 
*/
int GetCode(int** board, int* size, int symmetry, pattern* pat)
{
#ifndef USESYMMETRY
  return pat->d0; //Old method
#else

  int i,j,count=0,ctr=1;
  int imax=size[0]+2; //Must be 5 for Wiegleb

  if (symmetry==0) return pat->d0; //Old method

  //IDEA: This is a board function invariant under all rotations and reflections

  if (symmetry==4) { //Square

    if (board[OFFSETX][OFFSETY]==1) count=1; //Center =2^0

    //Along axis
    ctr=2;
    for (i=1;i<imax;i++) { //4 here orig for central Wiegleb game (mistake)
      if (board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    ctr=4;
    //Along diagonals
    if (board[1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;

#ifdef FRENCHBOARD
    ctr=128;
    //Along diagonals
    if (board[2+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][-2+OFFSETY]==1) count+=ctr;
#endif

    //Along outer arms
    ctr=16;
    for (i=2;i<imax;i++) { //4 here for central game (mistake)
      for (j=-1;j<2;j+=2) {
        if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
        if (board[j+OFFSETX][i+OFFSETY]==1) count+=ctr;
        if (board[-i+OFFSETX][j+OFFSETY]==1) count+=ctr;
        if (board[j+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      }
      ctr=ctr*4;
    }

//    return count; //Old method

/*    The function to here works, but may have the problem
    that the sets become very different in size.  It may
    be impossible to make them small enough even by
    making a gigantic split size.  This is because it is
    possible that many millions of boards have the exact
    same remainder, so cannot be differentiated by splitting
    into more sets.

    In order to solve this, I have added functions satisfied
    by pairs of pegs, but still invarient under
    they symmetry of the board.

    Arm pairs:

           c2 .  c2
           b2 .  b2
           a2 .  a2
  c3 b3 a3 .  .  .  a1 b1 c1
  .  .  .  .  .  .  .  .  .
  c3 b3 a3 .  .  .  a1 b1 c1
           a4 .  a4
           b4 .  b4
           c4 .  c4

    Diagonal opposite pairs on arms:

           c3 .  c4
           b3 .  b4
           a3 .  a4
  c2 b2 a2 .  .  .  a1 b1 c1
  .  .  .  .  .  .  .  .  .
  c1 b1 a1 .  .  .  a2 b2 c2
           a4 .  a3
           b4 .  b3
           c4 .  c3

    Axis pairs and diagonal pairs:

           .  d2 .
           .  c2 .
           .  b2 .
  .  .  .  e2 a2 e1 .  .  .
  d1 c1 b1 a1 .  a1 b1 c1 d1
  .  .  .  e1 a2 e2 .  .  .
           .  b2 .
           .  c2 .
           .  d2 .
*/

    if (imax<5) ctr=256;
    else ctr=512;

    //Arm pairs
    for (i=2;i<imax;i++) {
      if (board[i+OFFSETX][1+OFFSETY]==1 &&
        board[i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][1+OFFSETY]==1 &&
        board[-i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][i+OFFSETY]==1 &&
        board[1+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][-i+OFFSETY]==1 &&
        board[1+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Diagonal opposite pairs on arms
    for (i=2;i<imax;i++) {
      if (board[i+OFFSETX][1+OFFSETY]==1 &&
        board[-i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][1+OFFSETY]==1 &&
        board[i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][i+OFFSETY]==1 &&
        board[1+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][-i+OFFSETY]==1 &&
        board[1+OFFSETX][i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Axis pairs
    for (i=1;i<imax;i++) {
      if (board[i+OFFSETX][OFFSETY]==1 &&
        board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][i+OFFSETY]==1 &&
        board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Diagonal pairs
    if (board[1+OFFSETX][1+OFFSETY]==1 &&
        board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-1+OFFSETY]==1 &&
        board[-1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    ctr=ctr*2;

    return count;
  }

  if (symmetry==5) { //Hexagonal symmetry

    if (board[OFFSETX][OFFSETY]==1) count=1; //Center =2^0

    ctr=2;
    for (i=1;i<imax;i++) {
      if (board[OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    ctr=ctr*4;
    if (board[1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][-1+OFFSETY]==1) count+=ctr;

    ctr=ctr*4;
    for (i=1;i<imax-1;i++) {
      if (board[-i+OFFSETX][3+OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][-3+OFFSETY]==1) count+=ctr;
      if (board[-3+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[3+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[3-i+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[i-3+OFFSETX][-i+OFFSETY]==1) count+=ctr;
    }

    ctr=ctr*4;
    //Diagonal opposites
    for (i=1;i<imax;i++) {
      if (board[OFFSETX][i+OFFSETY]==1 &&
          board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][i+OFFSETY]==1 &&
          board[i+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1 &&
          board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    //Outer pairs
    if (board[-1+OFFSETX][3+OFFSETY]==1 &&
        board[-2+OFFSETX][3+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-3+OFFSETY]==1 &&
        board[2+OFFSETX][-3+OFFSETY]==1) count+=ctr;
    if (board[-3+OFFSETX][1+OFFSETY]==1 &&
        board[-3+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[3+OFFSETX][-1+OFFSETY]==1 &&
        board[3+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][1+OFFSETY]==1 &&
        board[1+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][-1+OFFSETY]==1 &&
        board[-1+OFFSETX][-2+OFFSETY]==1) count+=ctr;

    return count;
  }

  //Code symmetric about X-axis
  int test;
  int iend=2+size[0];
  int jend=-2-size[3];

  if (symmetry==1) {

#if TRIANGLEBOARD>3 //Y-axis symmetry for triangular boards
    for (j=0;j>-TRIANGLEBOARD;j--) { //j is always <=0 !
      iend=-j/2+1; //Half-way across
      for (i=0;i<iend;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          int inew=-j-i;
          if (inew!=i && board[inew+OFFSETX][j+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }
#else
    for (j=1+size[1];j>=0;j--) {
      for (i=-1-size[2];i<iend;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          if (j>0 && board[i+OFFSETX][-j+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }
#endif

    return count;
  }

  //Diagonal symmetry
  if (symmetry==2) {
    for (j=1+size[1];j>jend;j--) {
      for (i=-1-size[2];i<iend && i<=j;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          if (i<j && board[j+OFFSETY][i+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }

    return count;
  }

  return count;
#endif
}

//Determine symmetry type based on geometry and starting/ending location
//0 -> None
//1 -> X-axis (lateral) OR Y-axis
//2 -> Diagonal about the line x=y OR x=-y
//3 -> Rectangular
//4 -> Square  
//5 -> Hexagonal
//Note that symmetry=3 or 4 is only possible for lx=ly=0
int DetermineSymmetryType(int* size, int lx, int ly, int* sc)
{
  int bsym,lsym,sym;

  //First determine board symmetry
  bsym=0; //Default
  if (size[1]==size[3]) bsym=1;
  if (size[0]==size[1] && size[2]==size[3]) bsym=2;
  if (size[0]==size[2] && size[1]==size[3]) bsym=3;
  if (size[0]==size[1] && bsym==3) bsym=4;


  //Now combine this with starting/ending location
  lsym=0; //Default
  if (lx==0 || ly==0) lsym=1;
  if (lx==ly || lx==-ly) lsym=2;
  if (lx==0 && ly==0) lsym=4;

#if HEXBOARD==4 && MOVETYPE>4
  if (bsym==4) bsym=5;
  if (lsym==4) lsym=5;
#endif

  //Combine to determine overall symmetry
  sym=bsym;
  if (lsym<bsym) sym=lsym;
  switch (sym) {
  case 5: //Hexagonal
    *sc=12;
    break;
  case 4: //Square
    *sc=8;
    break;
  case 3: //Rectangular
    *sc=4;
    break;
  case 2:
  case 1:
    *sc=2;
    break;
  default:
    *sc=1;
    break;
  }

#if SQUAREBOARD==6
#if MOVETYPE>4
  *sc=1;
  return 0;
#endif
  if (lx==ly) {
    *sc=2;
    return 2;
  }
  else {
    *sc=1;
    return 0;
  }
#endif

#if TRIANGLEBOARD>3
  if (2*lx==-ly) {
    *sc=2;
    return 1;
  }
  *sc=1;
  return 0;
#endif

#if defined(STELLAR2BOARD) || defined(DRAUGHTSBOARD32) || HEXBOARD==3 || (SQUAREBOARD>0 && SQUAREBOARD!=6)
  *sc=1;
  return 0;
#endif

  return sym;
}

//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR WEIGLEB's BOARD!!
#ifdef WIEGLEBSBOARD
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][45]={
    42,43,44,39,40,41,36,37,38,27,28,29,30,31,32,33,34,35,18,19,20,21,22,23,24,25,26, 9,10,11,12,13,14,15,16,17, 6, 7, 8, 3, 4, 5, 0, 1, 2,
    35,26,17,34,25,16,33,24,15,44,41,38,32,23,14, 8, 5, 2,43,40,37,31,22,13, 7, 4, 1,42,39,36,30,21,12, 6, 3, 0,29,20,11,28,19,10,27,18, 9,
     2, 1, 0, 5, 4, 3, 8, 7, 6,17,16,15,14,13,12,11,10, 9,26,25,24,23,22,21,20,19,18,35,34,33,32,31,30,29,28,27,38,37,36,41,40,39,44,43,42,
     9,18,27,10,19,28,11,20,29, 0, 3, 6,12,21,30,36,39,42, 1, 4, 7,13,22,31,37,40,43, 2, 5, 8,14,23,32,38,41,44,15,24,33,16,25,34,17,26,35,
    27,18, 9,28,19,10,29,20,11,42,39,36,30,21,12, 6, 3, 0,43,40,37,31,22,13, 7, 4, 1,44,41,38,32,23,14, 8, 5, 2,33,24,15,34,25,16,35,26,17,
    44,43,42,41,40,39,38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    17,26,35,16,25,34,15,24,33, 2, 5, 8,14,23,32,38,41,44, 1, 4, 7,13,22,31,37,40,43, 0, 3, 6,12,21,30,36,39,42,11,20,29,10,19,28, 9,18,27};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without square, lateral, or diagonal symmetry: %d\n",symmetry);
    return;
  }

  if (pat->d1<0 || pat->d1>32768) {
    printf("Error in GetSymmetryPatterns %d %d??\n",pat->d0,pat->d1);
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#ifdef FRENCHBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 37 HOLE FRENCH BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][37]={
    34,35,36,29,30,31,32,33,22,23,24,25,26,27,28,15,16,17,18,19,20,21, 8, 9,10,11,12,13,14, 3, 4, 5, 6, 7, 0, 1, 2,
    28,21,14,33,27,20,13, 7,36,32,26,19,12, 6, 2,35,31,25,18,11, 5, 1,34,30,24,17,10, 4, 0,29,23,16, 9, 3,22,15, 8,
     2, 1, 0, 7, 6, 5, 4, 3,14,13,12,11,10, 9, 8,21,20,19,18,17,16,15,28,27,26,25,24,23,22,33,32,31,30,29,36,35,34,
     8,15,22, 3, 9,16,23,29, 0, 4,10,17,24,30,34, 1, 5,11,18,25,31,35, 2, 6,12,19,26,32,36, 7,13,20,27,33,14,21,28,
    22,15, 8,29,23,16, 9, 3,34,30,24,17,10, 4, 0,35,31,25,18,11, 5, 1,36,32,26,19,12, 6, 2,33,27,20,13, 7,28,21,14,
    36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    14,21,28, 7,13,20,27,33, 2, 6,12,19,26,32,36, 1, 5,11,18,25,31,35, 0, 4,10,17,24,30,34, 3, 9,16,23,29, 8,15,22};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without square or lateral symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry

        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#ifdef ENGLISHBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 33 HOLE ENGLISH BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][33]={
    30,31,32,27,28,29,20,21,22,23,24,25,26,13,14,15,16,17,18,19, 6, 7, 8, 9,10,11,12, 3, 4, 5, 0, 1, 2,
    26,19,12,25,18,11,32,29,24,17,10, 5, 2,31,28,23,16, 9, 4, 1,30,27,22,15, 8, 3, 0,21,14, 7,20,13, 6,
     2, 1, 0, 5, 4, 3,12,11,10, 9, 8, 7, 6,19,18,17,16,15,14,13,26,25,24,23,22,21,20,29,28,27,32,31,30,
     6,13,20, 7,14,21, 0, 3, 8,15,22,27,30, 1, 4, 9,16,23,28,31, 2, 5,10,17,24,29,32,11,18,25,12,19,26,
    20,13, 6,21,14, 7,30,27,22,15, 8, 3, 0,31,28,23,16, 9, 4, 1,32,29,24,17,10, 5, 2,25,18,11,26,19,12,
    32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    12,19,26,11,18,25, 2, 5,10,17,24,29,32, 1, 4, 9,16,23,28,31, 0, 3, 8,15,22,27,30, 7,14,21, 6,13,20};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#ifdef HUBERSBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR HUBER'S 37-HOLE BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][37]={
    36,33,34,35,30,31,32,23,24,25,26,27,28,29,14,15,16,17,18,19,20,21,22, 7, 8, 9,10,11,12,13, 4, 5, 6, 1, 2, 3, 0,
    22,29,21,13,28,20,12,35,32,27,19,11, 6, 3,36,34,31,26,18,10, 5, 2, 0,33,30,25,17, 9, 4, 1,24,16, 8,23,15, 7,14,
     0, 3, 2, 1, 6, 5, 4,13,12,11,10, 9, 8, 7,22,21,20,19,18,17,16,15,14,29,28,27,26,25,24,23,32,31,30,35,34,33,36,
    14, 7,15,23, 8,16,24, 1, 4, 9,17,25,30,33, 0, 2, 5,10,18,26,31,34,36, 3, 6,11,19,27,32,35,12,20,28,13,21,29,22,
    14,23,15, 7,24,16, 8,33,30,25,17, 9, 4, 1,36,34,31,26,18,10, 5, 2, 0,35,32,27,19,11, 6, 3,28,20,12,29,21,13,22,
    36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    22,13,21,29,12,20,28, 3, 6,11,19,27,32,35, 0, 2, 5,10,18,26,31,34,36, 1, 4, 9,17,25,30,33, 8,16,24, 7,15,23,14};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;
 
  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#ifdef HERMARYSBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR HERMARY'S 39-HOLE BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about Y-axis
  //row2=reflection about X-axis then Y-axis
  const int rotate[3][39]={
    38,35,36,37,30,31,32,33,34,23,24,25,26,27,28,29,16,17,18,19,20,21,22, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
     0, 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,22,21,20,19,18,17,16,29,28,27,26,25,24,23,34,33,32,31,30,37,36,35,38,
    38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0};

  //Rectangular symmetry uses rows 0-2
  //X-Axis symetry uses row 0

  int i,j,test,p;
 
  if (symmetry!=3 && symmetry!=1) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#if DIAMONDBOARD>1
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE DIAMOND BOARDS!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
#if DIAMONDBOARD==4
  const int rotate[7][41]={
    40,37,38,39,32,33,34,35,36,25,26,27,28,29,30,31,16,17,18,19,20,21,22,23,24, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
    24,31,23,15,36,30,22,14, 8,39,35,29,21,13, 7, 3,40,38,34,28,20,12, 6, 2, 0,37,33,27,19,11, 5, 1,32,26,18,10, 4,25,17, 9,16,
    0 , 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,24,23,22,21,20,19,18,17,16,31,30,29,28,27,26,25,36,35,34,33,32,39,38,37,40,
    16, 9,17,25, 4,10,18,26,32, 1, 5,11,19,27,33,37, 0, 2, 6,12,20,28,34,38,40, 3, 7,13,21,29,35,39, 8,14,22,30,36,15,23,31,24,
    16,25,17, 9,32,26,18,10, 4,37,33,27,19,11, 5, 1,40,38,34,28,20,12, 6, 2, 0,39,35,29,21,13, 7, 3,36,30,22,14, 8,31,23,15,24,
    40,39,38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    24,15,23,31, 8,14,22,30,36, 3, 7,13,21,29,35,39, 0, 2, 6,12,20,28,34,38,40, 1, 5,11,19,27,33,37, 4,10,18,26,32, 9,17,25,16};
#elif DIAMONDBOARD==3
  const int rotate[7][25]={
    24,21,22,23,16,17,18,19,20, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
    15,20,14, 8,23,19,13, 7, 3,24,22,18,12, 6, 2, 0,21,17,11, 5, 1,16,10, 4, 9,
    0 , 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,20,19,18,17,16,23,22,21,24,
    9 , 4,10,16, 1, 5,11,17,21, 0, 2, 6,12,18,22,24, 3, 7,13,19,23, 8,14,20,15,
    9 ,16,10, 4,21,17,11, 5, 1,24,22,18,12, 6, 2, 0,23,19,13, 7, 3,20,14, 8,15,
    24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    15, 8,14,20, 3, 7,13,19,23, 0, 2, 6,12,18,22,24, 1, 5,11,17,21, 4,10,16, 9};
#elif DIAMONDBOARD==2
    const int rotate[7][13]={
    12, 9,10,11, 4, 5, 6, 7, 8, 1, 2, 3, 0,
     8,11, 7, 3,12,10, 6, 2, 0, 9, 5, 1, 4,
     0, 3, 2, 1, 8, 7, 6, 5, 4,11,10, 9,12,
     4, 1, 5, 9, 0, 2, 6,10,12, 3, 7,11, 8,
     4, 9, 5, 1,12,10, 6, 2, 0,11, 7, 3, 8,
    12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
     8, 3, 7,11, 0, 2, 6,10,12, 1, 5, 9, 4};
#endif

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  //test the patterns!!! (comment this out normally)
/*  int k,ct;
  for (i=0;i<NUMBEROFHOLES;i++) {
    for (j=0;j<7;j++) {
      ct=0;
      for (k=0;k<NUMBEROFHOLES;k++) if (rotate[j][k]==i) ct++;
      if (ct!=1) {
        printf("Error, %d codes %d were found in rotate[%d][*]???\n",ct,i,j);
      }
    }
  }*/

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#if HEXBOARD==4
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 37 HOLE HEXBOARD 4
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //All other rows (symmetry group has order 12)
  const int rotate[11][37]={
    33,34,35,36, 28,29,30,31,32, 22,23,24,25,26,27, 15,16,17,18,19,20,21,  9,10,11,12,13,14,  4, 5, 6, 7, 8,  0, 1, 2, 3,
    36,35,34,33, 32,31,30,29,28, 27,26,25,24,23,22, 21,20,19,18,17,16,15, 14,13,12,11,10, 9,  8, 7, 6, 5, 4,  3, 2, 1, 0,
     3, 2, 1, 0,  8, 7, 6, 5, 4, 14,13,12,11,10, 9, 21,20,19,18,17,16,15, 27,26,25,24,23,22, 32,31,30,29,28, 36,35,34,33, 
     3, 8,14,21,  2, 7,13,20,27,  1, 6,12,19,26,32,  0, 5,11,18,25,31,36,  4,10,17,24,30,35,  9,16,23,29,34, 15,22,28,33,
    15,22,28,33,  9,16,23,29,34,  4,10,17,24,30,35,  0, 5,11,18,25,31,36,  1, 6,12,19,26,32,  2, 7,13,20,27,  3, 8,14,21,
    21,14, 8, 3, 27,20,13, 7, 2, 32,26,19,12, 6, 1, 36,31,25,18,11, 5, 0, 35,30,24,17,10, 4, 34,29,23,16, 9, 33,28,22,15,
    33,28,22,15, 34,29,23,16, 9, 35,30,24,17,10, 4, 36,31,25,18,11, 5, 0, 32,26,19,12, 6, 1, 27,20,13, 7, 2, 21,14, 8, 3,
     0, 4, 9,15,  1, 5,10,16,22,  2, 6,11,17,23,28,  3, 7,12,18,24,29,33,  8,13,19,25,30,34, 14,20,26,31,35, 21,27,32,36,
    21,27,32,36, 14,20,26,31,35,  8,13,19,25,30,34,  3, 7,12,18,24,29,33,  2, 6,11,17,23,28,  1, 5,10,16,22,  0, 4, 9,15,
    15, 9, 4, 0, 22,16,10, 5, 1, 28,23,17,11, 6, 2, 33,29,24,18,12, 7, 3, 34,30,25,19,13, 8, 35,31,26,20,14, 36,32,27,21,
    36,32,27,21, 35,31,26,20,14, 34,30,25,19,13, 8, 33,29,24,18,12, 7, 3, 28,23,17,11, 6, 2, 22,16,10, 5, 1, 15, 9, 4, 0};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=5) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#if SQUAREBOARD==6
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 36 hole 6x6 board
//And we can only use diagonal symmetry on this board!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  const int rotate[36]={
    35,29,23,17,11,5,34,28,22,16,10,4,33,27,21,15,9,3,32,26,20,14,8,2,31,25,19,13,7,1,30,24,18,12,6,0};
  //Diagonal symmetry uses row 1

  int i,j,test;

  if (symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without diagonal symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        if (rotate[i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#if TRIANGLEBOARD>3
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  int i,j,row,ist,test,target;

  if (symmetry!=1) {
    printf("GetSymmetryPatterns cannot be called without lateral symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (row=0;row<TRIANGLEBOARD;row++) {
    ist=(row*(row+1))/2;
    for (i=ist;i<ist+row+1;i++) {
      if (i<MAXBITS) test=pat->d0 & pow2[i];
      else test=pat->d1 & pow2[i-MAXBITS];

      if (test) {
        target=2*ist+row-i;
        if (target<MAXBITS) {
          sympat[1]->d0=sympat[1]->d0+pow2[target];
        }
        else {
          sympat[1]->d1=sympat[1]->d1+pow2[target-MAXBITS];
        }
      }
    }
  }

  return;
}
#endif

#if defined(STELLAR2BOARD) || defined(DRAUGHTSBOARD32) || defined(SIXBYFOUR) || HEXBOARD==3 || (SQUAREBOARD>0 && SQUAREBOARD!=6)
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  return;
}
#endif

//Reflect about x-axis (code=0) or y-axis (code=1)
//or about the line x=y (code=2)
int ReflectBoard(int** board, int* size, int code)
{
  int i,j,tmpval;
#if TRIANGLEBOARD<4
  if (code==0 && size[0]!=size[2]) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
  if (code==1 && size[1]!=size[3]) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
  if (code==2 && (size[0]!=size[1] || size[2]!=size[3])) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
#endif
  if (code==0) {//x-axis reflection
#if SQUAREBOARD==6 //Even-even board
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[i+OFFSETX][-j+1+OFFSETY];
        board[i+OFFSETX][-j+1+OFFSETY]=tmpval;
      }
    }
#else //Normal (odd-odd board)
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[i+OFFSETX][-j+OFFSETY];
        board[i+OFFSETX][-j+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

  if (code==1) {//y-axis reflection
#if SQUAREBOARD==6 //Even-even board
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[-i+1+OFFSETX][j+OFFSETY];
        board[-i+1+OFFSETX][j+OFFSETY]=tmpval;
      }
    }
#elif TRIANGLEBOARD>3
    for (j=0;j>-TRIANGLEBOARD;j--) { //j is always <=0 !
      int iend=-j/2+1; //Half-way across
      for (i=0;i<iend;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        int inew=-j-i;
        if (inew!=i) {
          board[i+OFFSETX][j+OFFSETY]=board[inew+OFFSETX][j+OFFSETY];
          board[inew+OFFSETX][j+OFFSETY]=tmpval;
        }

      }

    }
#else //Normal (odd-odd board)
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[-i+OFFSETX][j+OFFSETY];
        board[-i+OFFSETX][j+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

  if (code==2) {//x=y line reflection
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<2+size[0] && i<j;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][i+OFFSETY];
        board[j+OFFSETX][i+OFFSETY]=tmpval;
      }
    }
    return 1;
  }

  return 1;
}

//code=1 counterclockwise, code=-1 clockwise
//Board must be square!
int RotateBoard(int** board, int* size, int code)
{
  int i,j,tmpval;
  if (size[0]!=size[1] || size[0]!=size[2] || size[0]!=size[3]) {
    printf("RotateBoard error code=%d??\n",code);
    return 0;
  }

  if (code==1) {//counterclockwise
#if SQUAREBOARD==6 //Even-even boards
    for (j=1;j<2+size[1];j++) {
      for (i=1;i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
//        printf("i=%d j=%d value=%d\n",i,j,tmpval);
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][-i+1+OFFSETY];
        board[j+OFFSETX][-i+1+OFFSETY]=board[-i+1+OFFSETX][-j+1+OFFSETY];
        board[-i+1+OFFSETX][-j+1+OFFSETY]=board[-j+1+OFFSETX][i+OFFSETY];
        board[-j+1+OFFSETX][i+OFFSETY]=tmpval;
      }
    }

#else //Normal (Odd-odd)
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<=0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
//        printf("i=%d j=%d value=%d\n",i,j,tmpval);
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][-i+OFFSETY];
        board[j+OFFSETX][-i+OFFSETY]=board[-i+OFFSETX][-j+OFFSETY];
        board[-i+OFFSETX][-j+OFFSETY]=board[-j+OFFSETX][i+OFFSETY];
        board[-j+OFFSETX][i+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

#if SQUAREBOARD==6 //Even-even boards
  for (j=1;j<2+size[1];j++) {
    for (i=1;i<2+size[0];i++) {
      tmpval=board[i+OFFSETX][j+OFFSETY];
    if (tmpval==-1) continue;
      board[i+OFFSETX][j+OFFSETY]=board[-j+1+OFFSETX][i+OFFSETY];
      board[-j+1+OFFSETX][i+OFFSETY]=board[-i+1+OFFSETX][-j+1+OFFSETY];
      board[-i+1+OFFSETX][-j+1+OFFSETY]=board[j+OFFSETX][-i+1+OFFSETY];
      board[j+OFFSETX][-i+1+OFFSETY]=tmpval;
    }
  }
#else //Normal (Odd-odd)
  for (j=1+size[1];j>0;j--) {
    for (i=-1-size[2];i<=0;i++) {
      tmpval=board[i+OFFSETX][j+OFFSETY];
      if (tmpval==-1) continue;
      board[i+OFFSETX][j+OFFSETY]=board[-j+OFFSETX][i+OFFSETY];
      board[-j+OFFSETX][i+OFFSETY]=board[-i+OFFSETX][-j+OFFSETY];
      board[-i+OFFSETX][-j+OFFSETY]=board[j+OFFSETX][-i+OFFSETY];
      board[j+OFFSETX][-i+OFFSETY]=tmpval;
    }
  }
#endif
  return 1;
}

int TransformBoard(int** board, int* size, int reflectcode, int rotatecode)
{
  int i,nrot,dir,test;
  if (reflectcode>=0 && reflectcode<3)
    test=ReflectBoard(board,size,reflectcode);
  if (rotatecode!=0) {
    if (rotatecode>0) {
      dir=1;
      nrot=rotatecode;
    }
    else {
      dir=-1;
      nrot=-rotatecode;
    }

    for (i=0;i<nrot;i++) {
      test=RotateBoard(board,size,dir);
    }
  }

  return test;
}

void GetTransformName(int reflectcode, int rotatecode, char* name)
{
  switch (reflectcode) {
  case 0: 
    sprintf(name,"Reflection about X-axis");
    break;
  case 1: 
    sprintf(name,"Reflection about Y-axis");
    break;
  case 2: 
    sprintf(name,"Reflection about the line X=Y");
    break;
  default:
    sprintf(name,"");
    break;
  }

  switch (rotatecode) {
  case -3: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 270 degrees",name);
    break;
  case -2: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 180 degrees",name);
    break;
  case -1: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 90 degrees",name);
    break;
  case 1: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 90 degrees",name);
    break;
  case 2: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 180 degrees",name);
    break;
  case 3: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 270 degrees",name);
    break;
  default:
    break;
  }

  if (reflectcode==-1 && rotatecode==0) sprintf(name,"Unchanged"); //Nothing was done

  return;
}

//sub_from can be used to fill a board with it's complement
int FillTree(int at_jump, node** root, pattern* sub_from, int s)
{
  int i,total,treesize=0;
  char rname[50];
  FILE* fp;
  pattern pat;
  int test;

  node* curr;
  node* prev;
  node* ndnew;

  if (at_jump>0) {
    sprintf(rname,"data/jump%.2d_%.3d.bin",at_jump,s);
  }
  else {
    sprintf(rname,"data/keep%.2d.bin",-at_jump);
  }
  fp=fopen(rname,"rb");
  if (!fp) {
    printf("File not found: %s\n",rname);
    return 0;
  }

  *root=0;

  if (at_jump>0) {
    fread(&test,sizeof(int),1,fp);
    fread(&test,sizeof(int),1,fp);
    fread(&total,sizeof(int),1,fp);
  }
  else {
    total=1<<25;
  }
//  printf("File %s; Total was %d\n",rname,total);

  for (i=0;i<total;i++) {
    pat.Readf(fp);

    if (pat.d0==0) {
      myfclose(&fp);
      return treesize; //Flag to exit
    }

    if ((sub_from->d0)>0) {
      pat.SubtractFrom(sub_from);
    }
//    printf("%u ",pat);

    curr=*root;
    prev=0;

    if (!curr) {
      *root=new node(&pat);
      treesize=1;
      continue;
    }

    while (curr != prev) {
      prev=curr;
      test=curr->Compare(&pat);
      if (test==0) break;
      if (test==1 && curr->l) curr=curr->l;
      if (test==-1 && curr->r) curr=curr->r;
    }

    if (test==0) continue;

    ndnew=new node(&pat);
    if (!ndnew) return -1;
    if (test==1) curr->l=ndnew;
    else curr->r=ndnew;
    treesize++;

  }
//  printf("\n");

  myfclose(&fp);

  return treesize;
}

//Deletes tree, printing it out if fp is not NULL
//Simple version
int ClearTree(node** root, FILE* fp, int* min_pegs, int* max_pegs)
{
  node* curr;
  node* prev;
  int pegs,nout=0;
  pattern mypat;

  while (*root) {
    curr=*root;
    prev=0;

    while (curr->l || curr->r) {
      prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
      else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    if (fp && curr->FlagSet()==0) {
      curr->GetData(&mypat);
      mypat.Writef(fp);
      nout++;

      pegs=mypat.GetPegs();
      if (pegs<*min_pegs) *min_pegs=pegs;
      if (pegs>*max_pegs) *max_pegs=pegs;
    }

    if (prev) {
      if (prev->l==curr) prev->l=0;
      if (prev->r==curr) prev->r=0;
    }
    if (curr==*root) {
      delete(*root);
      *root=0;
    }
    else {
      delete(curr);
    }
  }

  return nout;
//  printf("%d number outputted\n",nout);
}

//Deletes tree, printing it out if fp is not NULL
//if comp is 1 it will complement all the positions when storing
//if store_code is 1 it adds another short of the board code
int ClearTreeExtra(int** board, int* size, node** root, FILE* fp, int comp, pattern* full, int symmetry, int symcount, pattern** sympat, int* min_pegs, int* max_pegs)
{
  node* curr;
  node* prev;
  int i,pegs,nout=0;
  pattern mypat;
  int board_code=0;

  while (*root) {
    curr=*root;
    prev=0;

    while (curr->l || curr->r) {
      prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
      else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    if (fp && curr->FlagSet()==0) {
      curr->GetData(&mypat);

      if (symmetry>0) {
        //Flag all boards that are equivalent by symmetry
        //Do this before complementing!
        GetSymmetryPatterns(&mypat,sympat,symmetry,symcount);
        for (i=1;i<symcount;i++) {
          StorePattern(sympat[i],root,-1,1);
        }
      }

      pegs=mypat.GetPegs();
      if (pegs<*min_pegs) *min_pegs=pegs;
      if (pegs>*max_pegs) *max_pegs=pegs;

      if (comp==1) {
        mypat.SubtractFrom(full); //Complement it
      }
      mypat.Writef(fp);
      nout++;
    }
//    else if (fp && curr->FlagSet()!=val) {
//      printf("Flag not set\n");
//    }

    if (prev) {
      if (prev->l==curr) prev->l=0;
      if (prev->r==curr) prev->r=0;
    }
    if (curr==*root) {
      delete(*root);
      *root=0;
    }
    else {
      delete(curr);
    }
  }

  return nout;
//  printf("%d number outputted\n",nout);
}

node::node(int* val)
{
  d0=val[0];
  d1=val[1];
  l=0;
  r=0;
}

node::node(pattern* pat)
{
  d0=pat->d0;
  d1=pat->d1;
  l=0;
  r=0;
}

node::~node()
{
}

//Return value of data without the flag
void node::GetData(pattern* pat)
{
  if (FlagSet()) {
    if (d0<0) pat->Set(-d0,d1);
    else if (d0==0 && d1<0) pat->Set(d0,-d1);
    else printf("GetData error?? %d %d\n",d0,d1);
  }
  else {
    pat->Set(d0,d1);
  }
}

//Flag is set if d0 is negative
//HOWEVER, it is possible that d0=0 in which
//case we must use d1 as the flag!
void node::SetFlag(int val)
{
  if (val==1) {
    if (d0>0) d0=-d0;
    else if (d0==0) d1=-d1;
    return;
  }
  else {
    if (d0<0) d0=-d0;
    else if (d0==0 && d1<0) d1=-d1;
    return;
  }
}

int node::FlagSet()
{
  if (d0<0 || d1<0) return 1;
  return 0;
}

// When flag==-1, simply gets a terminal node
// When flag==0 (or ==1), gets next node with flag not set (or set)
//If both branches are available, be sure to use random tie breaker
//or the binary tree may degenarate into a linked list, with great
//loss of speed and efficiency (sorted number input for example).
node* node::GetNext(node** prev, int flag)
{
  node* curr;
  curr=this;
  *prev=0;
  
  if (flag==-1) {
    while (curr->l || curr->r) {
      *prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
        else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    return curr;
  }

  int goon;
  int testl,testr;

  if (flag==1) {
    do {
      testl=(curr->l && curr->l->FlagSet());
      testr=(curr->r && curr->r->FlagSet());

      goon=1;
      if (!testl && !testr) goon=0;
      else if (testl && !testr) curr=curr->l;
      else if (!testl && testr) curr=curr->r;
      else {
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    } while (goon);

    return curr;
  }

  //flag==0

  do {
    testl=(curr->l && !(curr->l->FlagSet()));
    testr=(curr->r && !(curr->r->FlagSet()));

    goon=1;
    if (!testl && !testr) goon=0;
    else if (testl && !testr) curr=curr->l;
    else if (!testl && testr) curr=curr->r;
    else {
      if (rand()%2==0) curr=curr->l;
      else curr=curr->r;
    }
  } while (goon);

  return curr;
}

void node::DeleteNode(node* del, node* prev)
{
  if (!del) return;

  if (prev) {
    if (prev->l==del) prev->l=0;
    else if (prev->r==del) prev->r=0;
  }

  if (del!=this) delete(del);
  //Note: cannot delete root node here
}

//Returns 0 if pattern stored equals pat
//returns 1 if pattern stored is greater than pat
//returns -1 if pattern stored is less than pat
int node::Compare(pattern* pat)
{
  int d1a=ABS(d1);
  int d1b=ABS(pat->d1);
  int d0a=ABS(d0);
  int d0b=ABS(pat->d0);

  if (d1a>d1b) return 1;
  if (d1a<d1b) return -1;
  if (d0a>d0b) return 1;
  if (d0a<d0b) return -1;
  return 0; //Must be equal
}

//Read a pattern from a binary file
//Normal return value is 2
int pattern::Readf(FILE* fp)
{
  int test=0;
  test =fread(&d0,sizeof(int),1,fp);
  test+=fread(&d1,sizeof(short),1,fp);
//  if (d0<0 || d1<0 || d1>32768) return -1;
  return test;
}

//Write a pattern from a binary file
//Normal return value is 1
int pattern::Writef(FILE* fp)
{
  fwrite(&d0,sizeof(int),1,fp);
  fwrite(&d1,sizeof(short),1,fp);
//  if (d0<0 || d1<0 || d1>32768) return -1;
  return 1;
}

void pattern::Set(int nd0, short nd1)
{
  d0=nd0;
  d1=nd1;
}

void pattern::Set(pattern* pat)
{
  d0=pat->d0;
  d1=pat->d1;
}

//Subtracts pattern from otherpat
//Will compute complement if otherpat is full
//Normal return value is 1
int pattern::SubtractFrom(pattern *otherpat)
{
  if((otherpat->d0)>=d0 && (otherpat->d1)>=d1) {
    Set((otherpat->d0)-d0,(otherpat->d1)-d1);
    return 1;
  }

  return -1;
}

//Counts the number of pegs in this pattern
//We just have to count the number of bits set
int pattern::GetPegs()
{
  int i,ctr=1,count=0;

  for (i=0;i<MAXBITS;i++) {
    if (d0 & ctr) count++;
    if (i<15 && (d1 & ctr)) count++;
    ctr=ctr*2;
  }

  return count;
}

//Sequence of n primes (NOT INCLUDING 2)
void GeneratePrimes(int n,int *prime)
{
  int i,atn=3,total=0,isprime;

  while (total<n) {
    isprime=1;

    if (atn%2==0) isprime=0;
    for (i=0;i<total;i++) {
      if (atn%prime[i]==0) isprime=0;
      if (prime[i]*prime[i]>atn) break; //No need to go on
    }

    if (isprime) {
      prime[total]=atn;
      total++;
    }

    atn++;
  }
}

void GetSymmetryName(int n, char* name)
{
  switch (n) {
  case 0: 
    sprintf(name,"None");
    break;
  case 1: 
    sprintf(name,"Lateral (X-axis)");
    break;
  case 2: 
    sprintf(name,"Diagonal");
    break;
  case 3: 
    sprintf(name,"Rectangular");
    break;
  case 4: 
    sprintf(name,"Square");
    break;
  case 5: 
    sprintf(name,"Hexagonal");
    break;
  default:
    sprintf(name,"Unknown");
    break;
  }

  return;
}

//Use d<0 for backwards, d>0 for forwards (just sets file name)
// abs(d)>1 indicates to start with this file
int RecoverSplits(int n, char* dir, int* split, int d)
{
  int i,istart,test;
  char fname[70];
  FILE* fp1;

  split[0]=1; //Always
  istart=d;
  if (d<0) istart=-d;
  for (i=istart;i<=n;i++) {
    if (d<0) {
      sprintf(fname,"%s/bjump%.2d_%.3d.bin",dir,i,0);
    }
    else {
      sprintf(fname,"%s/jump%.2d_%.3d.bin",dir,i,0);
    }
    fp1=fopen(fname,"rb");
    if (fp1) {
      fread(&test,sizeof(int),1,fp1);
      fread(&split[i],sizeof(int),1,fp1);
      myfclose(&fp1);
    }
    else { //File doesn't exist
      if (istart!=n) printf("RecoverSplits error, file %s is corrupted or doesn't exist?\n",fname);
      return -1;
    }
  }

  return n;
}

//Returns -1 if termination requested, 1 otherwise
int CheckForPause(FILE* fp,time_t start)
{
  int test;
  char fname[70];
  FILE* fp1;
  time_t finish;

  sprintf(fname,"data/continue.txt");
  fp1=fopen(fname,"r");
  if (!fp1) {
    printf("Continue file not found.\n");
    printf("Solver paused (-1=exit, 0 or 1=continue)\n");
    scanf("%d",&test);
    if (test==-1) { //Close down
      time(&finish);
      printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
      fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
      myfclose(&fp);
      return -1;
    }
  }
  else myfclose(&fp1);

  return 1;
}

//Close file and set associated file pointer to zero
int myfclose(FILE** fp)
{
  if (!(*fp)) {
    printf("Error in myfclose, file is not open???\n");
    return 0;
  }
  fclose(*fp);
  *fp = 0;
}



==> anc/old_pegs/Checker1700/Checker1700.h <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

//Data structure for encoding any board position
class pattern
{
public:
  int d0;   //holes 0 - MAXBITS-1 (no flag in pattern)
  short d1; //holes MAXBITS - MAXBITS+14
public:
  int Readf(FILE* fp);
  int Writef(FILE* fp);
  void Set(int nd0, short nd1);
  void Set(pattern* pat);
  int SubtractFrom(pattern* otherpat);
  int GetPegs();
};

//Main binary tree data structure
//This thing needs to take up as little memory as possible!
class node
{
public:
//  pattern data; //Cleaner, but takes more memory!
  int d0;   //holes 0 - MAXBITS-1 (plus flag which is the sign)
  short d1; //holes MAXBITS - MAXBITS+14

  node* l;
  node* r;

  node* GetNext(node** prev, int flag);
  void SetFlag(int val);
  int FlagSet();
  void GetData(pattern* pat);
  void DeleteNode(node* del, node* prev);
  int Compare(pattern* pat);

  node(int* val);
  node(pattern* pat);
  ~node();
};

int InitBoard(int** board, int* size, int startx, int starty, int val);
int ComplementBoard(int** board, int* size);
void PrintBoard(int** board, int* size);
void fPrintBoard(FILE* fp,int** board, int* size);
void fPrintBoards(FILE* fp,int** board, int* size, pattern** pats, int n,int symmetry);
void ExecuteMove(int** board, int frx, int fry, int dir, int forward);
void ExecuteMoveR(int** board, int frx, int fry, int dir, int forward);
void GetNextMove(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy);
void GetNextMoveR(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy);
void GetEndpoint(int sx, int sy, int d,int* mx, int* my, int* fx, int* fy);
void GetPattern(int** board, int* size, pattern* pat);
int GetCode(int** board, int* size, int symmetry, pattern* pat);
int DetermineSymmetryType(int* size, int lx, int ly, int *sc);
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount);
int ReflectBoard(int** board, int* size, int code);
int RotateBoard(int** board, int* size, int code);
int TransformBoard(int** board, int* size, int reflectcode, int rotatecode);
void GetTransformName(int reflectcode, int rotatecode, char* name);
int FillBoard(int** board, int* size, pattern* pat);
int CheckPattern(int** board, int* size, node** root, int doit);
int StorePattern(pattern* pat, node** root, int doit, int flagit);
int GetCorners(int** board, int* size);
int GetEdgeCount(int** board, int* size, int sx, int sy, int dx, int dy, int len);
int GetHexCount(int** board, int* size, int cx, int cy);
int GetSquareCount(int** board, int* size, int cx, int cy);
int MinMovesRemaining(int** board, int* size);
int MinMovesRemaining1(int** board, int* size);
int BoardOK(int** board, int* size);
int Continental1(int** board, int* size);
int Continental2(int** board, int* size);
int Continental3(int** board, int* size);
int Continental4(int** board, int* size);
int IsPenultimateMove(int** board, int* size);
int GetPegs(int** board, int* size);
int GetBoardClass(int** board, int* size);
void GetAPeg(int** board, int* size, int* x, int* y);
int FillTree(int at_jump, node** root, pattern* sub_from, int s);
int ClearTree(node** root, FILE* fp, int* min_pegs, int* max_pegs);
int ClearTreeExtra(int** board, int* size, node** root, FILE* fp, int comp, pattern* full, int symmetry, int symcount, pattern** sympat, int* min_pegs, int* max_pegs);
int NumberOfPegs(int** board, int* size, int* mx, int* my);
void GeneratePrimes(int n, int *prime);
void GetSymmetryName(int n, char* name);
int RecoverSplits(int n, char* dir, int* split, int d);
int CheckForPause(FILE* fp,time_t start);
int myfclose(FILE** fp);


==> anc/old_pegs/Checker1700_Large/Checker1700_Large.cpp <==
#include "Checker1700_Large.h"
#include <math.h>
#include <time.h>
#include <unistd.h>

#define ABS(x) (((x)<0)?-x:x)
#define MAX(x,y) ((x)>(y)?(x):(y))

// The board is defined on a MAXBOARD x MAXBOARD grid
// We don't want this too large to speed up computations
// However no part of the board can extend off the grid!
#define MAXBOARD 15
#define MAXMOVES 60
#define MAXBITS 30 // Should be set to 30 or 31 (weirdness? Remember to remove .pch file before compiling)
//Normally, set OFFSETX=OFFSETY=MAXBOARD/2 or so
//For triangular boards, set OFFSETX=2 and OFFSETY=MAXBOARD-2
#define OFFSETX 7
#define OFFSETY 7
#define PRIMES 100
#define CATCHES 5
#define SLACK 2 //For triangle boards
#define BOARDSPERROW 7 //Controls printing
#define MAXSPLITS 501
#define DUMPMAX 450 //Will dump multiple times after this (max files to dump to)
#define TMPMAX 34 //Will split tmp files after this (in case of power outage)
#define SPECIAL_MAXMOVES 24 //Special search for only solutions of this length or shorter
#define CORNER_FINISH // Special flag to only look for a corner finish
#define SPECIAL_RECTANGULAR_EVEN_EVEN_BOARD // A Special flag for rectangular even-even boards
#define SLEEP_INTERVAL 0 //10000 //Set this to zero for maximum speed!

//#define PREVENT_JUMP_INTO_CORNER //Comment out for an exhaustive search
//Note that a corner jump is always allowed at the end of a solution
//#define CONSTRAIN_INTERIOR_JUMPS //Comment out for an exhaustive search
//#define CONSTRAIN_EDGE_JUMPS //Comment out for an exhaustive search

//These apply to the last step calculated and reduce the number of boards in this step
//However one cannot continue past this step once calculated with a truncation
#define BACKWARD_TRUNCATION_STEP 99 //99 indicates inactivated
#define BACKWARD_PEG_MINIMUM 20
#define FORWARD_TRUNCATION_STEP 99 //99 indicates inactivated
#define FORWARD_PEG_MAXIMUM 30
#define PRINT_ALL_JUMP 4 //Prints all solutions for this jump or less
#define PRINT_ALL_BJUMP 6 //Prints all solutions for this jump or less
#define BACKTRACK_DEPTH 0 //Goes through previous files to remove duplicates this far
// If BACK_TRACK depth is reduced, then then the level files will be larger but
// the time spent filtering out old boards decreases, may be important if
// the problem size starts to decrease.  Normally disabled at 99, goes through all previous.

//Compiler options
//#define DEBUG //Turn this off to speed up
//Use MOVETYPE 4 for normal solitaire
//Use MOVETYPE 6 for triangular solitaire (one diagonal only)
//Use MOVETYPE 8 for solitaire with full diagonal moves
#define MOVETYPE 4

//#define SINGLEJUMP //A special mode where multiple jumps are not allowed
// This should normally be turned off, and affects only FORWARD jumps even when on

//Will try to use symmetry to reduce the problem size
//In solution matching runs, USESYMMETRY should be matched
//to the symmetry of the BACKWARD run.
//#define USESYMMETRY

//#define TESTRUN //Calculates and prints out totals, to calculate splits

//One of the following MUST be turned on, when symmetry is on
//#define WIEGLEBSBOARD //45 holes, "hardest"
//#define ENGLISHBOARD //33 holes, "easy"
//#define FRENCHBOARD //37 holes, "medium"
//#define EIGHTBYSIX //48 holes
//#define TENBYEIGHT //80 holes
//#define DRAUGHTSBOARD32 //32 hole odd-even baord, "medium"

//For a square board, set SQUAREBOARD > 0
#define SQUAREBOARD 8

//For a diamond shaped board, set DIAMONDBOARD to 2, 3, or 4
//Diamond2: 13 hole board (null class, "Hoppers" board)
//Diamond3: 25 hole board (null class)
//Diamond4: 41 hole board (not null class)
//Diamond5: 61 hole board (not null class)
#define DIAMONDBOARD 0

//For a triangular board, set TRIANGLEBOARD to a number between 4 and 8 (inclusive)
//and set MOVETYPE to 6.  For any other board, set TRIANGLEBOARD to 0 and
//(normally) MOVETYPE to 4.
//Triangle of side 4: 10 hole board (not null class)
//Triangle of side 5: 15 hole board (null class)
//Triangle of side 6: 21 hole board (null class)
//Triangle of side 7: 28 hole board (not null class)
//Triangle of side 8: 36 hole board (null class)
//Triangle of side 9: 45 hole board (null class)
//Triangle of side 10: 55 hole board (not null class)
//Triangle of side 11: 66 hole board (null class), needs MAXCODES=3
#define TRIANGLEBOARD 0

//Stellar board of side 2: 13 hole board (MOVETYPE 6)
//#define STELLAR2BOARD

//For a hexagonal board, set HEXBOARD to a number between 3 and 4 (inclusive)
//and set MOVETYPE to 6.  For any other board, set HEXBOARD to 0 and
//(normally) MOVETYPE to 4.
//Hexagonal board of side 3: 19 hole board (not null class)
//Hexagonal board of side 4: 37 hole board (not null class)
//Hexagonal board of side 5: 61 hole board (null class)
#define HEXBOARD 0

//#define CHECKFORSOLUTION //Doesn't compute any boards, just checks for solution
//CRITIAL WHEN CHECKFORSOLUTION is set:
//Set up codes to map forward run to starting board position
//Note that we always reflect and then rotate.
//Only one code is needed EXCEPT when forward run uses symmetry but backward does not.
//#define PRINTSOLUTIONBOARDS //Prints out each board found (disable if there are a lot of them)

//In the special case that the forward and backward runs
//have the same remainder AND the forward file needs no transformation
//we don't need to remap the forward jump file when searching for a solution.
// (example is (2,0) to (2,0), forward 14 and backward 8 both run with split 317).
#define NOREMAP

//REFLECTCODE Values:
// -1 None (board is unchanged)
//  0 X-Axis
//  1 Y-Axis
//  2 The line X=Y (diagonal)
//ROTATECODE Values:
//  0       None (board is unchanged)
//  1 to  3 Counterclockwise (CCW) by 90,180,270
// -1 to -3 Clockwise (CW) by 90, 180, 270
#define REFLECTCODE0 -1 //-1 is OFF
#define ROTATECODE0   0 //0 is OFF

//Second code only used for symmetric start to nonsymmetric finish

//This code assumes REFLECTCODE0 & ROTATECODE0 have ALREADY been applied
#define REFLECTCODE1 -1 //-1 is OFF
#define ROTATECODE1   0 //0 is OFF
//For (-1,1) to (2,1) use 2 & 2 above


/* *************************************************
   Searches general cross boards for minimal length solutions.

   Handles large boards, and splits the problem up when it
   doesn't fit in memory.  Note: /data directory REQUIRED for run.

   This version is designed to be run (at least) twice.  First you run, say,
   4 moves backwards and then 10 moves forward.  This takes the bulk of the
   time and produces the level set files bjump*_*.bin and jump*_*.bin in
   the data directory.  The program tries to be smart by splitting the problem
   so it doesn't run out of RAM.  Second, one turns on the CHECKFORSOLUTION
   option, and the program will remap the highest forward set to match
   the splitsize with the highest backward file, and check for solutions.
   It should never modify the level files when run in this mode (it has
   never done so).

   If, for example, the search comes up empty, this "proves" (by computer)
   that there is no solution of length 4+10=14.  In this case one must
   run either forward or backward one more level to find solutions of
   length 15, if they exist.

   Solutions are not actually calculated by this program, which simply
   prints the "bridging patterns" in a text file.  These are the board positions
   that occur in the intersecting level sets.  The solutions themselves are
   found and counted by the separate program "Solution Analyzer.cpp".

   The program is able to handle symmetry to reduce the problem size, this
   is probably the trickiest aspect of the computation.  One needs always
   remember that one is working with equivalence classes of boards, and
   when checking set intersections you must check for all rotations/reflections
   of a given pattern (board position).  Also we must have that equivalent
   boards end up in the same level sets when the problem is split.
   This is done by switching to a code which is invariant under the
   symmetry transformations.  This can, however, lead to level set
   sizes that become widely different, and some special tricks were used
   to solve this problem (basically making the code more complex, but
   still invariant).

   This version handles a wide variety of boards, and can do triangular boards
   and even full diagonal jumps using the MOVETYPE directive.
   THIS PROGRAM CANNOT HANDLE A BOARD WITH MORE THAN 32+16=48 HOLES!
   This is because it stores boards by a code of 32 bit + 16 bit integers.
   Larger boards require "Game Checker 170 Large.cpp".

   Output File Format (12 bytes):
   Header:
   (int) problem ID
   (int) split size (number of subfiles)
   (int) number of records

   each record (4*MAXCODES bytes):
   (int) pattern->d[MAXCODES]
   SYMMETRY code used to be in here but was removed to save space
   *************************************************/

main()
{
  int i,j,k,at_jump,total_pegs,pegs_left;
  int s1,s2,s1p,goon,rem;
  int caught[CATCHES];
  int startx,starty,mx,my,fx,fy,fix,fiy;
  int boards,newboards,totboards,lastboards,oom,test,test1=0,maxboards,lastmax;
  int half_way,min_pegs=100,max_pegs=0,maxi_pegs,pegs,mid_pegs,split_jump,dump_boards=1;
  int max_splits,pid,s1start=0,s2start=0;
  int boards_dumped,dump_sta,dump_end,notmp,early_exit=0;
  //if dump_boards is set to 1, possible boards are not recalculated every
  //split jump but dumped to a file.  This is faster but the tmp files can get large.
  //Set DUMPMAX to limit the number of tmp files (dump_max need not be prime).
  int nprpat,bmoves,fmoves,symf,symb,scf,scb,errs=0;
  int w_sta,w_end,w_full,bytesperrecord,nomovepossible=0,themax=0;
  int edgeslack,explore=0,solutions=0,mmr_slack=0;
#ifdef USESYMMETRY
  int board_code,full_code; //For when symmetry is used
#endif
#ifdef CHECKFORSOLUTION
  int itmp,split_orig,board_stop,found;
#endif
  int size[5];
  int** board;
  int* mvx;
  int* mvy;
  int* mvd;

  int split[MAXMOVES];
  int bsplit[MAXMOVES];
  int bcount[2*MAXMOVES];
#ifdef DEBUG
  int ii;
#endif

  //If set, forcedpat sets a special starting pattern
  int forcedpatd0=-1; //Normal
  int forcedpatd1=-1;
  int forcedpatd2=-1;

//  forcedpatd0=0; //9x9
//  forcedpatd1=1838599; //C9 start
//  forcedpatd1=941362688; //off center 9 start (offset down by +1)
//  forcedpatd2=0;

  //For Pablitos on T10
//  forcedpatd0=1278+(1<<28); //268435456;
//  forcedpatd1=(1<<17);  // or (1<<16) or (1<<17) or (1<<7)
//  forcedpatd2=0;
//  forcedpatd0=63;
//  forcedpatd1=24822848; //24035904; //28217920; //29004864;
//  forcedpatd2=0;

  // For T_11
/*  forcedpatd0  =(1<<0)+(1<<1)+(1<<4)+(1<<6)+(1<<9)+(1<<11)+(1<<13);
  forcedpatd0 +=(1<<15)+(1<<16)+(1<<17)+(1<<18)+(1<<19)+(1<<20);
  forcedpatd0 +=(1<<22)+(1<<24)+(1<<26)+(1<<28)+(1<<29)+(1<<30);
  forcedpatd1  =(1<<0)+(1<<1)+(1<<2)+(1<<3)+(1<<4)+(1<<5);
  forcedpatd1 +=(1<<7)+(1<<9)+(1<<11)+(1<<13);
  forcedpatd2=0;

  forcedpatd0  =(1<<2)+(1<<3)+(1<<5)+(1<<7)+(1<<8)+(1<<10)+(1<<12)+(1<<14);
  forcedpatd0 +=(1<<21)+(1<<23)+(1<<25)+(1<<27);
  forcedpatd1  =(1<<6)+(1<<8)+(1<<10)+(1<<12)+(1<<14);
  forcedpatd1 +=(1<<15)+(1<<16)+(1<<17)+(1<<18)+(1<<19)+(1<<20)+(1<<21)+(1<<22)+(1<<23)+(1<<24);
  forcedpatd1 +=(1<<25)+(1<<26)+(1<<27)+(1<<28)+(1<<29);
  forcedpatd2  =(1<<0)+(1<<1)+(1<<2)+(1<<3)+(1<<4)+(1<<5);

  forcedpatd0  =(1<<12)+(1<<23)+(1<<28);
  forcedpatd1  =(1<<6)+(1<<8)+(1<<10);
  forcedpatd1 +=(1<<15)+(1<<16)+(1<<17)+(1<<18)+(1<<19)+(1<<20)+(1<<21)+(1<<22)+(1<<24);
  forcedpatd1 +=(1<<25)+(1<<26)+(1<<27)+(1<<28)+(1<<29);
  forcedpatd2  =(1<<0)+(1<<1)+(1<<2)+(1<<3)+(1<<4)+(1<<5);

  forcedpatd0  =(1<<3)+(1<<4)+(1<<5)+(1<<7)+(1<<8)+(1<<10)+(1<<12)+(1<<21)+(1<<23)+(1<<25);
  forcedpatd0 +=(1<<24);
  forcedpatd1  =(1<<6)+(1<<7)+(1<<8)+(1<<10)+(1<<12)+(1<<14)+(1<<16)+(1<<17)+(1<<22)+(1<<27);
  forcedpatd1 +=(1<<1)+(1<<2);
//  forcedpatd1 +=(1<<25)+(1<<26)+(1<<27)+(1<<28)+(1<<29);
  forcedpatd2  =0; */

// Hex5
//  forcedpatd0 = 2147483647-(1<<1)-(1<<3)-(1<<6)-(1<<9)-(1<<21)-(1<<22)-(1<<27)-(1<<29)-(1<<30);
//  forcedpatd1 = 1073741823-1-4-(1<<4)-(1<<7)-(1<<8)-(1<<11)-(1<<19)-(1<<20)-(1<<23)-(1<<24);
//  forcedpatd0 -= (1<<7)+(1<<8)+(1<<14);
//  forcedpatd1 -= (1<<5)+(1<<6)+(1<<9)+(1<<10)+(1<<13)+(1<<17);
//  forcedpatd0 = 2147483647-(1<<1)-(1<<3)-(1<<5)-(1<<10)-(1<<14)-(1<<18)-(1<<20)-(1<<23)-(1<<24);
//  forcedpatd1 = 1073741823-7-(1<<4)-(1<<6)-(1<<9)-(1<<11)-(1<<15)-(1<<19)-(1<<24)-(1<<26)-(1<<28);

// These are forced patterns for bjumps 1, 2, 3, 4
// Try #1 (10x10 board), finish at (2,3)
// j10-j8-j6-j4-j2-h2-f2-d2-b2,j1-h1-f1-d1-b1-b3-b5-b7-b9,a10-c10-c8-e8-g8-g10-i10-i8-i6-g6-g4-e4-e6-g6-g8-i8,
// a1-a3-a5-a7-a9-c9-e9-g9-i9-i7-g7-e7-c7-c5-e5-g5-i5-i3-g3
/*  const int bj_pat[4][4]={134218753, 5415169, 178521256, 0,
                          134218753, 173269281, 518170088, 131,
                          0, 0, 0, 0,
                          671438677, 175890723, 1052946408, 643}; */
// Try #2 (10x10 board)
// j10-j8-j6-j4-j2-h2-f2-d2,j1-h1-f1-d1-b1-b3-b5-b7-b9,a10-c10-c8-e8-g8-g10-i10-i8-g8-g6-e6-e4-c4-c2-e2-e4-g4-g6-i6-i8,
// a1-a3-a5-a7-a9-c9-e9-g9-i9-i7-g7-e7-c7-c5-e5-g5-i5-i3-g3
/*  const int bj_pat[4][4]={134218753, 5415169, 178521256, 0,
                          155198465, 173269289, 518170088, 131,
                          0, 0, 0, 0,
                          692408149, 175890731, 1052946408, 643}; */
// Try #3 (10x10 board)
// j10-j8-j6-j4-j2-h2-f2-d2-b2,j1-h1-f1-d1-b1-b3-b5-b7-b9,a10-c10-c8-e8-g8-g6-i6-i4-g4-g6-e6-e8-e10-g10-i10-i8,
// a1-a3-a5-a7-a9-c9-e9-g9-i9-i7-g7-e7-c7-c5-e5-e3-g3
/*  const int bj_pat[4][4]={33555457, 5251089, 178521256, 0,
                          33555457, 173351057, 467707128, 163,
                          0, 0, 0, 0,
                          570775381, 175972499, 1002483448, 675}; */
// Try #4 (10x10 board)
// j10-j8-j6-j4-j2-h2-f2-d2-b2,j1-h1-f1-d1-b1-b3-b5-b7-b9,a10-c10-c8-e8-g8-g10-i10-i8-i6-g6-g8-i8,
// a1-a3-a5-a7-a9-c9-e9-g9-i9-i7-g7-e7-c7-c5-e5-g5-i5-i3-g3
/*  const int bj_pat[4][4]={134218753, 5415169, 178521256, 0,
                          134218753, 139632897, 518170088, 131,
                          0, 0, 0, 0,
                          671438677, 142254339, 1052946408, 643}; */
// Try #5 (10x10 board)
// j10-j8-j6-j4-j2-h2-f2-d2-b2,j1-h1-f1-d1-b1-b3-b5-b7-b9,a10-c10-c8-e8-g8-g10-i10-i8-i6-g6-g8-i8,
// a1-a3-a5-a7-a9-c9-e9-g9-i9-i7-g7-e7-c7-c5-c3-e3-e5-g5-i5-i3-g3
/*  const int bj_pat[4][4]={142607361, 5406997, 178521256, 0,
                          142607361, 139624725, 518170088, 131,
                          0, 0, 0, 0,
                          679827285, 142246167, 1052946408, 643}; */
// Try #6 (10x10 board)
// j10-j8-j6-j4-j2-h2-f2-d2-b2,j1-h1-f1-d1-b1-b3-b5-b7-b9,a10-c10-c8-e8-g8-g10-i10-i8-i6-g6-g8-i8,
// a1-a3-a5-a7-a9-c9-e9-g9-i9-i7-g7-e7-c7-c5-e5-g5-i5-i3-g3
/*  const int bj_pat[4][4]={134218753, 5415169, 178521256, 0,
                          134218753, 173187329, 518137272, 131,
                          0, 0, 0, 0,
                          671438677, 175808771, 1052913592, 643}; */
// Try #7 (10x10 board)
// j10-j8-j6-j4-j2-h2-f2-d2-b2,j1-h1-f1-d1-b1-b3-b5-b7-b9,a10-c10-c8-e8-g8-g10-i10-i8-i6-g6-g8-i8,
// a1-a3-a5-a7-a9-c9-e9-g9-i9-i7-g7-e7-c7-c5-e5-g5-i5-i3-g3
/*  const int bj_pat[4][4]={176161793, 17965381, 178521248, 0,
                          176161793, 152183109, 518170080, 131,
                          0, 0, 0, 0,
                          713381717, 154804551, 1052946400, 643}; */
// Try #8 (10x10 board) finishes at (2,1)
// j10-j8-j6-j4-j2-h2-f2-d2-b2,j1-h1-f1-d1-b1-b3-b5-b7-b9,a10-c10-c8-e8-g8-g10-i10-i8-i6-g6-g8-i8,
// a1-a3-a5-a7-a9-c9-e9-g9-i9-i7-g7-e7-c7-c5-e5-g5-i5-i3-g3
/*  const int bj_pat[4][4]={1025, 5283841, 178521256, 0,
                          1025, 139501569, 518170088, 131,
                          0, 0, 0, 0,
                          537220949, 142123011, 1052946408, 643}; */
// Try #9 (10x10 board) finishes at (3,5)  This words well!
// 100-57=43 pegs 4 jumps from the end
// Final sweeps 8,12,13,9
/*  const int bj_pat[4][4]={88214356, 0, 0, 0,
                          793054036, 688128, 536937120, 512,
                          0, 0, 0, 0,
                          793055061, 177897473, 715171748, 683}; */
// Try #10 (10x10 board) finishes at (3,5) Bad.
// 100-55=45 pegs 4 jumps from the end
// Final sweeps 8,12,15,9
/*  const int bj_pat[4][4]={88214356, 0, 0, 0,
                          793054036, 688128, 536937120, 512,
                          0, 0, 0, 0,
                          793055061, 2003113, 715171748, 683}; */

  //Note: leave out 2 as it leads to imbalances.
  //First n primes in groups of 10:
  //  3   5   7  11  13  17  19  23  29  31 (10)
  // 37  41  43  47  53  59  61  67  71  73 (20)
  // 79  83  89  97 101 103 107 109 113 127 (30)
  //131 137 139 149 151 157 163 167 173 179 (40)
  //181 191 193 197 199 211 223 227 229 233 (50)
  //239 241 251 257 263 269 271 277 281 283 (60)
  //293 307 311 313 317 331 337 347 349 353 (70)
  //359 367 373 379 383 389 397 401 409 419 (80)
  //421 431 433 439 443 449 457 461 463 467 (90)
  //479 487 491 499 503 509 521 523 541 547 (100)
  //557 563 569 571 577 587 593 599 601 607 (110)
  //613 617 619 631 641 643 647 653 659 661 (120)
  //673 677 683 691 701 709 719 727 733 739 (130)
  //743 751 757 761 769 773 787 797 809 811 (140)
  //821 823 827 829 839 853 857 859 863 877 (150)
  //881 883 887 907 911 919 929 937 941 947 (160)
  //953 967 971 977 983 991 997 


  int* prime;
  pattern* full_board;
  pattern* pat;
  pattern* pat1;
  pattern* pat_final;
  pattern* pat_dead;

  pattern** prpat;
  pattern** sympat;

  time_t start,finish;

  float diff,maxb,v0,v1;

  node** root;

  char fname[70];
  char jname[70];
  char data[70];
  char datadir[40];
  char tmpdir[40];
  char problemtype[20];
  FILE* fp;  //Output text file
  FILE* fp1; //Main I/O (binary)
  FILE* fp2; //Secondary text output (file that is opened but then immediately closed)
  FILE* ftmp[MAXSPLITS]; //Temp files (can be many)
  int boardcount[MAXSPLITS];

  srand((unsigned)time(NULL));

  size[0]=3; //Default

#ifdef WIEGLEBSBOARD
  size[0]=3; //Weigleb's board
  sprintf(problemtype,"Wiegleb");
#define NUMBEROFHOLES 45
#endif
#ifdef ENGLISHBOARD
  size[0]=2; //English board
  sprintf(problemtype,"English");
#define NUMBEROFHOLES 33
#endif
#ifdef FRENCHBOARD
  size[0]=2; //English board
  sprintf(problemtype,"French");
#define NUMBEROFHOLES 37
#endif

#if SQUAREBOARD>0
  size[0]=(SQUAREBOARD-2)/2;
  sprintf(problemtype,"Square%d",SQUAREBOARD);
#define NUMBEROFHOLES SQUAREBOARD*SQUAREBOARD
#endif

#ifdef DRAUGHTSBOARD32
  size[0]=3; //32 hole odd-even board (no symmetry)
  sprintf(problemtype,"Draughts32");
#define NUMBEROFHOLES 32
#endif

#if DIAMONDBOARD>1
  size[0]=DIAMONDBOARD-1; //Length of side
#define NUMBEROFHOLES ((DIAMONDBOARD*2+1)*(DIAMONDBOARD*2+1)+1)/2
  sprintf(problemtype,"Diamond%d",NUMBEROFHOLES);
#endif

#if HEXBOARD>2
  size[0]=HEXBOARD-2; //Length of side
#define NUMBEROFHOLES 3*HEXBOARD*(HEXBOARD-1)+1
  sprintf(problemtype,"Hexagonal%d",NUMBEROFHOLES);
#endif
  size[1]=size[0];
  size[2]=size[0];
  size[3]=size[0];

//Semi-Wiegleb!
//  size[1]=2;
//  size[3]=2;

#ifdef EIGHTBYSIX
  size[0]=3;
  size[1]=2;
  size[2]=3;
  size[3]=1;
  sprintf(problemtype,"Eightbysix%d",48);
#define NUMBEROFHOLES 48
#endif

#ifdef TENBYEIGHT
  size[0]=4;
  size[1]=3;
  size[2]=4;
  size[3]=2;
  sprintf(problemtype,"Tenbyeight%d",80);
#define NUMBEROFHOLES 80
#endif

#if TRIANGLEBOARD>3
  size[0]=TRIANGLEBOARD-1; //Length of side
  size[1]=0;
  size[2]=0;
  size[3]=size[0];
#define NUMBEROFHOLES (TRIANGLEBOARD*(TRIANGLEBOARD+1))/2
  sprintf(problemtype,"Triangular%d",NUMBEROFHOLES);
#endif

#ifdef STELLAR2BOARD
  size[0]=4; //Stellar board of side 2
  size[1]=0;
  size[2]=0;
  size[3]=size[0];
  sprintf(problemtype,"Stellar2");
#define NUMBEROFHOLES 13
#endif

  if (2+size[0]+OFFSETX>MAXBOARD || 2+size[1]+OFFSETY>MAXBOARD || 
    -2-size[2]+OFFSETX<0 || -2-size[3]+OFFSETY<0) {
    printf("Grid is too small for this board: %d %d %d %d\n",size[0],size[1],size[2],size[3]);
    printf("You may need to increase MAXBOARD\n");
    return 0;
  }

  size[4]=size[0]+size[1]+size[2]+size[3];

  if (size[1]<0 || size[2]<0 || size[3]<0) {
    printf("Index cannot be negative %d %d %d %d\n",size[0],size[1],size[2],size[3]);
    return 0;
  }

//  if (DUMPMAX>512) {
//    _setmaxstdio(DUMPMAX); //Allows for more output files for really big runs
//  }

/*  unsigned int test1;
  test=1;
  test1=1;
  for (i=1;i<35;i++) {
    test1=test1*2;
    test=test*2;
    printf("%d %d %u    ",i,test,test1);
  }
  printf("\n");*/

  printf("Starting coordinates\n");
  scanf("%d %d",&startx,&starty);

  printf("Finishing coordinates\n");
  scanf("%d %d",&fix,&fiy);

  //Only check for null class boards
#if defined(ENGLISHBOARD) || defined(WIEGLEBSBOARD) || SQUAREBOARD==6 || defined(DRAUGHTSBOARD32)
  if ((startx-fix+60)%3!=0 || (starty-fiy+60)%3!=0) {
    printf("De Bruijn's criterion specifies that vacate (%d,%d), finish (%d,%d) is impossible.\n",
      startx,starty,fix,fiy);
    return 0;
  }
#endif

#ifdef SINGLEJUMP
  bmoves=0;
#else
  printf("Number of moves backwards to calculate?\n");
  scanf("%d",&bmoves);
//  bmoves=0; // manual override
#endif

  i=1;
  do { //Find next available file with this name
    //Don't write over old files!
    sprintf(fname,"Sol%d%d%d%dFrom%d%dTo%d%d_Vers%d.txt",size[0],size[1],size[2],size[3],startx,starty,fix,fiy,i);
    fp=fopen(fname,"r");
    test=-1;
    if (fp) {
      test=fscanf(fp,"%s",data);
      myfclose(&fp);
    }
    i++;
  } while (test>0);

  fp=fopen(fname,"w");
  fprintf(fp,"Board is %d %d %d %d\n\n",size[0],size[1],size[2],size[3]);

  if (MOVETYPE==4) {
    fprintf(fp,"NORMAL Solitaire problem (no diagonal moves)\n");
  }
  else if (MOVETYPE==6) {
    fprintf(fp,"6-Move Solitaire problem (triangular)\n");
  }
  else if (MOVETYPE==8) {
    fprintf(fp,"8-Move Solitaire problem (both diagonals)\n");
  }
  else {
    printf("FATAL ERROR!  Can't run for MOVETYPE=%d\n",MOVETYPE);
    return 0;
  }

#if SPECIAL_MAXMOVES<99
  printf("SPECIAL_MAXMOVES was set to %d\n",SPECIAL_MAXMOVES);
  fprintf(fp,"SPECIAL_MAXMOVES was set to %d\n",SPECIAL_MAXMOVES);
#endif
#ifdef CORNER_FINISH
  printf("CORNER_FINISH flag was ON.\n");
  fprintf(fp,"CORNER_FINISH flag was ON.\n");
#endif

  board=(int **)malloc((unsigned) (MAXBOARD)*sizeof(int*));
  if (!board) printf("allocation failure 1");
    
  for(i=0;i<MAXBOARD;i++) {
    board[i]=(int *)malloc((unsigned) (MAXBOARD)*sizeof(int));
    if (!board[i]) printf("allocation failure 2");
  }

  mvx=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvx) printf("allocation failure 2");

  mvy=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvy) printf("allocation failure 2");

  mvd=(int *)malloc((unsigned) (MAXMOVES)*sizeof(int));
  if (!mvd) printf("allocation failure 2");

  root=(node **)malloc((unsigned) (MAXMOVES)*sizeof(node*));
  if (!root) printf("allocation failure 1");

  full_board=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!full_board) printf("allocation failure 1");

  pat=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat) printf("allocation failure 1");

  pat1=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat1) printf("allocation failure 1");

  pat_final=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat_final) printf("allocation failure 1");

  pat_dead=(pattern *)malloc((unsigned)sizeof(pattern*));
  if (!pat_dead) printf("allocation failure 1");

  prpat=(pattern **)malloc((unsigned) (BOARDSPERROW)*sizeof(pattern*));
  if (!prpat) printf("allocation failure 1");
    
  for(i=0;i<BOARDSPERROW;i++) {
    prpat[i]=(pattern *)malloc((unsigned) sizeof(pattern));
    if (!prpat[i]) printf("allocation failure 2");
  }

  sympat=(pattern **)malloc((unsigned) (12)*sizeof(pattern*));
  if (!sympat) printf("allocation failure 1");

  for(i=0;i<12;i++) {
    sympat[i]=(pattern *)malloc((unsigned) sizeof(pattern));
    if (!sympat[i]) printf("allocation failure 2");
  }

  prime=(int *)malloc((unsigned) (PRIMES)*sizeof(int));
  if (!prime) printf("allocation failure 2");

  GeneratePrimes(PRIMES,prime);  //Sequence of primes (not including 2)
//  printf("The last prime is %d\n",prime[PRIMES-1]);

  //Initialize board information

  total_pegs=InitBoard(board,size,startx,starty,1); //starting position
  half_way=(total_pegs-1)/2;
  if (total_pegs%2==0) split_jump=half_way;  //Depends on even/odd number of pegs
  else split_jump=half_way; //changed
  mid_pegs=total_pegs-split_jump;
  printf("total_pegs %d; split jump %d; mid_pegs %d\n",total_pegs,split_jump,mid_pegs);
  fprintf(fp,"total_pegs %d; split jump %d; mid_pegs %d\n",total_pegs,split_jump,mid_pegs);

  //Special board initialization
  if(forcedpatd0>=0) {
    pat->d[0]=forcedpatd0;
    pat->d[1]=forcedpatd1;
//    pat->d[2]=forcedpatd2;
    FillBoard(board,size,pat);
    ComplementBoard(board,size);
  }

//  PrintBoard(board,size);
  w_sta=BoardOK(board,size); //For going backwards
#if SPECIAL_MAXMOVES<99
  mmr_slack = SPECIAL_MAXMOVES - MinMovesRemaining(board,size);
#ifdef SPECIAL_RECTANGULAR_EVEN_EVEN_BOARD
//  mmr_slack = 0;  // Manual override
#endif
  printf("mmr_slack is %d\n",mmr_slack);
#endif

  InitBoard(board,size,fix,fiy,1); //final position
  //Special board initialization
  if(forcedpatd0>=0) {
    pat->d[0]=forcedpatd0;
    pat->d[1]=forcedpatd1;
//    pat->d[2]=forcedpatd2;
    FillBoard(board,size,pat);
  }

  ComplementBoard(board,size);
  w_end=BoardOK(board,size);
  PrintBoard(board,size);
  printf("Final position class is %d\n",GetClass(board,size));

//  w_end=1; //Override, should be commented out unless special finish
//  w_end=Fibonacci(10)+2*Fibonacci(9)+3*Fibonacci(8)+10;
//  w_end=168;
#if DIAMONDBOARD==4
  //Special case: Entire solution must be at RC=0 after move 1 and before
  //the last move.  No need to compute RC=-1 boards.
//  w_sta=0;
//  w_end=0;
#endif

  GetPattern(board,size,pat_final);
  fprintf(fp,"Resource counts (rc_sta %d; rc_end %d):\n",w_sta,w_end);
  printf("Resource counts (rc_sta %d; rc_end %d):\n",w_sta,w_end);

  //Determine symmetry type (FORWARD and BACKWARD)
  //0 -> None
  //1 -> X-axis (lateral)
  //2 -> Diagonal about the line x=y
  //3 -> Rectangular
  //4 -> Square  
  //Note that symmetry=3 or 4 is only possible for startx=starty=fix=fiy=0

  symb = DetermineSymmetryType(size,fix,fiy,&scb);
  symf = DetermineSymmetryType(size,startx,starty,&scf);
//  symb=0;scb=1;symf=0;scf=1; //Forced no symmetry

  GetSymmetryName(symb,data);
  printf("Backward symmetry: %s; reduction=%d\n",data,scb);
  fprintf(fp,"Backward symmetry: %s; reduction=%d\n",data,scb);
  GetSymmetryName(symf,data);
  printf("Forward symmetry: %s; reduction=%d\n",data,scf);
  fprintf(fp,"Forward symmetry: %s; reduction=%d\n",data,scf);

  InitBoard(board,size,99,99,1); //Full board
  w_full=BoardOK(board,size);
  GetPattern(board,size,full_board);
#ifdef USESYMMETRY
  full_code=GetCode(board,size,symb,full_board);
  printf("USESYMMETRY TRUE; Full Code is %d\n",full_code);
  fprintf(fp,"USESYMMETRY TRUE; Full Code is %d\n",full_code);
#else
  printf("USESYMMETRY FALSE\n");
  fprintf(fp,"USESYMMETRY FALSE\n");
#endif
  printf("Full board is");
  PrintPattern(full_board,1);
  printf("Finishing pattern is");
  PrintPattern(pat_final,1);
  fprintf(fp,"Full board is");
  fPrintPattern(fp,full_board,1);
  fprintf(fp,"Finishing pattern is");
  fPrintPattern(fp,pat_final,1);

  InitBoard(board,size,startx,starty,1);
  printf("\nStarting location %d %d\n",startx,starty);
  printf("Finishing location %d %d\n",fix,fiy);
  printf("Best case solution %d jumps; worst case %d jumps\n",half_way,(half_way*20)/15);
  fprintf(fp,"\n----------------------------------------------\n");
  fprintf(fp,"Starting location %d %d\n",startx,starty);
  fprintf(fp,"Finishing location %d %d\n",fix,fiy);

  //Print out initial resource count values

  InitBoard(board,size,startx,starty,1);
  //Special board initialization
  if(forcedpatd0>=0) {
    pat->d[0]=forcedpatd0;
    pat->d[1]=forcedpatd1;
//    pat->d[2]=forcedpatd2;
    FillBoard(board,size,pat);
    ComplementBoard(board,size);  //Special for T10
  }

  PrintBoard(board,size);
  printf("Starting position class is %d\n",GetClass(board,size));
  fPrintBoard(fp,board,size);

#ifdef CHECKFORSOLUTION
  printf("\n** Check for solution run **\n\n");
  maxb=0.;
#ifndef SINGLEJUMP
  printf("Maximum boards to read in before splitting (in millions)?\n");
  scanf("%f",&maxb);
#endif
#else
  printf("\n** Normal board calculation run **\n\n");
  printf("Maximum boards before splitting (in millions)?\n");
  scanf("%f",&maxb);
  fprintf(fp,"Splitting problem to stay under %.1f million binary tree size\n",maxb);
#endif

//  printf("Maximum split size, forward only (must use 0 to get minimum)?\n");
//  scanf("%d",&max_splits);
  max_splits=0;

#ifdef CHECKFORSOLUTION
  printf("Crossover jump number (largest forward move calculated)?\n");
  scanf("%d",&fmoves);
#else
  printf("Number of forward moves to calculate?\n");
  scanf("%d",&fmoves);
  //Algorithm will stop at this solution length if it gets there
#endif

  //Determine if symmetry is being used incorrectly
  //Symmetry should be set to match BACKWARD symmetry type,
  //i.e. (1,4) to (1,1) should USESYMMETRY, (1,1) to (1,4) should not
#ifdef USESYMMETRY
  if (symb==0 && bmoves>0) {
    printf("Backwards symmetry being used incorrectly (Symmetry ON yet symb=%d)?\n",symb);
    printf("0=Cancel and exit, 1=Continue?\n");
    scanf("%d",&test);
    if (test==0) {
      myfclose(&fp);
      return 0;
    }
  }
  if (symf==0 && fmoves>0) {
    printf("Warning: (Symmetry ON yet symf=%d)?\n",symf);
  }
#else
  if (symb!=0 && bmoves>0) {
    printf("Backwards symmetry being used incorrectly (Symmetry OFF yet symb=%d)?\n",symb);
    printf("0=Cancel and exit, 1=Continue?\n");
    scanf("%d",&test);
    if (test==0) {
      myfclose(&fp);
      return 0;
    }
  }
  if (symf!=0 && fmoves>0) {
    printf("Warning: (Symmetry OFF yet symf=%d)?\n",symf);
  }
#endif

  //Unique problem ID for backward run
#ifdef USESYMMETRY
  pid=-(100*(fix+5)+10*(fiy+5)+(4-w_sta)); //Negative pid signals symmetry was used
#else
  pid=100*(fix+5)+10*(fiy+5)+(4-w_sta);
#endif
  printf("Problem ID is %d\n",pid);

  //Initialize variables

  for (i=0;i<MAXMOVES;i++) {
    root[i]=0;
    bsplit[i]=1;
    split[i]=1;
  }

  oom=0;
  at_jump=0;
#ifdef SINGLEJUMP
//  at_jump=bmoves; //Prevents calculating backward solution
#endif
  GetPattern(board,size,pat);
  root[0]=0;

  sprintf(datadir,"data"); //Contains all jump files, input and output results
  //CHECKFORSOLUTION runs might have datadir D:/tmp also
//  sprintf(datadir,"D:/tmp");
  sprintf(tmpdir,"data"); //temporary storage directory with huge capacity (>20 GB!)

  //Create a "continue.txt" file, if deleted or renamed, solver will pause
  sprintf(jname,"data/continue.txt");
  fp2=fopen(jname,"w");
  fprintf(fp2,"go!\n");
  myfclose(&fp2);

  //First data file (contains ending position)

  sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,bmoves,0);
  fp1=fopen(jname,"rb");

  if (bmoves>0 && fp1) {
    fread(&test,sizeof(int),1,fp1);
    if (test!=pid) {
#ifndef CHECKFORSOLUTION
      printf("Bjump files exist with different pid (%d != %d)\n",test,pid);
      printf("0=Cancel and exit, 1=Continue and overwrite, 2=Continue and Use)?\n");
      scanf("%d",&test);
      if (test==0) {
        myfclose(&fp1);
        myfclose(&fp);
        return 0;
      }
      if (test==2) test=pid;
#else //No overwrite if checking phase
      printf("Bjump files exist with different pid (%d != %d)\n",test,pid);
      printf("0=Cancel and exit, 1=Continue and Use)?\n");
      scanf("%d",&test);
      if (test==0) {
        myfclose(&fp1);
        myfclose(&fp);
        return 0;
      }
      else test=pid;
#endif
    }

// These lines will skip the backwards phase if it appears it has already been run
#ifdef CHECKFORSOLUTION
    if (test==pid) {
      fread(&bsplit[bmoves],sizeof(int),1,fp1);
      at_jump=bmoves;  //Will skip next big while

      printf("Skipping backwards phase (split jump was %d)\n",bsplit[bmoves]);
      fprintf(fp,"Skipping backwards phase (split jump was %d)\n",bsplit[bmoves]);

// May crash at if (fp1) if we don't set fp1 to zero
      myfclose(&fp1);

      RecoverSplits(bmoves-1,datadir,bsplit,-1);
    }
#endif
  }
  if (fp1) myfclose(&fp1);

  totboards=1;
#ifdef USESYMMETRY
    board_code=0;
#endif

  if (at_jump==0 && bmoves>0) {
    sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,0,0);
    fp1=fopen(jname,"wb");
    if (!fp1) {
      printf("Can't write to file %s\n",jname);
      printf("ABORTING, file may be read only\n");
      return 0;
    }
    fwrite(&pid,sizeof(int),1,fp1);
    fwrite(&totboards,sizeof(int),1,fp1);
    fwrite(&bsplit[0],sizeof(int),1,fp1); //1 split
    pat_final->Writef(fp1);
    myfclose(&fp1);
  }

  for (i=0;i<MAXMOVES;i++) {
    mvx[i]=0;
    mvy[i]=0;
    mvd[i]=-1;
  }

  pegs_left=total_pegs-at_jump; //This identity is always used

  lastboards=1;
  totboards=1;
  maxboards=1;
  lastmax=1;
  nprpat=0;
  s1start=0;
  s2start=0;

#ifndef CHECKFORSOLUTION
  //Ignore this when looking for a solution
//  Restart lines (normally disabled!)
//  at_jump=11; // This is the number of the last completed bjump
//  bsplit[at_jump+1]=1;
//  bsplit[at_jump+2]=1;
//  totboards=maxboards=lastboards=lastmax= RecoverSplits(at_jump,datadir,bsplit,-1);
//  printf("Continuing with bjump %d\n",at_jump+1);
#else
  //Do not proceed if at_jump<bmoves (CHECKFORSOLUTION phase)
  //This could hose critical output files
  if (at_jump<bmoves) {
    printf("Something is wrong, can't find Bjump %d files??\n",bmoves);
    return 0;
  }
#endif

  time(&start);

  //******************************************
  //Start of main calculation loop (BACKWARD)
  //******************************************

  while (at_jump<bmoves) {
    at_jump++;
    pegs_left=total_pegs-at_jump;

    for (i=0;i<=total_pegs;i++) bcount[i]=0;

    //Figure out how to split this jump by estimating the number of boards
    if (bsplit[at_jump]<=1) { //Hasn't been set
      diff=(float)totboards*(float)totboards/(float)lastboards*(float)1.E-6;
      if (diff>maxb) { //We have to split this
        for (i=0;i<PRIMES-1;i++) {
//          if (max_splits>0 && i+1<PRIMES && prime[i+1]>max_splits) break;
          if (diff/(float)prime[i]<maxb) break;
        }
        bsplit[at_jump]=prime[i];
      }

      diff=(float)maxboards*(float)maxboards/(float)lastmax*(float)1.E-6;
//      printf("diff1 %f (maxboards %d lastmax %d)\n",diff,maxboards,lastmax);
      if (diff>maxb) { //We have to split this
        for (i=0;i<PRIMES-1;i++) {
//          if (max_splits>0 && i+1<PRIMES && prime[i+1]>max_splits) break;
          if (diff/(float)prime[i]<maxb) break;
        }
        bsplit[at_jump]=prime[i];
      }
    }

    if (bsplit[at_jump]>1) {
      printf("Splitting bjump %d into %d files\n",at_jump,bsplit[at_jump]);
      fprintf(fp,"Splitting bjump %d into %d files\n",at_jump,bsplit[at_jump]);
    }

    if (at_jump==BACKWARD_TRUNCATION_STEP) {
      printf("This is a backward truncation step, total pegs greater than or equal to %d\n",BACKWARD_PEG_MINIMUM);
      fprintf(fp,"This is a backward truncation step, total pegs greater than or equal to %d\n",BACKWARD_PEG_MINIMUM);
    }
    
    lastboards=totboards;
    lastmax=maxboards;
    totboards=0;
    maxboards=0;
    for (i=0;i<CATCHES;i++) caught[i]=0;
    min_pegs=total_pegs;
    max_pegs=0;

    notmp=0;
    boards_dumped=0;
    dump_sta=0; //Normal for bsplit=1
    dump_end=1; //Normal for bsplit=1

    //temp restart lines
//    dump_sta=0;
//    dump_end=351;
//    boards_dumped=1;
//    s1start=351; //Begins extraction here (don't go on to next step)
//    notmp=0; //Number of tmp files produced (0,1, ... including)

    for (s1=s1start;s1<bsplit[at_jump];s1++) { //First split loop

      newboards=0;
      for (i=0;i<split[at_jump];i++) boardcount[i]=0;

#ifdef DEBUG
      for (ii=0;ii<=total_pegs;ii++) bcount[ii]=0;
#endif

      //If we are splitting, set up temporary files for output
      if (bsplit[at_jump]>1 && dump_boards==1 && (s1==dump_end || s1==0)) {
        //Open temp files to dump boards in (one for each remainder)
//        return 0; //Prevents overwrite, normaly commented out
        dump_sta=s1;
        dump_end=s1+DUMPMAX;
        notmp=0;
//        notmp=1; //Manual override, normally commented out

        if (dump_end>bsplit[at_jump]) dump_end=bsplit[at_jump];
        boards_dumped=0;
        printf("dump_sta=%d; dump_end=%d\n",dump_sta,dump_end);

        for (i=0;i<dump_end-dump_sta;i++) {
          sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
          ftmp[i]=fopen(jname,"wb");
          if(!ftmp[i]) printf("Tmp file error 1, file %s\n",jname);
        }
      }

      if(CheckForPause(fp,start)==-1) return 0; //Early exit

//      s2start=0; //Manual override
      for (s2=0;s2<bsplit[at_jump-1] && boards_dumped==0;s2++) { //File split loop

        if(CheckForPause(fp,start)==-1) return 0; //Early exit

        //Open the data file with the starting boards
        sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,at_jump-1,s2);
        fp1=fopen(jname,"rb");
        if (!fp1) printf("File error 1 %s\n",jname);
        fread(&test,sizeof(int),1,fp1);
        fread(&test,sizeof(int),1,fp1);
        fread(&boards,sizeof(int),1,fp1);

        for (i=0;i<boards;i++) {
          test=pat->Readf(fp1);
          if (test!=MAXCODES) {
            printf("Data error, end of file encountered? %d %d returned %d\n",i,boards,test);
            continue;
          }

          //IMPORTANT!  Complement the pattern
          pat->SubtractFrom(full_board);

          FillBoard(board,size,pat);

          //To test for one peg states
          pegs=GetPegs(board,size);
          if (pegs==1) {
            GetAPeg(board,size,&fx,&fy);
            printf("Can reach (%d,%d) in %d moves (board code",fx,fy,at_jump-1);
            PrintPattern(pat,0);
            printf(")\n");
      fprintf(fp,"Can reach (%d,%d) in %d moves (board code",fx,fy,at_jump-1);
      fPrintPattern(fp,pat,0);
      fprintf(fp,")\n");
    }

    // Special lines to ignore boards if they don't have enough pegs ...
    // Remember that the board is complemented here, so "pegs" really counts holes
#if SPECIAL_MAXMOVES<99
    int prev_jump = at_jump-1;
    maxi_pegs = (NUMBEROFHOLES-1) - (SPECIAL_MAXMOVES-prev_jump);
    maxi_pegs = total_pegs - (SPECIAL_MAXMOVES-prev_jump);
//    if (prev_jump==4 && NUMBEROFHOLES-pegs!=33) continue;
//          if ((at_jump-1)==13 && NUMBEROFHOLES-pegs<69) continue; // last jump was 13 and pegs<69 (max pegs is 99-(35-at_jump-1)=77)
//          if ((at_jump-1)==14 && NUMBEROFHOLES-pegs<72) continue; // last jump was 14 and pegs<72 (max pegs is 99-(35-at_jump-1)=78)
//          if ((at_jump-1)==17 && NUMBEROFHOLES-pegs<77) continue; // last jump was 17 and pegs<77 (max pegs is 99-(35-at_jump-1)=81)
//          if ((at_jump-1)==19 && NUMBEROFHOLES-pegs<80) continue; // last jump was 19 and pegs<80 (max pegs is 99-(35-at_jump-1)=83)
//          if ((at_jump-1)==22 && NUMBEROFHOLES-pegs<84) continue; // last jump was 22 and pegs<84 (max pegs is 99-(35-at_jump-1)=86)
//
//          if (prev_jump==13 && NUMBEROFHOLES-pegs<=maxi_pegs-9) continue; // Slack 9
//          if (prev_jump==14 && NUMBEROFHOLES-pegs<=maxi_pegs-7) continue; // Slack 7
//          if (prev_jump==17 && NUMBEROFHOLES-pegs<=maxi_pegs-5) continue; // Slack 5
//          if (prev_jump==19 && NUMBEROFHOLES-pegs<=maxi_pegs-4) continue; // Slack 4
//          if (prev_jump==22 && NUMBEROFHOLES-pegs<=maxi_pegs-3) continue; // Slack 3

          if (prev_jump==11 && NUMBEROFHOLES-pegs<maxi_pegs-6) continue; // Slack 6
// Try #9
/*          if (prev_jump==12 && NUMBEROFHOLES-pegs<maxi_pegs-12) continue; // Slack 12
          if (prev_jump==14 && NUMBEROFHOLES-pegs<maxi_pegs-10) continue; // Slack 10
          if (prev_jump==15 && NUMBEROFHOLES-pegs<maxi_pegs-8) continue; // Slack 9
          if (prev_jump==16 && NUMBEROFHOLES-pegs<maxi_pegs-7) continue; // Slack 7
          if (prev_jump==18 && NUMBEROFHOLES-pegs<maxi_pegs-5) continue; // Slack 5
          if (prev_jump==20 && NUMBEROFHOLES-pegs<maxi_pegs-4) continue; // Slack 4 */
// Try #10
/*          if (prev_jump==12 && NUMBEROFHOLES-pegs<maxi_pegs-14) continue; // Slack 14
          if (prev_jump==14 && NUMBEROFHOLES-pegs<maxi_pegs-12) continue; // Slack 12
          if (prev_jump==15 && NUMBEROFHOLES-pegs<maxi_pegs-10) continue; // Slack 10
          if (prev_jump==16 && NUMBEROFHOLES-pegs<maxi_pegs-9) continue; // Slack 9
          if (prev_jump==17 && NUMBEROFHOLES-pegs<maxi_pegs-7) continue; // Slack 8
          if (prev_jump==18 && NUMBEROFHOLES-pegs<maxi_pegs-6) continue; // Slack 7
          if (prev_jump==20 && NUMBEROFHOLES-pegs<maxi_pegs-5) continue; // Slack 6 */
#endif

          j=0;
          mvd[j]=-1;
          fx=-999;
          fy=-999;

          do { //Core workhorse loop
            do {
              if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
              if (j>=MAXMOVES || mvd[0]>10) printf("Uh oh j=%d mvd=%d\n",j,mvd[0]);
  //            printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
              GetNextMoveR(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
              fx=-999;
#ifdef SINGLEJUMP
              if (mvd[j]>=0 && j==0) { // && j==0 FOR SINGLE JUMPS ONLY
#else //Normal
              if (mvd[j]>=0) {
#endif
                ExecuteMoveR(board,mvx[j],mvy[j],mvd[j],1);
                j++;
                mvd[j]=-1;
                GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //              printf("GetEndPoint %d %d\n",fx,fy);
              }
            } while (mvd[j]>=0 || fx>-999);

            if (j>0 && mvd[j-1]>=0) {
  //          printf("j is %d\n",j);
  //          PrintBoard(board,size);
  //          scanf("%d",&test);
            GetPattern(board,size,pat);
            pegs=NumberOfPegs(board,size,&mx,&my);

            goon=1;

            //General, require finishing 16 sweep
//            if (at_jump==1 && j<16) goon=0;

            if (goon) {
              test=BoardOK(board,size);
              if (test<w_sta) { //Normal
//              if (at_jump>0 && test!=0) { //Fixed amount
                caught[2]=caught[2]+1;
                goon=0;
              }
            }

// Use Merson regions even on a backwards step
            if (goon && SPECIAL_MAXMOVES<99) {
              ComplementBoard(board,size);
#ifdef CORNER_FINISH
              if (at_jump<5 && GetCorners(board,size)<at_jump) {
                caught[2]=caught[2]+1;
                goon = 0;
              }
#endif
              if (goon && MinMovesRemaining(board,size)<at_jump-mmr_slack) {
                caught[1]=caught[1]+1;
                goon = 0;
              }

// Special lines for the 10x10 board
/*              if (at_jump==1) {
                GetPattern(board,size,pat1);
                for (k=0;k<MAXCODES;++k) if (pat1->d[k]!=bj_pat[0][k]) goon=0;
              }
              if (at_jump==2) {
                GetPattern(board,size,pat1);
                for (k=0;k<MAXCODES;++k) if (pat1->d[k]!=bj_pat[1][k]) goon=0;
              }
              if (at_jump==4) { // For the 10x10
                GetPattern(board,size,pat1);
                for (k=0;k<MAXCODES;++k) if (pat1->d[k]!=bj_pat[3][k]) goon=0;
              }*/

              if (at_jump==1 && GetPegs(board,size)<7) goon=0;
              if (at_jump==2 && GetPegs(board,size)<13) goon=0;
              if (at_jump==3 && GetPegs(board,size)<19) goon=0;
              if (at_jump==4 && GetPegs(board,size)<25) goon=0;
              if (at_jump==4 && GetPegs(board,size)!=32) goon=0;
/*              if (at_jump==4) { // For the 8x8
                GetPattern(board,size,pat1);
                if (pat1->d[0]!=565990357) goon=0;
                if (pat1->d[1]!=782764000) goon=0;
                if (pat1->d[2]!=10) goon=0;
              } */
//              if (at_jump==1 && GetHexCount(board, size, 0, 0)>0) goon = 0;
              ComplementBoard(board,size);
            }

            //Special limiting line based on forward jump solvability
            //at least BACKWARD_PEG_MINIMUM pegs at jump BACKWARD_TRUNCATION_STEP
            if (goon &&
              at_jump==BACKWARD_TRUNCATION_STEP &&
              total_pegs+1-pegs<BACKWARD_PEG_MINIMUM) goon=0;


              if (goon || pegs==1) {
                if (pegs<min_pegs) min_pegs=pegs;
                if (pegs>max_pegs) max_pegs=pegs;

                //Calculate remainder for complement here, because
                //board will be complemented when stored
#ifdef USESYMMETRY
                //THIS NEXT LINE IS INVALID UNLESS
                //Code(b) + Code(Complement(b)) = full_code
//                rem=(full_code-GetCode(board,size,symb,pat))%bsplit[at_jump];

                //When Code was improved, we now have to calculate directly
                ComplementBoard(board,size);
                rem=(GetCode(board,size,symb,pat))%bsplit[at_jump];
                ComplementBoard(board,size);
#else
                rem=((full_board->d[0])-GetCode(board,size,symb,pat))%bsplit[at_jump];
#endif
                if (bsplit[at_jump]==1 || dump_boards==0) {
                  test=StorePattern(pat,&root[0],1,0);
//                  printf("Stored no flag\n");
                  if (test==1) {
                    newboards++;
                    bcount[pegs]=bcount[pegs]+1;
//                    if (newboards%100==0) printf("%d (dirs: %d %d %d len: %d)\r",newboards,mvd[0],mvd[1],mvd[2],j);
                  }
                  if (test<0) oom=1;
                } //end if (pat->d0%bsplit[at_jump]==s1)

                else { //All output results go to temp files
                  if (rem>=dump_sta && rem<dump_end) {
                    k=rem-dump_sta;
                    boardcount[k]=boardcount[k]+1;
                    pat->Writef(ftmp[k]);
                    bcount[pegs]=bcount[pegs]+1;
                  }
                }
// Uncomment this line to exit this loop if it takes forever to finish
// For example on Hex5, not even one backward jump can be calculated 
//                if (at_jump==1 && newboards>1000000) break;
              }

              j--;
              ExecuteMoveR(board,mvx[j],mvy[j],mvd[j],-1);
            }

//            if (j<4) printf("%d %d %d: %d    \r",mvx[0],mvy[0],mvd[0],newboards);
//            if (at_jump==1 && newboards>2000) break;
//            if (j==18) printf("%d %d %d %d\r",mvd[0],mvd[1],mvd[2],newboards);
          } while (mvd[0]>=0);


          if (i%10000==0) {
            printf("S%d F%d: %d",s1,s2,i/100000);
            if (newboards>0) printf(" %d",newboards/100000); //Tally of boards in memory
            else {
//              diff=((float)s2*boards+i)/(float)1.E5;
//              if (diff>0.1) diff=(float)boardcount[0]*boards*split[at_jump-1]/(float)1.E10/diff;
//              test=(int)diff;
//              printf(" %d (est %d)",boardcount[0]/100000,test); //Tally of boards outputted
              printf(" %d*",boardcount[0]/100000);
            }
            printf("      \r"); //Spaces will clear out old stuff
          }
        } //End i loop

        if (fp1) myfclose(&fp1);

        //Temp print lines for estimating problem size
#ifdef TESTRUN
        printf("Done with file %d of %d\n",s2,bsplit[at_jump-1]);
        test=0;
        for (i=dump_sta;i<dump_end;i++) {
          printf("tmp file %d total %d patterns\n",i,boardcount[i]);
          test+=boardcount[i];
        }
        printf("Total boards outputted to tmp is %d\n",test);
        diff=1.E-6*(float)test*(float)bsplit[at_jump-1]/(float)(s2+1);;
        printf("Total estimated boards (with duplicates) %7.1f million\n",diff);
        //assume 30 million per split, with duplicates this
        //usually compacts to about 7.5 million (factor of 4 or so)
        diff=diff/30.f;
        printf("Estimated split size needed is %7.1f\n",diff);
        diff=diff*30.f*(float)1.E-3*5.4f;
        printf("Estimated tmp file storage needed %5.1f GB\n",diff);
        printf("Paused (enter # to continue) ...\n");
        scanf("%d",&test);
#endif

        //Determine if we want to close out this set of tmp files and create
        //another.  This way we can restart if the power goes out.
        //Don't do this if we are within 2 of the end
        if ((s2+1)%TMPMAX==0 && s2+2<bsplit[at_jump-1] &&
          dump_boards==1 && boards_dumped==0 && bsplit[at_jump]>1) {
          for (i=dump_sta;i<dump_end;i++) myfclose(&ftmp[i-dump_sta]);
          printf("Dumping to tmp%d_xx.bin files completed; %d-%d pegs; s2=%d\n",
            notmp,total_pegs+1-max_pegs,total_pegs+1-min_pegs,s2);
          fprintf(fp,"Dumping to tmp%d_xx.bin files completed; %d-%d pegs; s2=%d\n",
            notmp,total_pegs+1-max_pegs,total_pegs+1-min_pegs,s2);
          notmp++;
          //Open up next set of tmp files
          for (i=0;i<dump_end-dump_sta;i++) {
            sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
            ftmp[i]=fopen(jname,"wb");
            if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
          }
        }
      } //End s2 loop

      if (dump_boards==1 && boards_dumped==0 && bsplit[at_jump]>1) {
//        return 0; //To disable
        boards_dumped=1;
        for (i=dump_sta;i<dump_end;i++) myfclose(&ftmp[i-dump_sta]);
        printf("Dumping from %d to %d completed; %d-%d PEGS\n",
          dump_sta,dump_end,total_pegs+1-max_pegs,total_pegs+1-min_pegs);
        fprintf(fp,"Dumping from %d to %d completed; %d-%d PEGS\n",
          dump_sta,dump_end,total_pegs+1-max_pegs,total_pegs+1-min_pegs);
      }

      //Create files with proper remainder to eliminate patterns
      //that have already appeared in previous jumps
      //THIS ELIMINATES THE NEED TO STORE THE SYMMETRY CODE IN THE FILE
      if (s1==dump_sta) {
        //create files
        for (i=0;i<dump_end-dump_sta;i++) {
          sprintf(jname,"%s/tmpjr%.3d.bin",tmpdir,i);
          ftmp[i]=fopen(jname,"wb");
          if(!ftmp[i]) printf("Tmp file error 1, file %s\n",jname);
        }
//        printf("Creating jr files %d to %d\n",0,dump_end-dump_sta-1);
//        printf("dump_sta=%d; dump_end=%d; s1=%d\n",dump_sta,dump_end,s1);

        for (s1p=1;s1p<at_jump;s1p++) { //Go over all previous files!
          if (s1p<at_jump-BACKTRACK_DEPTH) s1p=at_jump-BACKTRACK_DEPTH; //Go over only some previous
          if (s1p>=at_jump) continue; // Skip this is there are no files to look at
          for (s2=0;s2<bsplit[s1p];s2++) { //File split loop

            //Open board data file
            sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,s1p,s2);

            fp1=fopen(jname,"rb");
            if (!fp1) {
              printf("File error 3 %s\n",jname);
              printf("at_jump %d s1p %d s2 %d\n",at_jump,s1p,s2);
              continue;
            }
            fread(&test,sizeof(int),1,fp1);
            fread(&test,sizeof(int),1,fp1);
            fread(&boards,sizeof(int),1,fp1);

            printf("JR(init): J%d S%d         \r",s1p,s2);

            for (i=0;i<boards;i++) {
              pat->Readf(fp1);

              //Don't forget to complement it!
              pat->SubtractFrom(full_board);

              //Tricky here, note that when this file is used the
              //board to be compared are in a complemented state
              //However the remainder is for the uncomplemented state
#ifdef USESYMMETRY
              //Symmetry is used but not stored in the file
              FillBoard(board,size,pat);
//              rem=(full_code-GetCode(board,size,symb,pat))%bsplit[at_jump];
              //When Code was improved, we now have to calculate directly
              ComplementBoard(board,size);
              rem=(GetCode(board,size,symb,pat))%bsplit[at_jump];
#else //Symmetry is not used
              rem=((full_board->d[0])-GetCode(board,size,symb,pat))%bsplit[at_jump];
              //Note: remainder is correct here since board being complemented
              //is included in the result.
#endif
              if (rem>=dump_sta && rem<dump_end) {
                k=rem-dump_sta;
                pat->Writef(ftmp[k]);
              }
            }
            myfclose(&fp1);
          } //End s2 loop
        } //End s1p loop

        //Close the newly minted previous jump files
        for (i=0;i<dump_end-dump_sta;i++) myfclose(&ftmp[i]);

      } //End if(s1==dump_sta), creation of previous jump filtering files


      //Fill tree from tmp file, this is used when bsplit>1
      if (boards_dumped==1) {
        for (j=0;j<=notmp;j++) {
          sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,j,s1-dump_sta);
          fp1=fopen(jname,"rb");
          if (!fp1) {
            printf("File error 2 %s\n",jname);
            continue;
          }

          i=0;
          while (pat->Readf(fp1)==MAXCODES) {
            i++;

#ifdef DEBUG
            FillBoard(board,size,pat);
            pegs=NumberOfPegs(board,size,&mx,&my);
#endif
            test=StorePattern(pat,&root[0],1,0);
            if (test==1) {
              newboards++;
              bcount[pegs]=bcount[pegs]+1;
            }
            if (test<0) oom=1;

            if (i%100000==0) {
              printf("S%d %d: %d %d          \r",s1,j,i/100000,newboards/100000);
            }
          }
          myfclose(&fp1);
        }
      } //end if (boards_dumped==1)

      if (maxboards<newboards) maxboards=newboards;

      if (bsplit[at_jump]>1) {
        printf("BJump %2d, remainder %d boards %8d ->\n",at_jump,s1,newboards);
        fprintf(fp,"BJump %2d, remainder %d boards %8d -> ",at_jump,s1,newboards);
      }

      //Eliminate boards that have appeared in the previous jump
      //Check previous jump boards using the proper (already created) file
      if (at_jump>1) {
        sprintf(jname,"%s/tmpjr%.3d.bin",tmpdir,s1-dump_sta);
        fp1=fopen(jname,"rb");
        k=0;
        i=0;
        if (!fp1) printf("File error 3 %s\n",jname);
        else k=2;

        pat->Zero();

        while (k==2) {
          k=pat->Readf(fp1);
          test=0;

#ifdef USESYMMETRY
          GetSymmetryPatterns(pat,sympat,symb,scb);
          for (j=0;j<scb;j++) {
            if(StorePattern(sympat[j],&root[0],-1,1)==1) test++;
          }              
#else
          test=StorePattern(pat,&root[0],-1,1); //Set Flag
#endif
          newboards=newboards-test;
          caught[0]=caught[0]+test;
          i++;
          if (i%100000==0) printf("JR%d: %d      \r",s1-dump_sta,i/100000);  
        }
//        printf("Checked %d patterns \n",i);
        if (fp1) myfclose(&fp1);
      }


#ifdef DEBUG
//      printf("\nBoard count BJump %d:\n",at_jump);
      fprintf(fp,"\nBoard count BJump %d:\n",at_jump);
      for (ii=0;ii<=total_pegs;ii++) {
        if (bcount[ii]>0) {
          diff=(float)100.*(float)bcount[ii]/(float)newboards;
          fprintf(fp,"   %d pegs; %d boards = %5.1f Percent\n",ii,bcount[ii],diff);
//          printf("   %d pegs; %d boards = %5.1f Percent\n",ii,bcount[ii],diff);
        }
      }
#endif

      //Write out current tree to empty memory
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"wb");
      if (!fp1) {
        printf("Can't write to file %s\n",jname);
        printf("ABORTING, file may be read only\n");
        return 0;
      }
      fwrite(&pid,sizeof(int),1,fp1);
      fwrite(&bsplit[at_jump],sizeof(int),1,fp1);
      fwrite(&newboards,sizeof(int),1,fp1);

      if (s1==dump_sta) {//reset counters
        min_pegs=total_pegs;
        max_pegs=0;
      }
#ifndef USESYMMETRY
      //Could use simple ClearTree here except for complement
      test=ClearTreeExtra(board,size,&root[0],fp1,1,full_board,symb,scb,sympat,&min_pegs,&max_pegs);
      if (test!=newboards) printf("Data file length error %d %d??\n",test,newboards);
      myfclose(&fp1);
      root[0]=0;
#else
      newboards=ClearTreeExtra(board,size,&root[0],fp1,1,full_board,symb,scb,sympat,&min_pegs,&max_pegs);
      myfclose(&fp1);

      //Now, update header by opening in r+w mode
      fp1=fopen(jname,"r+b");
      fwrite(&pid,sizeof(int),1,fp1);
      fwrite(&bsplit[at_jump],sizeof(int),1,fp1);
      fwrite(&newboards,sizeof(int),1,fp1);
      myfclose(&fp1);
      root[0]=0;
#endif

      totboards+=newboards;
      if (bsplit[at_jump]>1) {
        printf("%8d                      \n",newboards);
        fprintf(fp,"%8d\n",newboards);
      }

//      if (s1+1==dump_end) break; //For long runs, will exit after each set of dumps
    } //End s1 loop

    maxboards=maxboards*bsplit[at_jump];

    diff=(float)totboards/(float)lastboards;
    if (min_pegs==total_pegs) {
      printf("BJump %2d, total boards %8d (%.1f); min pegs N/A",at_jump,totboards,diff);
      fprintf(fp,"BJump %2d, total boards %8d (%.1f); min pegs N/A",at_jump,totboards,diff);
    }
    else {
      printf("BJump %2d, total boards %8d (%.1f); %d-%d PEGS",
        at_jump,totboards,diff,total_pegs+1-max_pegs,total_pegs+1-min_pegs);
      fprintf(fp,"BJump %2d, total boards %8d (%.1f); %d-%d PEGS",
        at_jump,totboards,diff,total_pegs+1-max_pegs,total_pegs+1-min_pegs);
    }
    for (i=0;i<CATCHES;i++) printf(" C%d",caught[i]);
    for (i=0;i<CATCHES;i++) fprintf(fp," C%d",caught[i]);
#if SPECIAL_MAXMOVES<99
    maxi_pegs = total_pegs - (SPECIAL_MAXMOVES-at_jump);
    printf(" (max pegs %d, Slack %d to %d)\n",maxi_pegs,maxi_pegs-(total_pegs+1-min_pegs),maxi_pegs-(total_pegs+1-max_pegs));
    fprintf(fp," (max pegs %d, Slack %d to %d)\n",maxi_pegs,maxi_pegs-(total_pegs+1-min_pegs),maxi_pegs-(total_pegs+1-max_pegs));
#else
    printf("\n");
    fprintf(fp,"\n");
#endif

    //Create summary file for this jump
    sprintf(jname,"%s/bjump%.2d#summary.txt",datadir,at_jump);
    fp2=fopen(jname,"w");
    if (!fp2) printf("File error 0 %s\n",jname);
    fprintf(fp2,"%s BACKWARD FILES * BJUMP %d * SPLIT %d * PID %d\n",
      problemtype,at_jump,bsplit[at_jump],pid);
    fprintf(fp2,"-----------------------------------------------------------------------\n");
    fprintf(fp2,"Finishing location (%d,%d)\n",fix,fiy);
    fprintf(fp2,"Resource Count must always be <= %d [starting location (%d,%d)]\n",w_full-w_sta,startx,starty);
    bytesperrecord=4*MAXCODES;
#ifdef USESYMMETRY
    GetSymmetryName(symb,data);
    fprintf(fp2,"Symmetry used: YES (%s); Bytes per record: %d\n",data,bytesperrecord);
#else
    fprintf(fp2,"Symmetry used: NO; Bytes per record: %d\n",bytesperrecord);
#endif
    if (at_jump==BACKWARD_TRUNCATION_STEP) {
      fprintf(fp2,"BACKWARDS TRUNCATION STEP\n");
      fprintf(fp2,"Minimum of %d pegs accepted\n",BACKWARD_PEG_MINIMUM);
    }
    else {
      fprintf(fp2,"This step is unconstrained as to number of pegs (normal)\n");
    }
    fprintf(fp2,"\n");
    fprintf(fp2,"Remainder   Boards             Filesize\n");
    fprintf(fp2,"(Subfile)                Bytes             KB\n");
    totboards=0;
    v0=0.;
    v1=0.;

    for (s1=0;s1<bsplit[at_jump];s1++) {
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 1 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
      totboards += boards;

      diff=(float)boards/(float)1.e6;
      v0+=diff;
      v1+=diff*diff;

      test=(boards*bytesperrecord+6+1023)/1024;
      fprintf(fp2,"  %3d   %10d    %10d     %8d\n",s1,boards,boards*bytesperrecord,test);
      myfclose(&fp1);
    }

    //Finish off summary file
    diff=((float)totboards*(float)bytesperrecord+(float)6.)/(float)1024./(float)1024.;
    fprintf(fp2,"  TOTAL %10d   %8.2f MB  %8.2f GB\n",totboards,diff,diff/(float)1024.);

    if (bsplit[at_jump]>1) {
      diff=(float)v1-v0*v0/(float)bsplit[at_jump];
      diff=(float)sqrt((float)diff/(float)bsplit[at_jump]);
    }
    fprintf(fp2,"  Mean boards per file: %8.6f million; standard deviation %8.6f million\n",
      v0/(float)bsplit[at_jump],diff);

    if (min_pegs!=total_pegs) {
      fprintf(fp2,"\nMinimum pegs %d; Maximum pegs %d\n",total_pegs+1-max_pegs,total_pegs+1-min_pegs);
    }

    fprintf(fp2,"Approximate board histogram:\n");
    fprintf(fp2,"\nPegs     Boards    Cumulative Perc\n");
    fprintf(fp2,"-------------------------------------\n");

    boards=0;
    for (i=max_pegs;i>=min_pegs;--i) boards+=bcount[i];

    test=0;
    for (i=max_pegs;i>=min_pegs;--i) {
      test += bcount[i];
      diff = (float)100.*(float)test/(float)boards;
      fprintf(fp2," %2d %10d %8.2f\n",total_pegs+1-i,bcount[i],diff);
    }
    fprintf(fp2,"Total %10d\n",test);

    fprintf(fp2,"\n\n");
    for (s1=0;s1<bsplit[at_jump];s1++) {
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 1 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
      newboards=0;
      goon=1;
      fprintf(fp2,"File #%d boards:\n",s1);
      while (goon) {
        nprpat=BOARDSPERROW;  //1 full row printed out
        if (newboards+nprpat>boards) nprpat=boards-newboards;
        for (i=0;i<nprpat;i++) {
          test=prpat[i]->Readf(fp1);
        }
        fPrintBoards(fp2,board,size,prpat,nprpat,symb);
        newboards+=nprpat;
        if (at_jump>PRINT_ALL_BJUMP) goon=0;
        if (newboards>=boards) goon=0;
      }
      fprintf(fp2,"\n");
      myfclose(&fp1);
    }
    myfclose(&fp2);
    fp2=0;

    if (oom) printf("Out of memory\n");
    if (totboards==0) break; //Problem unsolvable

//    if (at_jump>4) totboards=0; //early exit
  } //End main calculation loop (backwards)

//  myfclose(fp);
//  return 0; //early exit

  if (totboards==0) {
    time(&finish);
    printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
    fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
    printf("Problem unsolvable\n");
    fprintf(fp,"\nProblem unsolvable\n");
    myfclose(&fp);
    return 0;
  }

  printf("\n-----------------------------------\n");
  printf("End of backwards phase, going forward from start now\n");
  fprintf(fp,"\n-----------------------------------\n");
  fprintf(fp,"End of backwards phase, going forward from start now\n");

  InitBoard(board,size,startx,starty,1);
  //Special board initialization
  if(forcedpatd0>=0) {
    pat->d[0]=forcedpatd0;
    pat->d[1]=forcedpatd1;
//    pat->d[2]=forcedpatd2;
    FillBoard(board,size,pat);
    ComplementBoard(board,size);  //Special for T10
    printf("Forced pattern\n");
  }
  GetPattern(board,size,pat);

  //Unique problem ID for forward run
#ifdef USESYMMETRY
  pid=-(100*(startx+5)+10*(starty+5)+(w_end+1)); //Negative pid signals symmetry was used
#else
  pid=100*(startx+5)+10*(starty+5)+(w_end+1);
#endif
  printf("Problem ID is %d\n",pid);

  for (i=0;i<MAXMOVES;i++) {
    mvx[i]=0;
    mvy[i]=0;
    mvd[i]=-1;
  }

  pegs_left=total_pegs-at_jump; //This identity is always used

  at_jump=0;

  lastboards=1;
  totboards=1;
  maxboards=1;
  lastmax=1;
  nprpat=0;
  s1start=0;
  s2start=0;

#ifndef CHECKFORSOLUTION
  //Manual intervention continuation lines

//  at_jump=19; //Last forward step run all the way
//  totboards=maxboards=lastboards=lastmax = RecoverSplits(at_jump,datadir,split,1); //Pulls all previous splits up to at_jump
//  split[at_jump+1]=1; //Split for next calculated jump
//  split[at_jump+2]=1;
//  split[at_jump+3]=1;
//  split[at_jump+4]=1;
//  split[at_jump+5]=1;
//  split[at_jump+6]=1;
//  printf("Continuing with jump %d ...\n",at_jump+1);
//  totboards=maxboards=lastboards=lastmax=30000000;


  //Seed (first) data file (just contains starting position)
  if (fmoves>0 && at_jump==0) { //Don't do unless we need to start from scratch
    sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,0,0);
    fp1=fopen(jname,"wb");

// Normal lines for one start
    totboards=1;
    fwrite(&pid,sizeof(int),1,fp1);
    fwrite(&split[0],sizeof(int),1,fp1);
    fwrite(&totboards,sizeof(int),1,fp1);
    pat->Writef(fp1);
    myfclose(&fp1);

  // Special lines for extra starts
/*    printf("How many total starting locations\n");
    scanf("%d",&totboards);
    fprintf(fp,"\nTOTAL OF %d STARTING LOCATIONS\n",totboards);
    fp1=fopen(jname,"wb");
    fwrite(&pid,sizeof(int),1,fp1);
    fwrite(&split[0],sizeof(int),1,fp1);
    fwrite(&totboards,sizeof(int),1,fp1);
    pat->Writef(fp1);
    for (i=1;i<totboards;i++) {
      printf("Next starting location?\n");
      scanf("%d %d",&mx,&my);
      fprintf(fp,"Added another starting location %d %d\n",mx,my);
      InitBoard(board,size,mx,my,1);
      GetPattern(board,size,pat);
      pat->Writef(fp1);
    }
    myfclose(&fp1); */
  }
  rem=0;

  //******************************************
  //Start of main calculation loop (FORWARD)
  //******************************************
  //Note: This section will no longer search for a solution
  //This is now done via a separate (final) step using CHECKFORSOLUTION

  while (at_jump<fmoves) { //Search until we reach sol_best
    at_jump++;
    pegs_left=total_pegs-at_jump;

    for (i=0;i<=total_pegs;i++) bcount[i]=0;

    if (split[at_jump]<=1) { //If not fixed, set it
//      split[at_jump]=split[at_jump-1]; //Prevents splits from decreasing

      //Figure out how to split this jump by estimating the number of boards
      diff=(float)totboards*(float)totboards/(float)lastboards*(float)1.E-6;
//      printf("diff=%f\n",diff);
      if (diff>maxb) { //We have to split this
        for (i=0;i<PRIMES-1;i++) {
          if (max_splits>0 && i+1<PRIMES && prime[i+1]>max_splits) break;
          if (diff/(float)prime[i]<maxb) break;
        }
        if (prime[i]>split[at_jump-1]) split[at_jump]=prime[i];
      }

      diff=(float)maxboards*(float)maxboards/(float)lastmax*(float)1.E-6;
//      printf("diff=%f\n",diff);
//      printf("diff1 %f (maxboards %d lastmax %d)\n",diff,maxboards,lastmax);
      if (diff/maxb>prime[PRIMES-1]) {
        printf("Maximum split size exceeded, scramming.");
        fprintf(fp,"Maximum split size exceeded, scramming.");

        time(&finish);

        printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
        fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
        myfclose(&fp);

        return 0;
      }
      if (diff>maxb) { //We have to split this
        for (i=0;i<PRIMES-1;i++) {
          if (max_splits>0 && i+1<PRIMES && prime[i+1]>max_splits) break;
          if (diff/(float)prime[i]<maxb) break;
        }
        split[at_jump]=prime[i];
      }
    }

    if (split[at_jump]>1) {
      printf("Splitting jump %d into %d files\n",at_jump,split[at_jump]);
      fprintf(fp,"Splitting jump %d into %d files\n",at_jump,split[at_jump]);
    }

    if (at_jump==FORWARD_TRUNCATION_STEP) {
      printf("This is a forward truncation step, total pegs less than or equal to %d\n",FORWARD_PEG_MAXIMUM);
      fprintf(fp,"This is a forward truncation step, total pegs less than or equal to %d\n",FORWARD_PEG_MAXIMUM);
    }
    
    lastboards=totboards;
    lastmax=maxboards;
    totboards=0;
    maxboards=0;
    for (i=0;i<CATCHES;i++) caught[i]=0;
    min_pegs=total_pegs;
    max_pegs=0;

    notmp=0;
    boards_dumped=0;
    dump_sta=0;
    dump_end=1;

    //temp restart lines
//    dump_sta=0;
//    dump_end=271; //Assumes all output jumps have been produced
//    boards_dumped=1; //Setting this should prevent any overwrite of tmp files
//    s1start=91; //Begin extraction here (FOR THIS JUMP ONLY)
//    notmp=2; //Number of tmp files produced (0,1, ... including)

    for (s1=s1start;s1<split[at_jump];s1++) { //First split loop (normal)

//      printf("s1=%d\n",s1);
//      scanf("%d",&test);

      newboards=0;

      for (i=0;i<split[at_jump];i++) boardcount[i]=0;

      //If we are splitting, set up temporary files for output
      if (split[at_jump]>1 && dump_boards==1 && (s1==dump_end || s1==0)) {
        //Open temp files to dump boards in (one for each remainder)
//        return 0; //Prevents overwrite, normally commented out
        dump_sta=s1;
        dump_end=s1+DUMPMAX;
        notmp=0;
//        notmp=8; //Override

        if (dump_end>split[at_jump]) dump_end=split[at_jump];
        boards_dumped=0;
        printf("dump_sta=%d; dump_end=%d\n",dump_sta,dump_end);

        for (i=0;i<dump_end-dump_sta;i++) {
          sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
          ftmp[i]=fopen(jname,"wb");
          if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
        }
      }

      if(CheckForPause(fp,start)==-1) return 0; //Early exit

      //Create all possible board positions for the next jump
      //Note: This entire loop is skipped when boards_dumped==1
//      s2start=400; //Manual Override
      for (s2=s2start;s2<split[at_jump-1] && boards_dumped==0;s2++) { //File split loop
        if(CheckForPause(fp,start)==-1) return 0; //Early exit

        //Open the data file with the starting boards
        sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump-1,s2);
//        if (at_jump==12) printf("On File: %s %d\n",jname,boardcount[0]);
        fp1=fopen(jname,"rb");
        if (!fp1) {
          printf("File error 4 %s\n",jname);
          continue;
        }
        fread(&test,sizeof(int),1,fp1);
        fread(&test,sizeof(int),1,fp1);
        fread(&boards,sizeof(int),1,fp1);

//        if (boards>1000000) boards=1000000; // Truncate at 1 million boards

        for (i=0;i<boards;i++) {
          test=pat->Readf(fp1);
          if (test!=MAXCODES) {
            printf("Data error, end of file encountered? %d %d\n",i,boards);
            continue;
          }
          goon=FillBoard(board,size,pat);

//          printf("\nMinimum moves remaining: %d\n",MinMovesRemaining(board,size));
//          PrintBoard(board,size);
//          PrintPattern(pat);
//          scanf("%d",&test);

          if (goon==0) {
            fprintf(fp,"FillBoard Error %d %d",s1,s2);
            PrintPattern(pat,1);
            continue;
          }

//          pat1->Set(pat); // Not needed?
          int thepegcount=GetPegs(board,size);
            
//          if (thepegcount>24) continue;
//          if (BoardOK(board,size)<w_end) continue; //Should not ever be true
//          if (GetCorners(board,size)>2) continue;
          if (at_jump==10 && thepegcount>43) continue; //Temp line
          if (at_jump==11 && thepegcount>38) continue; //Temp line
          if (at_jump==13 && thepegcount>32) continue; //Temp line
//          if (thepegcount>45-2*(at_jump-9)) continue; //Temp line
//          if (at_jump==16 && thepegcount>24) continue; //Temp line
//          if (at_jump==19 && thepegcount>16) continue; //Temp line
//          if (at_jump==11 && pat->d[0]!=1271922623) continue; //Temp line
//          if (at_jump==11 && pat->d[1]!=21462703) continue; //Temp line

          //To test for one peg state
          pegs=GetPegs(board,size);
          if (pegs==1) {
            GetAPeg(board,size,&fx,&fy);
            printf("Can reach (%d,%d) in %d moves (board code",
              fx,fy,at_jump-1);
            PrintPattern(pat,0);
            printf(")\n");
            fprintf(fp,"Can reach (%d,%d) in %d moves (board code",
              fx,fy,at_jump-1);
            fPrintPattern(fp,pat,0);
            fprintf(fp,")\n");
//            fPrintBoard(fp,board,size);
//            PrintBoard(board,size);
          }
          if (pegs<6) PrintBoard(board,size);
//          printf("Now analyzing board %d %d:\n",pat->d0,pat->d1);
//          fprintf(fp,"Now analyzing board %d %d:\n",pat->d0,pat->d1);
//          fPrintBoard(fp,board,size);
//          PrintBoard(board,size);

          j=0;
          mvd[j]=-1;
          fx=-999;
          fy=-999;
          nomovepossible=1;

          edgeslack=1;

//          test=MinEdgeandCornerMovesRemaining(board,size);
//          if (at_jump-1+test==SPECIAL_MAXMOVES) edgeslack=0;

          do { //Core workhorse loop
            do {
              if (j>0) GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //            printf("j:%d fx is %d, fy is %d\n",j,fx,fy);
              GetNextMove(board,size,&mvx[j],&mvy[j],&mvd[j],fx,fy);
              fx=-999;
#ifdef SINGLEJUMP
              if (mvd[j]>=0 && j==0) { // && j==0 FOR SINGLE JUMPS ONLY
#else //Normal
              explore=1;
              if (IsInteriorBoardLocation(mvx[0],mvy[0])) {
                if (edgeslack==0) explore=0;
#ifdef CONSTRAIN_INTERIOR_JUMPS
                else {
                  explore=InteriorJumpOK(mvx[0],mvy[0]);
                }
#endif
              }
#ifdef CONSTRAIN_EDGE_JUMPS
              else { //Is edge (or corner)
                explore=EdgeJumpOK(mvx[0],mvy[0]);
              }
#endif

              if (mvd[j]>=0 && explore) {
#endif
                ExecuteMove(board,mvx[j],mvy[j],mvd[j],1);
                j++;
                mvd[j]=-1;
                GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&mx,&my,&fx,&fy);
  //              printf("GetEndPoint %d %d\n",fx,fy);
              }
            } while (mvd[j]>=0 || fx>-999);

            if (j>0 && mvd[j-1]>=0) {
  //          printf("j is %d\n",j);
  //          PrintBoard(board,size);
  //          scanf("%d",&test);
            GetPattern(board,size,pat);
            pegs=NumberOfPegs(board,size,&mx,&my);

            // Moved lower for increased speed
//            rem=pat->d0%split[at_jump];
//            rem=GetCode(board,size,symf,pat)%split[at_jump];

//            This makes file dependant on final location and doesn't help anyway
//            Useful only for (0,0) and (3.0) finishing locations
//            goon=BoardOK(board,size,fix,fiy);
//            if (goon==0) caught[1]=caught[1]+1;

            nomovepossible=0;
            goon=1;

            //Shut it down at one peg
/*            if (pegs==1) {
              printf("Can reach %d %d in %d moves %d %d!!\n",mx,my,at_jump,pat1->d0,pat1->d1);
              fprintf(fp,"Can reach %d %d in %d moves %d %d!!\n",mx,my,at_jump,pat1->d0,pat1->d1);
            }
            else goon=0;*/

/*            if (pegs==1) {
              if (solutions==0) { //Open the output file (may contain duplicates)
                sprintf(fname,"%spatterns%dMove%d%dto%d%dcrossover%d.bin",
                  problemtype,fmoves+bmoves,startx,starty,fix,fiy,fmoves);
                fp2=fopen(fname,"wb");
                if (!fp2) printf("Unable to open output file: %s\n",fname);
                fprintf(fp,"Writing crossover codes to file: %s\n",fname);
              }

              test=StorePattern(pat1,&root[1],1,0);
              if (test>0) {
                solutions++;
                fPrintPattern(fp2,pat1,0);
                fprintf(fp2," %2d %2d %3d\n",thepegcount,mx,my);

                fPrintPattern(fp,pat1,0);
                fprintf(fp," (%d pegs) finishes at (%d,%d)\n",thepegcount,mx,my,s2);
                PrintPattern(pat1,0);
                printf(" (%d pegs) finishes at (%d,%d), file %d, solution %d\n",thepegcount,mx,my,s2,solutions);
                if (thepegcount>themax) {
                  themax=thepegcount;
                  pat_dead->Set(pat1);
                  printf("Max now at %d\n",themax);
                }
              }
            }*/


//            if (at_jump==1 && mvd[0]!=0) goon=0;
//            if (at_jump==2 && mvd[0]==3) goon=0;

            //*******************************
            //Use resource count to rule out boards
            //*******************************

            if (goon) {
              test=BoardOK(board,size);
              if (test<w_end) {
//              if (test<2) { //Fixed amount
                caught[2]=caught[2]+1;
                goon=0;
//                PrintBoard(board,size);
//                scanf("%d",&test);
              }
            }


            //Don't jump into a corner (unless we are nearly done)
#ifdef PREVENT_JUMP_INTO_CORNER
            if (goon) {
              GetEndpoint(mvx[j-1],mvy[j-1],mvd[j-1],&test,&test1,&mx,&my);
              if (IsCornerBoardLocation(mx,my) && at_jump<SPECIAL_MAXMOVES-1) {
                caught[2]=caught[2]+1;
                goon=0;
              }
            }
#endif

#if DIAMONDBOARD==5
            //Only for diamond boards
            if (SPECIAL_MAXMOVES-at_jump<4 && goon) {
              test = MinMovesRemaining1(board,size);
              if (edgeslack==0 && test>SPECIAL_MAXMOVES-at_jump) {
                caught[3]=caught[3]+1;
                goon = 0;
              }
              else { //Recalculate edge slack right now
                test1=MinEdgeandCornerMovesRemaining(board,size);
                if (at_jump+test1==SPECIAL_MAXMOVES && test>SPECIAL_MAXMOVES-at_jump) {
                  caught[3]=caught[3]+1;
                  goon = 0;
                }
              }
            }
#endif
            // Special test for 8x8 board so that the last 4 moves originate from corners
#ifdef CORNER_FINISH
            if (goon && at_jump>1 && SPECIAL_MAXMOVES<99) {
//              if (at_jump<=SPECIAL_MAXMOVES-4 && GetCorners(board,size)<4) {
              if (at_jump<=SPECIAL_MAXMOVES-5 && GetCorners(board,size)<4) {
                caught[2]=caught[2]+1;
                goon = 0;
              }
            }
#endif

            if (goon && SPECIAL_MAXMOVES<99) {
              if (MinMovesRemaining(board,size)+at_jump>SPECIAL_MAXMOVES) {
                caught[1]=caught[1]+1;
                goon = 0;
              }
            }

//            if (goon) {
//              PrintBoard(board,size);
//              printf("Moves remaining %d\n",MinMovesRemaining(board,size));
//              scanf("%d",&test);
//            }

//            if (goon && at_jump==SPECIAL_MAXMOVES-1) {
//              if (IsPenultimateMove(board,size)==0) {
//                caught[4]=caught[4]+1;
//                goon = 0;
//              }
//            }

//            if (goon) {
//              PrintBoard(board,size);
//              scanf("%d",&test);
//            }

            //Special limiting line based on backward jump solvability
            //at least FORWARD_PEG_MAXIMUM pegs at jump FORWARD_TRUNCATION_STEP
            if (goon &&
              at_jump==FORWARD_TRUNCATION_STEP &&
              pegs>FORWARD_PEG_MAXIMUM) goon=0;

//            if (goon &&
//              pegs>48-5*(at_jump-22)) goon = 0;

//            if (at_jump==10 && pegs>45) goon=0;
//            if (at_jump==14 && pegs>35) goon=0;
//            if (at_jump==10 && pegs>45) goon=0;
//            if (at_jump<3 && mvd[0]!=3) goon=0;
//            if (at_jump>2 && at_jump<5 && mvy[0]!=4) goon=0;
//            if (at_jump==3 && mvd[0]!=2) goon=0;
//            if (at_jump==7 && pegs>70) goon=0;
//            if (at_jump==8 && pegs>67) goon=0;
//            if (at_jump==9 && pegs>63) goon=0;
//            if (at_jump==13 && pegs>54) goon=0;

// Latest for T_11
//            if (at_jump==1 && mvd[0]!=3) goon=0;
//            if (at_jump>1 && at_jump<5 && mvd[0]!=1) goon=0;
//            if (at_jump==5 && pegs!=57) goon=0;
//            if (at_jump>5 && at_jump<10 && mvd[0]!=1) goon=0;
//            if (at_jump>5 && at_jump<10 && pegs!=62-at_jump) goon=0;
//            if (at_jump==9 && pat->d[0]!=805141168) goon=0;

            //Must finish with a 9-sweep!
//            if (pegs==1 && j<9) goon=0;

            //Forced start
//            if (pat->d[0]==1039887420) printf("Found %d!!!\n",at_jump);
//            if (at_jump==7 && pat->d[0]!=1039887420) goon=0;
//            if (at_jump==9 && pat->d[1]!=1069547511) goon=0;
//            if (at_jump==9 && pat->d[2]!=7) goon=0;
//            if (at_jump==15 && pegs>40) goon=0;

            //For continental board
//            if (at_jump<3 && (mvd[0]!=0 && mvd[0]!=2)) goon=0;
//            if (at_jump==2 && mvd[0]!=4) goon=0;
//            if (at_jump==3 && (mvd[0]!=7 || mvd[1]!=5)) goon=0;
//            if (at_jump==4 && (j!=2 || mvd[0]!=7 || mvd[1]!=4)) goon=0;
//            if (at_jump==5 && mvd[0]!=4) goon=0; //More than one jump possible
//            if (at_jump<11) { //Diagonal moves only!
//              for (k=0;k<j;k++) if (mvd[k]<4) goon=0;
//            }

            // Find the max rows filled
//            test=RowsFilledHighRes(board,size);
//            if (test>1) test+=Row3Filled(board,size);
//            if (test>themax) themax=test;

//            test=GetScore(board,size);
//            if (test>themax) themax=test;
//            if (at_jump==8 && test<18) goon=0;

//            if (at_jump-SLACK==7 && test<300) goon=0;
//            if (at_jump-SLACK==12 && test<303) goon=0;
//            if (at_jump-SLACK==17 && test<400) goon=0;
//            if (at_jump-SLACK==19 && test<401) goon=0;
//            if (at_jump-SLACK==23 && test<402) goon=0;
//            if (at_jump-SLACK==28 && test<403) goon=0;
//            if (at_jump-SLACK==36 && test<404) goon=0;
//            if (at_jump==22 && Row3Filled(board,size)<2) goon=0;
//            if (test>0) goon=0;
//            if (board[OFFSETX][OFFSETY-7]==0) goon=0;
//            if (board[1+OFFSETX][OFFSETY-9]==0) goon=0;

            // For T10
//            if (pat->d[0]==268436734 && solutions==0) {
//              printf("SOLUTION FOUND at level %d!!\n",at_jump);
//              fprintf(fp,"SOLUTION FOUND at level %d!!\n",at_jump);
//              solutions++;
//            }

/*            if (at_jump<31 && test==6) {
              printf("Winning pattern:\n");
              PrintBoard(board,size);
              PrintPattern(pat,1);
              fprintf(fp,"Winning pattern:\n");
              fPrintBoard(fp,board,size);
              fPrintPattern(fp,pat,1);
            }*/

            if (goon) {
              rem=GetCode(board,size,symf,pat)%split[at_jump];
              if (pegs<min_pegs) min_pegs=pegs;    
              if (pegs>max_pegs) max_pegs=pegs;
//              PrintBoard(board,size);
//              fPrintBoard(fp,board,size);
//              fPrintPattern(fp,pat,1);
              if (split[at_jump]==1 || dump_boards==0) {
                boardcount[s1]=boardcount[s1]+1;

                test=StorePattern(pat,&root[0],1,0);
//                printf("Stored no flag\n");
                if (test==1) {
                  newboards++;
                  bcount[pegs]=bcount[pegs]+1;
                }
                if (test<0) oom=1;
              } //end if (pat->d0%split[at_jump]==s1)

              else { //All output results go to temp files
                if (rem>=dump_sta && rem<dump_end) {
                  k=rem-dump_sta;
                  boardcount[k]=boardcount[k]+1;
                  pat->Writef(ftmp[k]);
                }
              }
            }

            j--;
            ExecuteMove(board,mvx[j],mvy[j],mvd[j],-1);
            }
          } while (mvd[0]>=0);

#if SLEEP_INTERVAL>0
          if (i%SLEEP_INTERVAL==0) sleep(1); // Slows things down!
#endif

          if (i>0 && i%10000==0) {
            test=100000;
            printf("S%d F%d: %d",s1,s2,i/test);
            if (newboards>0) printf(" %d",newboards/test); //Tally of boards in memory
            else {
              printf(" %d",boardcount[0]/test);
            }
            printf("                      \r"); //Spaces will clear out old stuff
          }

        } //End i loop

        myfclose(&fp1);

        //Temp print lines for estimating problem size
#ifdef TESTRUN
        printf("Done with file %d of %d\n",s2,split[at_jump-1]);
        test=0;
        for (i=dump_sta;i<dump_end;i++) {
          printf("tmp file %d total %d patterns\n",i,boardcount[i]);
          test+=boardcount[i];
        }
        printf("Total boards outputted to tmp is %d\n",test);
        diff=1.E-6*(float)test*(float)split[at_jump-1]/(float)(s2+1);
        printf("Total estimated boards (with duplicates) %7.1f million\n",diff);
        //assume 30 million per split, with duplicates this
        //usually compacts to about 7.5 million (factor of 4 or so)
        diff=diff/30.f;
        printf("Estimated split size needed is %7.1f\n",diff);
        diff=diff*30.f*(float)1.E-3*5.4f;
        printf("Estimated tmp file storage needed %5.1f GB\n",diff);
        printf("Paused (enter # to continue) ...\n");
        scanf("%d",&test);
#endif

        //Determine if we want to close out this set of tmp files and create
        //another.  This way we can restart if the power goes out.
        //Don't do this if we are within 2 of the end
        if ((s2+1)%TMPMAX==0 && s2+2<split[at_jump-1] &&
          dump_boards==1 && boards_dumped==0 && split[at_jump]>1) {
          for (i=dump_sta;i<dump_end;i++) myfclose(&ftmp[i-dump_sta]);
          printf("Dumping to tmp%d_xx.bin files completed; %d-%d pegs; s2=%d\n",
            notmp,min_pegs,max_pegs,s2);
          fprintf(fp,"Dumping to tmp%d_xx.bin files completed; %d-%d pegs; s2=%d\n",
            notmp,min_pegs,max_pegs,s2);
          notmp++;
          //Open up next set of tmp files
          for (i=0;i<dump_end-dump_sta;i++) {
            sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
            ftmp[i]=fopen(jname,"wb");
            if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
          }
        }

        if (fp2) {
          test=ClearTree(&root[1],0,&min_pegs,&max_pegs); //Clear tree without writing a file
        }

      } //End s2 loop

      if (dump_boards==1 && boards_dumped==0 && split[at_jump]>1) {
        boards_dumped=1;
        for (i=dump_sta;i<dump_end;i++) myfclose(&ftmp[i-dump_sta]);
        printf("Dumping from %d to %d completed; %d-%d pegs\n",
          dump_sta,dump_end,min_pegs,max_pegs);
        fprintf(fp,"Dumping from %d to %d completed; %d-%d pegs\n",
          dump_sta,dump_end,min_pegs,max_pegs);

        //Early exit (normally turned off)
//        time(&finish);
//        printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
//        fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
//        myfclose(&fp);
//        return -1;
      }

      //Create files with proper remainder to eliminate patterns
      //that have already appeared in previous jumps
      //THIS ELIMINATES THE NEED TO STORE THE SYMMETRY CODE IN THE FILE
#ifndef SINGLEJUMP
      if (s1==dump_sta) {
        //create files
        for (i=0;i<dump_end-dump_sta;i++) {
          sprintf(jname,"%s/tmpjr%.3d.bin",tmpdir,i);
          ftmp[i]=fopen(jname,"wb");
          if(!ftmp[i]) printf("Tmp file error 1, file %s\n",jname);
        }
//        printf("Creating jr files %d to %d\n",0,dump_end-dump_sta-1);
//        printf("dump_sta=%d; dump_end=%d; s1=%d\n",dump_sta,dump_end,s1);

//        root[1]=0;  //debugging line

        for (s1p=1;s1p<at_jump;s1p++) { //Go over all previous files!
          if (s1p<at_jump-BACKTRACK_DEPTH) s1p=at_jump-BACKTRACK_DEPTH; //Go over only some previous
          if (s1p>=at_jump) continue;
          for (s2=0;s2<split[s1p];s2++) { //File split loop

            //Open board data file
            sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,s1p,s2);

            fp1=fopen(jname,"rb");
            if (!fp1) printf("File error 3 %s\n",jname);
            fread(&test,sizeof(int),1,fp1);
            fread(&test,sizeof(int),1,fp1);
            fread(&boards,sizeof(int),1,fp1);

            printf("JR(init): J%d S%d         \r",s1p,s2);

            for (i=0;i<boards;i++) {
              pat->Readf(fp1);
#ifdef USESYMMETRY
              //Symmetry is used but not stored in the file
              FillBoard(board,size,pat);
              rem=GetCode(board,size,symf,pat)%split[at_jump];
#else //Symmetry is not used
              rem=GetCode(board,size,symf,pat)%split[at_jump];
#endif
              if (rem>=dump_sta && rem<dump_end) {
                k=rem-dump_sta;
                pat->Writef(ftmp[k]);
              }
            }
            myfclose(&fp1);
          } //End s2 loop
        } //End s1p loop

        //Close the newly minted previous jump files
        for (i=0;i<dump_end-dump_sta;i++) myfclose(&ftmp[i]);

      } //End if(s1==dump_sta), creation of previous jump filtering files
#endif  //SINGLEJUMP

      //Fill tree from tmp file, this is used when split>1
      if (boards_dumped==1) {
        goon=(int)(1.E6*maxb);
        goon=(int)(2.E6*maxb); //Ceiling is twice as high as limit
        if (goon<0) printf("Error, goon<0\n");
        early_exit=0;
        for (j=0;j<=notmp;j++) {
          sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,j,s1-dump_sta);
          fp1=fopen(jname,"rb");
          if (!fp1) {
            printf("File error 5 %s\n",jname);
            continue;
          }

          else {
            i=0;
            while (pat->Readf(fp1)==MAXCODES && newboards<goon) {
              i++;

//              FillBoard(board,size,pat);
//              rem=GetCode(board,size,symf,pat)%3;
//              test=0;
//              if (rem==1) test=StorePattern(pat,&root[0],1,0);

              test=StorePattern(pat,&root[0],1,0);

              if (test==1) {
                newboards++;
                pegs=pat->GetPegs();
                bcount[pegs]=bcount[pegs]+1;
              }
              if (test<0) oom=1;

              if (i%100000==0) {
                printf("S%d %d: %d %d          \r",s1,j,i/100000,newboards/100000);
              }
            } //End reading from file
            myfclose(&fp1);

            if (newboards>=goon && early_exit==0) {
              fprintf(fp,"EARLY EXIT at remainder %d, MEMORY WAS FILLED at i=%d, j=%d\n",s1,i,j);
              printf("EARLY EXIT at remainder %d, MEMORY WAS FILLED at i=%d, j=%d\n",s1,i,j);
              early_exit=i;
            }
          }
        } //end j loop
      } //end if (boards_dumped==1)

      if (maxboards<newboards) maxboards=newboards;

      if (split[at_jump]>1) {
        printf("Jump %2d, remainder %d boards %8d ->\n",at_jump,s1,newboards);
        fprintf(fp,"Jump %2d, remainder %d boards %8d -> ",at_jump,s1,newboards);
      }

      //Eliminate boards that have appeared in the previous jump
      //Check previous jump boards using the proper (already created) file
#ifndef SINGLEJUMP
      if (at_jump>1) {
        sprintf(jname,"%s/tmpjr%.3d.bin",tmpdir,s1-dump_sta);
        fp1=fopen(jname,"rb");
        k=0;
        i=0;
        if (!fp1) printf("File error 3 %s\n",jname);
        else k=3;

        pat->Zero();

        while (k>1) {
          k=pat->Readf(fp1);
          test=0;

#ifdef USESYMMETRY
          GetSymmetryPatterns(pat,sympat,symf,scf);
          for (j=0;j<scf;j++) {
            if(StorePattern(sympat[j],&root[0],-1,1)==1) test++;
          }              
#else
          test=StorePattern(pat,&root[0],-1,1); //Set Flag
#endif
          newboards=newboards-test;
          caught[0]=caught[0]+test;
          i++;
          if (i%100000==0) printf("JR%d: %d      \r",s1-dump_sta,i/100000);  
        }
        if (fp1) myfclose(&fp1);
//        printf("Checked %d patterns - %d boards removed\n",i,caught[0]);
      }
#endif //SINGLEJUMP

      //Write out current tree to empty memory (if desired)
      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"wb");
      fwrite(&pid,sizeof(int),1,fp1);
      fwrite(&split[at_jump],sizeof(int),1,fp1);
      fwrite(&newboards,sizeof(int),1,fp1);
      if (s1==dump_sta) {//reset counters
        min_pegs=total_pegs;
        max_pegs=0;
      }
#ifndef USESYMMETRY
      test=ClearTree(&root[0],fp1,&min_pegs,&max_pegs);
      if (test!=newboards) printf("Data file length error %d %d??\n",test,newboards);
      myfclose(&fp1);
      root[0]=0;
#else
      newboards=ClearTreeExtra(board,size,&root[0],fp1,0,full_board,symf,scf,sympat,&min_pegs,&max_pegs);
      myfclose(&fp1);

      //Now, update header by opening in r+w mode
      fp1=fopen(jname,"r+b");
      fwrite(&pid,sizeof(int),1,fp1);
      fwrite(&split[at_jump],sizeof(int),1,fp1);
      fwrite(&newboards,sizeof(int),1,fp1);
      myfclose(&fp1);
      root[0]=0;
#endif

      totboards+=newboards;

      if (split[at_jump]>1) {
        printf("%8d                      \n",newboards);
        fprintf(fp,"%8d\n",newboards);
      }

//      if (s1+1==dump_end) break; //For long runs, will exit after each set of dumps
    } //End s1 loop

    if (fp2) {
      if (solutions>0) fprintf(fp,"Total of %d solutions found\n",solutions);
      myfclose(&fp2); //Close board output file if present
//      test=ClearTree(&root[1],0,&min_pegs,&max_pegs); //Clear tree without writing a file
    }

    maxboards=maxboards*split[at_jump];

    diff=(float)totboards/(float)lastboards;
    if (min_pegs==total_pegs) {
      printf("Jump %2d, total boards %8d (%.1f); min pegs N/A",at_jump,totboards,diff);
      fprintf(fp,"Jump %2d, total boards %8d (%.1f); min pegs N/A",at_jump,totboards,diff);
    }
    else {
      printf("Jump %2d, total boards %8d (%.1f); %d-%d pegs",at_jump,totboards,diff,min_pegs,max_pegs);
      fprintf(fp,"Jump %2d, total boards %8d (%.1f); %d-%d pegs",at_jump,totboards,diff,min_pegs,max_pegs);
    }
    for (i=0;i<CATCHES;i++) printf(" C%d",caught[i]);
    printf("\n");
    for (i=0;i<CATCHES;i++) fprintf(fp," C%d",caught[i]);
    fprintf(fp,"\n");

//    printf("Max score %d\n",themax);
//    fprintf(fp,"Max score %d\n",themax);
//    themax=0;

    //Create summary file for this jump (skip for continue runs)
    sprintf(jname,"%s/jump%.2d#summary.txt",datadir,at_jump);
    fp2=fopen(jname,"w");
    if (!fp2) printf("File error 0 %s\n",jname);
    fprintf(fp2,"%s FORWARD FILES * JUMP %d * SPLIT %d * PID %d\n",
      problemtype,at_jump,split[at_jump],pid);
    fprintf(fp2,"-----------------------------------------------------------------------\n");
    fprintf(fp2,"Starting location (%d,%d)\n",startx,starty);
    fprintf(fp2,"Resource Count must always be >= %d [finishing location (%d,%d)]\n",w_end,fix,fiy);
    bytesperrecord=4*MAXCODES;
#ifdef USESYMMETRY
    GetSymmetryName(symf,data);
    fprintf(fp2,"Symmetry used: YES (%s); Bytes per record: %d\n",data,bytesperrecord);
#else
    fprintf(fp2,"Symmetry used: NO; Bytes per record: %d\n",bytesperrecord);
#endif
    if (at_jump==FORWARD_TRUNCATION_STEP) {
      fprintf(fp2,"FORWARD TRUNCATION STEP\n");
      fprintf(fp2,"Maximum of %d pegs accepted\n",FORWARD_PEG_MAXIMUM);
    }
    else {
      fprintf(fp2,"This step is unconstrained as to number of pegs (normal)\n");
    }
    fprintf(fp2,"\n");
    fprintf(fp2,"Remainder   Boards             Filesize\n");
    fprintf(fp2,"(Subfile)                Bytes             KB\n");
    totboards=0;
    v0=0.;
    v1=0.;

    for (s1=0;s1<split[at_jump];s1++) {
      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 1 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
      totboards += boards;

      diff=(float)boards/(float)1.e6;
      v0+=diff;
      v1+=diff*diff;

      test=(boards*bytesperrecord+6+1023)/1024;
      fprintf(fp2,"  %3d   %10d    %10d     %8d\n",s1,boards,boards*bytesperrecord,test);
      myfclose(&fp1);
    }

    //Finish off jump info file
    diff=((float)totboards*(float)bytesperrecord+(float)6.)/(float)1024./(float)1024.;
    fprintf(fp2,"  TOTAL %10d   %8.2f MB  %8.2f GB\n",totboards,diff,diff/(float)1024.);

    if (split[at_jump]>1) {
      diff=(float)v1-v0*v0/(float)split[at_jump];
      diff=(float)sqrt((float)diff/(float)split[at_jump]);
    }
    fprintf(fp2,"  Mean boards per file: %8.6f million; standard deviation %8.6f million\n",
      v0/(float)split[at_jump],diff);

    if (min_pegs!=total_pegs) {
      fprintf(fp2,"\nMinimum pegs %d; Maximum pegs %d\n",min_pegs,max_pegs);
    }

    fprintf(fp2,"Approximate board histogram:\n");
    fprintf(fp2,"\nPegs     Boards    Cumulative Perc\n");
    fprintf(fp2,"-------------------------------------\n");

    boards=0;
    for (i=min_pegs;i<=max_pegs;i++) boards+=bcount[i];

    test=0;
    for (i=min_pegs;i<=max_pegs;i++) {
      test += bcount[i];
      diff = (float)100.*(float)test/(float)boards;
      fprintf(fp2," %2d %10d %8.2f\n",i,bcount[i],diff);
    }
    fprintf(fp2,"Total %10d\n",test);

    fprintf(fp2,"\n\n");
    for (s1=0;s1<split[at_jump];s1++) {
      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump,s1);
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 1 %s\n",jname);
        continue;
      }
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
      newboards=0;
      goon=1;
      fprintf(fp2,"File #%d boards:\n",s1);
      while (goon) {
        nprpat=BOARDSPERROW;  //1 full row printed out
        if (newboards+nprpat>boards) nprpat=boards-newboards;
        for (i=0;i<nprpat;i++) {
          test=prpat[i]->Readf(fp1);
        }
        fPrintBoards(fp2,board,size,prpat,nprpat,symf);
        newboards+=nprpat;
        if (at_jump>PRINT_ALL_JUMP) goon=0;
//        if (totboards<100) goon=1;
//        if (at_jump==9) goon=1;
        if (newboards>=boards) goon=0;
      }
      fprintf(fp2,"\n");
      myfclose(&fp1);
    }
    myfclose(&fp2);
    fp2=0;

    if (oom) printf("Out of memory\n");

    if (totboards==0) break; //End of the line, no solution possible
//    if (themax>0) break; //Stop when first dead end found
//    if (themax==-1) break;
    if (solutions>0) break;
  } //End main calculation loop (forward)

  if (themax>0) {
    FillBoard(board,size,pat_dead);
    fprintf(fp,"This is the board with the most pegs for which no move is possible:\n");
    fPrintBoard(fp,board,size);
    fPrintPattern(fp,pat_dead,0);
    fprintf(fp,"  , %d pegs\n",GetPegs(board,size));
    printf("This is the board with the most pegs for which no move is possible:\n");
    PrintBoard(board,size);
  }

#else //CHECKFORSOLUTION is defined

  printf("Backward Symmetry Symb=%d; Forward Symmetry Symf=%d\n",symb,symf);

#if defined(SINGLEJUMP) && !defined(NOREMAP)
  printf("Fatal Error, singlejump CHECKFORSOLUTION but without NOREMAP???\n");
  myfclose(&fp);
  return 0;
#endif

//  Board conversion for solution seeking runs, otherwise commented out.
//  Note that in this case only the final forward step need be in /data.

//  Note that ALL GetCode() calls should use symb since all files are calculated
//  from backward symmetry codes, and USESYMMETRY is set as the backward symmetry.
//  This is critical in the case where forward and backward symmetries are different.

//  Find the largest jump forward file (only need this set of jumps)
  
  test=-1;
  while (test<0) {
    test=RecoverSplits(fmoves,datadir,split,fmoves);
    if (test<0) fmoves--;
  }
  at_jump=fmoves; //Only consider this jump (no at_jump loop)
#ifdef SINGLEJUMP
  test=RecoverSplits(fmoves,datadir,split,1);
  if (total_pegs%2==0) {
    fmoves--;
    at_jump=fmoves;
    bmoves=fmoves+1;
    bsplit[bmoves]=split[fmoves];
    if (bmoves+fmoves!=total_pegs-1) {
//      printf("Error, solution length is only %d??\n",bmoves+fmoves);
//      myfclose(&fp);
//      return 0;
    }
  }
  else { // SCRAM for now
    printf("TBD\n");
    myfclose(&fp);
    return 0;
    at_jump=split_jump;
  }
  //backward splits are the same as forward
//  test=RecoverSplits(bmoves,datadir,split,bmoves);
//  bsplit[bmoves]=split[bmoves];
#endif

//CRITIAL: Codes must now be set up to map forward run to starting board position
//Note that we always reflect and then rotate.
//Only one code is needed EXCEPT when forward run uses symmetry but backward does not.

//Important check!  Take starting forward position and transform it,
//see if you get the desired starting position.

  sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,fmoves,0);
  fp1=fopen(jname,"rb");
  if (!fp1) {
    printf("File not found %s (needed for check)\n",jname);
    return 0;
  }

  fread(&test,sizeof(int),1,fp1); //PID
  if (test<0 && symf==0) {
    printf("Possible symmetry error, forward file run with symmetry??\n");
  }
  if (test>0 && symf>0) {
    printf("Possible symmetry error, forward file run without symmetry??\n");
  }
  myfclose(&fp1); //Don't forget to close it

  test=abs(test);  //Want positive to extract starting coordinate
  mx=test/100;
  my=(test-mx*100)/10;
  mx-=5;
  my-=5;

#if TRIANGLEBOARD<4 && HEXBOARD<3
  printf("Starting vacancy, forward file, extracted as (%d,%d), |pid|=%d\n",mx,my,test);
  InitBoard(board,size,mx,my,1);
  TransformBoard(board,size,REFLECTCODE0,ROTATECODE0);

  if (board[startx+OFFSETX][starty+OFFSETY]!=0) {
    //Transformation is incorrect
    printf("Fatal error, board transform does not appear correct\n");
    printf("Initial board [vacancy at (%d,%d)] transforms to this?\n",mx,my);
    PrintBoard(board,size);
    GetTransformName(REFLECTCODE0,ROTATECODE0,data);
    printf("Transform name '%s'\n",data);
    return 0;
  }

  if (symf>0 && symb==0) {
    //Note: initial state is after first transform
    TransformBoard(board,size,REFLECTCODE1,ROTATECODE1);
    if (board[startx+OFFSETX][starty+OFFSETY]!=0) {
      //Transformation is incorrect
      printf("Fatal error, second board transform does not appear correct\n");
      printf("Initial board transforms to this?\n");
      PrintBoard(board,size);
      GetTransformName(REFLECTCODE1,ROTATECODE1,data);
      printf("Transform name '%s'\n",data);
      return 0;
    }
  }
#endif

  split_orig=split[at_jump]; //If the same
  dump_sta=0;
  dump_end=split_orig;
  notmp=0;
  board_stop=(int)(maxb*1.E6);
  totboards=0;
  solutions=0; //Number of solutions found!

//  solutions=13405727; //Manual override for starting in the middle

//  dump_sta=0;
//  dump_end=8; //For testing or truncation
//  notmp=9;

  printf("Looking for a solution of length %d using %d forward and %d backward jumps\n",
    fmoves+bmoves,fmoves,bmoves);
  fprintf(fp,"Looking for a solution of length %d using %d forward and %d backward jumps\n",
    fmoves+bmoves,fmoves,bmoves);

#ifdef NOREMAP
  //Check to make sure noremap makes sense, otherwise SCRAM
  if (split[fmoves]!=bsplit[bmoves]) {
    printf("Compiled with NOREMAP, yet backward and forward splits aren't the same??\n");
    fprintf(fp,"Compiled with NOREMAP, yet backward and forward splits aren't the same??\n");
    printf("%d %d %d %d\n",fmoves,bmoves,split[fmoves],bsplit[bmoves]);
    myfclose(&fp);
    return 0;
  }
  if (REFLECTCODE0!=-1 || ROTATECODE0!=0) {
    printf("Compiled with NOREMAP, yet null transform not selected??\n");
    fprintf(fp,"Compiled with NOREMAP, yet null transform not selected??\n");
    myfclose(&fp);
    return 0;
  }
  //The test was passed, continue without remapping (unless SINGLEJUMP)
#ifdef SINGLEJUMP
  // We exit
  myfclose(&fp);
  return 0;

#endif

#else //Normal
  split[fmoves]=bsplit[bmoves]; //For max speed, remap to this (hard wired now)

  printf("Forward split size being mapped from %d to %d\n",split_orig,split[at_jump]);
  fprintf(fp,"Forward split size being mapped from %d to %d\n",split_orig,split[at_jump]);

  for (i=0;i<split[at_jump];i++) {
    sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
    ftmp[i]=fopen(jname,"wb");
    if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
  }

  newboards=0;
  nprpat=0;

  for (s2=dump_sta;s2<dump_end;s2++) { //File split loop

    if(CheckForPause(fp,start)==-1) return 0; //Early exit

    sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,at_jump,s2);
    fp1=fopen(jname,"rb");
    if (!fp1) {
      printf("File error 4 %s\n",jname);
      continue;
    }

    errs=0;
    fread(&test,sizeof(int),1,fp1); //PID
    if (test<0 && symf==0 && s2==dump_sta) {
      printf("Possible symmetry error, forward file run with symmetry??\n");
    }
    if (test>0 && symf>0 && s2==dump_sta) {
      printf("Possible symmetry error, forward file run without symmetry??\n");
    }
    fread(&test,sizeof(int),1,fp1);
    fread(&boards,sizeof(int),1,fp1);

    for (i=0;i<boards;i++) {
      test=pat->Readf(fp1);
      if (test!=MAXCODES) {
        printf("Data error, end of file encountered? %d %d %d\n",i,boards,test);
        scanf("%d",&test);
        continue;
      }

      // Extensive error checking in here (using goon)
      // to make sure data has not been corrupted

      goon=FillBoard(board,size,pat);

#ifndef USESYMMETRY
      //Verify the remainder is correct (if possible)
      //The one exception to backward symmetry because this is an error check
      if (symf==0) {
        k=GetCode(board,size,symf,pat);
        rem=k%split_orig;
        //This will fail if forward run with symmetry and backward not
//        if (rem!=s2) {
//          printf("Code mismatch error rem %d in file %d (symf %d)\n",rem,s2,symf);
//          goon=0;
//          scanf("%d",&test);
//        }
      }

//      For symmetric forward runs, read this code (and ignore)
#else
      //Verify the remainder is correct
      //The one exception to backward symmetry because this is an error check
      k=GetCode(board,size,symf,pat);
      rem=k%split_orig;
      if (rem!=s2) {
        printf("Code mismatch error rem %d in file %d (symf %d)\n",rem,s2,symf);
        goon=0;
        scanf("%d",&test);
      }

      //Use this code if forward and backward runs are symmetric
      //If forward run is not symmetric, this is skipped
#endif

      if (goon==1) {
        pegs=pat->GetPegs();
        k=BoardOK(board,size);
        //Careful with hard wired peg count below
        if (pegs<=99 && k>=w_end) { //Filter by pegs & RC
          if (pegs<min_pegs) min_pegs=pegs;    
          if (pegs>max_pegs) max_pegs=pegs;

          if (nprpat==0) { //First board through record to print out
            prpat[nprpat]->Set(pat);
            nprpat++;
          }

          TransformBoard(board,size,REFLECTCODE0,ROTATECODE0);

          GetPattern(board,size,pat); //Don't forget this!
          rem=GetCode(board,size,symb,pat)%split[at_jump];
          pat->Writef(ftmp[rem]);
          if (rem==0) newboards++;

          if (nprpat==1) { //First board through record to print out
            prpat[nprpat]->Set(pat);
            nprpat++;
          }

#ifndef USESYMMETRY
          //extra (symmetric start to nonsymmetric finish)
          //This code applies if forward run is symmetric but backward not
          if (symf>0) {
            TransformBoard(board,size,REFLECTCODE1,ROTATECODE1);

            GetPattern(board,size,pat); //Don't forget this!
            rem=GetCode(board,size,symb,pat)%split[at_jump];
            pat->Writef(ftmp[rem]);
            if (rem==0) newboards++;

            if (nprpat==2) { //First board through record to print out
              prpat[nprpat]->Set(pat);
              nprpat++;
            }
          }
#endif
        }
      }
      else {
        errs++;
        if (errs<10) {
          fprintf(fp,"Pattern error %d %d file %d board %d\n",pat->d[0],pat->d[1],j,s2);
        }
      }

      if (i%100000==0) printf("Remap: F%d %d %d  \r",s2,i/100000,newboards/100000);

    } //End i loop over boards

    myfclose(&fp1);

    //If too big, open a new set of tmp files
    if (newboards>board_stop && s2+1<dump_end) {
      for (i=0;i<split[at_jump];i++) myfclose(&ftmp[i]);
      printf("Dumping to tmp%d_xx.bin files completed at s2=%d\n",notmp,s2);
      fprintf(fp,"Dumping to tmp%d_xx.bin files completed at s2=%d\n",notmp,s2);
      notmp++;
      newboards=0;
      //Open up next set of tmp files
      for (i=0;i<split[at_jump];i++) {
        sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,notmp,i);
        ftmp[i]=fopen(jname,"wb");
        if(!ftmp[i]) printf("Tmp file error 2, file %s\n",jname);
      }
    }
  } //End s2 loop

  for (i=0;i<split[at_jump];i++) {
    myfclose(&ftmp[i]);
  }

  GetTransformName(REFLECTCODE0,ROTATECODE0,data);
  printf("\nRemapping consists of:\n");
  fprintf(fp,"\nRemapping consists of:\n");
  printf("     (1) %s\n",data);
  fprintf(fp,"     (1) %s\n",data);
  if (symf>0 && symb==0) { //Second transform (if any)
    GetTransformName(REFLECTCODE1,ROTATECODE1,data);
    printf("     (2) 1, then %s\n",data);
    fprintf(fp,"     (2) 1, then %s\n",data);
  }

  printf("Remapping completed from (%d,%d) split %d start to (%d,%d) split %d start\n",
    mx,my,split_orig,startx,starty,split[at_jump]);
  fprintf(fp,"Remapping completed from (%d,%d) split %d start to (%d,%d) split %d start\n",
    mx,my,split_orig,startx,starty,split[at_jump]);
  printf("Remapped boards have %d-%d pegs\n",min_pegs,max_pegs);
  fprintf(fp,"Remapped boards have %d-%d pegs\n",min_pegs,max_pegs);
  printf("%d errors were detected during the remapping.\n\n",errs);
  fprintf(fp,"%d errors were detected during the remapping.\n\n",errs);
  //It is critical that the remapping be correct.
  //Print out the first one to make sure everything is OK.
  fprintf(fp,"The first board remapping was [original, remapped(1)");
  if (symf>0 && symb==0) { //Second transform (if any)
      fprintf(fp,", remapped(2)]:\n");
  }
  else {
    fprintf(fp,"]:\n");
  }
  fPrintBoards(fp,board,size,prpat,nprpat,symb);
  fprintf(fp,"\n");

#endif //end #ifndef NOREMAP

  fp2=0; //Solution output file not opened until first solution found!
  s1start=0;

//  s1start=297; //override
  //Just look for a solution (single jump)
  for (s1=s1start;s1<split[at_jump];s1++) { //First split loop

    if(CheckForPause(fp,start)==-1) return 0; //Early exit

    found=0; //Number of solutions this remainder

#ifdef SINGLEJUMP //Lots of solutions, store each set in a binary file
    sprintf(jname,"%s/wjump%.2d_%.3d.bin",datadir,at_jump,s1);
    fp2=fopen(jname,"wb");
    fwrite(&pid,sizeof(int),1,fp2);
    fwrite(&split[at_jump],sizeof(int),1,fp2);
    fwrite(&newboards,sizeof(int),1,fp2);
#endif

    for (itmp=0;itmp<=notmp;itmp++) { //Loop over files
#ifdef NOREMAP //Just use the jump file
      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,fmoves,s1);
#else //Normal
      sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,itmp,s1);
#endif
      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 5 %s\n",jname);
        continue;
      }

#ifdef NOREMAP //Need to read these
      fread(&test,sizeof(int),1,fp1); //PID
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
#endif

      boards=0;

      i=0;
      newboards=0;
      while (pat->Readf(fp1)==MAXCODES) {
        i++;

        test=StorePattern(pat,&root[0],1,0);
        if (test==1) {
          newboards++;
        }
        if (test<0) oom=1;

        if (i%100000==0) {
          printf("F%d: %d %d      \r",s1,i/100000,newboards/100000);

          FillBoard(board,size,pat);
          rem=GetCode(board,size,symb,pat)%split[at_jump];
          if (rem!=s1) {
            printf("Coding conversion error board %d %d: remainder %d in file %d?\n",
              pat->d[0],pat->d[1],rem,s1);
            fprintf(fp,"Coding conversion error board %d %d: remainder %d in file %d?\n",
              pat->d[0],pat->d[1],rem,s1);
          }
        }
      } //End while loop
      myfclose(&fp1);

#ifdef NOREMAP
      printf("Jump File%d: %d boards read in\n",s1,newboards);
      fprintf(fp,"Jump File%d: %d boards read in\n",s1,newboards);
#else
      printf("TmpFile%d split %d: %d boards read in\n",s1,itmp,newboards);
      fprintf(fp,"TmpFile%d split %d: %d boards read in\n",s1,itmp,newboards);
#endif

      boards=newboards;
      totboards+=boards;

      //Look for solution!
      //Because of careful file set up, we need to check only the
      //corresponding file

      printf("Solution? F%d       \r",s1);

      //Open board data file
#ifndef SINGLEJUMP
      sprintf(jname,"%s/bjump%.2d_%.3d.bin",datadir,bmoves,s1);
#else
//In singlejump case, backward file is the complement of the forward file
//      s2=(full_code-s1)%split[at_jump];
//      sprintf(jname,"%s/jump%.2d_%.3d.bin",datadir,bmoves,s2);
      sprintf(jname,"%s/tmp%d_%.3d.bin",tmpdir,bmoves,s1);
      printf("Opening remapped backward file: %s\n",jname);
#endif

      fp1=fopen(jname,"rb");
      if (!fp1) {
        printf("File error 6 %s\n",jname);
        continue;
      }
#ifdef SINGLEJUMP
      boards=boardcount[s1];
#else
      fread(&test,sizeof(int),1,fp1);
      fread(&test,sizeof(int),1,fp1);
      fread(&boards,sizeof(int),1,fp1);
//      printf("%d boards\n",boards);
#endif

      errs=0;
      for (i=0;i<boards;i++) {
        pat->Readf(fp1);
        if (pat->d[0]<0 || pat->d[1]<0) {
          errs++;
          if (errs<100) {
            printf("Error in code %d %d??\n",pat->d[0],pat->d[1]);
            fprintf(fp,"Error in code %d %d??\n",pat->d[0],pat->d[1]);
            fprintf(fp,"From file %s\n",jname);
          }
        }

#ifndef USESYMMETRY
        test=StorePattern(pat,&root[0],0,0); //Is it here?
#else
        test=0;
        GetSymmetryPatterns(pat,sympat,symb,scb);
        for (j=0;j<scb;j++) {
          if(StorePattern(sympat[j],&root[0],0,0)==1) {
            test++;
//            if (test>1) printf("Dupe Found %d %d!!\n",pat->d[0],pat->d[1]);
//            break;
          }
        }
#endif

        if (test>0) { //A solution was just found!
#ifdef PRINTSOLUTIONBOARDS
          printf("\nEureka, a minimal solution of length %d was found (s1=%d)!\n",at_jump+bmoves,s1);
          fprintf(fp,"\nEureka, a minimal solution of length %d was found (s1=%d)!\n",at_jump+bmoves,s1);
#endif

#ifndef SINGLEJUMP
          if (solutions==0) { //Open the output file
            sprintf(fname,"%spatterns%dMove%d%dto%d%dcrossover%d.bin",
              problemtype,fmoves+bmoves,startx,starty,fix,fiy,fmoves);
            fp2=fopen(fname,"w");
            if (!fp2) printf("Unable to open output file: %s\n",fname);
            fprintf(fp,"Writing binary crossover codes to file: %s\n",fname);
          }
#endif

          if (symf>0) { //Only one counts
            solutions+=1;
            found+=1;
          }
          else {
            solutions+=test;
            found+=test;
          }

#ifndef USESYMMETRY
//          for (int ic=0; ic<MAXCODES; ic++) fprintf(fp2,"%10d ",pat->d[ic]);
//          fprintf(fp2,"%6d %3d\n",s1,pat->GetPegs());
          pat->Writef(fp2); // Binary output ...
//          test=StorePattern(pat,&root[1],1,0);
  #ifndef SINGLEJUMP
          printf("Bridging pattern ");
          for (int ic=0; ic<MAXCODES; ic++) printf("%10d ",pat->d[ic]);
          printf("\n");
          fprintf(fp,"Bridging pattern ");
          for (int ic=0; ic<MAXCODES; ic++) fprintf(fp,"%10d ",pat->d[ic]);
          fprintf(fp,"\n");
  #endif
  #ifdef PRINTSOLUTIONBOARDS
          FillBoard(board,size,pat);
          PrintBoard(board,size);

          prpat[0]->Set(pat);
          fPrintBoards(fp,board,size,prpat,1,symf);
  #endif
#else //def USESYMMETRY
          if (symf>0) { //All are solutions
  #ifndef SINGLEJUMP
            fprintf(fp2,"%10d %6d %3d %d %d\n",sympat[0]->d0,sympat[0]->d1,s1,j,pat->GetPegs());
  #else
//            pat->SubtractFrom(full_board);
            pat->Writef(fp2);
  #endif
          }
          else { //Only j is really a solution
            for (j=0;j<scb;j++) {
              if(StorePattern(sympat[j],&root[0],0,0)==1)
                fprintf(fp2,"%10d %6d %3d %d %d\n",sympat[j]->d0,sympat[j]->d1,s1,j,pat->GetPegs());
            }
          }
  #ifndef SINGLEJUMP
          printf("Bridging pattern %d %d\n",pat->d0,pat->d1);
          for (k=0;k<scb;k++) {
//            test=StorePattern(sympat[k],&root[1],1,0);
            fprintf(fp,"Bridging pattern %d: ",k);
            for (int ic=0; ic<MAXCODES; ic++) fprintf(fp,"%10d ",sympat[k]->d[ic]);
            fprintf(fp,"\n");
//            if (k==j) {
//              printf(" <- Matching pattern (shown below) \n");
//              fprintf(fp," <- Matching pattern\n");
//              FillBoard(board,size,sympat[k]);
//            }
//            else {
//              printf("\n");
              fprintf(fp,"\n");
//            }
          }
  #endif
  #ifdef PRINTSOLUTIONBOARDS
          PrintBoard(board,size);
          goon=0;
          for (k=0;k<scb;k++) {
            prpat[goon]->Set(sympat[k]);
            goon++;
            if (goon==BOARDSPERROW) {
              fPrintBoards(fp,board,size,prpat,goon,symb);
              goon=0;
            }
          }
          if (goon>0) fPrintBoards(fp,board,size,prpat,goon,symb);
  #endif
#endif

//          myfclose(&fp2);
//          newboards++; //This is not correct (will double count solutions)
        }

      } //End i loop

      if (fp1) myfclose(&fp1);

      if (solutions==0) printf("No solution has been found\n");
      else printf("Hooray! %d solutions of length %d found!\n",solutions,fmoves+bmoves);

      test=ClearTree(&root[0],0,&min_pegs,&max_pegs); //Clear tree without writing a file

    } //End itmp loop

#ifdef SINGLEJUMP //New file for each s1, close it, then update the header
    myfclose(&fp2);
    sprintf(jname,"%s/wjump%.2d_%.3d.bin",datadir,at_jump,s1);
    fp2=fopen(jname,"r+b");
    fwrite(&pid,sizeof(int),1,fp2);
    fwrite(&split[at_jump],sizeof(int),1,fp2);
    fwrite(&found,sizeof(int),1,fp2);
    myfclose(&fp2);
#endif

    fprintf(fp,"%d solutions of length %d found with remainder %d\n",found,fmoves+bmoves,s1);
    fprintf(fp,"Total of %d solutions of length %d have been found!\n",solutions,fmoves+bmoves);
  } //End s1 loop

  printf("Jump %2d, total boards %9d; %d-%d pegs\n",at_jump,totboards,min_pegs,max_pegs);
  fprintf(fp,"Jump %2d, total boards %9d; %d-%d pegs\n",at_jump,totboards,min_pegs,max_pegs);

  if (solutions==0) {
    printf("\nNo solution was found of length %d or less.\n",fmoves+bmoves);
    fprintf(fp,"\nNo solution was found of length %d or less.\n",fmoves+bmoves);
  }
  else {
    printf("\nFound %d solution(s) with %d moves\n",solutions,fmoves+bmoves);
    fprintf(fp,"\nFound %d solution(s) with %d moves\n",solutions,fmoves+bmoves);
  }

  if (fp2) myfclose(&fp2);

#endif //CHECKFORSOLUTION

  printf("End of forward and backward calculation loops reached!\n");
  fprintf(fp,"End of forward and backward calculation loops reached!\n");

  time(&finish);

  printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
  fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);

  myfclose(&fp);

  return 0;
}

void ExecuteMove(int** board, int frx, int fry, int dir, int forward)
{
  int jx,jy;
  int lx,ly;
  int peg,nopeg;

  if (forward==1) {
    peg=1;
    nopeg=0;
  }
  else {
    peg=0;
    nopeg=1;
  }

  GetEndpoint(frx,fry,dir,&jx,&jy,&lx,&ly);

#ifdef DEBUG
  if (dir<0) {
    printf("Illegal direction.\n");
    return;
  }

  if (board[frx+OFFSETX][fry+OFFSETY]!=peg) {
    printf("Illegal move, no peg to start jump at %d %d\n",frx,fry);
    return;
  }

  if (board[jx+OFFSETX][jy+OFFSETY]!=peg) {
    printf("Illegal move, no peg to jump over at %d %d\n",jx,jy);
    return;
  }

  if (board[lx+OFFSETX][ly+OFFSETY]!=nopeg) {
    printf("Illegal move, can't jump to %d %d\n",lx,ly);
    return;
  }
#endif

  //Legal move!
  board[frx+OFFSETX][fry+OFFSETY]=nopeg;
  board[jx+OFFSETX][jy+OFFSETY]=nopeg;
  board[lx+OFFSETX][ly+OFFSETY]=peg;

  return;
}

void ExecuteMoveR(int** board, int frx, int fry, int dir, int forward)
{
  int jx,jy;
  int lx,ly;
  int peg,nopeg;

  if (forward==1) {
    peg=1;
    nopeg=0;
  }
  else {
    peg=0;
    nopeg=1;
  }

  GetEndpoint(frx,fry,dir,&jx,&jy,&lx,&ly);

#ifdef DEBUG
  if (dir<0) {
    printf("Illegal direction.\n");
    return;
  }

  if (board[frx+OFFSETX][fry+OFFSETY]!=nopeg) {
    printf("Illegal move, no peg to start jump at %d %d\n",frx,fry);
    return;
  }

  if (board[jx+OFFSETX][jy+OFFSETY]!=peg) {
    printf("Illegal move, no peg to jump over at %d %d\n",jx,jy);
    return;
  }

  if (board[lx+OFFSETX][ly+OFFSETY]!=peg) {
    printf("Illegal move, can't jump to %d %d\n",lx,ly);
    return;
  }
#endif

  //Legal move!
  board[frx+OFFSETX][fry+OFFSETY]=peg;
  board[jx+OFFSETX][jy+OFFSETY]=nopeg;
  board[lx+OFFSETX][ly+OFFSETY]=nopeg;

  return;
}
  
int InitBoard(int** board, int* size, int startx, int starty, int val)
{
  int i,j;

  for (i=0;i<MAXBOARD;i++) {
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }

  //Center section
  for (i=-1;i<2;i++) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Right arm
  for (i=2;i<2+size[0];i++) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Top arm
  for (i=-1;i<2;i++) {
    for (j=2;j<2+size[1];j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Left arm
  for (i=-2;i>-2-size[2];i--) {
    for (j=-1;j<2;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

  //Bottom arm
  for (i=-1;i<2;i++) {
    for (j=-2;j>-2-size[3];j--) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }

#if DIAMONDBOARD>1
  for (i=-1;i<2;i+=2) {
    board[DIAMONDBOARD+OFFSETX][i+OFFSETY]=-1;
    board[-DIAMONDBOARD+OFFSETX][i+OFFSETY]=-1;
    board[i+OFFSETX][DIAMONDBOARD+OFFSETY]=-1;
    board[i+OFFSETX][-DIAMONDBOARD+OFFSETY]=-1;
  }
#endif

//French board (or diamond4)
#if defined(FRENCHBOARD) || DIAMONDBOARD==4
  board[2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][2+OFFSETY]=val;
  board[-2+OFFSETX][-2+OFFSETY]=val;
  board[2+OFFSETX][-2+OFFSETY]=val;
#endif

#if DIAMONDBOARD==5
  for (i=2;i<4;i++) {
    for (j=2;j<4-(i-2);j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
      board[-i+OFFSETX][-j+OFFSETY]=val;
      board[i+OFFSETX][-j+OFFSETY]=val;
      board[-i+OFFSETX][j+OFFSETY]=val;
    }
  }
#endif

#if SQUAREBOARD>0
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  int offset=1-SQUAREBOARD%2;
  for (i=-size[0]-1+offset;i<=size[0]+1;i++) {
    for (j=-size[0]-1+offset;j<=size[0]+1;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }
#endif

#if defined(EIGHTBYSIX) || defined(TENBYEIGHT)
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  int offset=1;
  for (i=-size[0]-1+offset;i<=size[0]+1;i++) {
    for (j=-size[1]-1+offset;j<=size[1]+1;j++) {
      board[i+OFFSETX][j+OFFSETY]=val;
    }
  }
#endif

#if HEXBOARD>2
  for (i=0;i<size[0]+2;i++) {
    for (j=0;j<size[1]+2;j++) {
      board[-i+OFFSETX][j+OFFSETY]=val;
      board[i+OFFSETX][-j+OFFSETY]=val;
      if (i+j>HEXBOARD-1) {
        board[i+OFFSETX][j+OFFSETY]=-1;
        board[-i+OFFSETX][-j+OFFSETY]=-1;
      }
      else {
        board[i+OFFSETX][j+OFFSETY]=val;
        board[-i+OFFSETX][-j+OFFSETY]=val;
      }
    }
  }
#endif

#if TRIANGLEBOARD>3
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  for (j=0;j>-size[3]-1;j--) { //Normal
//  for (j=-size[3]+2;j>-size[3]-1;j--) { //Truncated Triangle (trapeziod)
    for (i=0;i<1-j;i++) board[i+OFFSETX][j+OFFSETY]=val;
//    for (i=0;i<4;i++) board[i+OFFSETX][j+OFFSETY]=val; //Special for jumping triangular5 -> Hex5
  }
#endif

#ifdef STELLAR2BOARD
  for (i=0;i<MAXBOARD;i++) { //Erase all previous!
    for (j=0;j<MAXBOARD;j++) board[i][j]=-1;
  }
  for (j=-1;j>-4;j--) {
    for (i=1;i<4;i++) board[i+OFFSETX][j+OFFSETY]=val;
  }
  board[1+OFFSETX][0+OFFSETY]=val;
  board[0+OFFSETX][-1+OFFSETY]=val;
  board[4+OFFSETX][-3+OFFSETY]=val;
  board[3+OFFSETX][-4+OFFSETY]=val;
#endif

#ifdef DRAUGHTSBOARD32
  for (i=-1;i<2;i+=2) {
    board[i+OFFSETX][4+OFFSETY]=-1;
    board[2*i+OFFSETX][2+OFFSETY]=val;
    board[4*i+OFFSETX][1+OFFSETY]=-1;
    board[4*i+OFFSETX][0+OFFSETY]=-1;
    board[4*i+OFFSETX][-1+OFFSETY]=-1;
    board[3*i+OFFSETX][-1+OFFSETY]=-1;
    board[i+OFFSETX][-3+OFFSETY]=-1;
    board[i+OFFSETX][-4+OFFSETY]=-1;
    board[0+OFFSETX][-4+OFFSETY]=-1;
  }
#endif

  if (startx<50) {
    board[startx+OFFSETX][starty+OFFSETY]=0; // starting peg absent
    return GetPegs(board,size);
  }

  return GetPegs(board,size);
}

int ComplementBoard(int** board, int* size)
{
  int i,j,newval;
  int pegs=0;

  int jend=-2-size[3];
  int iend=2+size[0];

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if(board[i+OFFSETX][j+OFFSETY]<0) continue;

      if (board[i+OFFSETX][j+OFFSETY]==0) {
        newval=1;
        pegs++;
      }
      if (board[i+OFFSETX][j+OFFSETY]==1) newval=0;

      board[i+OFFSETX][j+OFFSETY]=newval;
    }
  }

  return pegs;
}

void PrintBoard(int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //found solvable all 4 arms
        printf(".");
        break;
      case 1: //found unsolvable
        printf("x");
        break;
      case 2: //found solvable but not all 4 arms
        printf("s");
        break;
      case -1: //No peg can go here
        printf(" ");
        break;
      case -2: //Not investigated
        printf("-");
        break;
      }
    }
    printf("\n");
  }
}

void fPrintBoard(FILE* fp, int** board, int* size)
{
  int i,j;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      switch (board[i+OFFSETX][j+OFFSETY]) {
      case 0: //found solvable all 4 arms
        fprintf(fp,".");
        break;
      case 1: //found unsolvable
        fprintf(fp,"x");
        break;
      case 2: //found solvable but not all 4 arms
        fprintf(fp,"s");
        break;
      case -1: //No peg can go here
        fprintf(fp," ");
        break;
      case -2: //Not investigated
        fprintf(fp,"-");
        break;
      }
    }
    fprintf(fp,"\n");
  }
}

void fPrintBoards(FILE* fp,int** board, int* size, pattern** pats, int n, int symmetry)
{
  int i,j,ib,pegs;
  int width=size[0]+size[2]+3+3; //printing width
  if (width<=10) width=11;

//  printf("number of boards %d\n",n);
//  for (ib=0;ib<n;ib++) {
//    printf("%d: %d %d\n",ib,pats[ib][0],pats[ib][1]);
//  }

  for (j=1+size[1];j>-2-size[3];j--) {
    fprintf(fp,"      "); //6 spaces
    for (ib=0;ib<n;ib++) {
      FillBoard(board,size,pats[ib]);
      for (i=-1-size[2];i<2+size[0];i++) {
        switch (board[i+OFFSETX][j+OFFSETY]) {
        case 0:
          fprintf(fp,".");
          break;
        case 1:
          fprintf(fp,"x");
          break;
        case -1: //No peg can go here
          fprintf(fp," ");
          break;
        default:
          fprintf(fp,"-");
          break;
        }
      }
      if (ib+1<n) fprintf(fp," | ");
    }
    fprintf(fp,"\n");
  }

  for (int k=0;k<MAXCODES;k++) {
    fprintf(fp,"->d%d: ",k);
    for (ib=0;ib<n;ib++) {
      fprintf(fp,"%10d",pats[ib]->d[k]);
      for (i=0;i<width-10;i++) fprintf(fp," ");
    }
    fprintf(fp,"\n");
  }

  fprintf(fp,"Pegs: ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    pegs=NumberOfPegs(board,size,&i,&j);
    fprintf(fp,"        %2d",pegs);
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"RC:   ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"        %2d",BoardOK(board,size));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"MMR:  ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"        %2d",MinMovesRemaining(board,size));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

  fprintf(fp,"MEMR: ");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"        %2d",MinEdgeandCornerMovesRemaining(board,size));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");

#ifdef USESYMMETRY
  fprintf(fp,"RemCd:");
  for (ib=0;ib<n;ib++) {
    FillBoard(board,size,pats[ib]);
    fprintf(fp,"%10d",GetCode(board,size,symmetry,pats[ib]));
    for (i=0;i<width-10;i++) fprintf(fp," ");
  }
  fprintf(fp,"\n");
#endif
}

void PrintPattern(pattern* pat, int code)
{
  for(int j=0;j<MAXCODES;j++) printf(" %d",pat->d[j]);
  if (code) printf("\n");
}

void fPrintPattern(FILE* fp, pattern* pat, int code)
{
  for(int j=0;j<MAXCODES;j++) fprintf(fp," %10d",pat->d[j]);
  if (code) fprintf(fp,"\n");
}


//Find the next move after the given one from the current board
//Note that if dir==-1 it searches for the first move
void GetNextMove(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy)
{
  int i,j,d;
  int first;
  int jx,jy;
  int lx,ly;
  int jst,jend,ist,iend;

  const int dirlast=MOVETYPE;

  if (reqx<-OFFSETX || reqy<-OFFSETY) {
    ist=-1-size[2];
    iend=2+size[0];
    jst=1+size[1];
    jend=-2-size[3];
  }
  else {
    ist=reqx;
    iend=reqx+1;
    jst=reqy;
    jend=reqy-1;
//    printf("start-end: %d %d %d %d\n",ist,iend,jst,jend);
  }

  if (*dir>=0) first=1;
  else first=0;

  for (j=jst;j>jend;j--) {
    for (i=ist;i<iend;i++) {
//      if (reqx>-99) printf("%d,%d,%d,%d\n",reqx,reqy,i,j);

// Original had this if, but this seems incorrect as dir is a pointer location? 2014
//      if (first==1 && dir>=0 && reqx<-OFFSETX) {
      if (first==1 && reqx<-OFFSETX) {
        i=*frx;
        j=*fry;
      }

      if (board[i+OFFSETX][j+OFFSETY]!=1) continue;

      //Start the following loop at 4 to require diagonal moves
//      for (d=4;d<dirlast;d++) {
      //This loop for only upward jumps
//      for (d=1;d<5;d+=3) {
      for (d=0;d<dirlast;d++) {
// Original had this if, but this seems incorrect as dir is a pointer location? 2014
//        if (first==1 && dir>=0) {
        if (first==1) {
          d=*dir+1;
          first=0;
        }

        if (d>=dirlast) continue;

        GetEndpoint(i,j,d,&jx,&jy,&lx,&ly);

        if (board[jx+OFFSETX][jy+OFFSETY]==1 &&
          board[lx+OFFSETX][ly+OFFSETY]==0) {
          *frx=i;
          *fry=j;
          *dir=d;
          return;
        }
      }
    }
  }

  //No move found
  *frx=0;
  *fry=0;
  *dir=-1;
}

//Find the next move after the given one from the current board
//Note that if dir==-1 it searches for the first move
//This routine searches for jumps backwards, for working from final state
void GetNextMoveR(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy)
{
  int i,j,d;
  int first;
  int jx,jy;
  int lx,ly;
  int jst,jend,ist,iend;

  const int dirlast=MOVETYPE;

  if (reqx<-OFFSETX || reqy<-OFFSETY) {
    ist=-1-size[2];
    iend=2+size[0];
    jst=1+size[1];
    jend=-2-size[3];
  }
  else {
    ist=reqx;
    iend=reqx+1;
    jst=reqy;
    jend=reqy-1;
//    printf("start-end: %d %d %d %d\n",ist,iend,jst,jend);
  }

  if (*dir>=0) first=1;
  else first=0;

  for (j=jst;j>jend;j--) {
    for (i=ist;i<iend;i++) {
//      if (reqx>-99) printf("%d,%d,%d,%d\n",reqx,reqy,i,j);

// Original seems incorrect as dir is a pointer location? 2014
      if (first==1 && reqx<-OFFSETX) {
        i=*frx;
        j=*fry;
      }

      if (board[i+OFFSETX][j+OFFSETY]!=0) continue;

      for (d=0;d<dirlast;d++) {
// Original seems incorrect as dir is a pointer location? 2014
        if (first==1) {
          d=*dir+1;
          first=0;
        }

        if (d>=dirlast) continue;

        GetEndpoint(i,j,d,&jx,&jy,&lx,&ly);

        if (board[jx+OFFSETX][jy+OFFSETY]==1 &&
          board[lx+OFFSETX][ly+OFFSETY]==1) {
          *frx=i;
          *fry=j;
          *dir=d;
          return;
        }
      }
    }
  }

  //No move found
  *frx=0;
  *fry=0;
  *dir=-1;
}

//Movement codes:
//    4  1  6
//     \ | /
//    2<-.->0
//     / | \
//    7  3  5

void GetEndpoint(int sx, int sy, int d,int* mx, int* my, int* fx, int* fy)
{
  switch (d) {
  case 0: //Move right
    *mx=sx+1;
    *my=sy;
    *fx=sx+2;
    *fy=sy;
    break;
  case 1: //Move up
    *mx=sx;
    *my=sy+1;
    *fx=sx;
    *fy=sy+2;
    break;
  case 2: //Move left
    *mx=sx-1;
    *my=sy;
    *fx=sx-2;
    *fy=sy;
    break;
  case 3: //Move down
    *mx=sx;
    *my=sy-1;
    *fx=sx;
    *fy=sy-2;
    break;
  //diagonal jumps
  case 4: //move up left
    *mx=sx-1;
    *my=sy+1;
    *fx=sx-2;
    *fy=sy+2;
    break;
  case 5: //move down right
    *mx=sx+1;
    *my=sy-1;
    *fx=sx+2;
    *fy=sy-2;
    break;
  case 6: //move up right
    *mx=sx+1;
    *my=sy+1;
    *fx=sx+2;
    *fy=sy+2;
    break;
  case 7: //move down left
    *mx=sx-1;
    *my=sy-1;
    *fx=sx-2;
    *fy=sy-2;
    break;
  }
}

void GetPattern(int** board, int* size, pattern* pat)
{
  int i,j,k,test,ctr=1;
  int count=0;
  int jend=-2-size[3];
  int iend=2+size[0];

  int d[MAXCODES];
  for (j=0;j<MAXCODES;j++) d[j]=0;

  k=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      test=board[i+OFFSETX][j+OFFSETY];
      if (test==0 || test==1) {
        if (test==1) {
          d[k] = d[k] + ctr;
        }

        if (ctr<=0) printf("Error\n");

        ctr=2*ctr;
        count++;
        if (count==MAXBITS) {
          ctr=1;
          k++;
          count=0;
          if (k>=MAXCODES) {
            printf("Board is too large, you need to increase MAXCODES above %d\n",MAXCODES);
          }
        }
      }
    }
  }

  pat->Set(d);
}

int NumberOfPegs(int** board, int* size, int* mx, int* my)
{
  int i,j;
  int count=0;
  int jend=-2-size[3];
  int iend=2+size[0];

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        count++;
        if (count==1) {
          *mx=i;
          *my=j;
        }
      }
    }
  }

  return count;
}

int FillBoard(int** board, int* size, pattern* pat)
{
  int i,j,ctr=1;
  int jend=-2-size[3];
  int iend=2+size[0];
  int count=0;
  int k=0;

  for (j=0;j<MAXCODES;j++) {
    if (pat->d[j]<0) {
      printf("Error in FillBoard pattern");
      PrintPattern(pat,1);
      return 0;
    }
  }

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]<0) continue;

      if ((pat->d[k]) & ctr) board[i+OFFSETX][j+OFFSETY]=1;
      else board[i+OFFSETX][j+OFFSETY]=0;
      count++;
      ctr=2*ctr;
      if (count==MAXBITS) {
        k++;
        ctr=1;
        count=0;
      }
    }
  }

  return 1;
}

int GetPegs(int** board, int* size)
{
  int i,j;
  int jend=-2-size[3];
  int iend=2+size[0];
  int tpegs=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) tpegs++;
    }
  }

  return tpegs;
}

//Special score for the diamond boards
int GetScore(int** board, int* size)
{
  int i,j;
  int jend=-1-size[3];
  int iend=1+size[0];
  int score=0;

  for (j=size[1];j>jend;j--) {
    for (i=-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==0) {
        if (board[i-1+OFFSETX][j+OFFSETY]==1 && board[i+1+OFFSETX][j+OFFSETY]==1) score++;
        if (board[i+OFFSETX][j-1+OFFSETY]==1 && board[i+OFFSETX][j+1+OFFSETY]==1) score++;
      }
    }
  }

  return score;
}

void GetAPeg(int** board, int* size, int* x, int* y)
{
  int i,j;
  int jend=-2-size[3];
  int iend=2+size[0];

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        *x=i;
        *y=j;
        return;
      }
    }
  }
}

//Look for a board pattern in binary tree with root given.
//If the board is not found, and storeit==1, it will add the pattern
//Returns 1 is the board was found, 0 if not
//Returns -1 if out of memory
int CheckPattern(int** board, int* size, node** root, int storeit)
{
  pattern pat;
  GetPattern(board,size,&pat);
  return StorePattern(&pat,root,storeit,0);
}

//storeit>0 stores pattern (returns 1), if it doesn't exist
//storeit=0 just returns 1 if pattern is present, 0 otherwise
//storeit<0 deletes stored pattern (returns 1), if it exists
int StorePattern(pattern* pat, node** root, int storeit, int flagit)
{
  node* curr=*root;
  node* prev=0;
  node* ndnew;

  int test;

  if (!curr) { //root is empty
    if (storeit<=0) return 0;
    *root=new node(pat);
    if (flagit==1) {
      (*root)->SetFlag(1);
      return 1;
    }
    return 1;
  }

  //search binary tree
  while (curr != prev) {
    prev=curr;
    test=curr->Compare(pat);
    if (test==0) { //found
      if (storeit>0) return 0; //Already here, not stored
      if (storeit==0) return 1; //Found

      //storeit<0 here
      //flag it so it doesn't get stored in ClearTree()
      if (flagit==1 && curr->FlagSet()==0) {
        curr->SetFlag(1);
        return 1;
      }
      if (flagit==0 && curr->FlagSet()==1) {
        curr->SetFlag(0);
        return 1;
      }
      return 0;
    }
    if (test==1 && curr->l) curr=curr->l;
    if (test==-1 && curr->r) curr=curr->r;
  }

//  if (curr->Compare(pat)==0) return 1;

  //The pattern was not found
  if (storeit<=0) return 0;

  //Create a new node storing the pattern
  ndnew=new node(pat);
  if (!ndnew) return -1;
  if (test==1) curr->l=ndnew;
  else curr->r=ndnew;

  if (flagit==1) ndnew->SetFlag(1);

  return 1;
}

int GetCorners(int** board, int* size)
{
  int i=0,count=0;

#if SQUAREBOARD==6
  if (board[-2+OFFSETX][3+OFFSETY]==1) count++;
  if (board[3+OFFSETX][3+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[3+OFFSETX][-2+OFFSETY]==1) count++;
#endif

#if SQUAREBOARD==8
  if (board[-3+OFFSETX][4+OFFSETY]==1) count++;
  if (board[4+OFFSETX][4+OFFSETY]==1) count++;
  if (board[-3+OFFSETX][-3+OFFSETY]==1) count++;
  if (board[4+OFFSETX][-3+OFFSETY]==1) count++;
#endif

#if SQUAREBOARD==10
  if (board[-4+OFFSETX][5+OFFSETY]==1) count++;
  if (board[5+OFFSETX][5+OFFSETY]==1) count++;
  if (board[-4+OFFSETX][-4+OFFSETY]==1) count++;
  if (board[5+OFFSETX][-4+OFFSETY]==1) count++;
#endif

#ifdef EIGHTBYSIX
  if (board[-3+OFFSETX][3+OFFSETY]==1) count++;
  if (board[4+OFFSETX][3+OFFSETY]==1) count++;
  if (board[-3+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[4+OFFSETX][-2+OFFSETY]==1) count++;
#endif

#ifdef TENBYEIGHT
  if (board[-4+OFFSETX][4+OFFSETY]==1) count++;
  if (board[5+OFFSETX][4+OFFSETY]==1) count++;
  if (board[-4+OFFSETX][-3+OFFSETY]==1) count++;
  if (board[5+OFFSETX][-3+OFFSETY]==1) count++;
#endif

#if SQUAREBOARD==9
  if (board[-4+OFFSETX][4+OFFSETY]==1) count++;
  if (board[4+OFFSETX][4+OFFSETY]==1) count++;
  if (board[-4+OFFSETX][-4+OFFSETY]==1) count++;
  if (board[4+OFFSETX][-4+OFFSETY]==1) count++;
#endif

#if defined(WIEGLEBSBOARD)
  //Corner men (Wieglebs Board)
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count++;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count++;
    if (board[4+OFFSETX][i+OFFSETY]==1) count++;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count++;
  }
#endif

#if MOVETYPE>4 && DIAMONDBOARD==4
  if (board[OFFSETX][4+OFFSETY]==1) count++;
  if (board[OFFSETX][-4+OFFSETY]==1) count++;
  if (board[4+OFFSETX][OFFSETY]==1) count++;
  if (board[-4+OFFSETX][OFFSETY]==1) count++;
  return count;
#endif

#if MOVETYPE>4 && DIAMONDBOARD==5
  if (board[OFFSETX][5+OFFSETY]==1) count++;
  if (board[OFFSETX][-5+OFFSETY]==1) count++;
  if (board[5+OFFSETX][OFFSETY]==1) count++;
  if (board[-5+OFFSETX][OFFSETY]==1) count++;
  return count;
#endif

#if defined(FRENCHBOARD) || defined(ENGLISHBOARD)
  //Corner men (standard boards)
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][3+OFFSETY]==1) count++;
    if (board[i+OFFSETX][-3+OFFSETY]==1) count++;
    if (board[3+OFFSETX][i+OFFSETY]==1) count++;
    if (board[-3+OFFSETX][i+OFFSETY]==1) count++;
  }
#endif

#if HEXBOARD>2
  if (board[OFFSETX][HEXBOARD-1+OFFSETY]==1) count++;
  if (board[OFFSETX][1-HEXBOARD+OFFSETY]==1) count++;
  if (board[HEXBOARD-1+OFFSETX][OFFSETY]==1) count++;
  if (board[1-HEXBOARD+OFFSETX][OFFSETY]==1) count++;
  if (board[HEXBOARD-1+OFFSETX][1-HEXBOARD+OFFSETY]==1) count++;
  if (board[1-HEXBOARD+OFFSETX][HEXBOARD-1+OFFSETY]==1) count++;
#endif

#if TRIANGLEBOARD>3
  //Only 3 corners
  if (board[OFFSETX][OFFSETY]==1) count++;
  if (board[OFFSETX][-TRIANGLEBOARD+1+OFFSETY]==1) count++;
  if (board[TRIANGLEBOARD-1+OFFSETX][-TRIANGLEBOARD+1+OFFSETY]==1) count++;
#endif

  return count;
}

//Returns Fundamental class of this board (integer 0-63)
int GetClass(int** board, int* size)
{
  int i,j,phase;
  int diag[6];
  int pegs=GetPegs(board,size);
  int count=0;

  for (i=0;i<6;i++) diag[i]=0;

  for (j=1+size[1];j>-2-size[3];j--) {
    for (i=-1-size[2];i<2+size[0];i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        phase=(30+i-j)%3;
        diag[phase]=diag[phase]+1;
        phase=(30+i+j)%3;
        diag[phase+3]=diag[phase+3]+1;
      }
    }
  }

  j=1;
  for (i=0;i<6;i++) {
    if ((diag[i]+pegs)%2==0) {
      count += j;
    }
    j=j*2;
  }

  return count;
}

//Returns 1 if not an edge or corner, 0 otherwise
int IsInteriorBoardLocation(int bx, int by)
{
#if TRIANGLEBOARD>0
  if (bx==0) return 0;
  if (bx==-by) return 0;
  if (by==1-TRIANGLEBOARD) return 0;
  return 1;
#endif

#if DIAMONDBOARD>0
  if (abs(bx)+abs(by)==DIAMONDBOARD) return 0;
  return 1;
#endif

#if HEXBOARD>2
  if (abs(bx)==HEXBOARD-1) return 0;
  if (abs(by)==HEXBOARD-1) return 0;
  if (bx+by==HEXBOARD-1) return 0;
  if (-bx-by==HEXBOARD-1) return 0;
  return 1;
#endif

  //Default is no interior
  return 0;
}

//Returns 1 a corner, 0 otherwise
int IsCornerBoardLocation(int bx, int by)
{
#if TRIANGLEBOARD>0
  if (bx==0 && by==0) return 1;
  if (bx==0 && by==1-TRIANGLEBOARD) return 1;
  if (bx==TRIANGLEBOARD-1 && by==1-TRIANGLEBOARD) return 1;
  return 0;
#endif

#if DIAMONDBOARD>0
  if (bx==0 && abs(by)==DIAMONDBOARD) return 1;
  if (by==0 && abs(bx)==DIAMONDBOARD) return 1;
  return 0;
#endif

#if HEXBOARD>2
  if (abs(bx)==HEXBOARD-1 && by==0) return 1;
  if (bx==0 && abs(by)==HEXBOARD-1) return 1;
  if (abs(bx)==HEXBOARD-1 && abs(by)==HEXBOARD-1) return 1;
  return 0;
#endif

  //Default is never a corner
  return 0;
}

//Returns 1 if an interior jump starting from bx, by is allowed
int InteriorJumpOK(int bx, int by)
{
#if TRIANGLEBOARD%2==1
  if (bx%2==1) return 0;
  if ((by+50)%2==1) return 0;
  return 1; // Both coordinates even
#endif

#if TRIANGLEBOARD==10
  if (bx==2 && by==-4) return 1;
  if (bx==3 && by==-6) return 1;
  if (bx==2 && by==-7) return 1;
  if (bx==5 && by==-7) return 1;
  return 0;
#endif

#if DIAMONDBOARD==5
  if ((bx+by+20)%2==0) return 0;
#endif

  return 1; // Default is yes
}

//Returns 1 if an edge jump starting from bx, by is allowed
int EdgeJumpOK(int bx, int by)
{
  //Jumps are always allowed FROM corners
  if (IsCornerBoardLocation(bx,by)) return 1;
  if (IsInteriorBoardLocation(bx,by)) return 0; //Should never happen

#if TRIANGLEBOARD%2==1
  if (bx==0) { //left edge
    if (by>-3) return 0;
    if ((by+50)%2==1) return 1;
    return 0;
  }
  if (bx==-by) { //right edge
    if ((by+50)%2==1) return 1;
    return 0;
  }
  if (by==1-TRIANGLEBOARD) { //bottom edge
    if (bx%2==1) return 0;
    return 1;
  }
#endif

  //Only allow jumps from the midpoints of edges
#if HEXBOARD==5
  if ((bx+50)%2==1) return 0;
  if ((by+50)%2==1) return 0;
#endif

  return 1; // Default is yes
}

//Counts consevutive occupied pairs along the edge of the board
int GetEdgeCount(int** board, int* size, int sx, int sy, int dx, int dy, int len)
{
  int i,pct = 0,count = 0;
  int starting_gap = 0, gap_len = 0;
  for (i=0;i<len;i++) {
    if (board[sx+OFFSETX][sy+OFFSETY]==1) {
      pct++;
      gap_len++;
    }
#ifdef SPECIAL_RECTANGULAR_EVEN_EVEN_BOARD
    if (board[sx+OFFSETX][sy+OFFSETY]==0 && gap_len>0 && starting_gap==1) {
      if (gap_len%2==0) {
        count = count-3; // An even length gap in the edge is very bad
// We might think we should add to the count, but since this is being used only
// for backward searchs it actually needs to be subtracted.
      }
    }
#endif
    if (board[sx+OFFSETX][sy+OFFSETY]==0) {
      pct = 0;
      gap_len = 0;
      starting_gap = 1;
    }
    if (pct==2) {
      count++;
      pct = 0;
    }
    sx=sx+dx;
    sy=sy+dy;
  }

  return count;
}

//For 6-move ONLY, sees if  region with given center is full or not
int GetHexCount(int** board, int* size, int cx, int cy)
{
#if MOVETYPE==6
  int i,j;
  int jst, jen;
  for (i=-1;i<2;i++) {
    jst = -1;
    jen = 2;
    if (i==-1) jst=0;
    if (i==1) jen=1;
    for (j=jst;j<jen;j++) {
//      if (i==-1 && j==-1) continue; //Skip the corners (UR and LL)
//      if (i==1 && j==1) continue;
      if (board[cx+i+OFFSETX][cy+j+OFFSETY]==0) return 0;
    }
  }

  return 1;
#else

// Hijacked for another board counting function for the 10x10
  int i,j,count=0;
  for (i=-size[0]+1;i<=size[0]+1;i++) {
    for (j=size[0];j<=size[0]+1;j++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }
  return count;
#endif
}

//For 4-move ONLY, sees if a square region with given lower left corner is full
int GetSquareCount(int** board, int* size, int cx, int cy)
{

  if (board[cx+OFFSETX][cy+OFFSETY]==0) return 0;
  if (board[cx+1+OFFSETX][cy+OFFSETY]==0) return 0;
  if (board[cx+OFFSETX][cy+1+OFFSETY]==0) return 0;
  if (board[cx+1+OFFSETX][cy+1+OFFSETY]==0) return 0;
  return 1;
}

//For 8-move ONLY, sees if a cross-shaped region with given "center" is full or not
//This is a 4x4 square with the corners removed
int GetCrossCount(int** board, int* size, int cx, int cy)
{
  int i,j;
  for (i=-1;i<3;i++) {
    for (j=-1;j<3;j++) {
      if (i==-1 && (j==-1 || j==2)) continue; //Skip the corners
      if (i==2 && (j==-1 || j==2)) continue;
      if (board[cx+i+OFFSETX][cy+j+OFFSETY]==0) return 0;
    }
  }
  return 1;
}

//For 8-move ONLY, returns the minimum moves remaining to 
//clear a diamond shaped region with given center
int GetDiamondCount(int** board, int* size, int cx, int cy)
{
  int i,j;
  // If 3x3 central region is not full, returns zero
  for (i=-1;i<2;i++) {
    for (j=-1;j<2;j++) {
      if (board[cx+i+OFFSETX][cy+j+OFFSETY]==0) return 0;
    }
  }
  
  int h1=0;
  int h2=0;
  for (i=-2;i<3;i+=4) {
    if (board[cx+i+OFFSETX][cy+OFFSETY]==1) h1++;
    if (board[cx+OFFSETX][cy+i+OFFSETY]==1) h2++;
  }

  if (h1>0 && h2>0) return 4; //4 moves remaining (minumum)
  if (h1>0 || h2>0) return 3; //3 moves remaining (minumum)
  return 2; // Center full only, 2 moves remaining (min)
}

// Returns the minimum moves remaining, only for English or French Boards
int MinMovesRemaining(int** board, int* size)
{
#if defined(ENGLISHBOARD) || defined(FRENCHBOARD)
  int c1,c2,val;
  int ending_hole=1; //Set to zero unless ends at a corner (then 1)

  c1=Continental3(board,size);
  c1-=ending_hole;

  c2=GetCorners(board,size);
//  c2-=ending_hole;

//  printf("c1 = %d; c2 = %d\n",c1,c2);

  val = c1/4;
  if (val*4<c1) val++;

  if (c2+val<=0) {
    if (GetPegs(board,size)>2) return 1;
    return 0;
  }

  return c2+val;
#endif

#if DIAMONDBOARD==4
  //Use Merson regions
  int count=MinEdgeandCornerMovesRemaining(board,size);

  int h1=0;
  if (board[OFFSETX][OFFSETY]==1) { //If center is occupied
    h1 = GetCrossCount(board,size,0,0);
    if (h1==0) h1 = GetCrossCount(board,size,-1,0);
    if (h1==0) h1 = GetCrossCount(board,size,0,-1);
    if (h1==0) h1 = GetCrossCount(board,size,-1,-1);
  }

  count += h1;

  //Special lines for center 9 complement
/*  int i,j,c1=cor;
  for (i=-1;i<2;i++) {
    for (j=-1;j<2;j++) {
      if (board[i+OFFSETX][j+OFFSETY]==0) c1++;
    }
  }
  if (c1>count) count=c1; */

  if (count>0) return count;
  if (GetPegs(board,size)>1) return 1;
  return 0;
#endif

#if DIAMONDBOARD==5
  //Use Merson regions
  int count=MinEdgeandCornerMovesRemaining(board,size);
  int p=GetPegs(board,size);
  if (p==1) return 0;

  int h1=0;
  if (board[OFFSETX][OFFSETY]==1) { //If center is occupied
    h1 = GetCrossCount(board,size,0,1);
    if (h1==0) h1 = GetCrossCount(board,size,-1,1);

    if (h1==0) h1 = GetCrossCount(board,size,1,0);
    if (h1==0) h1 = GetCrossCount(board,size,1,-1);

    if (h1==0) h1 = GetCrossCount(board,size,0,-2);
    if (h1==0) h1 = GetCrossCount(board,size,-1,-2);

    if (h1==0) h1 = GetCrossCount(board,size,-2,0);
    if (h1==0) h1 = GetCrossCount(board,size,-2,-1);
  }

//  PrintBoard(board,size);
//  printf("Count %d H1 %d\n",count,h1);
//  int test;
//  scanf("%d",&test);

  count += h1;

  if (count>0) return count;
  if (p>1) return 1;
  return 0;
#endif

#if HEXBOARD==4
  int count=GetCorners(board,size);

  if (board[2+OFFSETX][1+OFFSETY]==1 && board[1+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-2+OFFSETX][-1+OFFSETY]==1 && board[-1+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[3+OFFSETX][-1+OFFSETY]==1 && board[3+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[-3+OFFSETX][1+OFFSETY]==1 && board[-3+OFFSETX][2+OFFSETY]==1) count++;
  if (board[1+OFFSETX][-3+OFFSETY]==1 && board[2+OFFSETX][-3+OFFSETY]==1) count++;
  if (board[-1+OFFSETX][3+OFFSETY]==1 && board[-2+OFFSETX][3+OFFSETY]==1) count++;

  if (count>0) return count;
  if (GetPegs(board,size)>1) return 1;
  return 0;
#endif

#if SQUAREBOARD==6
  int pegs = GetPegs(board,size);
  if (pegs<2) return 0;

  //Use Merson regions
  int count=MinEdgeandCornerMovesRemaining(board,size);
  for (int i=-1;i<2;i+=2) {
    for (int j=-1;j<2;j+=2) {
      count += GetSquareCount(board,size,i,j);
    }
  }

  if (count>0) return count;
//  if (pegs>1) return 1;
  return 0;
#endif

#ifdef EIGHTBYSIX
  int pegs = GetPegs(board,size);
  if (pegs<2) return 0;

  //Use Merson regions
  int count=MinEdgeandCornerMovesRemaining(board,size);
  for (int i=-2;i<3;i+=2) {
    for (int j=-1;j<2;j+=2) {
      count += GetSquareCount(board,size,i,j);
    }
  }

  if (count>0) return count;
//  if (pegs>1) return 1;
  return 0;
#endif

#ifdef TENBYEIGHT
  int pegs = GetPegs(board,size);
  if (pegs<2) return 0;

  //Use Merson regions
  int count=MinEdgeandCornerMovesRemaining(board,size);
  for (int i=-3;i<4;i+=2) {
    for (int j=-2;j<3;j+=2) {
      count += GetSquareCount(board,size,i,j);
    }
  }

  if (count>0) return count;
//  if (pegs>1) return 1;
  return 0;
#endif

#if SQUAREBOARD==8
  int pegs =GetPegs(board,size);
  if (pegs<2) return 0;

  //Use Merson regions
  int count=MinEdgeandCornerMovesRemaining(board,size);
  for (int i=-2;i<3;i+=2) {
    for (int j=-2;j<3;j+=2) {
      count += GetSquareCount(board,size,i,j);
    }
  }

  if (count>0) return count;
//  if (pegs>1) return 1;
  return 0;
#endif

#if SQUAREBOARD==10
  int pegs =GetPegs(board,size);
  if (pegs<2) return 0;

  //Use Merson regions
  int count=MinEdgeandCornerMovesRemaining(board,size);
  for (int i=-3;i<4;i+=2) {
    for (int j=-3;j<4;j+=2) {
      count += GetSquareCount(board,size,i,j);
    }
  }

  if (count>0) return count;
//  if (pegs>1) return 1;
  return 0;
#endif

#if SQUAREBOARD==9
  //Use Merson regions
  int count=MinEdgeandCornerMovesRemaining(board,size);

  int i,j,ii,jj,c1,c1max=0;
  for (ii=0;ii<2;ii++) {
    for (jj=0;jj<2;jj++) {
      c1=0;
      for (i=-3+ii;i<3;i+=2) {
        for (j=-3+jj;j<3;j+=2) {
          if (board[i+OFFSETX][j+OFFSETY]==1 &&
            board[i+1+OFFSETX][j+OFFSETY]==1 &&
            board[i+OFFSETX][j+1+OFFSETY]==1 &&
            board[i+1+OFFSETX][j+1+OFFSETY]==1) c1++;
        }
      }
      if (c1>c1max) c1max=c1;
    }
  }
  count+=c1max;

  if (count>0) return count;
  if (GetPegs(board,size)>1) return 1;
  return 0;
#endif

#if TRIANGLEBOARD>3
  int h1=0;
  int p=GetPegs(board,size);
  if (p==1) return 0;

  int count=MinEdgeandCornerMovesRemaining(board,size);

#if TRIANGLEBOARD==9
  h1 = GetHexCount(board,size,2,-4);
  if(h1==0) h1=GetHexCount(board,size,2,-TRIANGLEBOARD+3);
  if(h1==0) h1=GetHexCount(board,size,TRIANGLEBOARD-5,-TRIANGLEBOARD+3);
#endif

#if TRIANGLEBOARD==10
  h1 = GetHexCount(board,size,2,-4);
  h1 += GetHexCount(board,size,2,-TRIANGLEBOARD+3);
  h1 += GetHexCount(board,size,TRIANGLEBOARD-5,-TRIANGLEBOARD+3);
#endif

#if TRIANGLEBOARD==11
  h1 = GetHexCount(board,size,2,-4);
  h1 += GetHexCount(board,size,2,-7);
  h1 += GetHexCount(board,size,5,-7);

  int h2 = GetHexCount(board,size,2,-5);
  h2 += GetHexCount(board,size,2,-8);
  h2 += GetHexCount(board,size,5,-8);
  if (h2>h1) h1=h2;

  h2 = GetHexCount(board,size,3,-5);
  h2 += GetHexCount(board,size,3,-8);
  h2 += GetHexCount(board,size,6,-8);
  if (h2>h1) h1=h2;
#endif

  count += h1;
//  printf("%d %d\n",count,h1);
//  scanf("%d",&h1);

  if (count>0) return count;
  if (p>1) return 1;
  return 0;
#endif

//Old method for HEXBOARD 5
#if HEXBOARD==55 // disabled
  int h1=0;
  int p=GetPegs(board,size);
  if (p==1) return 0;

  int count=MinEdgeandCornerMovesRemaining(board,size);

  h1 = GetHexCount(board,size,-2,2);
  h1 += GetHexCount(board,size,1,1);
  h1 += GetHexCount(board,size,-1,-1);
  h1 += GetHexCount(board,size,2,-2);

  int h2 = GetHexCount(board,size,0,2);
  h2 += GetHexCount(board,size,-2,1);
  h2 += GetHexCount(board,size,2,-1);
  h2 += GetHexCount(board,size,0,-2);
  if (h2>h1) h1=h2;

  h2 = GetHexCount(board,size,-1,2);
  h2 += GetHexCount(board,size,-2,0);
  h2 += GetHexCount(board,size,2,0);
  h2 += GetHexCount(board,size,1,-2);
  if (h2>h1) h1=h2;

  count += h1;

  if (count>0) return count;
  if (p>1) return 1;
  return 0;
#endif

//New method for HEXBOARD 5
#if HEXBOARD==5
  int h[12]; // Interior moves, can only counr non-overlapping regions
  int h1,h2,hsum,i;
  int p=GetPegs(board,size);
  if (p==1) return 0;

  int count=MinEdgeandCornerMovesRemaining(board,size);

// h[*]=1 if this interior region is completely full, 0 otherwise.
// h[i] overlaps with h[i-2],h[i-1],h[i+1] and h[i+2] (subscripts mod 12),
// but no other regions.
  h[0] = GetHexCount(board,size,-2,2);
  h[1] = GetHexCount(board,size,-1,2);
  h[2] = GetHexCount(board,size,0,2);
  h[3] = GetHexCount(board,size,1,1);
  h[4] = GetHexCount(board,size,2,0);
  h[5] = GetHexCount(board,size,2,-1);
  h[6] = GetHexCount(board,size,2,-2);
  h[7] = GetHexCount(board,size,1,-2);
  h[8] = GetHexCount(board,size,0,-2);
  h[9] = GetHexCount(board,size,-1,-1);
  h[10] = GetHexCount(board,size,-2,0);
  h[11] = GetHexCount(board,size,-2,1);

// First check the sum to see if any interior regions are full
  h1 = 0;
  hsum = 0;
  for (i=0; i<12; i++) hsum += h[i];
  if (hsum==0) h1 = GetHexCount(board,size,0,0); // Central region
  if (hsum==1) h1=1;

  if (hsum>1) {
// Here we check all combinations of non-overlapping regions
    for (i=0; i<12; i++) {
      if (i<3) { // Check the 4 non-overlapping regions ... there are only three of them
        h2 = h[i]+h[i+3]+h[i+6]+h[i+9];
        if (h2>h1) h1=h2;
      }

// These are the sets of 3 non-overlapping regions
      h2 = h[i]+h[(3+i)%12]+MAX(h[(7+i)%12],h[(8+i)%12]);
      if (h2>h1) h1=h2;
      if (i<9) { // Repeats after 8
        h2 = h[i]+h[(4+i)%12]+MAX(h[(7+i)%12],h[(8+i)%12]);
        if (h2>h1) h1=h2;
      }
      if (i<3) { // Repeats after 2
        h2 = h[i]+h[(9+i)%12]+MAX(h[(4+i)%12],h[(5+i)%12]);
        if (h2>h1) h1=h2;
      }
    }
  } // End if hsum>1

  count += h1;

  if (count>0) return count;
  if (p>1) return 1;
  return 0;
#endif

  return 0; //No code for this board
}

// Returns the minimum moves remaining, only for English Board
int MinMovesRemaining1(int** board, int* size)
{

#if defined(ENGLISHBOARD) && MOVETYPE==4
  int retct, count=0;

  if (board[1+OFFSETX][1+OFFSETY]==1 &&
    board[2+OFFSETX][1+OFFSETY]==1 &&
    board[1+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-1+OFFSETX][1+OFFSETY]==1 &&
    board[-2+OFFSETX][1+OFFSETY]==1 &&
    board[-1+OFFSETX][2+OFFSETY]==1) count++;
  if (board[-1+OFFSETX][-1+OFFSETY]==1 &&
    board[-2+OFFSETX][-1+OFFSETY]==1 &&
    board[-1+OFFSETX][-2+OFFSETY]==1) count++;
  if (board[1+OFFSETX][-1+OFFSETY]==1 &&
    board[2+OFFSETX][-1+OFFSETY]==1 &&
    board[1+OFFSETX][-2+OFFSETY]==1) count++;

  retct=count+GetCorners(board,size);
  if (retct>0) return retct;

  if (GetPegs(board,size)>1) return 1;
  return 0;
#endif

#if DIAMONDBOARD==5
  int h1, h2;
  h1 = GetDiamondCount(board,size,2,0);

  h2 = GetDiamondCount(board,size,0,2);
  if (h2>h1) h1=h2;

  h2 = GetDiamondCount(board,size,-2,0);
  if (h2>h1) h1=h2;

  h2 = GetDiamondCount(board,size,0,-2);
  if (h2>h1) h1=h2;

  return h1;
#endif

  return 999; //No code for this board
}

//Returns the minimum number of moves from the corners
//and edge remaining from this board position
int MinEdgeandCornerMovesRemaining(int** board, int* size)
{
  //Corners
  int count=GetCorners(board,size);

#if DIAMONDBOARD==4
  //Edges
  count += GetEdgeCount(board,size,3,1,-1,1,3);
  count += GetEdgeCount(board,size,-3,1,1,1,3);
  count += GetEdgeCount(board,size,-3,-1,1,-1,3);
  count += GetEdgeCount(board,size,3,-1,-1,-1,3);

  return count;
#endif

#if DIAMONDBOARD==5
  //Edges
  count += GetEdgeCount(board,size,4,1,-1,1,4);
  count += GetEdgeCount(board,size,-4,1,1,1,4);
  count += GetEdgeCount(board,size,-4,-1,1,-1,4);
  count += GetEdgeCount(board,size,4,-1,-1,-1,4);

  return count;
#endif

#if TRIANGLEBOARD>3
  count += GetEdgeCount(board,size,0,-1,0,-1,TRIANGLEBOARD-2);
  count += GetEdgeCount(board,size,1,-1,1,-1,TRIANGLEBOARD-2);
  count += GetEdgeCount(board,size,1,-TRIANGLEBOARD+1,1,0,TRIANGLEBOARD-2);

  return count;
#endif

#if SQUAREBOARD==6
  count += GetEdgeCount(board,size,2,3,-1,0,4);
  count += GetEdgeCount(board,size,-2,2,0,-1,4);
  count += GetEdgeCount(board,size,-1,-2,1,0,4);
  count += GetEdgeCount(board,size,3,-1,0,1,4);
#endif

#ifdef EIGHTBYSIX
  count += GetEdgeCount(board,size,3,3,-1,0,6);
  count += GetEdgeCount(board,size,-3,2,0,-1,4);
  count += GetEdgeCount(board,size,-2,-2,1,0,6);
  count += GetEdgeCount(board,size,4,-1,0,1,4);
#endif

#ifdef TENBYEIGHT
  count += GetEdgeCount(board,size,4,4,-1,0,8);
  count += GetEdgeCount(board,size,-4,3,0,-1,6);
  count += GetEdgeCount(board,size,-3,-3,1,0,8);
  count += GetEdgeCount(board,size,5,-2,0,1,6);
#endif

#if SQUAREBOARD==8
  count += GetEdgeCount(board,size,3,4,-1,0,6);
  count += GetEdgeCount(board,size,-3,3,0,-1,6);
  count += GetEdgeCount(board,size,-2,-3,1,0,6);
  count += GetEdgeCount(board,size,4,-2,0,1,6);
#endif

#if SQUAREBOARD==10
  count += GetEdgeCount(board,size,4,5,-1,0,8);
  count += GetEdgeCount(board,size,-4,4,0,-1,8);
  count += GetEdgeCount(board,size,-3,-4,1,0,8);
  count += GetEdgeCount(board,size,5,-3,0,1,8);
#endif

#if SQUAREBOARD==9
  count += GetEdgeCount(board,size,3,4,-1,0,7);
  count += GetEdgeCount(board,size,-4,3,0,-1,7);
  count += GetEdgeCount(board,size,-3,-4,1,0,7);
  count += GetEdgeCount(board,size,4,-3,0,1,7);
#endif

#if HEXBOARD==5
  count += GetEdgeCount(board,size,-1,4,-1,0,3);
  count += GetEdgeCount(board,size,-4,3,0,-1,3);
  count += GetEdgeCount(board,size,-3,-1,1,-1,3);
  count += GetEdgeCount(board,size,1,-4,1,0,3);
  count += GetEdgeCount(board,size,4,-3,0,1,3);
  count += GetEdgeCount(board,size,3,1,-1,1,3);
#endif

  return count; //Default value
}


//This is the main resource count that is checked during
//solution, both backwards and forwards
int BoardOK(int** board, int* size)
{
#if TRIANGLEBOARD>3 || HEXBOARD>2 || (DIAMONDBOARD>1 && DIAMONDBOARD<4)
// No useful resource count for the these boards, just take all
  return 0;
// Special resource count for Pablito's Solitaire
//  return FibCount(board,size);
#endif

#if defined(ENGLISHBOARD) || defined(STELLAR2BOARD) || defined(DRAUGHTSBOARD32)
// No useful resource count for the these boards, just take all
  return 0;
#endif

#if defined(EIGHTBYSIX) || defined(TENBYEIGHT)
  return 0;
#endif

#if SQUAREBOARD>0
  return 0;
#endif

#if MOVETYPE>4 && DIAMONDBOARD>=4
  // No useful resource count for the these boards, just take all
  return 0;
//  return IsPenultimateMove(board,size);
//  return Continental2(board,size);
//  return Continental3(board,size);
#endif

#if MOVETYPE>4 && (defined(FRENCHBOARD) || defined(ENGLISHBOARD))
/* Returns this resource count applied to the French or English boards

        -1  0 -1
      0  1  1  1  0
  -1  1  0  1  0  1 -1
   0  1  1  0  1  1  0
   -1  1  0  1  0  1 -1
      0  1  1  1  0
        -1  0 -1

  This Resource count works even for 8-Move Solitaire (fully diagonal)

*/
  return 0;

  int i,count=0;

//  return 0; //To disable
  //Off center
  for (i=-1;i<2;i+=2) { //i=-1, 1
    if (board[-1+OFFSETX][3*i+OFFSETY]>0) count--;
    if (board[1+OFFSETX][3*i+OFFSETY]>0) count--;

    if (board[-1+OFFSETX][2*i+OFFSETY]>0) count++;
    if (board[0+OFFSETX][2*i+OFFSETY]>0) count++;
    if (board[1+OFFSETX][2*i+OFFSETY]>0) count++;

    if (board[-3+OFFSETX][i+OFFSETY]>0) count--;
    if (board[-2+OFFSETX][i+OFFSETY]>0) count++;
    if (board[0+OFFSETX][i+OFFSETY]>0) count++;
    if (board[2+OFFSETX][i+OFFSETY]>0) count++;
    if (board[3+OFFSETX][i+OFFSETY]>0) count--;
  }

  //Central line y=0
  if (board[-2+OFFSETX][OFFSETY]>0) count++;
  if (board[-1+OFFSETX][OFFSETY]>0) count++;
  if (board[1+OFFSETX][OFFSETY]>0) count++;
  if (board[2+OFFSETX][OFFSETY]>0) count++;

  return count;
#endif

#ifdef WIEGLEBSBOARD
//  return 0; //disabled
/* Returns this resource count applied to the given board

           -1  0 -1
            1  0  1
            0  0  0
  -1  1  0  1  0  1  0  1 -1
   0  0  0  0  0  0  0  0  0
  -1  1  0  1  0  1  0  1 -1
            0  0  0
            1  0  1
           -1  0 -1
*/
  int i,j,count=0;
  //Add number of edge men
  for (j=3;j>-4;j-=2) {
    for (i=-3;i<4;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]==1) count++;
    }
  }

  //Subtract number of corner men
  for (i=-1;i<2;i+=2) {
    if (board[i+OFFSETX][4+OFFSETY]==1) count--;
    if (board[i+OFFSETX][-4+OFFSETY]==1) count--;
    if (board[4+OFFSETX][i+OFFSETY]==1) count--;
    if (board[-4+OFFSETX][i+OFFSETY]==1) count--;
  }

  return count;
#endif

#if MOVETYPE==4 && (defined(FRENCHBOARD) || DIAMONDBOARD>=4)
  return 0; //To disable
//  return Continental1(board,size);

#endif
}

/* Returns this resource count applied to the given board

              -1
           -1  1 -1
        -1  1  0  1 -1
     -1  1  0  1  0  1 -1
  -1  1  0  1  0  1  0  1 -1
     -1  1  0  1  0  1 -1
        -1  1  0  1 -1
           -1  1 -1
              -1
*/

int Continental1(int** board, int* size)
{
  int i,j,ifr,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  ifr=0;
  for (j=4;j>=-4;j--) {
    for (i=-ifr;i<=ifr;i++) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;

      if (i==-ifr || i==ifr) {
        count--;
      }
      else {
        if ((abs(i)+abs(j))%2==1) count++;
      }
    }

    if (j>0) ifr++;
    else ifr--;
  }

  return count;
}

/* Returns this resource count applied to the given board

               1
            0  0  0
         1  0  1  0  1
      0  0  0  0  0  0  0
   1  0  1  0  1  0  1  0  1
      0  0  0  0  0  0  0
         1  0  1  0  1
            0  0  0
               1
*/

int Continental2(int** board, int* size)
{
  int i,j,ifr,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  for (j=4;j>=-4;j-=2) {
    ifr=4-abs(j);
    for (i=-ifr;i<=ifr;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;

      if (abs(i)%2==0 && abs(j)%2==0) count++;
    }
  }

  return count;
}

/* Returns this resource count applied to the given board

               0
            1  0  1
         0  0  0  0  0
      1  0  1  0  1  0  1
   0  0  0  0  0  0  0  0  0
      1  0  1  0  1  0  1
         0  0  0  0  0
            1  0  1
               0
*/

int Continental3(int** board, int* size)
{
  int i,j,ifr,count=0;

//  if (size[0]!=3 || size[0]!=3 || size[0]!=3 || size[0]!=3) return 1; //All OK

  for (j=3;j>=-3;j-=2) {
    ifr=4-abs(j);
    for (i=-ifr;i<=ifr;i+=2) {
      if (board[i+OFFSETX][j+OFFSETY]<=0) continue;
      count++;
    }
  }

  return count;
}

/* Returns this resource count applied to the triangular board
                 34                =Fib(9)
               21  21              =Fib(8)
             13  13  13            =Fib(7)
           8   8   8   8           =Fib(6)
         5   5   5   5   5         =Fib(5)
       3   3   3   3   3   3       =Fib(4)
     2   2   2   2   2   2   2     =Fib(3)
   1   1   1   1   1   1   1   1   =Fib(2)
 1   1   1   1   1   1   1   1   1 =Fib(1)
*/

int FibCount(int** board, int* size)
{
  int i,j,val,count=0;

  for (j=0;j>-size[3]-1;j--) { //Normal
    val = Fibonacci(size[3]+1+j);
//    val = Fibonacci(size[3]+2+j); //Only 1 row of 1's
    for (i=0;i<1-j;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) count+=val;
    }
  }
  return count;
}

// Returns the number of rows filled in a triangular board
int RowsFilled(int** board, int* size)
{
  int i,j,count=0;

  for (j=0;j>-size[3]-1;j--) { //Normal
    for (i=0;i<1-j;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==0) return count;
    }
    count++;
  }

  return count;
}

// Returns the number of 3rd row filled in a triangular board
int Row3Filled(int** board, int* size)
{
  int i,count=0;

  for (i=0;i<3;i++) {
    if (board[i+OFFSETX][-2+OFFSETY]==1) count++;
  }

  return count;
}

// Returns the number of 3rd row filled in a triangular board
int RowsFilledHighRes(int** board, int* size)
{
  int i,count=0;
  int filled=RowsFilled(board,size);

  for (i=0;i<filled+1;i++) {
    if (board[i+OFFSETX][-filled+OFFSETY]==1) count++;
  }

  return 100*filled+count;
}

/* This function gives "1"
  only if the position can possibly go to one peg on the FOLLOWING
  move.  It tests to see that there is exactly one peg in one
  of the four peg categories.  Also there cannot be two
  corner pegs filled, and if there is one it must make the last move.

  Returns 0 if criterion not met.
*/

int IsPenultimateMove(int** board, int* size)
{
  int i,j,cat,c1,c2;
  int cat_ct[4];
  int cornercat=-1;
  int cantcapturecat=-1;

  int jend=-2-size[3];
  int iend=2+size[0];

  //More than 2 corners occupied, no way can
  //we get to one peg the next move
  if (GetCorners(board,size)>1) return 0;

  //Identify the corners
#if SQUAREBOARD==6
  if (board[-2+OFFSETX][3+OFFSETY]==1) cornercat=2;
  if (board[3+OFFSETX][3+OFFSETY]==1) cornercat=3;
  if (board[-2+OFFSETX][-2+OFFSETY]==1) cornercat=0;
  if (board[3+OFFSETX][-2+OFFSETY]==1) cornercat=1;
#endif

#ifdef EIGHTBYSIX
  if (board[-3+OFFSETX][3+OFFSETY]==1) cornercat=3;
  if (board[4+OFFSETX][3+OFFSETY]==1) cornercat=2;
  if (board[-3+OFFSETX][-2+OFFSETY]==1) cornercat=1;
  if (board[4+OFFSETX][-2+OFFSETY]==1) cornercat=0;
#endif

#ifdef EIGHTBYSIX
  if (board[-4+OFFSETX][4+OFFSETY]==1) cornercat=3;
  if (board[5+OFFSETX][4+OFFSETY]==1) cornercat=2;
  if (board[-4+OFFSETX][-3+OFFSETY]==1) cornercat=1;
  if (board[5+OFFSETX][-3+OFFSETY]==1) cornercat=0;
#endif

#if SQUAREBOARD==8
  if (board[-3+OFFSETX][4+OFFSETY]==1) cornercat=1;
  if (board[4+OFFSETX][4+OFFSETY]==1) cornercat=0;
  if (board[-3+OFFSETX][-3+OFFSETY]==1) cornercat=3;
  if (board[4+OFFSETX][-3+OFFSETY]==1) cornercat=2;
#endif

  if (cornercat==0) cantcapturecat=3;
  if (cornercat==1) cantcapturecat=2;
  if (cornercat==2) cantcapturecat=1;
  if (cornercat==3) cantcapturecat=0;

#if TRIANGLEBOARD>0
  if (board[OFFSETX][OFFSETY]==1) {
    cornercat=0;
  }
  if (board[OFFSETX][-TRIANGLEBOARD+1+OFFSETY]==1) {
    c2=(-TRIANGLEBOARD+1+100)%2;
    cornercat=2*c2;
  }
  if (board[TRIANGLEBOARD-1+OFFSETX][-TRIANGLEBOARD+1+OFFSETY]==1) {
    c1=(TRIANGLEBOARD-1+100)%2;
    c2=(-TRIANGLEBOARD+1+100)%2;
    cornercat=c1+2*c2;
  }
#endif

  for (cat=0;cat<4;cat++) cat_ct[cat]=0;

  for (j=1+size[1];j>jend;j--) {
    for (i=-1-size[2];i<iend;i++) {
      if (board[i+OFFSETX][j+OFFSETY]==1) {
        //There is a peg here, figure out which category
        c1=(i+100)%2;
        c2=(j+100)%2;
        cat=c1+2*c2;
        cat_ct[cat]=cat_ct[cat]+1;
      }
    }
  }

  if (cantcapturecat>=0) {
    if (cat_ct[cantcapturecat]>0) return 0;
  }

  for (cat=0;cat<4;cat++) {
    if (cat_ct[cat]==1) {
      if (cornercat>=0 && cornercat!=cat) return 0;
      return 1;
    }
  }

  return 0;
}

//Remember to fill board first if called with USESYMMETRY on
/*  When USESYMMETRY is turned on, returns
  a board function invariant under all rotations and refelections

              256 128 256
               64  32  64
         (128) 16   8  16 (128)
  256  64  16   4   2   4  16 64 256
  128  32   8   2   1   2   8 32 128
  256  64  16   4   2   4  16 64 256
         (128) 16   8  16 (128)
               64  32  64
              256 128 256

  Full code=1+4*(2+4+8+32+128)+8*(16+64+256)
           =1+696+2688 = 3385

  English full=1+4*(2+4+8+32)+8*(16+64) = 825
  French Full = 825 + 4*128 = 1337

  Function only symmetric about X axis:

                1    2    4
                    8   16   32
                   64  128  256
  512  2^10 2^11 2^12 2^13 2^14 2^15 2^16 2^17
  2^18 2^19 2^20 2^21 2^22 2^23 2^24 2^25 2^26
  512  2^10 2^11 2^12 2^13 2^14 2^15 2^16 2^17
                 64  128  256
                    8   16   32
            1    2    4

    Full code=2^27-1 + 2^18-1 = 134217727 + 262143 = 134479870

  Function diagonally symmetric:

                1    2    4
                    8   16   32
                   64  128  256
  512  2^10 2^11 2^12 2^13 2^14 256  32   4
  2^15 2^16 2^17 2^18 2^19 2^13 128  16   2
  2^20 2^21 2^22 2^23 2^18 2_12  64   8   1
               2^22 2^17 2^11
                 2^21 2^16 2^10
           2^20 2^15 2^9

    Full code=2^24-1 + 2^23-1 - 2^14 - 2^19 = 
        16777215 + 8388607 - 16384 - 524288 = 24625150

  Hexagonal board (Hex 4)

    3   5   5   3
    5   2   4   2   5
    5   4   1   1   4   5
    3   2   1   0   1   2   3     // 0's:1  1's:6
        5   4   1   1   4   5     // 2's:6  3's:6
            5   2   4   2   5     // 4's:6  5's:12
                3   5   5   3

 
*/
int GetCode(int** board, int* size, int symmetry, pattern* pat)
{
#ifndef USESYMMETRY
//  return pat->d[0]; //Old method
  return pat->d[1]; //New method
#else

  int i,j,count=0,ctr=1;
  int imax=size[0]+2; //Must be 5 for Wiegleb

  if (symmetry==0) return pat->d[0]; //Old method

  //IDEA: This is a board function invariant under all rotations and reflections

  if (symmetry==4) { //Square

    if (board[OFFSETX][OFFSETY]==1) count=1; //Center =2^0

    //Along axis
    ctr=2;
    for (i=1;i<imax;i++) { //4 here orig for central Wiegleb game (mistake)
      if (board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    ctr=4;
    //Along diagonals
    if (board[1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;

#ifdef FRENCHBOARD
    ctr=128;
    //Along diagonals
    if (board[2+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][-2+OFFSETY]==1) count+=ctr;
#endif

    //Along outer arms
    ctr=16;
    for (i=2;i<imax;i++) { //4 here for central game (mistake)
      for (j=-1;j<2;j+=2) {
        if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
        if (board[j+OFFSETX][i+OFFSETY]==1) count+=ctr;
        if (board[-i+OFFSETX][j+OFFSETY]==1) count+=ctr;
        if (board[j+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      }
      ctr=ctr*4;
    }

//    return count; //Old method

/*    The function to here works, but may have the problem
    that the sets become very different in size.  It may
    be impossible to make them small enough even by
    making a gigantic split size.  This is because it is
    possible that many millions of boards have the exact
    same remainder, so cannot be differentiated by splitting
    into more sets.

    In order to solve this, I have added functions satisfied
    by pairs of pegs, but still invarient under
    they symmetry of the board.

    Arm pairs:

           c2 .  c2
           b2 .  b2
           a2 .  a2
  c3 b3 a3 .  .  .  a1 b1 c1
  .  .  .  .  .  .  .  .  .
  c3 b3 a3 .  .  .  a1 b1 c1
           a4 .  a4
           b4 .  b4
           c4 .  c4

    Diagonal opposite pairs on arms:

           c3 .  c4
           b3 .  b4
           a3 .  a4
  c2 b2 a2 .  .  .  a1 b1 c1
  .  .  .  .  .  .  .  .  .
  c1 b1 a1 .  .  .  a2 b2 c2
           a4 .  a3
           b4 .  b3
           c4 .  c3

    Axis pairs and diagonal pairs:

           .  d2 .
           .  c2 .
           .  b2 .
  .  .  .  e2 a2 e1 .  .  .
  d1 c1 b1 a1 .  a1 b1 c1 d1
  .  .  .  e1 a2 e2 .  .  .
           .  b2 .
           .  c2 .
           .  d2 .
*/

    if (imax<5) ctr=256;
    else ctr=512;

    //Arm pairs
    for (i=2;i<imax;i++) {
      if (board[i+OFFSETX][1+OFFSETY]==1 &&
        board[i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][1+OFFSETY]==1 &&
        board[-i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][i+OFFSETY]==1 &&
        board[1+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][-i+OFFSETY]==1 &&
        board[1+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Diagonal opposite pairs on arms
    for (i=2;i<imax;i++) {
      if (board[i+OFFSETX][1+OFFSETY]==1 &&
        board[-i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][1+OFFSETY]==1 &&
        board[i+OFFSETX][-1+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][i+OFFSETY]==1 &&
        board[1+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-1+OFFSETX][-i+OFFSETY]==1 &&
        board[1+OFFSETX][i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Axis pairs
    for (i=1;i<imax;i++) {
      if (board[i+OFFSETX][OFFSETY]==1 &&
        board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][i+OFFSETY]==1 &&
        board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      ctr=ctr*2;
    }

    //Diagonal pairs
    if (board[1+OFFSETX][1+OFFSETY]==1 &&
        board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-1+OFFSETY]==1 &&
        board[-1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    ctr=ctr*2;

    return count;
  }

  if (symmetry==5) { //Hexagonal symmetry

    if (board[OFFSETX][OFFSETY]==1) count=1; //Center =2^0

    ctr=2;
    for (i=1;i<imax;i++) {
      if (board[OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    ctr=ctr*4;
    if (board[1+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][-1+OFFSETY]==1) count+=ctr;
    if (board[-1+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][1+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][-1+OFFSETY]==1) count+=ctr;

    ctr=ctr*4;
    for (i=1;i<imax-1;i++) {
      if (board[-i+OFFSETX][3+OFFSETY]==1) count+=ctr;
      if (board[i+OFFSETX][-3+OFFSETY]==1) count+=ctr;
      if (board[-3+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[3+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[3-i+OFFSETX][i+OFFSETY]==1) count+=ctr;
      if (board[i-3+OFFSETX][-i+OFFSETY]==1) count+=ctr;
    }

    ctr=ctr*4;
    //Diagonal opposites
    for (i=1;i<imax;i++) {
      if (board[OFFSETX][i+OFFSETY]==1 &&
          board[OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][i+OFFSETY]==1 &&
          board[i+OFFSETX][-i+OFFSETY]==1) count+=ctr;
      if (board[-i+OFFSETX][OFFSETY]==1 &&
          board[i+OFFSETX][OFFSETY]==1) count+=ctr;
      ctr=ctr*4;
    }

    //Outer pairs
    if (board[-1+OFFSETX][3+OFFSETY]==1 &&
        board[-2+OFFSETX][3+OFFSETY]==1) count+=ctr;
    if (board[1+OFFSETX][-3+OFFSETY]==1 &&
        board[2+OFFSETX][-3+OFFSETY]==1) count+=ctr;
    if (board[-3+OFFSETX][1+OFFSETY]==1 &&
        board[-3+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[3+OFFSETX][-1+OFFSETY]==1 &&
        board[3+OFFSETX][-2+OFFSETY]==1) count+=ctr;
    if (board[2+OFFSETX][1+OFFSETY]==1 &&
        board[1+OFFSETX][2+OFFSETY]==1) count+=ctr;
    if (board[-2+OFFSETX][-1+OFFSETY]==1 &&
        board[-1+OFFSETX][-2+OFFSETY]==1) count+=ctr;

    return count;
  }

  //Code symmetric about X-axis
  int test;
  int iend=2+size[0];
  int jend=-2-size[3];

  if (symmetry==1) {

#if TRIANGLEBOARD>3 //Y-axis symmetry for triangular boards
//    for (j=0;j>-TRIANGLEBOARD;j--) { //j is always <=0 !
    for (j=0;j>-10;j--) { //j is always <=0 !
      iend=-j/2+1; //Half-way across
      for (i=0;i<iend;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          int inew=-j-i;
          if (inew!=i && board[inew+OFFSETX][j+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }
#else
    int jstart=0;
#if DIAMONDBOARD==5
    jstart=1;
#endif
    for (j=1+size[1];j>=jstart;j--) {
      for (i=-1-size[2];i<iend;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          if (j>0 && board[i+OFFSETX][-j+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }
#endif

    return count;
  }

  //Diagonal symmetry
  if (symmetry==2) {
    for (j=1+size[1];j>jend;j--) {
//      for (i=-1-size[2];i<iend && i<=j;i++) {
      for (i=-1-size[2];i<iend && i<j;i++) {
        test=board[i+OFFSETX][j+OFFSETY];
        if (test==0 || test==1) {
          if (board[i+OFFSETX][j+OFFSETY]==1) count+=ctr;
          if (i<j && board[j+OFFSETY][i+OFFSETY]==1) count+=ctr;

          ctr=2*ctr;

          if (ctr<=0) printf("Error\n");
        }
      }

    }

    return count;
  }

  return count;
#endif
}

//Determine symmetry type based on geometry and starting/ending location
//0 -> None
//1 -> X-axis (lateral) OR Y-axis
//2 -> Diagonal about the line x=y OR x=-y
//3 -> Rectangular
//4 -> Square  
//5 -> Hexagonal
//Note that symmetry=3 or 4 is only possible for lx=ly=0
int DetermineSymmetryType(int* size, int lx, int ly, int* sc)
{
  int bsym,lsym,sym;

  //First determine board symmetry
  bsym=0; //Default
  if (size[1]==size[3]) bsym=1;
  if (size[0]==size[1] && size[2]==size[3]) bsym=2;
  if (size[0]==size[2] && size[1]==size[3]) bsym=3;
  if (size[0]==size[1] && bsym==3) bsym=4;


  //Now combine this with starting/ending location
  lsym=0; //Default
  if (lx==0 || ly==0) lsym=1;
  if (lx==ly || lx==-ly) lsym=2;
  if (lx==0 && ly==0) lsym=4;

#if HEXBOARD>3 && MOVETYPE>4
  if (bsym==4) bsym=5;
  if (lsym==4) lsym=5;
#endif

  //Combine to determine overall symmetry
  sym=bsym;
  if (lsym<bsym) sym=lsym;
  switch (sym) {
  case 5: //Hexagonal
    *sc=12;
    break;
  case 4: //Square
    *sc=8;
    break;
  case 3: //Rectangular
    *sc=4;
    break;
  case 2:
  case 1:
    *sc=2;
    break;
  default:
    *sc=1;
    break;
  }

#if SQUAREBOARD==6
#if MOVETYPE>4
  *sc=1;
  return 0;
#endif
  if (lx==ly) {
    *sc=2;
    return 2;
  }
  else {
    *sc=1;
    return 0;
  }
#endif

#if TRIANGLEBOARD>3
  if (2*lx==-ly) {
    *sc=2;
    return 1;
  }
  *sc=1;
  return 0;
#endif

#if defined(STELLAR2BOARD) || defined(DRAUGHTSBOARD32) || HEXBOARD==3 || (SQUAREBOARD>0 && SQUAREBOARD!=6)
  *sc=1;
  return 0;
#endif

  return sym;
}

//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR WEIGLEB's BOARD!!
#ifdef WIEGLEBSBOARD
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][45]={
    42,43,44,39,40,41,36,37,38,27,28,29,30,31,32,33,34,35,18,19,20,21,22,23,24,25,26, 9,10,11,12,13,14,15,16,17, 6, 7, 8, 3, 4, 5, 0, 1, 2,
    35,26,17,34,25,16,33,24,15,44,41,38,32,23,14, 8, 5, 2,43,40,37,31,22,13, 7, 4, 1,42,39,36,30,21,12, 6, 3, 0,29,20,11,28,19,10,27,18, 9,
     2, 1, 0, 5, 4, 3, 8, 7, 6,17,16,15,14,13,12,11,10, 9,26,25,24,23,22,21,20,19,18,35,34,33,32,31,30,29,28,27,38,37,36,41,40,39,44,43,42,
     9,18,27,10,19,28,11,20,29, 0, 3, 6,12,21,30,36,39,42, 1, 4, 7,13,22,31,37,40,43, 2, 5, 8,14,23,32,38,41,44,15,24,33,16,25,34,17,26,35,
    27,18, 9,28,19,10,29,20,11,42,39,36,30,21,12, 6, 3, 0,43,40,37,31,22,13, 7, 4, 1,44,41,38,32,23,14, 8, 5, 2,33,24,15,34,25,16,35,26,17,
    44,43,42,41,40,39,38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    17,26,35,16,25,34,15,24,33, 2, 5, 8,14,23,32,38,41,44, 1, 4, 7,13,22,31,37,40,43, 0, 3, 6,12,21,30,36,39,42,11,20,29,10,19,28, 9,18,27};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without square, lateral, or diagonal symmetry: %d\n",symmetry);
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#ifdef FRENCHBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 37 HOLE FRENCH BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][37]={
    34,35,36,29,30,31,32,33,22,23,24,25,26,27,28,15,16,17,18,19,20,21, 8, 9,10,11,12,13,14, 3, 4, 5, 6, 7, 0, 1, 2,
    28,21,14,33,27,20,13, 7,36,32,26,19,12, 6, 2,35,31,25,18,11, 5, 1,34,30,24,17,10, 4, 0,29,23,16, 9, 3,22,15, 8,
     2, 1, 0, 7, 6, 5, 4, 3,14,13,12,11,10, 9, 8,21,20,19,18,17,16,15,28,27,26,25,24,23,22,33,32,31,30,29,36,35,34,
     8,15,22, 3, 9,16,23,29, 0, 4,10,17,24,30,34, 1, 5,11,18,25,31,35, 2, 6,12,19,26,32,36, 7,13,20,27,33,14,21,28,
    22,15, 8,29,23,16, 9, 3,34,30,24,17,10, 4, 0,35,31,25,18,11, 5, 1,36,32,26,19,12, 6, 2,33,27,20,13, 7,28,21,14,
    36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    14,21,28, 7,13,20,27,33, 2, 6,12,19,26,32,36, 1, 5,11,18,25,31,35, 0, 4,10,17,24,30,34, 3, 9,16,23,29, 8,15,22};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without square or lateral symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry

        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#ifdef ENGLISHBOARD
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 33 HOLE ENGLISH BOARD!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
  const int rotate[7][33]={
    30,31,32,27,28,29,20,21,22,23,24,25,26,13,14,15,16,17,18,19, 6, 7, 8, 9,10,11,12, 3, 4, 5, 0, 1, 2,
    26,19,12,25,18,11,32,29,24,17,10, 5, 2,31,28,23,16, 9, 4, 1,30,27,22,15, 8, 3, 0,21,14, 7,20,13, 6,
     2, 1, 0, 5, 4, 3,12,11,10, 9, 8, 7, 6,19,18,17,16,15,14,13,26,25,24,23,22,21,20,29,28,27,32,31,30,
     6,13,20, 7,14,21, 0, 3, 8,15,22,27,30, 1, 4, 9,16,23,28,31, 2, 5,10,17,24,29,32,11,18,25,12,19,26,
    20,13, 6,21,14, 7,30,27,22,15, 8, 3, 0,31,28,23,16, 9, 4, 1,32,29,24,17,10, 5, 2,25,18,11,26,19,12,
    32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    12,19,26,11,18,25, 2, 5,10,17,24,29,32, 1, 4, 9,16,23,28,31, 0, 3, 8,15,22,27,30, 7,14,21, 6,13,20};

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Set(0,0);
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d0 & pow2[i];
    else test=pat->d1 & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        if (rotate[p][i]<MAXBITS) {
          sympat[j+1]->d0=sympat[j+1]->d0+pow2[rotate[p][i]];
        }
        else {
          sympat[j+1]->d1=sympat[j+1]->d1+pow2[rotate[p][i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#if DIAMONDBOARD>1
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE DIAMOND BOARDS!!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //row1=reflection about axis X=Y (diagonal symmetry invariant)
  //row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
  //row4-6=rotation CW by 90, 180, 270 degrees
#if DIAMONDBOARD==5
  const int rotate[7][61]={
    60, 57,58,59, 52,53,54,55,56, 45,46,47,48,49,50,51, 36,37,38,39,40,41,42,43,44, 25,26,27,28,29,30,31,32,33,34,35, 16,17,18,19,20,21,22,23,24,  9,10,11,12,13,14,15,  4, 5, 6, 7, 8,  1, 2, 3,  0,
    35, 44,34,24, 51,43,33,23,15, 56,50,42,32,22,14, 8, 59,55,49,41,31,21,13, 7, 3, 60,58,54,48,40,30,20,12, 6, 2, 0, 57,53,47,39,29,19,11, 5, 1, 52,46,38,28,18,10, 4, 45,37,27,17, 9, 36,26,16, 25,
    0 ,  3, 2, 1,  8, 7, 6, 5, 4, 15,14,13,12,11,10, 9, 24,23,22,21,20,19,18,17,16, 35,34,33,32,31,30,29,28,27,26,25, 44,43,42,41,40,39,38,37,36, 51,50,49,48,47,46,45, 56,55,54,53,52, 59,58,57, 60,
    25, 16,26,36,  9,17,27,37,45,  4,10,18,28,38,46,52,  1, 5,11,19,29,39,47,53,57,  0, 2, 6,12,20,30,40,48,54,58,60,  3, 7,13,21,31,41,49,55,59,  8,14,22,32,42,50,56, 15,23,33,43,51, 24,34,44, 35,
    25, 36,26,16, 45,37,27,17, 9, 52,46,38,28,18,10, 4, 57,53,47,39,29,19,11, 5, 1, 60,58,54,48,40,30,20,12, 6, 2, 0, 59,55,49,41,31,21,13, 7, 3, 56,50,42,32,22,14, 8, 51,43,33,23,15, 44,34,24, 35,
    60, 59,58,57, 56,55,54,53,52, 51,50,49,48,47,46,45, 44,43,42,41,40,39,38,37,36, 35,34,33,32,31,30,29,28,27,26,25, 24,23,22,21,20,19,18,17,16, 15,14,13,12,11,10, 9,  8, 7, 6, 5, 4,  3, 2, 1,  0,
    35, 24,34,44, 15,23,33,43,51,  8,14,22,32,42,50,56,  3, 7,13,21,31,41,49,55,59,  0, 2, 6,12,20,30,40,48,54,58,60,  1, 5,11,19,29,39,47,53,57,  4,10,18,28,38,46,52,  9,17,27,37,45, 16,26,36, 25};
#elif DIAMONDBOARD==4
  const int rotate[7][41]={
    40,37,38,39,32,33,34,35,36,25,26,27,28,29,30,31,16,17,18,19,20,21,22,23,24, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
    24,31,23,15,36,30,22,14, 8,39,35,29,21,13, 7, 3,40,38,34,28,20,12, 6, 2, 0,37,33,27,19,11, 5, 1,32,26,18,10, 4,25,17, 9,16,
    0 , 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,24,23,22,21,20,19,18,17,16,31,30,29,28,27,26,25,36,35,34,33,32,39,38,37,40,
    16, 9,17,25, 4,10,18,26,32, 1, 5,11,19,27,33,37, 0, 2, 6,12,20,28,34,38,40, 3, 7,13,21,29,35,39, 8,14,22,30,36,15,23,31,24,
    16,25,17, 9,32,26,18,10, 4,37,33,27,19,11, 5, 1,40,38,34,28,20,12, 6, 2, 0,39,35,29,21,13, 7, 3,36,30,22,14, 8,31,23,15,24,
    40,39,38,37,36,35,34,33,32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    24,15,23,31, 8,14,22,30,36, 3, 7,13,21,29,35,39, 0, 2, 6,12,20,28,34,38,40, 1, 5,11,19,27,33,37, 4,10,18,26,32, 9,17,25,16};
#elif DIAMONDBOARD==3
  const int rotate[7][25]={
    24,21,22,23,16,17,18,19,20, 9,10,11,12,13,14,15, 4, 5, 6, 7, 8, 1, 2, 3, 0,
    15,20,14, 8,23,19,13, 7, 3,24,22,18,12, 6, 2, 0,21,17,11, 5, 1,16,10, 4, 9,
    0 , 3, 2, 1, 8, 7, 6, 5, 4,15,14,13,12,11,10, 9,20,19,18,17,16,23,22,21,24,
    9 , 4,10,16, 1, 5,11,17,21, 0, 2, 6,12,18,22,24, 3, 7,13,19,23, 8,14,20,15,
    9 ,16,10, 4,21,17,11, 5, 1,24,22,18,12, 6, 2, 0,23,19,13, 7, 3,20,14, 8,15,
    24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
    15, 8,14,20, 3, 7,13,19,23, 0, 2, 6,12,18,22,24, 1, 5,11,17,21, 4,10,16, 9};
#elif DIAMONDBOARD==2
    const int rotate[7][13]={
    12, 9,10,11, 4, 5, 6, 7, 8, 1, 2, 3, 0,
     8,11, 7, 3,12,10, 6, 2, 0, 9, 5, 1, 4,
     0, 3, 2, 1, 8, 7, 6, 5, 4,11,10, 9,12,
     4, 1, 5, 9, 0, 2, 6,10,12, 3, 7,11, 8,
     4, 9, 5, 1,12,10, 6, 2, 0,11, 7, 3, 8,
    12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0,
     8, 3, 7,11, 0, 2, 6,10,12, 1, 5, 9, 4};
#endif

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,k1,k2,test,p;

  if (symmetry!=4 && symmetry!=1 && symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Zero();
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    k1=i/MAXBITS;
    test=pat->d[k1] & pow2[i-k1*MAXBITS];;

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        k2=(rotate[p][i])/MAXBITS;
        sympat[j+1]->d[k2]=sympat[j+1]->d[k2]+pow2[rotate[p][i]-k2*MAXBITS];
      }
    }
  }
}
#endif

#if HEXBOARD>3
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 37 HOLE HEXBOARD 4
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  //All other rows (symmetry group has order 12)
#if HEXBOARD==4
  const int rotate[11][37]={
    33,34,35,36, 28,29,30,31,32, 22,23,24,25,26,27, 15,16,17,18,19,20,21,  9,10,11,12,13,14,  4, 5, 6, 7, 8,  0, 1, 2, 3,
    36,35,34,33, 32,31,30,29,28, 27,26,25,24,23,22, 21,20,19,18,17,16,15, 14,13,12,11,10, 9,  8, 7, 6, 5, 4,  3, 2, 1, 0,
     3, 2, 1, 0,  8, 7, 6, 5, 4, 14,13,12,11,10, 9, 21,20,19,18,17,16,15, 27,26,25,24,23,22, 32,31,30,29,28, 36,35,34,33, 
     3, 8,14,21,  2, 7,13,20,27,  1, 6,12,19,26,32,  0, 5,11,18,25,31,36,  4,10,17,24,30,35,  9,16,23,29,34, 15,22,28,33,
    15,22,28,33,  9,16,23,29,34,  4,10,17,24,30,35,  0, 5,11,18,25,31,36,  1, 6,12,19,26,32,  2, 7,13,20,27,  3, 8,14,21,
    21,14, 8, 3, 27,20,13, 7, 2, 32,26,19,12, 6, 1, 36,31,25,18,11, 5, 0, 35,30,24,17,10, 4, 34,29,23,16, 9, 33,28,22,15,
    33,28,22,15, 34,29,23,16, 9, 35,30,24,17,10, 4, 36,31,25,18,11, 5, 0, 32,26,19,12, 6, 1, 27,20,13, 7, 2, 21,14, 8, 3,
     0, 4, 9,15,  1, 5,10,16,22,  2, 6,11,17,23,28,  3, 7,12,18,24,29,33,  8,13,19,25,30,34, 14,20,26,31,35, 21,27,32,36,
    21,27,32,36, 14,20,26,31,35,  8,13,19,25,30,34,  3, 7,12,18,24,29,33,  2, 6,11,17,23,28,  1, 5,10,16,22,  0, 4, 9,15,
    15, 9, 4, 0, 22,16,10, 5, 1, 28,23,17,11, 6, 2, 33,29,24,18,12, 7, 3, 34,30,25,19,13, 8, 35,31,26,20,14, 36,32,27,21,
    36,32,27,21, 35,31,26,20,14, 34,30,25,19,13, 8, 33,29,24,18,12, 7, 3, 28,23,17,11, 6, 2, 22,16,10, 5, 1, 15, 9, 4, 0};
#elif HEXBOARD==5
    const int rotate[11][61]={
    56,57,58,59,60, 50,51,52,53,54,55, 43,44,45,46,47,48,49, 35,36,37,38,39,40,41,42, 26,27,28,29,30,31,32,33,34, 18,19,20,21,22,23,24,25, 11,12,13,14,15,16,17,  5, 6, 7, 8, 9,10,  0, 1, 2, 3, 4,
    60,59,58,57,56, 55,54,53,52,51,50, 49,48,47,46,45,44,43, 42,41,40,39,38,37,36,35, 34,33,32,31,30,29,28,27,26, 25,24,23,22,21,20,19,18, 17,16,15,14,13,12,11, 10, 9, 8, 7, 6, 5,  4, 3, 2, 1, 0,
     4, 3, 2, 1, 0, 10, 9, 8, 7, 6, 5, 17,16,15,14,13,12,11, 25,24,23,22,21,20,19,18, 34,33,32,31,30,29,28,27,26, 42,41,40,39,38,37,36,35, 49,48,47,46,45,44,43, 55,54,53,52,51,50, 60,59,58,57,56,
     4,10,17,25,34,  3, 9,16,24,33,42,  2, 8,15,23,32,41,49,  1, 7,14,22,31,40,48,55,  0, 6,13,21,30,39,47,54,60,  5,12,20,29,38,46,53,59, 11,19,28,37,45,52,58, 18,27,36,44,51,57, 26,35,43,50,56,
    26,35,43,50,56, 18,27,36,44,51,57, 11,19,28,37,45,52,58,  5,12,20,29,38,46,53,59,  0, 6,13,21,30,39,47,54,60,  1, 7,14,22,31,40,48,55,  2, 8,15,23,32,41,49,  3, 9,16,24,33,42,  4,10,17,25,34,
    34,25,17,10, 4, 42,33,24,16, 9, 3, 49,41,32,23,15, 8, 2, 55,48,40,31,22,14, 7, 1, 60,54,47,39,30,21,13, 6, 0, 59,53,46,38,29,20,12, 5, 58,52,45,37,28,19,11, 57,51,44,36,27,18, 56,50,43,35,26,
    56,50,43,35,26, 57,51,44,36,27,18, 58,52,45,37,28,19,11, 59,53,46,38,29,20,12, 5, 60,54,47,39,30,21,13, 6, 0, 55,48,40,31,22,14, 7, 1, 49,41,32,23,15, 8, 2, 42,33,24,16, 9, 3, 34,25,17,10, 4,
     0, 5,11,18,26,  1, 6,12,19,27,35,  2, 7,13,20,28,36,43,  3, 8,14,21,29,37,44,50,  4, 9,15,22,30,38,45,51,56, 10,16,23,31,39,46,52,57, 17,24,32,40,47,53,58, 25,33,41,48,54,59, 34,42,49,55,60,
    34,42,49,55,60, 25,33,41,48,54,59, 17,24,32,40,47,53,58, 10,16,23,31,39,46,52,57,  4, 9,15,22,30,38,45,51,56,  3, 8,14,21,29,37,44,50,  2, 7,13,20,28,36,43,  1, 6,12,19,27,35,  0, 5,11,18,26,
    26,18,11, 5, 0, 35,27,19,12, 6, 1, 43,36,28,20,13, 7, 2, 50,44,37,29,21,14, 8, 3, 56,51,45,38,30,22,15, 9, 4, 57,52,46,39,31,23,16,10, 58,53,47,40,32,24,17, 59,54,48,41,33,25, 60,55,49,42,34,
    60,55,49,42,34, 59,54,48,41,33,25, 58,53,47,40,32,24,17, 57,52,46,39,31,23,16,10, 56,51,45,38,30,22,15, 9, 4, 50,44,37,29,21,14, 8, 3, 43,36,28,20,13, 7, 2, 35,27,19,12, 6, 1, 26,18,11, 5, 0};
#endif

  //Square symmetry uses rows 0-7
  //X-Axis symetry uses row 0
  //Diagonal symmetry uses row 1

  int i,j,test,p;
  int k1,k2;

  //test the patterns!!! (comment this out normally)
/*  int k,ct;
  for (i=0;i<NUMBEROFHOLES;i++) {
    for (j=0;j<7;j++) {
      ct=0;
      for (k=0;k<NUMBEROFHOLES;k++) if (rotate[j][k]==i) ct++;
      if (ct!=1) {
        printf("Error, %d codes %d were found in rotate[%d][*]???\n",ct,i,j);
      }
    }
  }*/

  if (symmetry!=5) {
    printf("GetSymmetryPatterns cannot be called with this symmetry type\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Zero();
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    k1=i/MAXBITS;
    test=pat->d[k1] & pow2[i-k1*MAXBITS];;

    if (test) {
      for (j=0;j<scount-1;j++) {
        p=j; //First index of rotate[][], normally the same as j
//        if (symmetry==2) p=j+1; //Use second symmetry for diagonal symmetry
        k2=(rotate[p][i])/MAXBITS;
        sympat[j+1]->d[k2]=sympat[j+1]->d[k2]+pow2[rotate[p][i]-k2*MAXBITS];
      }
    }
  }
}
#endif

#if SQUAREBOARD==6
//Faster routine to determine symmetry patterns quickly
//THIS ONLY WORKS FOR THE 36 hole 6x6 board
//And we can only use diagonal symmetry on this board!
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  //Hard wired rotation matrices
  //row0=reflection about X-axis
  const int rotate[36]={
    35,29,23,17,11,5,34,28,22,16,10,4,33,27,21,15,9,3,32,26,20,14,8,2,31,25,19,13,7,1,30,24,18,12,6,0};
  //Diagonal symmetry uses row 1

  int i,j,test;

  if (symmetry!=2) {
    printf("GetSymmetryPatterns cannot be called without diagonal symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Zero();
  }

  for (i=0;i<NUMBEROFHOLES;i++) {

    if (i<MAXBITS) test=pat->d[0] & pow2[i];
    else test=pat->d[1] & pow2[i-MAXBITS];

    if (test) {
      for (j=0;j<scount-1;j++) {
        if (rotate[i]<MAXBITS) {
          sympat[j+1]->d[0]=sympat[j+1]->d[0]+pow2[rotate[i]];
        }
        else {
          sympat[j+1]->d[1]=sympat[j+1]->d[1]+pow2[rotate[i]-MAXBITS];
        }
      }
    }
  }
}
#endif

#if TRIANGLEBOARD>3
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  //Powers of 2, 2^^0=1 to 2^^31
  const int pow2[31]={
    1,    1<<1, 1<<2, 1<<3, 1<<4, 1<<5, 1<<6, 1<<7, 1<<8, 1<<9,
    1<<10,1<<11,1<<12,1<<13,1<<14,1<<15,1<<16,1<<17,1<<18,1<<19,
    1<<20,1<<21,1<<22,1<<23,1<<24,1<<25,1<<26,1<<27,1<<28,1<<29,1<<30};

  int i,j,row,ist,test,target,k1,k2;

  if (symmetry!=1) {
    printf("GetSymmetryPatterns cannot be called without lateral symmetry\n");
    return;
  }

  //First pattern is pat, others zeroed
  sympat[0]->Set(pat);
  for (j=1;j<scount;j++) {
    sympat[j]->Zero();
  }

  for (row=0;row<TRIANGLEBOARD;row++) {
    ist=(row*(row+1))/2;
    for (i=ist;i<ist+row+1;i++) {
      k1=i/MAXBITS;
      test=pat->d[k1] & pow2[i-k1*MAXBITS];

      if (test) {
        target=2*ist+row-i;
        k2=target/MAXBITS;
        sympat[1]->d[k2]=sympat[1]->d[k2]+pow2[target-k2*MAXBITS];
      }
    }
  }
    
  return;
}
#endif

#if defined(STELLAR2BOARD) || defined(DRAUGHTSBOARD32) || HEXBOARD==3 || (SQUAREBOARD>0 && SQUAREBOARD!=6)
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  return;
}
#endif

#if defined(EIGHTBYSIX) || defined(TENBYEIGHT)
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount)
{
  return;
}
#endif

//Reflect about x-axis (code=0) or y-axis (code=1)
//or about the line x=y (code=2)
int ReflectBoard(int** board, int* size, int code)
{
  int i,j,tmpval;
#if TRIANGLEBOARD<4
  if (code==0 && size[0]!=size[2]) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
  if (code==1 && size[1]!=size[3]) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
  if (code==2 && (size[0]!=size[1] || size[2]!=size[3])) {
    printf("ReflectBoard error code=%d??\n",code);
    return 0;
  }
#endif
  if (code==0) {//x-axis reflection
#if SQUAREBOARD==6 //Even-even board
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[i+OFFSETX][-j+1+OFFSETY];
        board[i+OFFSETX][-j+1+OFFSETY]=tmpval;
      }
    }
#else //Normal (odd-odd board)
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[i+OFFSETX][-j+OFFSETY];
        board[i+OFFSETX][-j+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

  if (code==1) {//y-axis reflection
#if SQUAREBOARD==6 //Even-even board
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[-i+1+OFFSETX][j+OFFSETY];
        board[-i+1+OFFSETX][j+OFFSETY]=tmpval;
      }
    }
#elif TRIANGLEBOARD>3
    for (j=0;j>-TRIANGLEBOARD;j--) { //j is always <=0 !
      int iend=-j/2+1; //Half-way across
      for (i=0;i<iend;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        int inew=-j-i;
        if (inew!=i) {
          board[i+OFFSETX][j+OFFSETY]=board[inew+OFFSETX][j+OFFSETY];
          board[inew+OFFSETX][j+OFFSETY]=tmpval;
        }

      }

    }
#else //Normal (odd-odd board)
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[-i+OFFSETX][j+OFFSETY];
        board[-i+OFFSETX][j+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

  if (code==2) {//x=y line reflection
    for (j=1+size[1];j>-2-size[3];j--) {
      for (i=-1-size[2];i<2+size[0] && i<j;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][i+OFFSETY];
        board[j+OFFSETX][i+OFFSETY]=tmpval;
      }
    }
    return 1;
  }

  return 1;
}

//code=1 counterclockwise, code=-1 clockwise
//Board must be square!
int RotateBoard(int** board, int* size, int code)
{
  int i,j,tmpval;
  if (size[0]!=size[1] || size[0]!=size[2] || size[0]!=size[3]) {
    printf("RotateBoard error code=%d??\n",code);
    return 0;
  }

  if (code==1) {//counterclockwise
#if SQUAREBOARD==6 //Even-even boards
    for (j=1;j<2+size[1];j++) {
      for (i=1;i<2+size[0];i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
//        printf("i=%d j=%d value=%d\n",i,j,tmpval);
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][-i+1+OFFSETY];
        board[j+OFFSETX][-i+1+OFFSETY]=board[-i+1+OFFSETX][-j+1+OFFSETY];
        board[-i+1+OFFSETX][-j+1+OFFSETY]=board[-j+1+OFFSETX][i+OFFSETY];
        board[-j+1+OFFSETX][i+OFFSETY]=tmpval;
      }
    }

#else //Normal (Odd-odd)
    for (j=1+size[1];j>0;j--) {
      for (i=-1-size[2];i<=0;i++) {
        tmpval=board[i+OFFSETX][j+OFFSETY];
        if (tmpval==-1) continue;
//        printf("i=%d j=%d value=%d\n",i,j,tmpval);
        board[i+OFFSETX][j+OFFSETY]=board[j+OFFSETX][-i+OFFSETY];
        board[j+OFFSETX][-i+OFFSETY]=board[-i+OFFSETX][-j+OFFSETY];
        board[-i+OFFSETX][-j+OFFSETY]=board[-j+OFFSETX][i+OFFSETY];
        board[-j+OFFSETX][i+OFFSETY]=tmpval;
      }
    }
#endif
    return 1;
  }

#if SQUAREBOARD==6 //Even-even boards
  for (j=1;j<2+size[1];j++) {
    for (i=1;i<2+size[0];i++) {
      tmpval=board[i+OFFSETX][j+OFFSETY];
    if (tmpval==-1) continue;
      board[i+OFFSETX][j+OFFSETY]=board[-j+1+OFFSETX][i+OFFSETY];
      board[-j+1+OFFSETX][i+OFFSETY]=board[-i+1+OFFSETX][-j+1+OFFSETY];
      board[-i+1+OFFSETX][-j+1+OFFSETY]=board[j+OFFSETX][-i+1+OFFSETY];
      board[j+OFFSETX][-i+1+OFFSETY]=tmpval;
    }
  }
#else //Normal (Odd-odd)
  for (j=1+size[1];j>0;j--) {
    for (i=-1-size[2];i<=0;i++) {
      tmpval=board[i+OFFSETX][j+OFFSETY];
      if (tmpval==-1) continue;
      board[i+OFFSETX][j+OFFSETY]=board[-j+OFFSETX][i+OFFSETY];
      board[-j+OFFSETX][i+OFFSETY]=board[-i+OFFSETX][-j+OFFSETY];
      board[-i+OFFSETX][-j+OFFSETY]=board[j+OFFSETX][-i+OFFSETY];
      board[j+OFFSETX][-i+OFFSETY]=tmpval;
    }
  }
#endif
  return 1;
}

int TransformBoard(int** board, int* size, int reflectcode, int rotatecode)
{
  int i,nrot,dir,test;
  if (reflectcode>=0 && reflectcode<3)
    test=ReflectBoard(board,size,reflectcode);
  if (rotatecode!=0) {
    if (rotatecode>0) {
      dir=1;
      nrot=rotatecode;
    }
    else {
      dir=-1;
      nrot=-rotatecode;
    }

    for (i=0;i<nrot;i++) {
      test=RotateBoard(board,size,dir);
    }
  }

  return test;
}

void GetTransformName(int reflectcode, int rotatecode, char* name)
{
  switch (reflectcode) {
  case 0: 
    sprintf(name,"Reflection about X-axis");
    break;
  case 1: 
    sprintf(name,"Reflection about Y-axis");
    break;
  case 2: 
    sprintf(name,"Reflection about the line X=Y");
    break;
  default:
    sprintf(name,"");
    break;
  }

  switch (rotatecode) {
  case -3: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 270 degrees",name);
    break;
  case -2: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 180 degrees",name);
    break;
  case -1: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CW by 90 degrees",name);
    break;
  case 1: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 90 degrees",name);
    break;
  case 2: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 180 degrees",name);
    break;
  case 3: 
    if (name[0]>1) sprintf(name,"%s, followed by ",name);
    sprintf(name,"%srotation CCW by 270 degrees",name);
    break;
  default:
    break;
  }

  if (reflectcode==-1 && rotatecode==0) sprintf(name,"Unchanged"); //Nothing was done

  return;
}

//sub_from can be used to fill a board with it's complement
int FillTree(int at_jump, node** root, pattern* sub_from, int s)
{
  int i,total,treesize=0;
  char rname[50];
  FILE* fp;
  pattern pat;
  int test;

  node* curr;
  node* prev;
  node* ndnew;

  if (at_jump>0) {
    sprintf(rname,"data/jump%.2d_%.3d.bin",at_jump,s);
  }
  else {
    sprintf(rname,"data/keep%.2d.bin",-at_jump);
  }
  fp=fopen(rname,"rb");
  if (!fp) {
    printf("File not found: %s\n",rname);
    return 0;
  }

  *root=0;

  if (at_jump>0) {
    fread(&test,sizeof(int),1,fp);
    fread(&test,sizeof(int),1,fp);
    fread(&total,sizeof(int),1,fp);
  }
  else {
    total=1<<25;
  }
//  printf("File %s; Total was %d\n",rname,total);

  for (i=0;i<total;i++) {
    pat.Readf(fp);

    if (pat.d[0]==0) {
      myfclose(&fp);
      return treesize; //Flag to exit
    }

    if ((sub_from->d[0])>0) {
      pat.SubtractFrom(sub_from);
    }
//    printf("%u ",pat);

    curr=*root;
    prev=0;

    if (!curr) {
      *root=new node(&pat);
      treesize=1;
      continue;
    }

    while (curr != prev) {
      prev=curr;
      test=curr->Compare(&pat);
      if (test==0) break;
      if (test==1 && curr->l) curr=curr->l;
      if (test==-1 && curr->r) curr=curr->r;
    }

    if (test==0) continue;

    ndnew=new node(&pat);
    if (!ndnew) return -1;
    if (test==1) curr->l=ndnew;
    else curr->r=ndnew;
    treesize++;

  }
//  printf("\n");

  myfclose(&fp);

  return treesize;
}

//Deletes tree, printing it out if fp is not NULL
//Simple version
int ClearTree(node** root, FILE* fp, int* min_pegs, int* max_pegs)
{
  node* curr;
  node* prev;
  int pegs,nout=0;
  pattern mypat;

  while (*root) {
    curr=*root;
    prev=0;

    while (curr->l || curr->r) {
      prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
      else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    if (fp && curr->FlagSet()==0) {
      curr->GetData(&mypat);
      mypat.Writef(fp);
      nout++;

      pegs=mypat.GetPegs();
      if (pegs<*min_pegs) *min_pegs=pegs;
      if (pegs>*max_pegs) *max_pegs=pegs;
    }

    if (prev) {
      if (prev->l==curr) prev->l=0;
      if (prev->r==curr) prev->r=0;
    }
    if (curr==*root) {
      delete(*root);
      *root=0;
    }
    else {
      delete(curr);
    }
  }

  return nout;
//  printf("%d number outputted\n",nout);
}

//Deletes tree, printing it out if fp is not NULL
//if comp is 1 it will complement all the positions when storing
//if store_code is 1 it adds another short of the board code
int ClearTreeExtra(int** board, int* size, node** root, FILE* fp, int comp, pattern* full, int symmetry, int symcount, pattern** sympat, int* min_pegs, int* max_pegs)
{
  node* curr;
  node* prev;
  int i,pegs,nout=0;
  pattern mypat;
  int board_code=0;

  while (*root) {
    curr=*root;
    prev=0;

    while (curr->l || curr->r) {
      prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
      else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    if (fp && curr->FlagSet()==0) {
      curr->GetData(&mypat);

      if (symmetry>0) {
        //Flag all boards that are equivalent by symmetry
        //Do this before complementing!
        GetSymmetryPatterns(&mypat,sympat,symmetry,symcount);
        for (i=1;i<symcount;i++) {
          StorePattern(sympat[i],root,-1,1);
        }
      }

      pegs=mypat.GetPegs();
      if (pegs<*min_pegs) *min_pegs=pegs;
      if (pegs>*max_pegs) *max_pegs=pegs;

      if (comp==1) {
        mypat.SubtractFrom(full); //Complement it
      }
      mypat.Writef(fp);
      nout++;
    }
//    else if (fp && curr->FlagSet()!=val) {
//      printf("Flag not set\n");
//    }

    if (prev) {
      if (prev->l==curr) prev->l=0;
      if (prev->r==curr) prev->r=0;
    }
    if (curr==*root) {
      delete(*root);
      *root=0;
    }
    else {
      delete(curr);
    }
  }

  return nout;
//  printf("%d number outputted\n",nout);
}

node::node(int* val)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=val[j];
  }
  l=0;
  r=0;
}

node::node(pattern* pat)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=pat->d[j];
  }
  l=0;
  r=0;
}

node::~node()
{
}

//Return value of data without the flag
void node::GetData(pattern* pat)
{
  if (FlagSet()) {
    int j;
    for (j=0;j<MAXCODES;j++) {
      if (d[j]<0) d[j]=-d[j];
    }
    pat->Set(d);
  }
  else {
    pat->Set(d);
  }
}

//Flag is set if d0 is negative
//HOWEVER, it is possible that d0=0 in which
//case we must use d1 as the flag!
void node::SetFlag(int val)
{
  int j;
  if (val==1) {
    for (j=0;j<MAXCODES;j++) {
      if (d[j]>0) {
        d[j]=-d[j];
        return;
      }
    }
    return;
  }
  else {
    for (j=0;j<MAXCODES;j++) {
      if (d[j]<0) {
        d[j]=-d[j];
        return;
      }
    }
    return;
  }
}

int node::FlagSet()
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    if (d[j]<0) return 1;
  }
  return 0;
}

// When flag==-1, simply gets a terminal node
// When flag==0 (or ==1), gets next node with flag not set (or set)
//If both branches are available, be sure to use random tie breaker
//or the binary tree may degenarate into a linked list, with great
//loss of speed and efficiency (sorted number input for example).
node* node::GetNext(node** prev, int flag)
{
  node* curr;
  curr=this;
  *prev=0;
  
  if (flag==-1) {
    while (curr->l || curr->r) {
      *prev=curr;
      if (curr->l && !curr->r) curr=curr->l;
      else if (curr->r && !curr->l) curr=curr->r;
        else { //Choose randomly, should balance tree
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    }

    return curr;
  }

  int goon;
  int testl,testr;

  if (flag==1) {
    do {
      testl=(curr->l && curr->l->FlagSet());
      testr=(curr->r && curr->r->FlagSet());

      goon=1;
      if (!testl && !testr) goon=0;
      else if (testl && !testr) curr=curr->l;
      else if (!testl && testr) curr=curr->r;
      else {
        if (rand()%2==0) curr=curr->l;
        else curr=curr->r;
      }
    } while (goon);

    return curr;
  }

  //flag==0

  do {
    testl=(curr->l && !(curr->l->FlagSet()));
    testr=(curr->r && !(curr->r->FlagSet()));

    goon=1;
    if (!testl && !testr) goon=0;
    else if (testl && !testr) curr=curr->l;
    else if (!testl && testr) curr=curr->r;
    else {
      if (rand()%2==0) curr=curr->l;
      else curr=curr->r;
    }
  } while (goon);

  return curr;
}

void node::DeleteNode(node* del, node* prev)
{
  if (!del) return;

  if (prev) {
    if (prev->l==del) prev->l=0;
    else if (prev->r==del) prev->r=0;
  }

  if (del!=this) delete(del);
  //Note: cannot delete root node here
}

//Returns 0 if pattern stored equals pat
//returns 1 if pattern stored is greater than pat
//returns -1 if pattern stored is less than pat
int node::Compare(pattern* pat)
{
  int j;
  for (j=MAXCODES-1;j>=0;j--) {
    if (ABS(d[j])>ABS(pat->d[j])) return 1;
    if (ABS(d[j])<ABS(pat->d[j])) return -1;
  }
  return 0; //Must be equal
}

//Read a pattern from a binary file
//Normal return value is 2
int pattern::Readf(FILE* fp)
{
  int j,test=0;
  for (j=0;j<MAXCODES;j++) {
    test+=fread(&(d[j]),sizeof(int),1,fp);
  }
  for (j=0;j<MAXCODES;j++) {
    if(d[j]<0) return -1;
  }
  return test;
}

//Write a pattern from a binary file
//Normal return value is 1
int pattern::Writef(FILE* fp)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    fwrite(&(d[j]),sizeof(int),1,fp);
  }
  for (j=0;j<MAXCODES;j++) {
    if(d[j]<0) return -1;
  }
  return 1;
}

void pattern::Zero()
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=0;
  }
}

void pattern::Set(int* nd)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=nd[j];
  }
}

void pattern::Set(pattern* pat)
{
  int j;
  for (j=0;j<MAXCODES;j++) {
    d[j]=pat->d[j];
  }
}

//Subtracts pattern from otherpat
//Will compute complement if otherpat is full
//Normal return value is 1
int pattern::SubtractFrom(pattern *otherpat)
{
  int j;
  int flag=0;

  for (j=0;j<MAXCODES;j++) {
    if (otherpat->d[j] - d[j]>=0) d[j] = otherpat->d[j] - d[j];
    else flag=-1;
  }

  if (flag==0) return 1;

  return -1;
}

//Counts the number of pegs in this pattern
//We just have to count the number of bits set
int pattern::GetPegs()
{
  int i,j,ctr=1,count=0;

  for (i=0;i<MAXBITS;i++) {
    for (j=0;j<MAXCODES;j++) {
      if(d[j] & ctr) count++;
    }
    ctr=ctr*2;
  }

  return count;
}

//Sequence of n primes (NOT INCLUDING 2)
void GeneratePrimes(int n,int *prime)
{
  int i,atn=3,total=0,isprime;

  while (total<n) {
    isprime=1;

    if (atn%2==0) isprime=0;
    for (i=0;i<total;i++) {
      if (atn%prime[i]==0) isprime=0;
      if (prime[i]*prime[i]>atn) break; //No need to go on
    }

    if (isprime) {
      prime[total]=atn;
      total++;
    }

    atn++;
  }
}

void GetSymmetryName(int n, char* name)
{
  switch (n) {
  case 0: 
    sprintf(name,"None");
    break;
  case 1: 
    sprintf(name,"Lateral (X-axis)");
    break;
  case 2: 
    sprintf(name,"Diagonal");
    break;
  case 3: 
    sprintf(name,"Rectangular");
    break;
  case 4: 
    sprintf(name,"Square");
    break;
  case 5: 
    sprintf(name,"Hexagonal");
    break;
  default:
    sprintf(name,"Unknown");
    break;
  }

  return;
}

//Use d<0 for backwards, d>0 for forwards (just sets file name)
// abs(d)>1 indicates to start with this file
// Returns the number of boards in the last file, if successful
int RecoverSplits(int n, char* dir, int* split, int d)
{
  int i,istart,test,boardcount;
  char fname[70];
  FILE* fp1;

  split[0]=1; //Always
  istart=d;
  if (d<0) istart=-d;
  for (i=istart;i<=n;i++) {
    if (d<0) {
      sprintf(fname,"%s/bjump%.2d_%.3d.bin",dir,i,0);
    }
    else {
      sprintf(fname,"%s/jump%.2d_%.3d.bin",dir,i,0);
    }
    fp1=fopen(fname,"rb");
    if (fp1) {
      fread(&test,sizeof(int),1,fp1);
      fread(&split[i],sizeof(int),1,fp1);
      fread(&boardcount,sizeof(int),1,fp1);
      myfclose(&fp1);
    }
    else { //File doesn't exist
      if (istart!=n) printf("RecoverSplits error, file %s is corrupted or doesn't exist?\n",fname);
      return -1;
    }
  }

  return split[n]*boardcount; // Approx. number of boards, if split[n]>1
}

//Returns -1 if termination requested, 1 otherwise
int CheckForPause(FILE* fp,time_t start)
{
  int test;
  char fname[70];
  FILE* fp1;
  time_t finish;

  sprintf(fname,"data/continue.txt");
  fp1=fopen(fname,"r");
  if (!fp1) {
    printf("Continue file not found.\n");
    printf("Solver paused (-1=exit, 0 or 1=continue)\n");
    scanf("%d",&test);
    if (test==-1) { //Close down
      time(&finish);
      printf("\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
      fprintf(fp,"\nElapsed time %8.1f minutes\n",difftime(finish,start)/60.);
      myfclose(&fp);
      return -1;
    }
  }
  else myfclose(&fp1);

  return 1;
}


//Fibonacci numbers [ F(1)=F(2)=1, F(n)=F(n-1)+F(n-2) ]
int Fibonacci(int n)
{
  int i,v1,v2,v3;
  if (n==0) return 0;
  if (n<3) return 1;
  if (n==3) return 2;
  if (n==4) return 3;
  if (n==5) return 5;
  if (n==6) return 8;

  v1=5;
  v2=8;

  for (i=0;i<n-6;i++) {
    v3=v1+v2;
    v1=v2;
    v2=v3;
  }
  return v2;
}

//Close file and set associated file pointer to zero
int myfclose(FILE** fp)
{
  if (!(*fp)) {
    printf("Error in myfclose, file is not open???\n");
    return 0;
  }
  fclose(*fp);
  *fp = 0;
}



==> anc/old_pegs/Checker1700_Large/Checker1700_Large.h <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#define MAXCODES 3 // Largest board is MAXBITS*MAXCODES

//Data structure for encoding any board position
class pattern
{
public:
  int d[MAXCODES];
public:
  int Readf(FILE* fp);
  int Writef(FILE* fp);
  void Set(int* nd);
  void Set(pattern* pat);
  void Zero();
  int SubtractFrom(pattern* otherpat);
  int GetPegs();
};

//Main binary tree data structure
//This thing needs to take up as little memory as possible!
class node
{
public:
  int d[MAXCODES];

  node* l;
  node* r;

  node* GetNext(node** prev, int flag);
  void SetFlag(int val);
  int FlagSet();
  void GetData(pattern* pat);
  void DeleteNode(node* del, node* prev);
  int Compare(pattern* pat);

  node(int* val);
  node(pattern* pat);
  ~node();
};

int InitBoard(int** board, int* size, int startx, int starty, int val);
int ComplementBoard(int** board, int* size);
void PrintBoard(int** board, int* size);
void fPrintBoard(FILE* fp,int** board, int* size);
void fPrintBoards(FILE* fp,int** board, int* size, pattern** pats, int n,int symmetry);
void ExecuteMove(int** board, int frx, int fry, int dir, int forward);
void ExecuteMoveR(int** board, int frx, int fry, int dir, int forward);
void GetNextMove(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy);
void GetNextMoveR(int** board, int* size, int* frx, int* fry, int* dir, int reqx, int reqy);
void GetEndpoint(int sx, int sy, int d,int* mx, int* my, int* fx, int* fy);
void GetPattern(int** board, int* size, pattern* pat);
int GetCode(int** board, int* size, int symmetry, pattern* pat);
int DetermineSymmetryType(int* size, int lx, int ly, int *sc);
void GetSymmetryPatterns(pattern* pat, pattern** sympat, int symmetry, int scount);
int ReflectBoard(int** board, int* size, int code);
int RotateBoard(int** board, int* size, int code);
int TransformBoard(int** board, int* size, int reflectcode, int rotatecode);
void GetTransformName(int reflectcode, int rotatecode, char* name);
int FillBoard(int** board, int* size, pattern* pat);
int CheckPattern(int** board, int* size, node** root, int doit);
int StorePattern(pattern* pat, node** root, int doit, int flagit);
int GetCorners(int** board, int* size);
int GetClass(int** board, int* size);
int GetEdgeCount(int** board, int* size, int sx, int sy, int dx, int dy, int len);
int GetHexCount(int** board, int* size, int cx, int cy);
int GetSquareCount(int** board, int* size, int cx, int cy);
int GetCrossCount(int** board, int* size, int cx, int cy);
int GetDiamondCount(int** board, int* size, int cx, int cy);
int IsInteriorBoardLocation(int bx, int by);
int IsCornerBoardLocation(int bx, int by);
int InteriorJumpOK(int bx, int by);
int EdgeJumpOK(int bx, int by);
int MinMovesRemaining(int** board, int* size);
int MinMovesRemaining1(int** board, int* size);
int MinEdgeandCornerMovesRemaining(int** board, int* size);
int BoardOK(int** board, int* size);
int Continental1(int** board, int* size);
int Continental2(int** board, int* size);
int Continental3(int** board, int* size);
int IsPenultimateMove(int** board, int* size);
int FibCount(int** board, int* size);
int GetPegs(int** board, int* size);
void GetAPeg(int** board, int* size, int* x, int* y);
int FillTree(int at_jump, node** root, pattern* sub_from, int s);
int ClearTree(node** root, FILE* fp, int* min_pegs, int* max_pegs);
int ClearTreeExtra(int** board, int* size, node** root, FILE* fp, int comp, pattern* full, int symmetry, int symcount, pattern** sympat, int* min_pegs, int* max_pegs);
int NumberOfPegs(int** board, int* size, int* mx, int* my);
void GeneratePrimes(int n, int *prime);
void GetSymmetryName(int n, char* name);
int RecoverSplits(int n, char* dir, int* split, int d);
int CheckForPause(FILE* fp,time_t start);
void PrintPattern(pattern* pat, int code);
void fPrintPattern(FILE* fp, pattern* pat, int code);
int Fibonacci(int n);
int RowsFilled(int** board, int* size);
int Row3Filled(int** board, int* size);
int RowsFilledHighRes(int** board, int* size);
int GetScore(int** board, int* size);
int myfclose(FILE** fp);


==> anc/old_pegs/DiagramGen/DiagramGen.c <==
/*
  DiagramGen.c + graphic.h
  = Program to generate diagrams displaying solutions!!

  Written by JC Meyrignac 2003   http://euler.free.fr/

  Reads solutions from a file "SOL.TXT", one per line.
  Any line beginning with a semicolon is ignored (comments).
  Uses standard board notation (Beasley) as shown below,
  with multi-jump moves.  On a square lattice, it can handle
  "normal" moves, or diagonal moves.  The program automatically 
  recognises the board shape by taking the union over all moves.
  Produces a set of bitmap files, one for each solution, these
  are named SOLxxx.bmp (by default).

  Note: this program does no error checking to make sure the
  moves are legal.  If you input an illegal move it may work,
  but more likely than not the program will inelegantly crash.
  Any error in the input may crash the program.  This needs
  to be cleaned up!

  Modified by George Bell 2004    http://www.geocities.com/gibell.geo

  New features:
    Triangular boards can now be drawn with hexagons
    (rather than staggered squares) by a compiler option.
    The same notation is now used for both square lattice
    and triangular lattice boards.

    In SOL.TXT, the input line:
    ;File: test.bmp
    Will put the output for the next solution in that file rather
    than the default.

    In SOL.TXT, the input line:
    ;Start: 20
    Will start the solution at the 20'th move rather than
    the beginning (however the effect of all previous moves
    will still be present).

    The compiler options EXTRAOUTPUT, PRETTYOUTPUT, and XFORMCODE
    can be used to create new output files with rotated/reflected/reversed
    versions of the same solutions.  This does not affect the
    bitmaps produced and it is just an extra item useful for
    producing rotated solutions (which can be fed back in as input
    files and re-diagramed).  These options are normally turned OFF.

    Program can now handle boards as large as 26x26, after this we
    run out of alphabet!

    Simple trick: by opening the Page?.html files in your browser
    you can view the generated solutions 50 at a time.
*/

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "graphic.h"

/*  Square lattice notation examples:

  (Standard 33-hole board)

          c1  d1  e1
          c2  d2  e2
  a3  b3  c3  d3  e3  f3  g3
  a4  b4  c4  d4  e4  f4  g4
  a5  b5  c5  d5  e5  f5  g5
          c6  d6  e6
          c7  d7  e7

  (Triangular board on a square lattice)
  a1
  a2  b2
  a3  b3  c3
  a4  b4  c4  d4
  a5  b5  c5  d5  e5

  Triangular Board has the SAME NOTATION but the above board will look like:

           a1
         a2  b2
       a3  b3  c3
     a4  b4  c4  d4
   a5  b5  c5  d5  e5
  */

//Activate Triangularboard for triangular grid, otherwise assumes square lattice
//#define TRIANGULARBOARD
//#define USEHEXAGONS //Will use hexagons rather than squares if above option is turned on
//#define XSHIFT 5 //Will shift each diagram left by this amount
//Warning, if this is made too large, diagrams will overlap!
//Recommend: 2 for triangular boards (or 1)
//Recommend: Side/2 for rhombus boards
//Not used for square lattice boards

//Create extra output file with rotated version (normally commented out)
//#define EXTRAOUTPUT
//The next option only affects EXTRAOUTPUT
//#define PRETTYOUTPUT // Inserts move #'s and spaces but you can't run this on the result
//XFORMCODE -2 = Convert from square to triangular (c1 becomes c3, only a? stays the same)
//XFORMCODE -1 = Convert from triangular to square (c3 becomes c1, only a? stays the same)
//XFORMCODE 0 = Reverse the order of the moves
//XFORMCODE 1 = 90 degree rotation counter-clockwise
//XFORMCODE 2 = Reflection about y-axis
//XFORMCODE 3 = Reflection about x-axis
//XFORMCODE 4 = Reflection about the line x=-y
#define XFORMCODE -1

//These are all normally defined, turn off to not plot certain things
#define DISPLAYBOARD
#define DISPLAYPEGS
#define DISPLAYMOVES

//Normally turned off, will not capture a peg
//#define NOCAPTURE

//Normally turned off, expects "Unexpected Hanging" notation (i.e. 44 for the center)
//#define GARDNERNOTATION

#define BOARDSPERROW 6 //Number of boards per row, normally 6

int NbStored;
struct
{
  int start, end;
  int count;
} Moves[2000];

#define XMAX 36 //Was 11
#define YMAX 36

char Grid[XMAX*YMAX];

int NbPositions;
int startjump=0;
char forcefile[256];
int fileforced=0;

#define SCALE 1 //Overall scale, normally 1
#define SQUARE 12*SCALE //Normal
//#define SQUARE 18*SCALE
#define HEX 16*SCALE //Should be exactly SQUARE*2/sqrt(3) (width of unit hex)
//#define SPACE (SQUARE/2)
#define CIRCLE 4*SCALE //Normal
//#define CIRCLE 0*SCALE

/*
  graphic library

  SaveBMP
  Line
  Circle
*/
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include "graphic.h"

unsigned char BMPheader[0x36] = 
{
  'B', 'M',      // type
  0x38, 0x4,0x1,0,  // size
  0,0,0,0,      // reserved
  0x36,4,0,0,      // offbits  10
    
  0x28,0,0,0,      // bi size  14
  0x00,0x01,0,0,    // bi width  18
  0x00,0x1,0,0,    // bi height 22
  1,0,        // bi planes
  8,0,        // bi count
  0,0,0,0,      // bi compression
  0,0,0,0,      // bi image size
  0x20,0x2e,0,0,    // bi pixels per meter
  0x20,0x2e,0,0,    // bi pixels per meter
  0,0,0,0,      // bi color used
  0,0,0,0        // bi color important
};

int xmax, ymax;
unsigned char *bitmap = NULL;

void DrawRectangle(int x1, int y1, int x2, int y2)
{
  DrawLine(x1, y1, x2, y1);
  DrawLine(x1, y2, x2, y2);

  DrawLine(x1, y1, x1, y2);
  DrawLine(x2, y1, x2, y2);
}

void DrawLine(int x1, int y1, int x2, int y2)
{
  int dx, dy, cumul;
  int incx, incy;

  dx = x2-x1;
  if (dx >= 0)
    incx = 1;
  else
  {
    dx = -dx;
    incx = -1;
  }
  dy = y2-y1;
  if (dy >= 0)
    incy = 1;
  else
  {
    incy = -1;
    dy = -dy;
  }
  bitmap[(ymax-1-y1)*xmax+x1] = 1;

  if (dx >= dy) cumul = -dx/2; else cumul = -dy/2;


  while((x1 != x2) || (y1 != y2))
  {
    if (dx >= dy)
    {
      x1 += incx;
      cumul += dy;
      if (cumul >= 0)
      {
        y1 += incy;
        cumul -= dx;
      }
    }
    else
    {
      y1 += incy;
      cumul += dx;
      if (cumul >= 0)
      {
        x1 += incx;
        cumul -= dy;
      }
    }
//    if (x1 < 0 || x1 >= xmax) _asm int 3;
//    if (y1 < 0 || y1 >= ymax) _asm int 3;
    bitmap[(ymax-1-y1)*xmax+x1] = 1;
  }
}

void Setpixel(int x, int y)
{
  bitmap[(ymax-1-y)*xmax+x] = 1;
}

void HLine(int y, int x1, int x2)
{
  memset(bitmap+(ymax-1-y)*xmax+x1, 1, x2-x1+1);
}

void SaveBitmap(char *filename)
{
  // save a BMP containing the solution
  FILE *out;
  int *ptr;
  int i;

  ptr = (int *)(BMPheader+2);
  ptr[0] = xmax*ymax+sizeof(BMPheader);
  ptr[4] = xmax;
  ptr[5] = ymax;

  // first, we draw the lines

  out = fopen(filename, "wb");
  fwrite(BMPheader, sizeof(BMPheader), 1, out);
  fputc(0xFF, out);  fputc(0xFF, out);  fputc(0xFF, out);
  fputc(0x00, out);
  fputc(0x00, out);  fputc(0x00, out);  fputc(0x00, out);
  fputc(0x00, out);
  fputc(0x00, out);  fputc(0x00, out);  fputc(0xFF, out);
  fputc(0x00, out);
  for (i = 3;i < 256;++i)
  {
    fputc(0x80, out);  fputc(0x80, out);  fputc(0x80, out);
    fputc(0x00, out);
  }

  fwrite(bitmap, xmax*ymax, 1, out);

  fclose(out);
}

void InitBitmap(int width, int height)
{
  // BMP->round at multiple of 4 !!!
  xmax = (width+3)&-4;
  ymax = (height+3)&-4;

  bitmap = malloc(xmax * ymax);
}

void ClearBitmap()
{
  memset(bitmap, 0, xmax*ymax);
}

void CloseBitmap()
{
  free(bitmap);
  bitmap = NULL;
}

void FilledCircle(int sx, int sy, int r)
{
  int x, y;  //, d;
  //int x1, y1;
  
  if (r < 1)
  {
    Setpixel(sx, sy);
    return;
  }
  if (r == 3)
  {
    HLine(sy - 3, sx - 1, sx + 0);
    HLine(sy - 2, sx - 2, sx + 1);
    HLine(sy - 1, sx - 3, sx + 2);
    HLine(sy + 0, sx - 3, sx + 2);
    HLine(sy + 1, sx - 2, sx + 1);
    HLine(sy + 2, sx - 1, sx + 0);
    return;
  }
  if (r == 4)
  {
    HLine(sy - 3, sx - 1, sx + 1);
    HLine(sy - 2, sx - 2, sx + 2);
    HLine(sy - 1, sx - 3, sx + 3);
    HLine(sy + 0, sx - 3, sx + 3);
    HLine(sy + 1, sx - 3, sx + 3);
    HLine(sy + 2, sx - 2, sx + 2);
    HLine(sy + 3, sx - 1, sx + 1);
    return;
  }
#if 0
  for (y = 0; y <= r;++y)
  {
    x = sqrt(r*r-y*y);
    HLine(sy + y, sx - x, sx + x);
    HLine(sy - y, sx - x, sx + x);
  }
#elif 0
  x = r;
  y = 0;
  d = r/2;
  while (x >= y)
  {
    printf("%d,%d,%d,%d   %d\n", x,y,r,d, x*x+y*y-r*r);
    d += y;
    while (d >= 0)
    {
      --x;
      d -= x;
    };
    ++y;
    HLine(sy + y, sx - x, sx + x);
    HLine(sy - y, sx - x, sx + x);
  }
  _asm int 3;
#elif 0
  {
    int xc, yc, radius;
    x = r;
    y = 0;
    xc = 1-2*r;
    yc = 1;
    radius = 0;
    while (x >= y)
    {
      printf("%d %d %d\n", x*x, y*y, r*r);
      HLine(sy + y, sx - x, sx + x);
      HLine(sy - y, sx - x, sx + x);
      ++y;
      radius += yc;
      yc += 2;
      while(2*radius+xc > 0)
      {
        --x;
        radius += xc;
        xc += 2;
      }
    }
  }
#else
  for (y = 0;y <= r;++y)
  {
    x = (int)sqrt(r*r-y*y);
    //printf("%d %d %d (%d)\n", x, y, r, x*x+y*y-r*r);
    HLine(sy + y, sx - 1 - x, sx + x);
    HLine(sy - y, sx - 1 - x, sx + x);
  }
  //_asm int 3;
#endif
}

#if 0
//---------------------------------------------------------------------------
void Line2D(int x0, int y0, int x1, int y1, void (*callback)(int,int))
{
    // starting point of line
    int x = x0, y = y0;

    // direction of line
    int dx = x1-x0, dy = y1-y0;

    // increment or decrement depending on direction of line
    int sx = (dx > 0 ? 1 : (dx < 0 ? -1 : 0));
    int sy = (dy > 0 ? 1 : (dy < 0 ? -1 : 0));

    // decision parameters for voxel selection
    if ( dx < 0 ) dx = -dx;
    if ( dy < 0 ) dy = -dy;
    int ax = 2*dx, ay = 2*dy;
    int decx, decy;

    // determine largest direction component, single-step related variable
    int max = dx, var = 0;
    if ( dy > max ) { var = 1; }

    // traverse Bresenham line
    switch ( var )
    {
    case 0:  // single-step in x-direction
        for (decy=ay-dx; /**/; x += sx, decy += ay)
        {
            // process pixel
            callback(x,y);

            // take Bresenham step
            if ( x == x1 ) break;
            if ( decy >= 0 ) { decy -= ax; y += sy; }
        }
        break;
    case 1:  // single-step in y-direction
        for (decx=ax-dy; /**/; y += sy, decx += ax)
        {
            // process pixel
            callback(x,y);

            // take Bresenham step
            if ( y == y1 ) break;
            if ( decx >= 0 ) { decx -= ay; x += sx; }
        }
        break;
    }
}
//---------------------------------------------------------------------------
void Circle2D (int xc, int yc, int r, void (*callback)(int,int))
{
    for (int x = 0, y = r, dec = 3-2*r; x <= y; x++)
    {
        callback(xc+x,yc+y);
        callback(xc+x,yc-y);
        callback(xc-x,yc+y);
        callback(xc-x,yc-y);
        callback(xc+y,yc+x);
        callback(xc+y,yc-x);
        callback(xc-y,yc+x);
        callback(xc-y,yc-x);

        if ( dec >= 0 )
            dec += -4*(y--)+4;
        dec += 4*x+6;
    }
}

#endif

void DrawPeg(int x1, int y1)
{
  FilledCircle(x1 + SQUARE/2, y1 + SQUARE/2, CIRCLE);
}


void SaveGrid(int NbMoves)
{
  char file[256];
  int x, y;
  int /*i,*/ n;
  //FILE *out;
  int xmin, xmax;
  int ymin, ymax;
  int x1, y1;
  int nbgridsx, nbgridsy;
  int gridsizex, gridsizey;
  int offsetx, offsety;
  int offx;
  int Position;
//  int diag=0;
  /*
    compute the size of the grid
  */
  xmin = XMAX;
  ymin = YMAX;
  xmax = 0;
  ymax = 0;
  for (y = 0;y < YMAX;++y)
  {
    for (x = 0;x < XMAX;++x)
    {
      if (Grid[y*XMAX+x] != -1)
      {
        if (xmin>x) xmin=x;
        if (ymin>y) ymin=y;
        if (xmax<x) xmax=x;
        if (ymax<y) ymax=y;
//        xmin = min(xmin, x);
//        ymin = min(ymin, y);
//        xmax = max(xmax, x);
//        ymax = max(ymax, y);
      }
    }
  }
#ifdef TRIANGULARBOARD
//  xmin = XMAX;
//  xmax = 0;
  for (y = 0;y < YMAX;++y)
  {
    for (x = 0;x < XMAX;++x)
    {
      if (Grid[y*XMAX+x] != -1)
      {
        if (xmin>x+(ymax-y)/2) xmin=x+(ymax-y)/2;
        if (xmax<x+(ymax-y)/2) xmax=x+(ymax-y)/2;
//        xmin = min(xmin, x+(ymax-y)/2);
//        xmax = max(xmax, x+(ymax-y)/2);
      }
    }
  }
#endif
//  xmax+=1; //Can stop certain weird boards from crashing this program
//  ymax+=1;
//  printf ("xmin %d xmax %d ymin %d ymax %d\n",xmin,xmax,ymin,ymax);
//  xmax=9; //This makes the Standard board on triangular grid work!
//  ymax=9;
//  George Bell changed
//  nbgridsy = NbMoves/6+1; //Change this to changes boards per row
//  nbgridsx = NbMoves/nbgridsy+1;
  nbgridsx = BOARDSPERROW;
  if (startjump>0) nbgridsy = (NbMoves-startjump+1)/nbgridsx+1;
  else       nbgridsy = NbMoves/nbgridsx+1;

  printf("Grid: %d %d NbMoves %d startjump %d\n",nbgridsx,nbgridsy,NbMoves,startjump);
//  JC's mods to fit european paper
//  nbgridsx = 5;
//  nbgridsy = NbMoves/nbgridsx+1;

  // and now, we save the bitmap !!!
  gridsizex = SQUARE*(xmax-xmin+1)+SQUARE;
#ifdef TRIANGULARBOARD
  gridsizex += 2*SQUARE; //Leave extra room to avoid crashes
//  gridsizex += 16*SQUARE; //Leave extra room to avoid crashes
#endif
  gridsizey = SQUARE*(ymax-ymin+1)+SQUARE;
  InitBitmap(gridsizex*nbgridsx, gridsizey*nbgridsy);
  printf("InitBitmap(%d,%d)\n",gridsizex*nbgridsx, gridsizey*nbgridsy);
  // play all moves and save the grid
  offsetx = 0;
  offsety = 0;
  ClearBitmap();
  for (Position = 0;Position <= NbMoves;++Position)
  {
    for (n = 0;n < NbStored;++n)
    {
      if (Moves[n].count == Position)
      {
        x = Moves[n].start;
        y = Moves[n].end;
//        printf("%d %d %d\n",Position,x,y);
        Grid[x] = 0;
#ifndef NOCAPTURE
        Grid[(x+y)/2] = 0;
#endif
        Grid[y] = 1;
      }
    }

    // dessine le bitmap
    offx = offsetx;
    for (y1 = ymin;y1 <= ymax;++y1)
    {
      y = y1-ymin;
#ifdef TRIANGULARBOARD
      offx = offsetx+(ymax-y)*SQUARE/2; //added
      offx = offx - (offsetx/gridsizex)*XSHIFT*SQUARE;
//      printf("%d ",offx);
#endif
      for (x1 = xmin;x1 <= xmax;++x1)
      {
        x = x1-xmin;
        if (Grid[y1*XMAX+x1] != -1)
      {
#ifdef DISPLAYBOARD
  #ifdef USEHEXAGONS
          DrawLine(x*SQUARE+offx, y*SQUARE+offsety+HEX/4, x*SQUARE+SQUARE/2+offx, y*SQUARE+offsety);
          DrawLine(x*SQUARE+SQUARE/2+offx, y*SQUARE+offsety, x*SQUARE+SQUARE+offx, y*SQUARE+offsety+HEX/4);
          DrawLine(x*SQUARE+SQUARE+offx, y*SQUARE+offsety+HEX/4, x*SQUARE+SQUARE+offx, y*SQUARE+offsety+HEX-HEX/4);
          DrawLine(x*SQUARE+SQUARE+offx, y*SQUARE+offsety+HEX-HEX/4, x*SQUARE+SQUARE/2+offx, y*SQUARE+offsety+HEX);
          DrawLine(x*SQUARE+SQUARE/2+offx, y*SQUARE+offsety+HEX, x*SQUARE+offx, y*SQUARE+offsety+HEX-HEX/4);
          DrawLine(x*SQUARE+offx, y*SQUARE+offsety+HEX-HEX/4, x*SQUARE+offx, y*SQUARE+offsety+HEX/4);
  #else //normal
          DrawLine(x*SQUARE+offx, y*SQUARE+offsety, x*SQUARE+SQUARE+offx, y*SQUARE+offsety);
          DrawLine(x*SQUARE+SQUARE+offx, y*SQUARE+offsety, x*SQUARE+SQUARE+offx, y*SQUARE+SQUARE+offsety);
          DrawLine(x*SQUARE+offx, y*SQUARE+offsety, x*SQUARE+offx, y*SQUARE+SQUARE+offsety);
          DrawLine(x*SQUARE+offx, y*SQUARE+SQUARE+offsety, x*SQUARE+SQUARE+offx, y*SQUARE+SQUARE+offsety);
  #endif
#endif
          if (Grid[y1*XMAX+x1] != 0)
          {
#ifdef DISPLAYPEGS
  #ifdef USEHEXAGONS
            DrawPeg(x*SQUARE+offx, y*SQUARE+offsety+HEX/8);
  #else
            DrawPeg(x*SQUARE+offx, y*SQUARE+offsety);
  #endif
#endif
          }
        }
      }
    }

    // draw the played game !!!
    for (n = 0;n < NbStored;++n)
    {
      if (Moves[n].count == Position+1)
      {
        int x1, y1, x2, y2;
        int y3=0, y4=0;

        x1 = (Moves[n].start%XMAX) - xmin;
        y1 = (Moves[n].start/XMAX) - ymin;
        x2 = (Moves[n].end%XMAX) - xmin;
        y2 = (Moves[n].end/XMAX) - ymin;

// For couting and checking diagonal moves in C9 complement, French board
//        if (x1 != x2 && y1 != y2) diag++;
//        printf("%d %d %d %d %d %d\n",n,x1,y1,x2,y2,diag);
/*        if (n==0 || Moves[n].start!=Moves[n-1].end) {
          printf(" New start");
          if ((x1>1 && x1<5) && (y1>1 && y1<5)) {
            printf("This move does not start in C9!\n");
            scanf("%d",offsetx);
          }
        }
        if (n==NbStored-1 || Moves[n].end!=Moves[n+1].start) {
          printf(" New end");
          if (x2<2 || x2>4 || y2<2 || y2>4) {
            printf("This move does not end in C9!\n");
            scanf("%d",offsetx);
          }
        }
        printf("\n");*/
#ifdef DISPLAYMOVES
  #ifdef TRIANGULARBOARD
        offx = offsetx; //added
        offx = offx - (offsetx/gridsizex)*XSHIFT*SQUARE;
    #ifdef USEHEXAGONS
        DrawLine(x1*SQUARE+SQUARE/2+offx+(ymax-y1)*SQUARE/2, y1*SQUARE+SQUARE/2+offsety+HEX/8, 
          x2*SQUARE+SQUARE/2+offx+(ymax-y2)*SQUARE/2, y2*SQUARE+SQUARE/2+offsety+HEX/8);
    #else
        DrawLine(x1*SQUARE+SQUARE/2+offx+(ymax-y1)*SQUARE/2, y1*SQUARE+SQUARE/2+offsety, 
          x2*SQUARE+SQUARE/2+offx+(ymax-y2)*SQUARE/2, y2*SQUARE+SQUARE/2+offsety);
    #endif
  #else
        DrawLine(x1*SQUARE+SQUARE/2+offsetx, y1*SQUARE+SQUARE/2+offsety, 
          x2*SQUARE+SQUARE/2+offsetx, y2*SQUARE+SQUARE/2+offsety);
  #endif
#endif
      }
    }

    offsetx += gridsizex;
    if (offsetx >= gridsizex*nbgridsx)
    {
      offsetx = 0;
      offsety += gridsizey;
    }

    //Clears board and starts with this jump
    if (startjump>0 && Position+2<=startjump) {
      ClearBitmap();
      offsetx = 0;
      offsety = 0;
    }
  }
  ++NbPositions;
  if (fileforced) {
    sprintf(file, "%s.BMP", forcefile);
    fileforced=0;
  }
  else {
    sprintf(file, "SOL%04d.BMP", NbPositions);
//    sprintf(file, "SOL%04d.BMP", 0);
  }
  SaveBitmap(file);
  CloseBitmap();
//  printf("Number of diagonal jumps: %d  ",diag);
//  scanf("%d",&offsetx);
//  printf("At game %d\n",NbPositions);
//  if (diag<10) exit(1);
}

void parse(char *str)
{
  int n;
  int x, y, y1;
  int i=0,j=0,jmin=0,jmax=0;
  char *p;
  int old;
  int count;

  p = str;
  old = -1;
  NbStored = 0;
  count = 1;
  while (*p)
  {
    while(*p == ' ')++p; //Ignore spaces
    while(*p == '[' || *p == ']')++p; //Ignore braces

#ifdef GARDNERNOTATION
//    x = *p-'1'+1; //Normal
    x = *p-'0'; // For the 6x6
#else
    x = *p-'a'+1;
#endif
//    if (x >= XMAX) _asm int 3;
    ++p;
#ifdef GARDNERNOTATION
//    y = 8-(*p-'1'); //Normal
    y = *p-'0'; //For the 6x6

    //Remainder is for converting 6x6
    y1=10*x+y;
//    printf("code = %d\n",y1);
    y = (y1-1)/6;
    x = (y1-1)-y*6;
    x++;
    y++;
//    printf("Coords: (%d %d)\n",x,y);
#else
    y = *p-'1'+1;
#endif
//    if (y >= YMAX) _asm int 3;
    ++p;
    y1 = *p-'1'+1;
    if (y1>=0 && y1<10) { //2 digit row number
      y=10*y+y1;
      ++p;
    }

    n = y*XMAX+x;
    if (old < 0)
    {
      old = n;
    }
    else
    {
      Moves[NbStored].start = old;
      Moves[NbStored].end = n;
      Moves[NbStored].count = count;
      ++NbStored;
    }

    while(*p == '[' || *p == ']')++p; //Ignore braces

    if (*p == ',')
    {
      old = -1;
      ++p;
      ++count;
    }
    else if (*p == '-')
    {
      old = n;
      ++p;
    }
    else if (*p == 0 || *p == '(') break;
    else
    {
//      _asm int 3;
    }
  }

  memset(Grid, -1, XMAX*YMAX);

  //Temp lines (triangular)
//  for (i=0;i<14;i++) {
//    for (j=0;j<i+1;j++) Grid[XMAX*(i+1)+j+1]=0;
//  }
  //Temp lines (diagonal)
/*  for (i=0;i<9;i++) {
    jmin=-i+7;
//    if (i>7) jmin=-6;
    jmax=i+8;
//    if (jmax>10) jmax=10;
    for (j=jmin;j<jmax;j++) Grid[XMAX*(i+1)+6+j+1]=0;
  }*/
  //Temp lines (chinese checkers army)
/*  for (i=4;i<13;i++) {
    int jst,jen;
    if (i==4) {jst=0; jen=5;}
    if (i==5) {jst=1; jen=5;}
    if (i==6) {jst=1; jen=6;}
    if (i==7) {jst=2; jen=6;}
    if (i==8) {jst=2; jen=6;}
    if (i==9) {jst=3; jen=7;}
    if (i==10) {jst=3; jen=8;}
    if (i==11) {jst=4; jen=8;}
    if (i==12) {jst=4; jen=9;}
    for (j=jst;j<jen;j++) Grid[XMAX*(i+1)+j+1]=0;
  }*/
  //Temp lines (Halma army)
//  for (i=0;i<9;i++) {
//    for (j=0;j<9;j++) Grid[XMAX*(i+1)+j+1]=0;
//  }

  // rebuild the grid by reverse moves
  for (n = NbStored-1;n >= 0;--n)
  {
    x = Moves[n].start;
    y = Moves[n].end;
    Grid[x] = 1;
#ifndef NOCAPTURE
    Grid[(x+y)/2] = 1;
#endif
    Grid[y] = 0;
  }
  SaveGrid(count);
}

#ifdef EXTRAOUTPUT
void output_a_rotation(FILE* fp)
{
  int n;
  int x,y,x1,y1;
  char cols[27];
  int startofmove;
  int maxx=0;

//  Determine maximum x coordinate
  for (n=0;n<NbStored;n++) {
    x=Moves[n].start%XMAX;
    if (x>maxx) maxx=x;
  }
  maxx=maxx/2+1;
//  printf("maxx was %d\n",maxx);

  for (n=0;n<NbStored && XFORMCODE>0;n++) {
//    printf("Mv%d Count %d (%d,%d) to (%d,%d)\n",n,Moves[n].count,
//    Moves[n].start%XMAX-5,5-Moves[n].start/XMAX,Moves[n].end%XMAX-5,5-Moves[n].end/XMAX);
    x=Moves[n].start%XMAX-maxx;
    y=maxx-Moves[n].start/XMAX;
    if (XFORMCODE==1) {
      x1=-y; //90 degree rotation CCW
      y1=x;  //90 degree rotation CCW
    }
    else if (XFORMCODE==2) {
      x1=-x; //Reflection about y-axis
      y1=y;  //Reflection about y-axis
    }
    else if (XFORMCODE==3) {
      x1=x; //Reflection about x-axis
      y1=-y;  //Reflection about x-axis
    }
    else if (XFORMCODE==4) {
      x1=-y; //Reflection about the line x=-y
      y1=-x;  //Reflection about the line x=-y
    }
    Moves[n].start=(maxx-y1)*XMAX+(x1+maxx);

    x=Moves[n].end%XMAX-maxx;
    y=maxx-Moves[n].end/XMAX;
    if (XFORMCODE==1) {
       x1=-y; //90 degree rotation CCW
       y1=x;  //90 degree rotation CCW
    }
    else if (XFORMCODE==2) {
      x1=-x; //Reflection about y-axis
      y1=y;  //Reflection about y-axis
    }
    else if (XFORMCODE==3) {
      x1=x; //Reflection about y-axis
      y1=-y;  //Reflection about y-axis
    }
    else if (XFORMCODE==4) {
      x1=-y; //Reflection about the line x=-y
      y1=-x;  //Reflection about the line x=-y
    }
    Moves[n].end=(maxx-y1)*XMAX+(x1+maxx);
  }

  sprintf(cols," abcdefghijklmnopqrstuvwxyz");
  if (XFORMCODE>0) {
    for (n=0;n<NbStored;n++) {
      startofmove=1;
      if (n>0) {
        if (Moves[n].count!=Moves[n-1].count) {
#ifdef PRETTYOUTPUT
//          if (Moves[n-1].count>1 && Moves[n-1].count%10==0) fprintf(fp,"(%d),",Moves[n-1].count);
//          else
            fprintf(fp,",");
          fprintf(fp," ");
#else
          fprintf(fp,",");
#endif
        }
        else {
          startofmove=0;
        }
      }
      if (startofmove) {
        x=Moves[n].start%XMAX;
        fprintf(fp,"%c%d",cols[x],Moves[n].start/XMAX);
      }
      x=Moves[n].end%XMAX;
      fprintf(fp,"-%c%d",cols[x],Moves[n].end/XMAX);
    }
    fprintf(fp,"\n");
  }
  else if (XFORMCODE==0) { //Output reversed solution
    for (n=NbStored-1;n>=0;n--) {
      x=Moves[n].start%XMAX;
      fprintf(fp,"%c%d",cols[x],Moves[n].start/XMAX);
      x=Moves[n].end%XMAX;
      fprintf(fp,"-%c%d,",cols[x],Moves[n].end/XMAX);
    }
    fprintf(fp,"\n");
  }
  else { //Notation conversion
    int con=-1;
    int newrow;
    int lastcol=-1;
    int lastrow=-1;
    if (XFORMCODE==-2) con=1;
    for (n=0;n<NbStored;n++) {
      x=Moves[n].start%XMAX;
      if (lastcol != x || lastrow != Moves[n].start/XMAX) {
        if (n>0) fprintf(fp,",");
        newrow = Moves[n].start/XMAX + con*(x-1);
        if (newrow>0)
          fprintf(fp,"%c%d",cols[x],newrow);
        else 
          fprintf(fp,"%c%d?",cols[x],newrow);
      }

      x=Moves[n].end%XMAX;
      newrow = Moves[n].end/XMAX + con*(x-1);
      if (newrow>0)
        fprintf(fp,"-%c%d",cols[x],newrow);
      else 
        fprintf(fp,"-%c%d?",cols[x],newrow);

      lastcol = x;
      lastrow = Moves[n].end/XMAX;
    }
    fprintf(fp,"\n");
  }
}
#endif

int main(void)
{
  int testjump;
  char line[4096];
//  char info[100];
  char *p;
  FILE *in;
#ifdef EXTRAOUTPUT
  FILE *txtout;
#endif

  in = fopen("SOL.TXT", "rt");
  //If you want a rotated solution ...
#ifdef EXTRAOUTPUT
#ifdef PRETTYOUTPUT
  txtout = fopen("SOLPRETTY.TXT","w");
#else
  txtout = fopen("SOLNEW.TXT","w");
#endif
#endif
  NbPositions = 0;
  while(!feof(in))
  {
    line[0] = 0;
    fgets(line, sizeof(line)-1, in);
    p = line;
    while(*p)
    {
      if (*p == 10 || *p == 13)
      {
        *p = 0;
        break;
      }
      ++p;
    }

    if (line[0] == ';') {
      testjump=0;
      sscanf(line,";Start:%d",&testjump);
      if (testjump!=0) startjump=testjump;
//      printf("Start jump %d\n",startjump);

      fileforced=sscanf(line,";File:%s",forcefile);
    }

    if (line[0] == 0 || line[0] == ';') continue;
    parse(line);
    startjump=0; //Reset after each

#ifdef EXTRAOUTPUT
    output_a_rotation(txtout);
#endif
  }
  fclose(in);
#ifdef EXTRAOUTPUT
  fclose(txtout);
#endif
  
  //parse("c4-c2,a3-c3,c2-c4,e3-c3,b1-b3-d3,d1-b1,a1-c1,c5-c3,e5-c5,b5-d5,e1-e3-e5-c5,d3-b3-b5-d5-d3-d1-b1,a5-a3-a1-c1");
  //parse("d5-d3,d2-d4,b2-d2,c4-c2,c1-c3,a4-c4-c2,e1-c1-c3,b6-b4,f5-d5-b5,c7-c5,e7-e5,e2-c2-c4-c6-e6,a3-c3,f3-d3-d5-f5,a5-c5,g5-e5-e3,f6-d6,d7-d5-b5-b3-d3-f3,g3-e3,g4-e4-e2,f2-d2");
  return 0;
}


==> anc/old_pegs/DiagramGen/DiagramGenNew.c <==
/*
  DiagramGen.c + graphic.h
  = Program to generate diagrams displaying solutions!!

  Written by JC Meyrignac 2003   http://euler.free.fr/

  Reads solutions from a file "SOL.TXT", one per line.
  Any line beginning with a semicolon is ignored (comments).
  Uses standard board notation (Beasley) as shown below,
  with multi-jump moves.  On a square lattice, it can handle
  "normal" moves, or diagonal moves.  The program automatically 
  recognises the board shape by taking the union over all moves.
  Produces a set of bitmap files, one for each solution, these
  are named SOLxxx.bmp (by default).

  Note: this program does no error checking to make sure the
  moves are legal.  If you input an illegal move it may work,
  but more likely than not the program will inelegantly crash.
  Any error in the input may crash the program.  This needs
  to be cleaned up!

  Modified by George Bell 2004    http://www.comcast.net/~gibell

  New features:
    Triangular boards can now be drawn with hexagons
    (rather than staggered squares) by a compiler option.
    The same notation is now used for both square lattice
    and triangular lattice boards.

    In SOL.TXT, the input line:
    ;File: test.bmp
    Will put the output for the next solution in that file rather
    than the default.

    In SOL.TXT, the input line:
    ;Start: 20
    Will start the solution at the 20'th move rather than
    the beginning (however the effect of all previous moves
    will still be present).

    The compiler options EXTRAOUTPUT, PRETTYOUTPUT, and XFORMCODE
    can be used to create new output files with rotated/reflected/reversed
    versions of the same solutions.  This does not affect the
    bitmaps produced and it is just an extra item useful for
    producing rotated solutions (which can be fed back in as input
    files and re-diagramed).  These options are normally turned OFF.

    Program can now handle boards as large as 26x26, after this we
    run out of alphabet!

    Simple trick: by opening the Page?.html files in your browser
    you can view the generated solutions 50 at a time.
*/


#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "graphic.h"

/*  Square lattice notation examples:

  (Standard 33-hole board)

          c1  d1  e1
          c2  d2  e2
  a3  b3  c3  d3  e3  f3  g3
  a4  b4  c4  d4  e4  f4  g4
  a5  b5  c5  d5  e5  f5  g5
          c6  d6  e6
          c7  d7  e7

  (Triangular board on a square lattice)
  a1
  a2  b2
  a3  b3  c3
  a4  b4  c4  d4
  a5  b5  c5  d5  e5

  Triangular Board has the SAME NOTATION but the above board will look like:

           a1
         a2  b2
       a3  b3  c3
     a4  b4  c4  d4
   a5  b5  c5  d5  e5
  */

//Activate Triangularboard for triangular grid, otherwise assumes square lattice
#define TRIANGULARBOARD
#define USEHEXAGONS //Will use hexagons rather than squares if above option is turned on
#define XSHIFT 2 //Will shift each diagram left by this amount
//Warning, if this is made too large, diagrams will overlap!
//Recommend: 2 for triangular boards (or 1)
//Recommend: Side/2 for rhombus boards
//Not used for square lattice boards

//Create extra output file with rotated version (normally commented out)
//#define EXTRAOUTPUT
//The next option only affects EXTRAOUTPUT
//#define PRETTYOUTPUT // Inserts move #'s and spaces but you can't run this on the result
//XFORMCODE 0 = Reverse the order of the moves
//XFORMCODE 1 = 90 degree rotation counter-clockwise
//XFORMCODE 2 = Reflection about y-axis
//XFORMCODE 3 = Reflection about x-axis
#define XFORMCODE 0

//Normally turned off, will not capture a peg
//#define NOCAPTURE

#define BOARDSPERROW 7 //Number of boards per row, normally 6

int NbStored;
int NbDiagrams;
struct
{
  int start, end;
  int count;
  int diagram; //Flags move to new board
} Moves[2000];

#define XMAX 36 //Was 11
#define YMAX 36

char Grid[XMAX*YMAX];

int NbPositions;
int startjump=0;
char forcefile[256];
int fileforced=0;

#define SQUARE 12
#define HEX 16 //Should be exactly SQUARE*2/sqrt(3) (width of unit hex)
//#define SPACE (SQUARE/2)
#define CIRCLE 4

/*
  graphic library

  SaveBMP
  Line
  Circle
*/
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include "graphic.h"

unsigned char BMPheader[0x36] = 
{
  'B', 'M',      // type
  0x38, 0x4,0x1,0,  // size
  0,0,0,0,      // reserved
  0x36,4,0,0,      // offbits  10
    
  0x28,0,0,0,      // bi size  14
  0x00,0x01,0,0,    // bi width  18
  0x00,0x1,0,0,    // bi height 22
  1,0,        // bi planes
  8,0,        // bi count
  0,0,0,0,      // bi compression
  0,0,0,0,      // bi image size
  0x20,0x2e,0,0,    // bi pixels per meter
  0x20,0x2e,0,0,    // bi pixels per meter
  0,0,0,0,      // bi color used
  0,0,0,0        // bi color important
};

int xmax, ymax;
unsigned char *bitmap = NULL;

void DrawRectangle(int x1, int y1, int x2, int y2)
{
  DrawLine(x1, y1, x2, y1);
  DrawLine(x1, y2, x2, y2);

  DrawLine(x1, y1, x1, y2);
  DrawLine(x2, y1, x2, y2);
}

void DrawLine(int x1, int y1, int x2, int y2)
{
  int dx, dy, cumul;
  int incx, incy;

  if (x1<0 || y1<0 || x2<0 || y2<0) printf("Error/n\n");
//  printf("Line: %d %d %d %d\n",x1,y1,x2,y2);

  dx = x2-x1;
  if (dx >= 0)
    incx = 1;
  else
  {
    dx = -dx;
    incx = -1;
  }
  dy = y2-y1;
  if (dy >= 0)
    incy = 1;
  else
  {
    incy = -1;
    dy = -dy;
  }
  bitmap[(ymax-1-y1)*xmax+x1] = 1;

  if (dx >= dy) cumul = -dx/2; else cumul = -dy/2;


  while((x1 != x2) || (y1 != y2))
  {
    if (dx >= dy)
    {
      x1 += incx;
      cumul += dy;
      if (cumul >= 0)
      {
        y1 += incy;
        cumul -= dx;
      }
    }
    else
    {
      y1 += incy;
      cumul += dx;
      if (cumul >= 0)
      {
        x1 += incx;
        cumul -= dy;
      }
    }
//    if (x1 < 0 || x1 >= xmax) _asm int 3;
//    if (y1 < 0 || y1 >= ymax) _asm int 3;
    bitmap[(ymax-1-y1)*xmax+x1] = 1;
  }
}

void Setpixel(int x, int y)
{
//  printf("Setpixel %d %d\n",x,y);
  bitmap[(ymax-1-y)*xmax+x] = 1;
}

void HLine(int y, int x1, int x2)
{
//  printf("HLine %d %d %d\n",y,x1,x2);
  memset(bitmap+(ymax-1-y)*xmax+x1, 1, x2-x1+1);
}

void SaveBitmap(char *filename)
{
  // save a BMP containing the solution
  FILE *out;
  int *ptr;
  int i;

  ptr = (int *)(BMPheader+2);
  ptr[0] = xmax*ymax+sizeof(BMPheader);
  ptr[4] = xmax;
  ptr[5] = ymax;

  // first, we draw the lines

  out = fopen(filename, "wb");
  fwrite(BMPheader, sizeof(BMPheader), 1, out);
  fputc(0xFF, out);  fputc(0xFF, out);  fputc(0xFF, out);
  fputc(0x00, out);
  fputc(0x00, out);  fputc(0x00, out);  fputc(0x00, out);
  fputc(0x00, out);
  fputc(0x00, out);  fputc(0x00, out);  fputc(0xFF, out);
  fputc(0x00, out);
  for (i = 3;i < 256;++i)
  {
    fputc(0x80, out);  fputc(0x80, out);  fputc(0x80, out);
    fputc(0x00, out);
  }

  fwrite(bitmap, xmax*ymax, 1, out);

  fclose(out);
}

void InitBitmap(int width, int height)
{
  // BMP->round at multiple of 4 !!!
  xmax = (width+3)&-4;
  ymax = (height+3)&-4;

  bitmap = malloc(xmax * ymax);
}

void ClearBitmap()
{
  memset(bitmap, 0, xmax*ymax);
}

void CloseBitmap()
{
  free(bitmap);
  bitmap = NULL;
}

void FilledCircle(int sx, int sy, int r)
{
  int x, y;  //, d;
  //int x1, y1;
  
  if (r < 1)
  {
    Setpixel(sx, sy);
    return;
  }
  if (r == 3)
  {
    HLine(sy - 3, sx - 1, sx + 0);
    HLine(sy - 2, sx - 2, sx + 1);
    HLine(sy - 1, sx - 3, sx + 2);
    HLine(sy + 0, sx - 3, sx + 2);
    HLine(sy + 1, sx - 2, sx + 1);
    HLine(sy + 2, sx - 1, sx + 0);
    return;
  }
  if (r == 4)
  {
    HLine(sy - 3, sx - 1, sx + 1);
    HLine(sy - 2, sx - 2, sx + 2);
    HLine(sy - 1, sx - 3, sx + 3);
    HLine(sy + 0, sx - 3, sx + 3);
    HLine(sy + 1, sx - 3, sx + 3);
    HLine(sy + 2, sx - 2, sx + 2);
    HLine(sy + 3, sx - 1, sx + 1);
    return;
  }
#if 0
  for (y = 0; y <= r;++y)
  {
    x = sqrt(r*r-y*y);
    HLine(sy + y, sx - x, sx + x);
    HLine(sy - y, sx - x, sx + x);
  }
#elif 0
  x = r;
  y = 0;
  d = r/2;
  while (x >= y)
  {
    printf("%d,%d,%d,%d   %d\n", x,y,r,d, x*x+y*y-r*r);
    d += y;
    while (d >= 0)
    {
      --x;
      d -= x;
    };
    ++y;
    HLine(sy + y, sx - x, sx + x);
    HLine(sy - y, sx - x, sx + x);
  }
//  _asm int 3;
#elif 0
  {
    int xc, yc, radius;
    x = r;
    y = 0;
    xc = 1-2*r;
    yc = 1;
    radius = 0;
    while (x >= y)
    {
      printf("%d %d %d\n", x*x, y*y, r*r);
      HLine(sy + y, sx - x, sx + x);
      HLine(sy - y, sx - x, sx + x);
      ++y;
      radius += yc;
      yc += 2;
      while(2*radius+xc > 0)
      {
        --x;
        radius += xc;
        xc += 2;
      }
    }
  }
#else
  for (y = 0;y <= r;++y)
  {
    x = (int)sqrt(r*r-y*y);
    //printf("%d %d %d (%d)\n", x, y, r, x*x+y*y-r*r);
    HLine(sy + y, sx - 1 - x, sx + x);
    HLine(sy - y, sx - 1 - x, sx + x);
  }
  //_asm int 3;
#endif
}

#if 0
//---------------------------------------------------------------------------
void Line2D(int x0, int y0, int x1, int y1, void (*callback)(int,int))
{
    // starting point of line
    int x = x0, y = y0;

    // direction of line
    int dx = x1-x0, dy = y1-y0;

    // increment or decrement depending on direction of line
    int sx = (dx > 0 ? 1 : (dx < 0 ? -1 : 0));
    int sy = (dy > 0 ? 1 : (dy < 0 ? -1 : 0));

    // decision parameters for voxel selection
    if ( dx < 0 ) dx = -dx;
    if ( dy < 0 ) dy = -dy;
    int ax = 2*dx, ay = 2*dy;
    int decx, decy;

    // determine largest direction component, single-step related variable
    int max = dx, var = 0;
    if ( dy > max ) { var = 1; }

    // traverse Bresenham line
    switch ( var )
    {
    case 0:  // single-step in x-direction
        for (decy=ay-dx; /**/; x += sx, decy += ay)
        {
            // process pixel
            callback(x,y);

            // take Bresenham step
            if ( x == x1 ) break;
            if ( decy >= 0 ) { decy -= ax; y += sy; }
        }
        break;
    case 1:  // single-step in y-direction
        for (decx=ax-dy; /**/; y += sy, decx += ax)
        {
            // process pixel
            callback(x,y);

            // take Bresenham step
            if ( y == y1 ) break;
            if ( decx >= 0 ) { decx -= ay; x += sx; }
        }
        break;
    }
}
//---------------------------------------------------------------------------
void Circle2D (int xc, int yc, int r, void (*callback)(int,int))
{
    for (int x = 0, y = r, dec = 3-2*r; x <= y; x++)
    {
        callback(xc+x,yc+y);
        callback(xc+x,yc-y);
        callback(xc-x,yc+y);
        callback(xc-x,yc-y);
        callback(xc+y,yc+x);
        callback(xc+y,yc-x);
        callback(xc-y,yc+x);
        callback(xc-y,yc-x);

        if ( dec >= 0 )
            dec += -4*(y--)+4;
        dec += 4*x+6;
    }
}

#endif

void DrawPeg(int x1, int y1)
{
  FilledCircle(x1 + SQUARE/2, y1 + SQUARE/2, CIRCLE);
}


void SaveGrid(int NbMoves, int NbDiagrams)
{
  char file[256];
  int x, y;
  int n;
  //FILE *out;
  int xmin, xmax;
  int ymin, ymax;
  int x1, y1;
  int nbgridsx, nbgridsy;
  int gridsizex, gridsizey;
  int offsetx, offsety;
  int offx;
  int Position;
  //
  //  compute the size of the grid
  //
  xmin = XMAX;
  ymin = YMAX;
  xmax = 0;
  ymax = 0;
  for (y = 0;y < YMAX;++y)
  {
    for (x = 0;x < XMAX;++x)
    {
      if (Grid[y*XMAX+x] != -1)
      {
                                if (xmin>x) xmin=x;
                                if (ymin>y) ymin=y;
                                if (xmax<x) xmax=x;
                                if (ymax<y) ymax=y;

//        xmin = min(xmin, x);
//        ymin = min(ymin, y);
//        xmax = max(xmax, x);
//        ymax = max(ymax, y);
      }
    }
  }
#ifdef TRIANGULARBOARD
//  xmin = XMAX;
//  xmax = 0;
  for (y = 0;y < YMAX;++y)
  {
    for (x = 0;x < XMAX;++x)
    {
      if (Grid[y*XMAX+x] != -1)
      {
                                if (xmin>x+(ymax-y)/2) xmin=x+(ymax-y)/2;
                                if (xmax<x+(ymax-y)/2) xmax=x+(ymax-y)/2;

//        xmin = min(xmin, x+(ymax-y)/2);
//        xmax = max(xmax, x+(ymax-y)/2);
      }
    }
  }
#endif
//  xmax+=1;
//  ymax+=1;
  printf ("xmin %d xmax %d ymin %d ymax %d\n",xmin,xmax,ymin,ymax);
//  xmax=9; //This makes the Standard board on triangular grid work!
//  ymax=9;
//  George Bell changed
//  nbgridsy = NbMoves/6+1; //Change this to changes boards per row
//  nbgridsx = NbMoves/nbgridsy+1;
  nbgridsx = BOARDSPERROW;
  if (startjump>0) nbgridsy = (NbMoves-startjump+1)/nbgridsx+1;
  else       nbgridsy = NbMoves/nbgridsx+1;

  printf("Grid: %d %d NbMoves %d startjump %d\n",nbgridsx,nbgridsy,NbMoves,startjump);

//  JC's mods to fit european paper
//  nbgridsx = 5;
//  nbgridsy = NbMoves/nbgridsx+1;

  // and now, we save the bitmap !!!
  gridsizex = SQUARE*(xmax-xmin+1)+SQUARE;
  gridsizey = SQUARE*(ymax-ymin+1)+SQUARE;
#ifdef TRIANGULARBOARD
  gridsizex += 2*SQUARE; //Leave extra room to avoid crashes
#endif
  printf("gridsizex gridsizey %d %d\n",gridsizex*nbgridsx, gridsizey*nbgridsy);
//  scanf("%d",&offsetx);
  InitBitmap(gridsizex*nbgridsx, gridsizey*nbgridsy);

//  gridsizex-=45;
  // play all moves and save the grid
  offsetx = 0;
  offsety = 0;
  ClearBitmap();
  for (Position = 0;Position <= NbDiagrams;++Position)
  {
    for (n = 0;n < NbStored;++n)
    {
//      if (Moves[n].count == Position) //Original line
      if (Moves[n].diagram == Position) //Original line
      {
        x = Moves[n].start;
        y = Moves[n].end;
        Grid[x] = 0;
#ifndef NOCAPTURE
        Grid[(x+y)/2] = 0;
#endif
        Grid[y] = 1;
      }
    }

    // dessine le bitmap
    offx = offsetx;
    for (y1 = ymin;y1 <= ymax;++y1)
    {
      y = y1-ymin;
#ifdef TRIANGULARBOARD
      offx = offsetx+(ymax-y)*SQUARE/2; //added
      offx = offx - (offsetx/gridsizex)*XSHIFT*SQUARE;
#endif
      for (x1 = xmin;x1 <= xmax;++x1)
      {
        x = x1-xmin;
        if (Grid[y1*XMAX+x1] != -1)
        {
#ifdef USEHEXAGONS
          DrawLine(x*SQUARE+offx, y*SQUARE+offsety+HEX/4, x*SQUARE+SQUARE/2+offx, y*SQUARE+offsety);
          DrawLine(x*SQUARE+SQUARE/2+offx, y*SQUARE+offsety, x*SQUARE+SQUARE+offx, y*SQUARE+offsety+HEX/4);
          DrawLine(x*SQUARE+SQUARE+offx, y*SQUARE+offsety+HEX/4, x*SQUARE+SQUARE+offx, y*SQUARE+offsety+HEX-HEX/4);
          DrawLine(x*SQUARE+SQUARE+offx, y*SQUARE+offsety+HEX-HEX/4, x*SQUARE+SQUARE/2+offx, y*SQUARE+offsety+HEX);
          DrawLine(x*SQUARE+SQUARE/2+offx, y*SQUARE+offsety+HEX, x*SQUARE+offx, y*SQUARE+offsety+HEX-HEX/4);
          DrawLine(x*SQUARE+offx, y*SQUARE+offsety+HEX-HEX/4, x*SQUARE+offx, y*SQUARE+offsety+HEX/4);
#else //normal
          DrawLine(x*SQUARE+offx, y*SQUARE+offsety, x*SQUARE+SQUARE+offx, y*SQUARE+offsety);
          DrawLine(x*SQUARE+SQUARE+offx, y*SQUARE+offsety, x*SQUARE+SQUARE+offx, y*SQUARE+SQUARE+offsety);
          DrawLine(x*SQUARE+offx, y*SQUARE+offsety, x*SQUARE+offx, y*SQUARE+SQUARE+offsety);
          DrawLine(x*SQUARE+offx, y*SQUARE+SQUARE+offsety, x*SQUARE+SQUARE+offx, y*SQUARE+SQUARE+offsety);
#endif
          if (Grid[y1*XMAX+x1] != 0)
          {
#ifdef USEHEXAGONS
            DrawPeg(x*SQUARE+offx, y*SQUARE+offsety+HEX/8);
#else
            DrawPeg(x*SQUARE+offx, y*SQUARE+offsety);
#endif
          }
        }
      }
    }

    // draw the played game !!!
    for (n = 0;n < NbStored ;++n)
    {
      if (Moves[n].diagram == Position+1)
      {
        int x1, y1, x2, y2;
        int y3=0, y4=0;

        x1 = (Moves[n].start%XMAX) - xmin;
        y1 = (Moves[n].start/XMAX) - ymin;
        x2 = (Moves[n].end%XMAX) - xmin;
        y2 = (Moves[n].end/XMAX) - ymin;
#ifdef TRIANGULARBOARD
        offx = offsetx; //added
        offx = offx - (offsetx/gridsizex)*XSHIFT*SQUARE;
  #ifdef USEHEXAGONS
        DrawLine(x1*SQUARE+SQUARE/2+offx+(ymax-y1)*SQUARE/2, y1*SQUARE+SQUARE/2+offsety+HEX/8, 
          x2*SQUARE+SQUARE/2+offx+(ymax-y2)*SQUARE/2, y2*SQUARE+SQUARE/2+offsety+HEX/8);
  #else
        DrawLine(x1*SQUARE+SQUARE/2+offx+(ymax-y1)*SQUARE/2, y1*SQUARE+SQUARE/2+offsety, 
          x2*SQUARE+SQUARE/2+offx+(ymax-y2)*SQUARE/2, y2*SQUARE+SQUARE/2+offsety);
  #endif
#else
        DrawLine(x1*SQUARE+SQUARE/2+offsetx, y1*SQUARE+SQUARE/2+offsety, 
          x2*SQUARE+SQUARE/2+offsetx, y2*SQUARE+SQUARE/2+offsety);
#endif
      }
    }

    offsetx += gridsizex;
    if (offsetx >= gridsizex*nbgridsx)
    {
      offsetx = 0;
      offsety += gridsizey;
    }

    //Clears board and starts with this jump
    if (startjump>0 && Position+2<=startjump) {
      ClearBitmap();
      offsetx = 0;
      offsety = 0;
    }
  }
  ++NbPositions;
  if (fileforced) {
    sprintf(file, "%s.BMP", forcefile);
    fileforced=0;
  }
  else {
    sprintf(file, "SOL%04d.BMP", NbPositions);
  }
  SaveBitmap(file);

  CloseBitmap();
}


/*
//Special version for drawing squares in GPJ 12/2004
void SaveGrid(int NbMoves, int NbDiagrams)
{
#define NUMBEROFSQUARES 34
  int data[NUMBEROFSQUARES][3]={
    0,0,2270,
    0,2270,1456,
    0,3726,3006,
    1456,2270,591,
    1456,2861,865,
    2047,2270,317,
    2047,2587,274,
    2270,0,2176,
    2270,2176,94,
    2364,2176,411,
    2775,2176,634,
    2775,2810,231,
    3006,2810,403,
    2321,2587,454,
    2321,3041,685,
    3409,2176,927,
    3409,3103,110,
    3006,3213,513,
    3006,3726,1136,
    3006,4862,1870, //20
    4336,2176,110,
    4446,0,2286,
    4336,2286,1011,
    5347,2286,1385,
    3519,3103,623,
    4142,3103,194,
    4142,3297,831,
    4142,4128,734,
    4876,4128,97,
    4876,4225,651, //30
    4876,4876,1856,
    4973,3297,374,
    4973,3671,554,
    5527,3671,1205
  };
  int ss=6732;
  int i,x,y,s;

  char file[256];
  int bs=600,area=0;

  for (i=0;i<NUMBEROFSQUARES;i++) {
    area += data[i][2]*data[i][2];
    if (data[i][0]+data[i][2]>ss) printf("Square %d is too big\n",i+1);
    if (data[i][1]+data[i][2]>ss) printf("Square %d is too big\n",i+1);
  }
  printf ("Areas: %d %d\n",ss*ss,area);
  if (ss*ss!=area) printf("AREAS DO NOT MATCH UP!!\n");
  else printf("Areas match up.\n");

  InitBitmap(bs+1, bs+1);
  ClearBitmap();

  DrawLine(0, 0, bs+2,0);
  DrawLine(bs+2,0, bs+2,bs+2);
  DrawLine(bs+2,bs+2, 0,bs+2);
  DrawLine(0,bs+2, 0,0);

  for (i=0;i<NUMBEROFSQUARES;i++) {
    x=data[i][0];
    y=data[i][1];
    s=data[i][2];
    DrawLine(x*bs/ss+1, bs-y*bs/ss+1, (x+s)*bs/ss+1, bs-y*bs/ss+1);
    DrawLine((x+s)*bs/ss+1, bs-y*bs/ss+1, (x+s)*bs/ss+1, bs-(y+s)*bs/ss+1);
    DrawLine((x+s)*bs/ss+1, bs-(y+s)*bs/ss+1, x*bs/ss+1, bs-(y+s)*bs/ss+1);
    DrawLine(x*bs/ss+1, bs-(y+s)*bs/ss+1, x*bs/ss+1, bs-y*bs/ss+1);
  }

  sprintf(file, "SOL%04d.BMP", 1);
  SaveBitmap(file);

  CloseBitmap();
}*/

void parse(char *str)
{
  int n;
  int x, y, y1;
  int i=0,j=0,jmin=0,jmax=0;
  char *p;
  int old;
  int count;
  int newdiagram=1;
  int diagram_count=1;

  p = str;
  old = -1;
  NbStored = 0;
  NbDiagrams = 0;
  count = 1;
  while (*p)
  {
    while(*p == ' ')++p; //Ignore spaces
    if (*p == '[') {
      newdiagram=(newdiagram+1)%2;
      ++p;
//      printf("[ was found! %d\n",newdiagram);
//      scanf("%d",&x);
    }

    x = *p-'a'+1;
//    if (x >= XMAX) _asm int 3;
    ++p;
    y = *p-'1'+1;
//    if (y >= YMAX) _asm int 3;
    ++p;
    y1 = *p-'1'+1;
    if (y1>=0 && y1<10) { //2 digit row number
      y=10*y+y1;
      ++p;
    }

    n = y*XMAX+x;
    if (old < 0)
    {
      old = n;
    }
    else
    {
      Moves[NbStored].start = old;
      Moves[NbStored].end = n;
      Moves[NbStored].count = count;
      Moves[NbStored].diagram=diagram_count;
      if (newdiagram) ++NbDiagrams;
      ++NbStored;
//      printf("From %d to %d; %d %d\n",old,n,count,diagram_count);
//      scanf("%d",&x);
    }

    if (*p == ']') {
      newdiagram=(newdiagram+1)%2;
      ++p;
//      printf("] was found1! %d\n",newdiagram);
//      scanf("%d",&x);
    }

    if (*p == ',')
    {
      old = -1;
      ++p;
      ++count;
      if (newdiagram) ++diagram_count;
    }
    else if (*p == '-')
    {
      old = n;
      ++p;
    }
    else if (*p == 0 || *p == '(') break;
    else
    {
//      _asm int 3;
    }
  }

  memset(Grid, -1, XMAX*YMAX);

  //Temp lines (triangular)
/*  for (i=6;i<12;i++) {
    jmin=4;
    jmax=i-2;
    for (j=jmin;j<jmax;j++) Grid[XMAX*(i+1)+j+1]=0;
  }*/
  //Temp lines (diagonal)
/*  for (i=2;i<8;i++) {
    jmin=-i+2;
//    if (i>7) jmin=-6;
    jmax=i-1;
//    if (jmax>10) jmax=10;
    for (j=jmin;j<jmax;j++) Grid[XMAX*(i+1)+6+j+1]=0;
  }*/

  //Temp lines (chinese checkers army)
/*  for (i=4;i<13;i++) {
    int jst,jen;
    if (i==4) {jst=0; jen=5;}
//    if (i==5) {jst=1; jen=5;} //10 Peg army
    if (i==5) {jst=0; jen=6;} //15 Peg Army
    if (i==6) {jst=1; jen=6;}
    if (i==7) {jst=2; jen=6;}
    if (i==8) {jst=3; jen=6;}
    if (i==9) {jst=3; jen=7;}
    if (i==10) {jst=3; jen=8;}
//    if (i==11) {jst=4; jen=8;} //10 Peg army
    if (i==11) {jst=3; jen=9;} //15 Peg army
    if (i==12) {jst=4; jen=9;}
    for (j=jst;j<jen;j++) Grid[XMAX*(i+1)+j+1]=0;
  }*/

  //Temp lines (9x9 board)
//  for (i=0;i<9;i++) {
//    for (j=0;j<9;j++) Grid[XMAX*(i+1)+j+1]=0;
//  }

  //Temp lines (16x16 board)
//  for (i=0;i<16;i++) {
//    for (j=0;j<16;j++) Grid[XMAX*(i+1)+j+1]=0;
//  }


  // rebuild the grid by reverse moves
  for (n = NbStored-1;n >= 0;--n)
  {
    x = Moves[n].start;
    y = Moves[n].end;
    Grid[x] = 1;
#ifndef NOCAPTURE
    Grid[(x+y)/2] = 1;
#endif
    Grid[y] = 0;
  }

  printf("count was %d diagram_count was %d\n",count,diagram_count);
  SaveGrid(count,diagram_count);
}

#ifdef EXTRAOUTPUT
void output_a_rotation(FILE* fp)
{
  int n;
  int x,y,x1,y1;
  char cols[27];
  int startofmove;
  int maxx=0;

//  Determine maximum x coordinate
  for (n=0;n<NbStored;n++) {
    x=Moves[n].start%XMAX;
    if (x>maxx) maxx=x;
  }
  maxx=maxx/2+1;
//  printf("maxx was %d\n",maxx);

  for (n=0;n<NbStored && XFORMCODE>0;n++) {
//    printf("Mv%d Count %d (%d,%d) to (%d,%d)\n",n,Moves[n].count,
//    Moves[n].start%XMAX-5,5-Moves[n].start/XMAX,Moves[n].end%XMAX-5,5-Moves[n].end/XMAX);
    x=Moves[n].start%XMAX-maxx;
    y=maxx-Moves[n].start/XMAX;
    if (XFORMCODE==1) {
      x1=-y; //90 degree rotation CCW
      y1=x;  //90 degree rotation CCW
//      x1=y; //90 degree rotation CW
//      y1=-x;  //90 degree rotation CW
    }
    else if (XFORMCODE==2) {
      x1=-x; //Reflection about y-axis
      y1=y;  //Reflection about y-axis
    }
    else if (XFORMCODE==3) {
      x1=x; //Reflection about x-axis
      y1=-y;  //Reflection about x-axis
    }
    Moves[n].start=(maxx-y1)*XMAX+(x1+maxx);

    x=Moves[n].end%XMAX-maxx;
    y=maxx-Moves[n].end/XMAX;
    if (XFORMCODE==1) {
       x1=-y; //90 degree rotation CCW
       y1=x;  //90 degree rotation CCW
//       x1=y; //90 degree rotation CW
//       y1=-x;  //90 degree rotation CW
    }
    else if (XFORMCODE==2) {
      x1=-x; //Reflection about y-axis
      y1=y;  //Reflection about y-axis
    }
    else if (XFORMCODE==3) {
      x1=x; //Reflection about y-axis
      y1=-y;  //Reflection about y-axis
    }
    Moves[n].end=(maxx-y1)*XMAX+(x1+maxx);
  }

  sprintf(cols," abcdefghijklmnopqrstuvwxyz");
  if (XFORMCODE>0) {
    for (n=0;n<NbStored;n++) {
      startofmove=1;
      if (n>0) {
        if (Moves[n].count!=Moves[n-1].count) {
#ifdef PRETTYOUTPUT
          if (Moves[n-1].count>1 && Moves[n-1].count%10==0) fprintf(fp,"(%d),",Moves[n-1].count);
          else fprintf(fp,",");
          fprintf(fp," ");
#else
          fprintf(fp,",");
#endif
        }
        else {
          startofmove=0;
        }
      }
      if (startofmove) {
        x=Moves[n].start%XMAX;
        fprintf(fp,"%c%d",cols[x],Moves[n].start/XMAX);
      }
      x=Moves[n].end%XMAX;
      fprintf(fp,"-%c%d",cols[x],Moves[n].end/XMAX);
    }
    fprintf(fp,"\n");
  }
  else { //Output reversed solution
    for (n=NbStored-1;n>=0;n--) {
      x=Moves[n].start%XMAX;
      fprintf(fp,"%c%d",cols[x],Moves[n].start/XMAX);
      x=Moves[n].end%XMAX;
      fprintf(fp,"-%c%d,",cols[x],Moves[n].end/XMAX);
    }
    fprintf(fp,"\n");
  }
}
#endif

int main(void)
{
  int testjump;
  char line[4096];
//  char info[100];
  char *p;
  FILE *in;
#ifdef EXTRAOUTPUT
  FILE *txtout;
#endif

  in = fopen("SOL.TXT", "rt");
  //If you want a rotated solution ...
#ifdef EXTRAOUTPUT
#ifdef PRETTYOUTPUT
  txtout = fopen("SOLPRETTY.TXT","w");
#else
  txtout = fopen("SOLNEW.TXT","w");
#endif
#endif
  NbPositions = 0;
  while(!feof(in))
  {
    line[0] = 0;
    fgets(line, sizeof(line)-1, in);
    p = line;
    while(*p)
    {
      if (*p == 10 || *p == 13)
      {
        *p = 0;
        break;
      }
      ++p;
    }

    if (line[0] == ';') {
      testjump=0;
      sscanf(line,";Start:%d",&testjump);
      if (testjump!=0) startjump=testjump;
//      printf("Start jump %d\n",startjump);

      fileforced=sscanf(line,";File:%s",forcefile);
    }

    if (line[0] == 0 || line[0] == ';') continue;
    parse(line);
    startjump=0; //Reset after each

#ifdef EXTRAOUTPUT
    output_a_rotation(txtout);
#endif
  }
  fclose(in);
#ifdef EXTRAOUTPUT
  fclose(txtout);
#endif
  
  //parse("c4-c2,a3-c3,c2-c4,e3-c3,b1-b3-d3,d1-b1,a1-c1,c5-c3,e5-c5,b5-d5,e1-e3-e5-c5,d3-b3-b5-d5-d3-d1-b1,a5-a3-a1-c1");
  //parse("d5-d3,d2-d4,b2-d2,c4-c2,c1-c3,a4-c4-c2,e1-c1-c3,b6-b4,f5-d5-b5,c7-c5,e7-e5,e2-c2-c4-c6-e6,a3-c3,f3-d3-d5-f5,a5-c5,g5-e5-e3,f6-d6,d7-d5-b5-b3-d3-f3,g3-e3,g4-e4-e2,f2-d2");
  return 0;
}


==> anc/old_pegs/DiagramGen/Graphic.c <==
/*
  graphic library

  SaveBMP
  Line
  Circle
*/
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include "graphic.h"

unsigned char BMPheader[0x36] = 
{
  'B', 'M',      // type
  0x38, 0x4,0x1,0,  // size
  0,0,0,0,      // reserved
  0x36,4,0,0,      // offbits  10
    
  0x28,0,0,0,      // bi size  14
  0x00,0x01,0,0,    // bi width  18
  0x00,0x1,0,0,    // bi height 22
  1,0,        // bi planes
  8,0,        // bi count
  0,0,0,0,      // bi compression
  0,0,0,0,      // bi image size
  0x20,0x2e,0,0,    // bi pixels per meter
  0x20,0x2e,0,0,    // bi pixels per meter
  0,0,0,0,      // bi color used
  0,0,0,0        // bi color important
};

int xmax, ymax;
unsigned char *bitmap = NULL;

void DrawRectangle(int x1, int y1, int x2, int y2)
{
  DrawLine(x1, y1, x2, y1);
  DrawLine(x1, y2, x2, y2);

  DrawLine(x1, y1, x1, y2);
  DrawLine(x2, y1, x2, y2);
}

void DrawLine(int x1, int y1, int x2, int y2)
{
  int dx, dy, cumul;
  int incx, incy;

  dx = x2-x1;
  if (dx >= 0)
    incx = 1;
  else
  {
    dx = -dx;
    incx = -1;
  }
  dy = y2-y1;
  if (dy >= 0)
    incy = 1;
  else
  {
    incy = -1;
    dy = -dy;
  }
  bitmap[(ymax-1-y1)*xmax+x1] = 1;

  if (dx >= dy) cumul = -dx/2; else cumul = -dy/2;


  while((x1 != x2) || (y1 != y2))
  {
    if (dx >= dy)
    {
      x1 += incx;
      cumul += dy;
      if (cumul >= 0)
      {
        y1 += incy;
        cumul -= dx;
      }
    }
    else
    {
      y1 += incy;
      cumul += dx;
      if (cumul >= 0)
      {
        x1 += incx;
        cumul -= dy;
      }
    }
//    if (x1 < 0 || x1 >= xmax) _asm int 3;
//    if (y1 < 0 || y1 >= ymax) _asm int 3;
    bitmap[(ymax-1-y1)*xmax+x1] = 1;
  }
}

void Setpixel(int x, int y)
{
  bitmap[(ymax-1-y)*xmax+x] = 1;
}

void HLine(int y, int x1, int x2)
{
  memset(bitmap+(ymax-1-y)*xmax+x1, 1, x2-x1+1);
}

void SaveBitmap(char *filename)
{
  // save a BMP containing the solution
  FILE *out;
  int *ptr;
  int i;

  ptr = (int *)(BMPheader+2);
  ptr[0] = xmax*ymax+sizeof(BMPheader);
  ptr[4] = xmax;
  ptr[5] = ymax;

  // first, we draw the lines

  out = fopen(filename, "wb");
  fwrite(BMPheader, sizeof(BMPheader), 1, out);
  fputc(0xFF, out);  fputc(0xFF, out);  fputc(0xFF, out);
  fputc(0x00, out);
  fputc(0x00, out);  fputc(0x00, out);  fputc(0x00, out);
  fputc(0x00, out);
  fputc(0x00, out);  fputc(0x00, out);  fputc(0xFF, out);
  fputc(0x00, out);
  for (i = 3;i < 256;++i)
  {
    fputc(0x80, out);  fputc(0x80, out);  fputc(0x80, out);
    fputc(0x00, out);
  }

  fwrite(bitmap, xmax*ymax, 1, out);

  fclose(out);
}

void InitBitmap(int width, int height)
{
  // BMP->round at multiple of 4 !!!
  xmax = (width+3)&-4;
  ymax = (height+3)&-4;

  bitmap = malloc(xmax * ymax);
}

void ClearBitmap()
{
  memset(bitmap, 0, xmax*ymax);
}

void CloseBitmap()
{
  free(bitmap);
  bitmap = NULL;
}

void FilledCircle(int sx, int sy, int r)
{
  int x, y;  //, d;
  //int x1, y1;
  
  if (r < 1)
  {
    Setpixel(sx, sy);
    return;
  }
  if (r == 3)
  {
    HLine(sy - 3, sx - 1, sx + 0);
    HLine(sy - 2, sx - 2, sx + 1);
    HLine(sy - 1, sx - 3, sx + 2);
    HLine(sy + 0, sx - 3, sx + 2);
    HLine(sy + 1, sx - 2, sx + 1);
    HLine(sy + 2, sx - 1, sx + 0);
    return;
  }
  if (r == 4)
  {
    HLine(sy - 3, sx - 1, sx + 1);
    HLine(sy - 2, sx - 2, sx + 2);
    HLine(sy - 1, sx - 3, sx + 3);
    HLine(sy + 0, sx - 3, sx + 3);
    HLine(sy + 1, sx - 3, sx + 3);
    HLine(sy + 2, sx - 2, sx + 2);
    HLine(sy + 3, sx - 1, sx + 1);
    return;
  }
#if 0
  for (y = 0; y <= r;++y)
  {
    x = sqrt(r*r-y*y);
    HLine(sy + y, sx - x, sx + x);
    HLine(sy - y, sx - x, sx + x);
  }
#elif 0
  x = r;
  y = 0;
  d = r/2;
  while (x >= y)
  {
    printf("%d,%d,%d,%d   %d\n", x,y,r,d, x*x+y*y-r*r);
    d += y;
    while (d >= 0)
    {
      --x;
      d -= x;
    };
    ++y;
    HLine(sy + y, sx - x, sx + x);
    HLine(sy - y, sx - x, sx + x);
  }
//  _asm int 3;
#elif 0
  {
    int xc, yc, radius;
    x = r;
    y = 0;
    xc = 1-2*r;
    yc = 1;
    radius = 0;
    while (x >= y)
    {
      printf("%d %d %d\n", x*x, y*y, r*r);
      HLine(sy + y, sx - x, sx + x);
      HLine(sy - y, sx - x, sx + x);
      ++y;
      radius += yc;
      yc += 2;
      while(2*radius+xc > 0)
      {
        --x;
        radius += xc;
        xc += 2;
      }
    }
  }
#else
  for (y = 0;y <= r;++y)
  {
    x = sqrt(r*r-y*y);
    //printf("%d %d %d (%d)\n", x, y, r, x*x+y*y-r*r);
    HLine(sy + y, sx - 1 - x, sx + x);
    HLine(sy - y, sx - 1 - x, sx + x);
  }
  //_asm int 3;
#endif
}

#if 0
//---------------------------------------------------------------------------
void Line2D(int x0, int y0, int x1, int y1, void (*callback)(int,int))
{
    // starting point of line
    int x = x0, y = y0;

    // direction of line
    int dx = x1-x0, dy = y1-y0;

    // increment or decrement depending on direction of line
    int sx = (dx > 0 ? 1 : (dx < 0 ? -1 : 0));
    int sy = (dy > 0 ? 1 : (dy < 0 ? -1 : 0));

    // decision parameters for voxel selection
    if ( dx < 0 ) dx = -dx;
    if ( dy < 0 ) dy = -dy;
    int ax = 2*dx, ay = 2*dy;
    int decx, decy;

    // determine largest direction component, single-step related variable
    int max = dx, var = 0;
    if ( dy > max ) { var = 1; }

    // traverse Bresenham line
    switch ( var )
    {
    case 0:  // single-step in x-direction
        for (decy=ay-dx; /**/; x += sx, decy += ay)
        {
            // process pixel
            callback(x,y);

            // take Bresenham step
            if ( x == x1 ) break;
            if ( decy >= 0 ) { decy -= ax; y += sy; }
        }
        break;
    case 1:  // single-step in y-direction
        for (decx=ax-dy; /**/; y += sy, decx += ax)
        {
            // process pixel
            callback(x,y);

            // take Bresenham step
            if ( y == y1 ) break;
            if ( decx >= 0 ) { decx -= ay; x += sx; }
        }
        break;
    }
}
//---------------------------------------------------------------------------
void Circle2D (int xc, int yc, int r, void (*callback)(int,int))
{
    for (int x = 0, y = r, dec = 3-2*r; x <= y; x++)
    {
        callback(xc+x,yc+y);
        callback(xc+x,yc-y);
        callback(xc-x,yc+y);
        callback(xc-x,yc-y);
        callback(xc+y,yc+x);
        callback(xc+y,yc-x);
        callback(xc-y,yc+x);
        callback(xc-y,yc-x);

        if ( dec >= 0 )
            dec += -4*(y--)+4;
        dec += 4*x+6;
    }
}

#endif


==> anc/old_pegs/DiagramGen/Graphic.h <==
void SaveBitmap(char *filename);
void InitBitmap(int width, int height);
void ClearBitmap();
void CloseBitmap();
void FilledCircle(int sx, int sy, int r);
void DrawLine(int x1, int y1, int x2, int y2);
void DrawRectangle(int x1, int y1, int x2, int y2);
extern int xmax, ymax;


==> anc/old_pegs/DiagramGen/SOL.txt <==
;My easy to remember solution
d6-d4,b5-d5,c7-c5,c4-c6,e7-c7-c5,c2-c4,a3-c3,d3-b3,a5-a3-c3,f3-d3,e1-e3,e4-e2,c1-e1-e3,e6-e4,g5-e5,d5-f5,g3-g5-e5,d3-f3-f5-d5-b5-b3,c3-c5,e4-c4,c5-c3,b3-d3,d2-d4
;Slight variation for which I have an animated gif ...
d2-d4,f3-d3,e1-e3,e4-e2,c1-e1-e3,e6-e4,g5-e5,d5-f5,g3-g5-e5,b5-d5,c7-c5,c4-c6,e7-c7-c5,c2-c4,a3-c3,d3-b3,a5-a3-c3,d5-b5-b3-d3-f3-f5-d5,d4-f4,d6-d4,c4-e4,f4-d4
;(p. 8) "The Jabberwocky":
;46-44, 65-45, 57-55, 45-65, 25-45, 44-46, 47-45, 37-35, 45-25, [15-35, 75-55], [34-36, 54-56], [14-34, 74-54], [33-35, 53-55], [36-34, 56-54], [31-33, 51-53], [34-32, 54-52], [13-33, 73-53], 43-63, 33-31-51-53, 63-43, 42-44
d2-d4, f3-d3, e1-e3, d3-f3, b3-d3, d4-d2, d1-d3, c1-c3, d3-b3, [a3-c3, g3-e3], [c4-c2, e4-e2], [a4-c4, g4-e4], [c5-c3, e5-e3], [c2-c4, e2-e4], [c7-c5, e7-e5], [c4-c6, e4-e6], [a5-c5, g5-e5], d5-f5, c5-c7-e7-e5, f5-d5, d6-d4


==> anc/old_pegs/readme.txt <==
Peg solitaire solving programs: each heading described programs in that directory

Checker1700
-----------------------
Main program for calculating forward and backward sets for peg solitaire.
There are many options for the board shape, which started out as
generalized cross.  size[0] to size[3] started out as the 4 cross end lengths.
Triangular solitaire and diagonal jumps are controlled by MOVETYPE.
Can extend one jump at a time (SINGLEJUMP) or one move at a time
The level sets are stored in the data subdirectory.
Can also calculate boards in two intersecting sets when run with CHECKFORSOLUTION on.
Can handle any board with fewer than 48 pegs, because it stores boards in an
int plus a short int code, giving 6 bytes or 48 bits for storage.
One of these bits is used as a flag for the binary tree.

Analyzer2
-----------------------
Main program for analyzing solutions, it teams with Checker1700 and will look
for it's data in the Checker1700 data directory.  When Checker1700 is run in
CHECKFORSOLUTION mode, it will find all winning boards at some intermediate jump.
These are stored in a text file called "patterns.txt".  Analyzer2 can then read
in these patterns and calculate the winning board sets for all other levels.

After this program has been run once to calculate the winning sets, it
can be run again with CHECKSWEEPS turned on.  It then calculates all winning jump
sequences by figuring out which jumps connect the boards in the winning level sets.
It can also find the longest week in a solution, etc.

An alternative mode of operation does not require a "patterns.txt" (intersection) file.
For small boards it is possible for Checker1700 to calculate all the level
sets down to a one peg finish.  For example on the 15-hole triangular board,
Checker1700 can easily calculate 13 jumps forward, we then specify 13 for both
"Jump number of intersection patterns.txt?" and
"Total length of solutions in jumps?".
The fact that these two inputs are the same tells Analyzer2 that you are not
using a "patterns.txt" file, it just needs to use the finishing hole you have
specified.  It is also possible to run Checker1700 backwards from the finishing
hole, in that case one specifies 0 and 13 for the above two inputs.

Special scripts in this directory:
  generateTriangle4.sh
  generateTriangle5.sh
  generateTriangle6.sh
  generateTruncTriangle5.sh
  generateTruncTriangle6.sh

These scripts are used to generate the solution sets for the triangle boards.
They compile and run the programs Checker1700.cpp and Analyzer2.cpp,
producing output files for input into Aggregator.
It is important to set up Checker1700.cpp and Analyzer2.cpp for the correct board
BEFORE running these scripts.  Since these scripts run these programs many times,
I suggest you set the script up for early exit for testing.

When running these scripts, set the following in Analyzer2.cpp and Checker1700.cpp
(where applicable):

#define MAXBOARD 15
#define OFFSETX 2
#define OFFSETY 13
#define MOVETYPE 6
#define SINGLEJUMP
//#define USESYMMETRY (off)
#define USESYMMETRY1
#define TRIANGLEBOARD 4 (size you want)
// A special flag for triangular boards
#define TRIANG_SPECIAL
//#define TRUNCATEDTRIANGLE (on or off depending on the board)
//#define CHECKFORSOLUTION (off)


Aggregator
-----------------------
This small program has the ability to aggregate solutions among different complement
problems, and was used to create the solution sets for the triangle boards with
10, 15 and 21 holes, as well has the truncated triangle boards with 12 and 18 holes.
There are two main modes of operation: when PRINTCODESBYINDEX is off it simply
aggregates all the board positions by mincode, and then sorts all the codes for 
each n (the number of pegs in a board position).  When PRINTCODESBYINDEX the
the first NONSYMTYPES of boards are assumed to be not symmetry reduced, and the mincode
is not used.  These codes are aggregated with the codes that are symmetry reduced and
the table for each n is printed out by index.  This entire table is also printed out
by differences because the numbers in this table are (somewhat) shorter.

Checker1700_Large
-----------------------
Started out the same as a version of Checker1700, but can now handle any size board.
This is accomplished by storing the board in MAXCODES int's, as set in the header file.

Analyzer2_Large
-----------------------
The analog of Analyzer2 for these larger boards.  These "_Large" programs have
discovered minimal length solutions on the 8x8 and 8x10 boards.

DiagramGen
-----------------------
Contains C programs which create gif files which are diagrams of peg solitaire games. 
The idea is to take a text file (SOL.TXT) of the form:

;My easy to remember solution
d6-d4,b5-d5,c7-c5,c4-c6,e7-c7-c5,c2-c4,a3-c3,d3-b3,a5-a3-c3,f3-d3,e1-e3,e4-e2,c1-e1-e3,e6-e4,g5-e5,d5-f5,g3-g5-e5,d3-f3-f5-d5-b5-b3,c3-c5,e4-c4,c5-c3,b3-d3,d2-d4

and convert it into diagrams showing the sequence of moves.  Cleverly, the board
shape is not specified but is figured out from the jumps themselves.
The input text file is always named SOL.txt.
Lines starting with a semicolon are comments, although special commands are possible.

The program creates binary bitmapped lines directly, which should be converted to
gif or png files to save space.

DiagramGenNew.c allows special comands, like the use of brackets to combine several moves
in one diagram.



==> anc/pegs/board.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include "board.h"

//Hard wired rotation board permutations for the English board
//row0=reflection about X-axis
//row1=reflection about axis X=Y (diagonal symmetry invariant)
//row2-3=reflection about X-axis plus rotation CW by 180, 90 degrees
//row4-6=rotation CW by 90, 180, 270 degrees
const short board::rotate[7][33]={
      {30,31,32,27,28,29,20,21,22,23,24,25,26,13,14,15,16,17,18,19, 6, 7, 8, 9,10,11,12, 3, 4, 5, 0, 1, 2},
      {26,19,12,25,18,11,32,29,24,17,10, 5, 2,31,28,23,16, 9, 4, 1,30,27,22,15, 8, 3, 0,21,14, 7,20,13, 6},
      { 2, 1, 0, 5, 4, 3,12,11,10, 9, 8, 7, 6,19,18,17,16,15,14,13,26,25,24,23,22,21,20,29,28,27,32,31,30},
      { 6,13,20, 7,14,21, 0, 3, 8,15,22,27,30, 1, 4, 9,16,23,28,31, 2, 5,10,17,24,29,32,11,18,25,12,19,26},
      {20,13, 6,21,14, 7,30,27,22,15, 8, 3, 0,31,28,23,16, 9, 4, 1,32,29,24,17,10, 5, 2,25,18,11,26,19,12},
      {32,31,30,29,28,27,26,25,24,23,22,21,20,19,18,17,16,15,14,13,12,11,10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0},
      {12,19,26,11,18,25, 2, 5,10,17,24,29,32, 1, 4, 9,16,23,28,31, 0, 3, 8,15,22,27,30, 7,14,21, 6,13,20}};

//Diagonal labels of the 33 holes for calculating the six invariant parities
const short board::diagonalLabel[2][33]=
   {{0,1,2,
     1,2,0,
 0,1,2,0,1,2,0,
 1,2,0,1,2,0,1,
 2,0,1,2,0,1,2,
     2,0,1,
     0,1,2},

    {3,4,5,
     5,3,4,
 5,3,4,5,3,4,5,
 4,5,3,4,5,3,4,
 3,4,5,3,4,5,3,
     4,5,3,
     3,4,5}};

board::board() {
  for (int i=0; i<MAXSIZE; i++) {
    for (int j=0; j<MAXSIZE; j++) {
      data[i][j] = 0;
    }
  }
// Set the parities to a flag value of -1
  for (int i=0; i<6; i++) parity[i] = -1;
  problemSymmetry = 0;
  rotStart = 0;
  rotEnd = 7;
}

board::~board() {
}

/* Sets shape as English board (no other board shape is currently possible).
   Cells off the board are permanently marked with a -1.
*/
void board::setShape() {
  int myoff = MAXSIZE-2;
  for (int i=0; i<2; i++) {
    for (int j=0; j<2; j++) {
      data[i][j] = -1;
      data[i+myoff][j] = -1;
      data[i][j+myoff] = -1;
      data[i+myoff][j+myoff] = -1;
    }
  }
}

/* Here we set the parities from the current board position.
*/
void board::setParities() {
  unsigned int totalPegs = 0;
  int p;

  for (p=0; p<6; p++) parity[p] = 0;
  p = 0;

  for (int i=0; i<MAXSIZE; i++) {
    for (int j=0; j<MAXSIZE; j++) {
      if (data[i][j]>=0) {
        if (data[i][j]==1) {
          for (int k=0; k<2; k++) parity[diagonalLabel[k][p]] = parity[diagonalLabel[k][p]] + 1;
          totalPegs++;
        }
        p++;
      }
    }
  }

  printf("Parities: ");
  for (int i=0; i<6; i++) {
    parity[i] = (totalPegs - parity[i])%2;
    printf("%u ",parity[i]);
  }
  printf("\n");
}

/* Initialize a board with a 2 int code */
void board::init(unsigned int* code) {
  unsigned int ctr=1;
  int wint = 0;
  int comp = 0;

  for (int i=0; i<MAXSIZE; i++) {
    for (int j=0; j<MAXSIZE; j++) {
      if (data[i][j]>=0) {
        if (code[wint] & ctr) data[i][j] = 1;
        else                  data[i][j] = 0;
        comp++;
        ctr=2*ctr;
        if (comp >= 32) {
          comp = 0;
          wint++;
          ctr = 1;
        }
      }
    }
  }
}

/* Initialize a board with a single unsigned int.
   This is tricky because we have to figure out what the missing last bit is.
   We do this by knowing the position class of the board position, which
   is encoded in the array parities[].  For a single peg missing, all the parities
   are odd except for the one containing the peg.
*/
void board::init(unsigned int code) {
  unsigned int mycode[2];
  mycode[0] = code;
  mycode[1] = 0;  // Assume empty for now ...

// Now we just have to figure out if mycode[1] is 1 or 0!

  unsigned int ctr=1;
  unsigned int totalPegs = 0;
  short myparity[3];
  int i;

  for (i=0; i<3; i++) myparity[i] = 0;
  for (i=0; i<32; i++) {
    if (code & ctr) {
      myparity[diagonalLabel[0][i]] = myparity[diagonalLabel[0][i]] + 1;
      totalPegs++;
    }
    ctr = ctr*2;
  }

  for (i=0; i<3; i++) myparity[i] = (totalPegs - myparity[i])%2;
//  printf("Parities %u %u %u\n",myparity[0],myparity[1],myparity[2]);
  if (myparity[1] != parity[1]) {
    mycode[1] = 1;
    myparity[0] = 1-myparity[0];
    myparity[1] = 1-myparity[1];
  } 

// Finally, initialize the board with this code
  init(mycode);

// This test ensures the board position makes sense
  if (myparity[0] != parity[0] || myparity[1] != parity[1] || myparity[2] != parity[2]) {
    printf("Parity error (%u %u %u) at board %u\n",myparity[0],myparity[1],myparity[2],code);
    this->print();
  }
}

/* Get the 2 int code of the current board position
   If sym=0, the current board state is used.
   If sym=1 to 7, the  board symmetry transformation "sym" is applied
*/
void board::getCode(unsigned int* code, int sym) {
  unsigned int ctr=1;
  int wint = 0;
  int comp = 0;
  code[0] = 0;
  code[1] = 0;

  for (int i=0; i<MAXSIZE; i++) {
    for (int j=0; j<MAXSIZE; j++) {
      if (data[i][j]>=0 && data[i][j]<2) {
        if (data[i][j]==1) code[wint] = code[wint] + ctr;
        comp++;
        ctr=2*ctr;
        if (comp >= 32) {
          comp = 0;
          wint++;
          ctr = 1;
          code[wint] = 0;
        }
      }
    }
  }
  if (sym<=0 || sym>7) return;

// Now perform the symmetry transformation
  unsigned int newcode[2];
  newcode[0] = 0;
  newcode[1] = 0;
  ctr = 1;
  wint = 0;
  comp = 0;

  for (int i=0; i<BOARDSIZE; i++) {
    if (code[wint] & ctr) {
      int newindex = rotate[sym-1][i];
      newcode[newindex/32] = newcode[newindex/32] + (1<<(newindex%32));
    }
    comp++;
    ctr=2*ctr;
    if (comp >= 32) {
      comp = 0;
      wint++;
      ctr = 1;
    }
  }
  code[0] = newcode[0];
  code[1] = newcode[1];
}

/* Get the number of pegs in the current board position
*/
int board::getPegCount() {
  int tally = 0;
  for (int i=0; i<MAXSIZE; i++) {
    for (int j=0; j<MAXSIZE; j++) {
      if (data[i][j]==1) tally++;
    }
  }
 return tally;
}

/* Sets the symmetry of the problem by looking at the symmetries of the current board position.
*/
short board::determineSymmetryType() {
  unsigned int mycode[2];
  unsigned int newcode[2];
  getCode(mycode);
  problemSymmetry = 0;

  for (int rot=0; rot<7; rot++) {
    newcode[0] = 0;
    newcode[1] = 0;
    unsigned int ctr = 1;
    int wint = 0;
    int comp = 0;

    for (int i=0; i<BOARDSIZE; i++) {
      if (mycode[wint] & ctr) {
        int newindex = rotate[rot][i];
        newcode[newindex/32] = newcode[newindex/32] + (1<<(newindex%32));
      }
      comp++;
      ctr=2*ctr;
      if (comp >= 32) {
        comp = 0;
        wint++;
        ctr = 1;
      }
    }

    if (newcode[0]==mycode[0] && newcode[1]==mycode[1]) problemSymmetry += (1<<rot);
  }
  printf("Problem symmetry is %d\n",problemSymmetry);

// Set loop begin/end points ...
  for (int rot=6; rot>=0; rot--) if ((problemSymmetry & (1<<rot))) rotStart = rot;
  for (int rot=0; rot<7; rot++) if ((problemSymmetry & (1<<rot))) rotEnd = rot+1;
  return problemSymmetry;
}

/* Use which = -1 here for the MinCode
   use which = +1 for the MaxCode
*/
unsigned int board::getMinMaxCode(int which) {
  unsigned int mycode[2];
  unsigned int newcode[2];
  unsigned int bestcode[2];
  getCode(mycode);

  if (problemSymmetry == 0) return mycode[0]; // No need to calculate further
  bestcode[0] = mycode[0];
  bestcode[1] = mycode[1];

  for (int rot=rotStart; rot<rotEnd; rot++) {
    if (!(problemSymmetry & (1<<rot))) continue;

    newcode[0] = 0;
    newcode[1] = 0;
    unsigned int ctr = 1;
    int wint = 0;
    int comp = 0;

    for (int i=0; i<BOARDSIZE; i++) {
      if (mycode[wint] & ctr) {
        int newindex = rotate[rot][i];
        newcode[newindex/32] = newcode[newindex/32] + (1<<(newindex%32));
      }
      comp++;
      ctr=2*ctr;
      if (comp >= 32) {
        comp = 0;
        wint++;
        ctr = 1;
      }
    }
 
    int takeit = 0;
    if (which == -1) {
       if (newcode[1]<bestcode[1] || (newcode[1]==bestcode[1] && newcode[0]<bestcode[0])) takeit = 1;
    }
    else {
       if (newcode[1]>bestcode[1] || (newcode[1]==bestcode[1] && newcode[0]>bestcode[0])) takeit = 1;
    }

    if (takeit==1) {
      bestcode[0] = newcode[0];
      bestcode[1] = newcode[1];
    }
  }

  return bestcode[0];
}

/* Complement the current board position.
*/
void board::complement() {
  for (int i=0; i<MAXSIZE; i++) {
    for (int j=0; j<MAXSIZE; j++) {
      if (data[i][j]>=0 && data[i][j]<2) {
        data[i][j] = 1 - data[i][j];
      }
    }
  }
}

/* An iterator which steps through all the legal jumps on the board.
   move[0] - the x-coordinate of the finishing location
   move[1] - the y-coordinate of the finihsing location
   move[2] - the direction of the jump (0 to 3)
   move[3]=-1 is a special flag which tells this routine you want the first jump.
   Returns 1 and the move if one is found, 0 if no more moves are found.
*/
int board::getNextJump(int* jump) {
  if (jump[2]<0) {
    jump[0] = 0;
    jump[1] = 0;
    jump[2] = -1;
  }

  do {
// First check that finishing hole is empty
    if (data[jump[0]][jump[1]] != 0) {
      jump[1] = jump[1] + 1;
      jump[2] = 0;
      if (jump[1]>=MAXSIZE) {
        jump[0] = jump[0] + 1;
        jump[1] = 0;
        if (jump[0]>=MAXSIZE) return 0;
      }
    }
// Otherwise we increment the jump direction first
    else {
      jump[2] = jump[2] + 1;
      if (jump[2]>3) {
        jump[1] = jump[1] + 1;
        jump[2] = 0;
        if (jump[1]>=MAXSIZE) {
          jump[0] = jump[0] + 1;
          jump[1] = 0;
          if (jump[0]>=MAXSIZE) return 0;
        }
      }
    }

    if (tryJump(jump, 0)==1) return 1;
  } while (1==1);
}

/* Try out a jump with a given coordinates and direction.
   Returns 1 if the jump is legal, 0 otherwise.
   If execute==1 and the move is legal, it is executed.
   If execute==-1 and taking back the move is legal, it is taken back.
*/
int board::tryJump(int* jump, int execute) {
  int apeg = 1;
  if (execute == -1) apeg = 0;

  if (data[jump[0]][jump[1]] != 1-apeg) return 0;

  int xm = jump[0];
  int xf = jump[0];
  int ym = jump[1];
  int yf = jump[1];

  switch(jump[2]) {
    case 0: //jump from the right
      xm = jump[0]+1;
      xf = jump[0]+2;
      break;
    case 1: //jump from above
      ym = jump[1]+1;
      yf = jump[1]+2;
      break;
    case 2: //jump from the left
      xm = jump[0]-1;
      xf = jump[0]-2;
      break;
    case 3: //jump from below
      ym = jump[1]-1;
      yf = jump[1]-2;
      break;
    default:
      return 0;
  }

  if (xf<0 || xf>=MAXSIZE) return 0;
  if (yf<0 || yf>=MAXSIZE) return 0;
  if (data[xf][yf] != apeg) return 0;
  if (data[xm][ym] != apeg) return 0;

// If we get to here, the jump is good!
  if (execute==1 || execute==-1) {
    data[jump[0]][jump[1]] = apeg;
    data[xm][ym] = 1-apeg;
    data[xf][yf] = 1-apeg;
  }
  return 1;
}

/* Print out the board position.
*/
void board::print() {
  for (int i=0; i<MAXSIZE; i++) {
    for (int j=0; j<MAXSIZE; j++) {
      if (data[i][j]==-1) printf(" ");
      if (data[i][j]==0) printf(".");
      if (data[i][j]==1) printf("x");
    }
  printf("\n");
  }
}

/* Print out the hole numbers, starting with 1
*/
void board::printHoleNumbers() {
  int myNo = 1;
  for (int i=0; i<MAXSIZE; i++) {
    for (int j=0; j<MAXSIZE; j++) {
      if (data[i][j]==0 || data[i][j]==1) {
        printf("%2d ",myNo);
        myNo++;
      }
      else printf("   ");
    }
  printf("\n");
  }
}



==> anc/pegs/board.h <==
#define MAXSIZE 7    //board fits on a 7x7 grid
#define BOARDSIZE 33 //The number of holes in our board

class board {
  public:
  board();
  ~board();

  void setShape();
  void init(unsigned int* code);
  void init(unsigned int code);
  void setParities();
  short determineSymmetryType();
  int getPegCount();
  void getCode(unsigned int* code, int sym=0);
  unsigned int getMinMaxCode(int which);

  void print();
  void printHoleNumbers();

  int getNextJump(int* jump);
  int tryJump(int* jump, int execute);
  void complement();

  private:

  short data[MAXSIZE][MAXSIZE]; // The board state
  short parity[6]; // Board parities, for figuring out that last bit
// The symmetry of the problem as a 7 bit code
  short problemSymmetry;
  short rotStart, rotEnd; //Starting and ending rotations and reflections to consider

// Static const data members have data we need to access that never changes
  static const short rotate[7][33];
  static const short diagonalLabel[2][33];
};



==> anc/pegs/btree.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include "btree.h"

node::node(unsigned int key, short flagVal) {
  keyValue = key;
  flag = flagVal;
  left = NULL;
  right = NULL;

  extra = NULL;
}

node::~node() {
  if (extra) delete extra;
}

/* This sets the node as an extra node which carrys an array of size EXCOUNT in extra[].
*/
void node::setExtra() {
  extra = new unsigned int[EXCOUNT];
  for (int i=0; i<EXCOUNT; i++) extra[i] = 0;
}

btree::btree() {
  root = NULL;
  size = 0;
  isExtra = 0;
}

btree::~btree() {
  deleteTree();
  if (this->isExtra) delete total;
}

/* This sets the tree as an extra tree where all the nodes carry extra data.
*/
void btree::setExtra() {
  isExtra = 1;
  total = new unsigned int[EXCOUNT];
  for (int i=0; i<EXCOUNT; i++) total[i] = 0;
}

void btree::deleteTree() {
  deleteTree(root);
  size = 0;
  root = NULL;
  return;
}

void btree::deleteTree(node *leaf) {
  if(leaf != NULL) {
    deleteTree(leaf->left);
    deleteTree(leaf->right);
    delete leaf;
  }
}

/* Insert a positive value into the binary tree.
   Returns 1 if the value was inserted.
   Returns 0 if the value was already in the tree (not inserted)
   DO NOT insert a zero value, because this is used as a return flag.
   This binary tree can store positive values ONLY.
*/
unsigned int btree::insert(unsigned int key, short flagVal) {
  if (key==0) return 0;
  if (root!=NULL) return insert(key, root, flagVal);

  root = new node(key, flagVal);
  if (!root) printf("Out of memory!!\n");
  if (this->isExtra) root->setExtra();
  size++;
  return 1;
}

unsigned int btree::insert(unsigned int key, node *leaf, short flagVal) {
  if (key < leaf->keyValue) {
    if(leaf->left != NULL) return insert(key, leaf->left, flagVal);
    else {
      leaf->left = new node(key, flagVal);
      if (!leaf->left) printf("Out of memory!!\n");
      if (this->isExtra) leaf->left->setExtra();
      size++;
      return 1;
    }
  }
  else if(key > leaf->keyValue) {
    if(leaf->right != NULL) return insert(key, leaf->right, flagVal);
    else {
      leaf->right = new node(key, flagVal);
      if (!leaf->right) printf("Out of memory!!\n");
      if (this->isExtra) leaf->right->setExtra();
      size++;
      return 1;
    }
  }
// The key is already in the table, return 0 to indicate it was not added
  return 0;
}

/* Searches for a value in the binary tree.
   Returns 1 if the value was found.
   Returns 0 if the value was not found.
   If the item was found, and changeFlag is true, the flag is set to newFlag.
*/
unsigned int btree::search(unsigned int key, bool changeFlag, short newFlag) {
  if (root) return search(key, root, changeFlag, newFlag);
  return 0;
}

unsigned int btree::search(unsigned int key, node *leaf, bool changeFlag, short newFlag) {
  if(leaf!=NULL) {
    if(key == leaf->keyValue) {
// Found it!!
      if (changeFlag) leaf->flag = newFlag;
      return 1;
    }
    if(key < leaf->keyValue)
      return search(key, leaf->left, changeFlag, newFlag);
    else
      return search(key, leaf->right, changeFlag, newFlag);
  }
  return 0; // not found
}

/* Sets all flags in the tree to the given value.
   If isExtra, also zeros the total.
*/
void btree::setAllFlags(short value) {
  if (root) {
    setAllFlags(value, root);
    if (this->isExtra) for (int i=0; i<EXCOUNT; i++) total[i] = 0;
  }
}

void btree::setAllFlags(short value, node *leaf) {
  if(leaf!=NULL) {
    leaf->flag = value;
    setAllFlags(value, leaf->left);
    setAllFlags(value, leaf->right);
  }
  return;
}

/* Returns the next value from the binary tree in a random order.
   If a node is flagged by 1 ALL NODES UNDER IT ARE SKIPPED.
   If a node is flagged by 2 this node itself is skipped.
   Returns 0 when all values have been read.
   One then needs to reset the flags in the tree as they are all 1.
*/
unsigned int btree::getValue(unsigned int *ex) {
  if (root) return getValue(root, ex);
  return 0;
}

unsigned int btree::getValue(node *leaf, unsigned int *ex) {
  bool goleft = false;
  bool goright = false;
  if (leaf->left) {
    if (leaf->left->flag != 1) goleft = true;
  }
  if (leaf->right) {
    if (leaf->right->flag != 1) goright = true;
  }
  if (goleft && goright) { //Choose randomly
    if (rand()%2==0) return getValue(leaf->left, ex);
    else return getValue(leaf->right, ex);
  }
  if (goleft) return getValue(leaf->left, ex);
  if (goright) return getValue(leaf->right, ex);

  if (leaf->flag==1) return 0;

  if (leaf->flag>1) {
    leaf->flag = 1;
    return getValue(root, ex);
  }

  leaf->flag = 1;
  if (this->isExtra) {
    for (int i=0; i<EXCOUNT; i++) ex[i] = leaf->extra[i];
  }
  return leaf->keyValue;
}

/* Returns the next value from the binary tree in a random order.
   The node is deleted after retrieval, so repeated calls will
   delete the entire tree.
   Flag values are ignored by this function.
*/
unsigned int btree::getValueDelete() {
  if (root) return getValueDelete(root,0);
  return 0;
}

unsigned int btree::getValueDelete(node *leaf, node *prev) {
  bool goleft = false;
  bool goright = false;
  if (leaf->left) goleft = true;
  if (leaf->right) goright = true;
  if (goleft && goright) { //Choose randomly
    if (rand()%2==0) return getValueDelete(leaf->left, leaf);
    else return getValueDelete(leaf->right, leaf);
  }
  if (goleft) return getValueDelete(leaf->left, leaf);
  if (goright) return getValueDelete(leaf->right, leaf);

  unsigned int retval = leaf->keyValue;
  if (prev) {
    if (prev->left == leaf) prev->left = NULL;
    if (prev->right == leaf) prev->right = NULL;
    size--;
    delete leaf;
  }
  else {
    delete leaf;
    size = 0;
    root = NULL;
  }
  return retval;
}

/* Returns the values stored in a binary tree in sorted order.
   All flags should be set to zero before calling this routine
   for the first time, or it will not work properly.
*/
unsigned int btree::getInOrder() {
  if (root) return getInOrder(root);
  return 0;
}

unsigned int btree::getInOrder(node *leaf) {
  bool goleft = false;
  bool goright = false;
  if (leaf->left) {
    if (leaf->left->flag != 1) goleft = true;
  }
  if (leaf->right) {
    if (leaf->right->flag != 1) goright = true;
  }
  if (goleft) return getInOrder(leaf->left);

  if (leaf->flag==0) {
    if (!goright) leaf->flag=1;
    else leaf->flag=2;

    return leaf->keyValue;
  }

  if (leaf->flag==2) {
    if (goright) return getInOrder(leaf->right);

    leaf->flag=1;
    return getInOrder(root);
  }
   
  if (goright) return getInOrder(leaf->right);

  return 0;
}

/* Returns the number of elements in the tree
*/
unsigned int btree::getSize() {
  return size;
}

/* Dump the entire tree to a file in binary format.
   Entries are dumped in random order.
   The first number is the number of codes in the file (the size of the tree).
   If deleteIt is true the tree is deleted after dumping.
   Returns 1 normally, 0 signals an error
*/
int btree::dumpToFile(char* fileName, bool deleteIt) {
  FILE* fp = fopen(fileName, "wb");
  if (!fp) {
    printf("Error, can't open file: %s\n",fileName);
    printf("You may just need to create a data subdirectory\n");
    return 0;
  }

  // Copies the file name to the internal filename
  sprintf(myFile,"%s",fileName);
  this->setAllFlags(0);  // Be sure to set all flags to zero to read all the tree

  unsigned int curvalue = this->getSize();
  fwrite(&curvalue, sizeof(unsigned int), 1, fp);

  curvalue = this->getValue();
  while (curvalue>0) {
    fwrite(&curvalue, sizeof(unsigned int), 1, fp);
    curvalue = this->getValue();
  }

  fclose(fp);

// Delete it, and if not reset the flags
  if (deleteIt) this->deleteTree();
  else          this->setAllFlags(0);
  return 1;
}

/* Read in the tree from a file in binary format.
*/
int btree::readFromFile(char* fileName) {
  if (this->getSize()>0) {
    printf("Error, tree is not empty?  Not reading from file '%s'.\n",fileName);
    return this->getSize();
  }

  FILE* fp = fopen(fileName, "rb");
  if (!fp) {
    printf("Error, can't open file: %s\n",fileName);
    return 0;
  }

  unsigned int boards = 0;
  fread(&boards, sizeof(unsigned int), 1, fp);

  unsigned int curvalue, i;
  int test;

  for (i=0; i<boards; i++) {
    test = fread(&curvalue,sizeof(unsigned int), 1, fp);
    if (test==0) printf("Read error? %u %u %u\n",i,curvalue, this->getSize());
    test = this->insert(curvalue);
    if (test==0) printf("Dupe? %u %u %u\n",i,curvalue, this->getSize());
  }

  fclose(fp);
  return this->getSize();
}

/* readFromFile with no argument reads from the file stored in the internal filename
*/
int btree::readFromFile() {
  return readFromFile(this->myFile);
}

/* Searches for a value in the binary tree.
   Returns 1 if the value was found.
   Returns 0 if the value was not found.
   If the item was found, addto is added to extra
*/
unsigned int btree::addTo(unsigned int key, unsigned int *addto) {
  if (root) return addTo(key, root, addto);
  return 0;
}

/* Add a given addto number to the extra data member.  This would be trivial except
   for the fact that it is stored in several unsigned ints.
*/
unsigned int btree::addTo(unsigned int key, node *leaf, unsigned int *addto) {
  if(leaf!=NULL) {
    if(key == leaf->keyValue) {
// Found it!!
      if (!isExtra) {
        printf("Error, tree does not allow extra data!\n");
        return 1;
      }
      for (int i=0; i<EXCOUNT; i++) {
        unsigned int carry0 = (((leaf->extra[i]) & 1) + (((addto[i]) & 1)))>>1;
        unsigned int carry = ((leaf->extra[i]>>1)+(addto[i]>>1)+carry0) & (1<<31);
        leaf->extra[i] += addto[i];
        if (carry && i+1<EXCOUNT) leaf->extra[i+1] += 1;

        carry0 = (((this->total[i]) & 1) + (((addto[i]) & 1)))>>1;
        carry = ((this->total[i]>>1)+(addto[i]>>1)+carry0) & (1<<31);
        this->total[i] += addto[i];
        if (carry && i+1<EXCOUNT) this->total[i+1] += 1;
        if (carry && i+1==EXCOUNT) {
          printf("ERROR! You need to increase EXCOUNT.  Total solutions is too large ...\n");
        }
      }

      return 1;
    }
    if(key < leaf->keyValue)
      return addTo(key, leaf->left, addto);
    else
      return addTo(key, leaf->right, addto);
  }
  return 0; // not found
}

/* Returns the total of all extra fields in the tree (stored in a global member).
*/
void btree::getTotal(unsigned int *val) {
  if (!this->isExtra) return;
  for (int i=0; i<EXCOUNT; i++) val[i] = this->total[i];
}

/* Convert an integer stored in EXCOUNT unsigned ints to digits,
   which are stored in the array digit.
*/
void btree::getDigits(unsigned int *val, short *digit) {
  if (!this->isExtra) return;
  short p1[10*EXCOUNT];
  short p2[10*EXCOUNT];
  int i,j;

  for (j=0; j<10*EXCOUNT; j++) {
    digit[j] = 0;
    p1[j] = 0;
    p2[j] = 0;
  }
  p1[0] = 1;
  
  int whi = 0;
  int dig = 0;

  for (i=0; i<32*EXCOUNT; i++) {
    if (val[whi] & (1<<dig)) {
      for (j=0; j<10*EXCOUNT-1; j++) {
        digit[j] = digit[j] + p1[j];
        if (digit[j]>9) {
          digit[j+1] = digit[j+1] + 1;
          digit[j] = digit[j] - 10;
        }
      }
    }
// Now get the next power of 2
    for (j=0; j<10*EXCOUNT; j++) p2[j] = 0;
    for (j=0; j<10*EXCOUNT-1; j++) {
      p2[j] = p2[j] + 2*p1[j];
      if (p2[j]>9) {
        p2[j+1] = p2[j+1] + 1;
        p2[j] = p2[j] - 10;
      }
    }
    for (j=0; j<10*EXCOUNT; j++) p1[j] = p2[j];
// Update whi and dig
    dig++;
    if (dig>31) {
      whi++;
      dig = 0;
    }
  }
}

/* Print the digits (no leading zeros, commas optional).
*/
void btree::printDigits(short *digit, short commas) {
  int start = 0;
  for (int i=10*EXCOUNT-1;i>=0;i--) {
    if (digit[i]>0) start = 1;
    if (start) printf("%d",digit[i]);
    if (commas && start && i%3==0 && i>0) printf(",");
  }
  printf("\n");
}

/* Determines if the integer represented by val is non-sero.
*/
int btree::isPositive(unsigned int *val) {
  for (int i=0; i<EXCOUNT; i++) if (val[i]>0) return 1;
  return 0;
}



==> anc/pegs/btree.h <==
#define EXCOUNT 2    //Number of unsigned ints for counting

class node {
  public:
  unsigned int keyValue;
  short flag;
  node *left;
  node *right;
//Normally NULL, but when counting solutions this contains the counts
  unsigned int *extra;

  node(unsigned int key=0, short flagVal=0);
  ~node();
  void setExtra();
};

class btree {
  public:

  btree();
  ~btree();

  void deleteTree();
  unsigned int insert(unsigned int key, short flagVal=0);
  unsigned int search(unsigned int key, bool changeFlag=false, short newFlag=0);
  void setAllFlags(short value);
  unsigned int getValue(unsigned int *ex=0);
  unsigned int getValueDelete();
  unsigned int getInOrder();
  unsigned int getSize();
  int dumpToFile(char* fileName, bool deleteIt=false);
  int readFromFile(char* filename);
  int readFromFile();

// Methods for the extra data member
  unsigned int addTo(unsigned int key, unsigned int *addto);
  void setExtra();
  void getTotal(unsigned int *val);
  void getDigits(unsigned int *val, short *digit);
  void printDigits(short *digit, short commas=1);
  int isPositive(unsigned int *val);

  protected:

  void deleteTree(node *leaf);
  unsigned int insert(unsigned int key, node *leaf, short flagVal);
  unsigned int search(unsigned int key, node *leaf, bool changeFlag, short newFlag);
  void setAllFlags(short value, node *lead);
  unsigned int getValue(node *leaf, unsigned int *ex);
  unsigned int getValueDelete(node *leaf, node *prev);
  unsigned int getInOrder(node *leaf);

// Methods for the extra data member
  unsigned int addTo(unsigned int key, node *leaf, unsigned int *addto);

  node *root;
  unsigned int size; //The current size of this tree
  short isExtra; //A flag for determining if the extra part of the tree is present
  unsigned int *total; // The total of all extra parts
  char myFile[50]; // The file where data for this tree is stored
};



==> anc/pegs/count.cpp <==
/* count.cpp: A simple program for analyzing peg solitaire on the standard 33-hole board.
   It counts the total number of solutions to a complement problem.
   Author: George I. Bell
   Date: April 8, 2011

   Requires the class files:
     btree.cpp, btree.h - Binary tree used to store and quickly retrieve board positions
     board.cpp, board.h - Representation of a peg solitaire board

   FYI, g++ build steps:
     g++ -c btree.cpp
     g++ -c board.cpp
     g++ count.cpp btree.o board.o -o count.exe

   To run this program, you must first run pegs.exe to generate the winning sets for the
   complement problem in question.  These winning sets must be stored as binary files
   in the /data subdirectory (see the pegs.exe options for how to specify this).
   Then, simply run count.exe to count all the solutions by counting all the paths
   through the solution graph.

   One complication is that the number of solutions is greater than 2^32, so does not
   fit in a 32-bit integer.  The counts are therefore stored in EXCOUNT unsigned integers,
   where EXCOUNT is usually set to 2.  The summing and conversions to long integer are
   in the program btree.cpp.

   Large amounts of memory are needed for some complement problems, with hole 9 being
   the worst (c3-complement).  The number of solutions is greater than 2^64-1=1.84E19,
   so we must set EXCOUNT to 3 for this problem.

   The number of solutions for each hole is shown in the following table:
 
                                                    Grand total        Run time on this
   Equilvalent holes                                 solutions           PC (2.66 GHz)
   ------------------------------------------------------------------------------------
    2 (or 14, 20, 32)                             841,594,661,434,808      8 seconds
    5 (or 15, 29, 29)                          30,997,283,487,697,056      1 minute
   17 (the central game)                       40,861,647,040,079,968      7 minutes
   10 (or 16, 18, 24)                       8,940,989,276,947,390,168     20 minutes
    1 (or 3, 7, 13, 21, 27, 31, 33)         2,343,652,440,537,181,612     25 minutes
    4 (or 6, 8, 12, 22, 26, 28, 30)        17,385,498,352,036,301,092     22 minutes
    9 (or 11, 23, 25)                     138,409,681,956,904,365,268     90 minutes

   Run times given do not include the run time for pegs.exe, which is needed to generate
   the winning sets Win[i].
*/

#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include "board.h"
#include "btree.h"

//Half our board size (rounded up!).  17 for the standard 33-hole board
#define HALF (BOARDSIZE+1)/2

int main(int argc, char *argv[]) {
  board* myboard = new board;
  myboard->setShape(); // This initializes the board as an English peg solitiare board

// Holds a jump in format: x-coordinate of finishing hole,
// y-coordinate of finishing hole, direction (0-3)
  int myjump[3]; 
  int goodJump;
  int test, i, jump, pegs;
  short mySym;
  char fileName[70];

  btree *Win; // Array of trees for the winning sets
  btree* newTree;
  btree* prevTree;

// Arrays for counting since it won't fit in a single unsigned int.
  unsigned int ex[EXCOUNT];
  unsigned int total[EXCOUNT];
  short mydigits[10*EXCOUNT]; //The long integer stored one digit at a time

  unsigned int fullBoard = 4294967295U; //Largest possible unsigned integer (2^32-1)
  unsigned int curCode, newCode;
  unsigned int longCode[2];

// Create the trees for storing data
  Win = new btree [BOARDSIZE-1];
// Mark all trees as having the extra counting data member
  for (int i=0; i<BOARDSIZE-1; i++) Win[i].setExtra();

  sprintf(fileName,"data/Win%.2d.bin",0);
  test = Win[0].readFromFile(fileName);
  if (test==0) {
    printf("Can't find winning file %s ??\n",fileName);
    printf("You ust run pegs.exe first to generate these files\n");
    exit(1);
  }

  curCode = Win[0].getValue(ex);
  ex[0] = 1;
  for (i=1; i<EXCOUNT; i++) ex[i] = 0;
  test = Win[0].addTo(curCode, ex);

  longCode[0] = curCode;
  longCode[1] = 0;
  myboard->init(longCode);
  myboard->complement();
  myboard->print();
// Next line sets the three parities for all positions playable from here.
  myboard->setParities();
// This determines the symmetry of this problem
  mySym = myboard->determineSymmetryType();

  int secondHalf;
  int jumpFile;
  
// Now play forward 16 jumps
  for (jump=0; jump<BOARDSIZE-2; jump++) {
    if (jump<HALF-2) {
      secondHalf = 0;
      jumpFile = jump+1;
    }
    else {
      if (jump==15) secondHalf = 1;
      else secondHalf = 2;
      jumpFile = BOARDSIZE - jump - 3;
    }

    prevTree = &Win[jump];
    prevTree->setAllFlags(0);
    newTree = &Win[jump+1];
    
    sprintf(fileName,"data/Win%.2d.bin",jumpFile);
    test = newTree->readFromFile(fileName);
    if (test==0) exit(1); //Signals a problem

// Pull codes from the winning set, duplicating them by symmetry
    curCode = newTree->getValue(ex);
    while (curCode>0) {
      myboard->init(curCode);
      for (i=0; i<7 ; i++) {
        if (mySym & (1<<i)) {
          myboard->getCode(longCode,i+1);
// Setting the flag to 1 ensures getValue() won't fetch this board position
          newTree->insert(longCode[0], 1);
        }
      }
      curCode = newTree->getValue(ex);
    }
    newTree->setAllFlags(0);
//    printf("Current tree has size %d\n",newTree->getSize());

    curCode = prevTree->getValue(ex);

// We now play one jump forward, updating totals in the next tree level
    myboard->init(curCode);
    if (secondHalf<2) myboard->complement();
    pegs = myboard->getPegCount();
    printf("Jump  %2d, now at %2d pegs,  total  boards %u\n",jump,pegs,prevTree->getSize());

    while (curCode>0) {
      if (prevTree->isPositive(ex)) { //We only care about nodes we can reach
        myboard->init(curCode);
        if (secondHalf<2) myboard->complement();

        myjump[2] = -1; //Initialize
        goodJump = myboard->getNextJump(myjump);
  
        while (goodJump) {
          myboard->tryJump(myjump, 1);
          myboard->getCode(longCode);
          if (secondHalf<1) newCode = fullBoard - longCode[0];
          else newCode = longCode[0];

          test = newTree->addTo(newCode, ex);
          myboard->tryJump(myjump, -1); //Take back the jump
          goodJump = myboard->getNextJump(myjump);
        }
      }

      curCode = prevTree->getValue(ex);
    }

    printf("Total paths now at ");
    newTree->getTotal(total);
    newTree->getDigits(total, mydigits);
    newTree->printDigits(mydigits);

    prevTree->deleteTree(); //We can now get rid of this

    if (total[0]==0) {
      exit(1); //Something is wrong
      printf("Total is zero ... SCRAM!\n");
    }
  } // End of for loop

  printf("Jump  %2d, now at %2d pegs,  total  boards %u\n",jump,pegs-1,newTree->getSize());
  printf("\n*************\nGrand total paths: ");
  newTree->getTotal(total);
  newTree->getDigits(total, mydigits);
  newTree->printDigits(mydigits);

// Delete all trees and data structures.
  for (i=0; i<BOARDSIZE-1; i++) {
    Win[i].deleteTree();
  }
  delete [] Win;
  delete myboard;
}



==> anc/pegs/pegs.cpp <==
/* pegs.cpp: A simple program for analyzing peg solitaire on the standard 33-hole board.
   It demonstrates the calculation of "winning sets" for any complement problem on this board.
   Author: George I. Bell
   Last Modified: October 31, 2014

   Requires the class files:
     btree.cpp, btree.h - Binary tree used to store and quickly retrieve board positions
     board.cpp, board.h - Representation of a peg solitaire board

   FYI, g++ build steps:
     g++ -c btree.cpp
     g++ -c board.cpp
     g++ pegs.cpp btree.o board.o -o pegs.exe

   This program calculates the winning sets in 3 steps:
   1) Play forward from the initial state with one peg missing for 16 jumps.
      This yields the sets F_32={initial board position}, F_31, ..., F_16
      which are stored in the trees Forward[0] to Forward[16].

   2) Calculate the intersection between F_16 and the complement of F_17.
      This yields the winning set W_16, stored in Win[16].
      At this point the largest Forward set F_16 can be deleted.

   3) Play forward one jump from W_n, and intersect with the complement of F_(33-n),
      for n=16, 15, ... 1.  This yields the set W_(n-1), stored in Win[n-1].
      The set F_(33-n) can now be deleted.

   After the trees are calculated in Step 1, they are stored to disk in binary format
   in the data/ subdirectory.  Then in Step 3 the trees are read back in.
   You must creat a data/ subdirectory in order for this program to run.
   Note that 1 million tree elements require at least 14MB or memory, since each
   tree element has a 4 byte unsigned int, 2 byte short int and (at least) two
   4 byte pointers.  A run of hole 10 used around 850 MB of memory.

                                    Largest Forward    Total of     Run time on this
   Equilvalent holes                 set (millions)   all Win[i]     PC (2.66 GHz)
   ---------------------------------------------------------------------------------
   17 (the central game)                   3.3           839,536       8 minutes
    2 (or 14, 20, 32)                      7.3            99,982       8 minutes
    5 (or 15, 29, 29)                      9.2           760,164      13 minutes
   10 (or 16, 18, 24)                     15.0         6,420,923      33 minutes
    9 (or 11, 23, 25)                     19.9        20,836,420      60 minutes
    4 (or 6, 8, 12, 22, 26, 28, 30)       28.4        12,372,794      64 minutes
    1 (or 3, 7, 13, 21, 27, 31, 33)       30.2        13,918,925      71 minutes

   At the end we use the winning sets to calculate the shortest possible dead end.
   A complete run generates this table:

   Equivalent  Fewest jumps to a  Unique? (up to symmetry          Moves
      hole     dead end position     and move order)     (in John Beasley's notation)
   ----------------------------------------------------------------------------------------
       17              4                Yes        d2-d4, d5-d3, b4-d4, d3-d5
        2              3                Yes        d3-d1, b3-d3, e3-c3
        5              3                Yes        d4-d2, b4-d4, e4-c4
       10              3                Yes        d1-d3, d4-d2, d6-d4
        9              6                 No        c1-c3, e2-c2, c3-c1, d4-d2, b4-d4, f3-d3
        4              4                Yes        c4-c2, a4-c4, d4-b4, f4-d4
        1              5                Yes        c3-c1, e2-c2, d4-d2, c2-e2, b4-d4
*/

#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include "board.h"
#include "btree.h"

//Half our board size (rounded up!).  17 for the standard 33-hole board
#define HALF (BOARDSIZE+1)/2

int main(int argc, char *argv[]) {
  if (argc<2) {
    printf("Usage: %s <hno> [<print>=0 [<trunc>=0]]\n",argv[0]);
    printf("Where <hno> is the number of the starting hole (1 to 33).\n");
    printf("If <print> is 1 the winning board sets are dumped to a huge text file.\n");
    printf("If <print> is 2 the winning board sets are dumped to binary files (for count.cpp).\n");
    printf("If <trunc> is non-zero the search is truncated at this number of board positions.\n");
    printf("Example: '%s 17 1' prints winning sets for the central game.\n",argv[0]);
    board* myboard = new board;
    myboard->setShape(); // This initializes the board as an English peg solitiare board
    printf("\nHole numbering scheme:\n");
    myboard->printHoleNumbers();
    delete myboard;
    exit(1);
  }
  int startHole = atoi(argv[1])-1;
  printf("Start hole is %d\n",startHole+1);

  int printWinning = 0;
  if (argc>2) printWinning = atoi(argv[2]);

  unsigned int truncation = 0;
  if (argc>3) truncation = atoi(argv[3]);
  if (truncation) {
    printf("WARNING: Search is not exhaustive, truncated at %u boards.\n",truncation);
    printf("You need to turn off truncation to get accurate results.\n\n");
  }

  board* myboard = new board;
  myboard->setShape(); // This initializes the board as an English peg solitiare board

  if (startHole<0 || startHole>32) {
    printf("Starting hole must be between 1 and 33 (inclusive)\n");
    printf("\nHole numbering scheme:\n");
    myboard->printHoleNumbers();
    delete myboard;
    exit(1);
  }

  unsigned int fullBoard = 4294967295U; //Largest possible unsigned integer (2^32-1)
  unsigned int minCode, curCode, newCode;

  unsigned int startCode[2]; // The code of the starting position
  if (startHole<32) {
    startCode[0] = fullBoard - (1<<startHole);
    startCode[1] = 1;
  }
  else {
    startCode[0] = fullBoard;
    startCode[1] = 0;
  }

// Initialize the board to the starting state
  myboard->init(startCode);
// Next line sets the three parities for all positions playable from here.
  myboard->setParities();
// This determines the symmetry of this problem
  myboard->determineSymmetryType();

// Show user the starting board position
  printf("Initial board position:\n");
  myboard->print();

// Holds a jump in format: x-coordinate of finishing hole,
// y-coordinate of finishing hole, direction (0-3)
  int myjump[3]; 
  int goodJump;
  int test, i, jump, pegs;
  char fileName[70];

  btree *Forward; // Array of trees for the forward playing sets
  btree *Win; // Array of trees for the winning sets
  btree* newTree;
  btree* prevTree;
  btree* curTree;

// Create the trees for storing data
  Forward = new btree [HALF];
  Win = new btree [HALF];

// Load the starting board position into the first tree
  Forward[0].insert(startCode[0]);

// These lines are for adding more strating locations of the same type
/*  if (startHole==8) {
    startCode[0] = fullBoard - (1<<11);
    Forward[0].insert(startCode[0]);
  }
  if (startHole==15) {
    startCode[0] = fullBoard - (1<<0);
    Forward[0].insert(startCode[0]);
    startCode[0] = fullBoard - (1<<18);
    Forward[0].insert(startCode[0]);
  }*/

// STEP 1: Now play forward 16 jumps
// Implements Equation (1) in the paper

  for (jump=0; jump<HALF-1; jump++) {
    prevTree = &Forward[jump];
    newTree = &Forward[jump+1];
    
    minCode = prevTree->getValue();
    myboard->init(minCode);
    pegs = myboard->getPegCount();
    printf("Jump  %2d, now at %2d pegs,  total  boards %u\n",jump,pegs,prevTree->getSize());

    while (minCode>0) {
      myboard->init(minCode);

      myjump[2] = -1; //Initialize
      goodJump = myboard->getNextJump(myjump);
  
      while (goodJump) {
        myboard->tryJump(myjump, 1);
        curCode = myboard->getMinMaxCode(+1);

        test = newTree->insert(curCode);
        myboard->tryJump(myjump, -1); //Take back the jump
        goodJump = myboard->getNextJump(myjump);
      }

      minCode = prevTree->getValue();

// This will truncate the search for testing purposes (speeds algorithm up)
      if (truncation) {
        if (newTree->getSize() > truncation) minCode = 0;
      }
    }
// Save memory by dumping these to a file
    if (jump<HALF-2) {
      sprintf(fileName,"data/Forward%.2d.bin",pegs);
// Save tree to a file, then delete it
      test = prevTree->dumpToFile(fileName, true);
      if (test==0) exit(1); //Signals a problem
    }
  } // End of for loop
  printf("Jump  %2d, now at %2d pegs,  total  boards %u\n",jump,pegs-1,newTree->getSize());

/* STEP 2: Extract the winning boards in the middle
   Implements Equation (7) in the paper
   Note: The code below assumes the total number of holes is odd,
         if it was even we would need to intersect the last set with
         its own complement (probably we would need to copy the set to
         do this.   */

  curTree = &Forward[HALF-1];
  prevTree = &Forward[HALF-2];
  curTree->setAllFlags(0);
  prevTree->setAllFlags(0);
  newTree = &Win[HALF-2];

  minCode = curTree->getValueDelete();
//  printf("New size %u\n",newTree->getSize());
  while (minCode>0) {
    myboard->init(minCode);
    myboard->complement();
    curCode = myboard->getMinMaxCode(+1);

    test = prevTree->search(curCode);
    if (test>0) {
      curCode = fullBoard - curCode;
      newTree->insert(curCode);
    }

    minCode = curTree->getValueDelete();
//    printf("New size %u\n",newTree->getSize());
  }

  printf("%u winning board positions found at level %d\n",newTree->getSize(),HALF-1);
  if (newTree->getSize()==0) {
    exit(1);
  }

  curTree->deleteTree(); //This tree is already deleted if we use getValueDelete()
  prevTree->deleteTree(); //We can also delete this tree now

// STEP 3: Now work backwards to calculate the rest of the winning sets
// Implements Equation (9) in the paper

  for (i=HALF-2; i>0; i--) {
    curTree = &Win[i];
// Retrieve the tree from disk
    test = Forward[i-1].readFromFile();
    if (test==0) exit(1); //Signals a problem
    prevTree = &Forward[i-1];
    curTree->setAllFlags(0);
    prevTree->setAllFlags(0);
    newTree = &Win[i-1];

    minCode = curTree->getValue();
    myboard->init(minCode);
    pegs = myboard->getPegCount();
    printf("Level %2d, now at %2d pegs, winning boards %u\n",i+1,pegs,curTree->getSize());

    while (minCode>0) {
      myboard->init(minCode);
      myjump[2] = -1;
      goodJump = myboard->getNextJump(myjump);
  
      while (goodJump) {
        myboard->tryJump(myjump, 1);
        curCode = myboard->getMinMaxCode(-1);
        newCode = fullBoard - curCode; //look for the complement

        test = prevTree->search(newCode);
        if (test>0) {
          test = newTree->insert(curCode);
        }

        myboard->tryJump(myjump, -1);
        goodJump = myboard->getNextJump(myjump);
      }
      minCode = curTree->getValue();
    }
    if (newTree->getSize()==0) {
      printf("No boards found with %d pegs in step 3 ... exiting\n",pegs);
      exit(1);
    }
    if (i>1) {
      prevTree->deleteTree(); // Delete all but the starting tree
    }
  }

  printf("Level %2d, now at %2d pegs, winning boards %u\n",i+1,pegs-1,newTree->getSize());

// Print out all the winning board positions to a file (if requested)

  int totalWinning = 0;
  for (i=0; i<HALF-1; i++) totalWinning += Win[i].getSize();
  printf("\nGrand total winning boards: %d\n",totalWinning);

// If selected, print out the winning boards to a text file
  if (printWinning==1) {
    char outfile[50];
    sprintf(outfile,"winningBoards%d.txt",startHole+1);
    FILE* fp = fopen(outfile,"w");

    if (truncation) {
      fprintf(fp, "WARNING: Search was not exhaustive, it was truncated at %u boards.\n",truncation);
      fprintf(fp, "These results are probably incomplete.\n\n");
    }

    for (i=0; i<HALF-1; i++) {
      curTree = &Win[i];
      curTree->setAllFlags(0);
      fprintf(fp,"\nW_%d boards (total %d):\n",i+1,Win[i].getSize());
      unsigned int ct=0;

      minCode = curTree->getInOrder();
      while (minCode>0) {
        fprintf(fp,"%10u",minCode);
        minCode = curTree->getInOrder();
        ct++;
        if (ct != Win[i].getSize()) fprintf(fp,", ");
        if (ct%10==0) fprintf(fp,"\n");
      }
      fprintf(fp,"\n");
    }

    fprintf(fp,"\nGrand total winning boards: %d\n",totalWinning);
    fclose(fp);
  }
  
// If selected, dump the winning boards into binary files in the data directory
  if (printWinning==2) {
    for (i=0; i<HALF-1; i++) {
      sprintf(fileName,"data/Win%.2d.bin",i);
      Win[i].dumpToFile(fileName);
    }
  }

// Bonus: we can now find the shortest possible dead end(s)

  jump = 0;
  int done = 0;

  while (!done) {
    prevTree = &Forward[jump];
    newTree = &Forward[jump+1];
    curTree = &Win[jump];
    curTree->setAllFlags(0);
    
    minCode = prevTree->getValue();

    while (minCode>0) {
      newCode = fullBoard - minCode;
      test = curTree->search(newCode);
      if (test==0) {
        myboard->init(newCode);
        printf("\nJump %d dead end position, complemented: %u\n",jump,newCode);
        myboard->print();
        printf("(this is the complement of the dead end position)\n");
        done = 1;
      }
      myboard->init(minCode);

      myjump[2] = -1;
      goodJump = myboard->getNextJump(myjump);
  
      while (goodJump) {
        myboard->tryJump(myjump, 1);
        curCode = myboard->getMinMaxCode(+1);

        test = newTree->insert(curCode);
        myboard->tryJump(myjump, -1);
        goodJump = myboard->getNextJump(myjump);
      }
      minCode = prevTree->getValue();
    }
    jump++;
  }

// Delete all trees and data structures.
  for (i=0; i<HALF-1; i++) {
    Win[i].deleteTree();
    Forward[i].deleteTree();
  }
  delete [] Forward;
  delete [] Win;
  delete myboard;
}


